Barely lonely runners: four to seven speeds and short odd relations

For distinct positive integers $v_1,\dots,v_n$ let $\mathrm{ML}(v)=\max_t\min_i\|v_it\|$, where $\|x\|$ is the distance from $x$ to the nearest integer. The Lonely Runner Conjecture states that $\mathrm{ML}(v)\ge 1/(n+1)$, and Kravitz asked which values occur below $1/n$. We classify primitive sets of four to seven speeds with $\mathrm{ML}<1/n$. For $n=4$ they are $\{1,2,3,4k\}$, $\{x,y,x+y,x+2y\}$ with $\gcd(x,y)=1$ and $y\not\equiv x,2x \pmod 4$, and $\{1,3,4,14\}$. The values are $m/(4m+2)$ with $m\ge 2$, $m\ne 3$, and Conjecture 4.1 of Fan and Sun holds. For $n=6$ they are three infinite families and nine further sets, the values are $(P-1)/(6P)$ with $P\ge 7$ prime to $6$, and a conjecture of Cordella holds. For $n=5$ we recover a theorem of Bonfioli. For $n=7$ they are $\{1,2,3,4,5,6,7s\}$ and $27$ further sets. The loneliness of every coordinate-free subtorus of codimension two in $(\mathbb{R}/\mathbb{Z})^n$ is the loneliness of three runners. Hence the accumulation points of the four-runner spectrum are exactly the three-runner values, as Giri and Kravitz conjectured, and we determine them explicitly. Beck and Everett proved that if $\mathrm{ML}(v)\le 1/(n+1)$, then $m\cdot v=0$ for some $m\in\mathbb{Z}^n$ with odd coordinate sum and $|m|_2^2\le 4(n+1)^2/(n-1)$. We improve this to $|m|_2^2<2(n+1)^2/(n-1)$, and for $n\ge 9$ we show that one can take $m\in\{-1,0,1\}^n$. The second proof uses a Riesz product corrected by cotangents, and its threshold is sharp for Fourier certificates supported on $\{-1,0,1\}^n$. It also gives a relation $\sum_{i\in A}v_i=\sum_{i\in B}v_i$ with $|A|+|B|$ odd whenever $\mathrm{ML}\le 1/n$ and $n\ge 11$. For $n\ge5$ no certificate with this support gives a relation with three terms. We conjecture that every set of $n\ge 4$ speeds with $\mathrm{ML}<1/n$ contains $a$, $b$ and $a+b$, we prove this for $n\le 7$ and check it for eight speeds up to $256$.

==> anc/README.txt <==
Ancillary files for "Barely lonely runners: four to six speeds and short odd relations"
(Hyunjun Yi, Karam Gill, Bryan Bu; arXiv:2610.40694, version 2)

Three files describe the ancillary material:
  README.txt                       (this file) Sections 1 to 11; it is the README of version 1 of the paper,
                                   "Four runners that are barely lonely", unchanged below the line.
                                   Sections 1 to 11 keep their numbers. Where it says "Section 12", the
                                   section on computations, read Section 22. The files four_runners.tex,
                                   four_runners.pdf and arxiv_abstract.txt that it lists belong to version 1
                                   and are not included.
  README_sections_12_to_14.txt     Sections 12, 13 and 14 (codimension two, three runners, the search tree,
                                   the levels above 1/n) and the five-speed check of Section 22
  README_sections_15_to_21.txt     Sections 11, 15, 20 and 21 (seven and eight speeds, the census, dissociated sets)
All files are in this folder, and the programs of README.txt are in src/.

------------------------------------------------------------------------------------------------------------

Four runners that are barely lonely
Source package, 28 October 2026 (v7: Section 11.1 on five speeds added, with g5enum2.c, torusmlN.c and two check scripts; v6: Section 11 added, an effective reduction of near-tight n-tuples to critical subtori for every n, proved without computation; v5: Section 10 on slicing obstructions of unbounded order added; Section 9.1 rewritten, two-dimensional subtori and three-runner values below 2/5,
shortest-character density bound, exact analysis of the five tori with |m|_1 = 5, the 9/25 enumeration replaced by a
smaller one; v4: two-dimensional subtori up to 9/25 and the value 7/50; v3: Section 9 on two-dimensional subtori below 1/3 added; v2: citations to Chen, Barajas-Serra and Cordella added; all computations rerun from a clean build, byte-identical)

FILES
  four_runners.tex / four_runners.pdf   the paper
  arxiv_abstract.txt                    the abstract for the arXiv form (1,808 characters)
  verify_four_runners.py                standard-library Python re-verification, checks 1 to 17 (about 16 min)
  tori_survivors.json                   the 123 surviving 2-dimensional subtori with certificate points
  b512.txt                              output of the exhaustive search: the 14032 primitive quadruples
                                        with |v| < 512 and ML < 1/4, each with its exact ML
  src/torusml.c      exact ML of a 2-dimensional subtorus (reads lines "s1 r1 s2 r2 s3 r3 s4 r4")
  src/enum2s.c       Hermite-normal-form enumeration of rank-2 sublattices of Z^4, covolume <= A,
                     with grid certificates; usage: ./enum2s 33 5 16 > surv33.txt
  src/enumWn.c       enumeration inside the special 3-tori; usage: ./enumWn 1 48 > survW1.txt ; ./enumWn 2 48 > survW2.txt
  src/pluckcount.c   independent count of primitive decomposable Pluecker vectors (completeness check)
  src/enum3s.c       enumeration of covolume <= 57 with the special-3-torus skip and threshold 1/3 (Section 9);
                     usage: ./enum3s 57 1 3 > surv57.txt   (expected: 63906892 lattices, 3267840 special, 0 survivors)
  src/ml4b.c         exhaustive search; usage: ./ml4b 512 [v1_lo v1_hi] > b512.txt
  src/ml3.c          by-product on triples (Section 9); usage: ./ml3 200   (expected: 1098601 primitive triples,
                     4639 with ML < 1/3, 0 without a relation c = 2b or c = a + b)
  src/check_lemmas_c.py   Lemmas 9.2 and 9.4 and the formula for F(n1,n2) against torusml on the larger ranges
                     stated in Section 12; usage: python3 src/check_lemmas_c.py ./torusml   (about 1 s)
  src/torusml2.c     the same exact maximizer as torusml.c, with the offsets of a base pair of forms reduced to a
                     fundamental domain (|det| classes); agrees with torusml.c on all 916,492 subtori of covolume <= 20,
                     on 19,300 others and on all 18,960 survivors of enum25
  src/enum25.c       enumeration of Proposition 9.14: squared covolume <= 11331, skip of the special 3-tori and of the
                     3-tori with |m|_1 = 5, grids Q in {2,10,20,30}, then the exact maximizer, threshold 2/5 (non-strict);
                     usage: ./enum25 11331 2 5 2 0 > v_0.txt ; ./enum25 11331 2 5 2 1 > v_1.txt ; cat v_0.txt v_1.txt | sort > surv25.txt
                     expected totals: 789460684 lattices, 21301056 special, 36832896 in |m|_1 = 5 tori, 44820720 discarded
                     by the exact maximizer, 18960 survivors (about 21 minutes per job)
  src/check_five_c.py   the contact formula in the proof of Lemma 9.13 against torusml2 for all U_n with |n|_inf <= 20 in
                     the five tori; usage: python3 src/check_five_c.py ./torusml2 20   (expected: 142547 subtori, 0 mismatches)
  src/allmax.c, src/slicing_family.py   the slicing statistics of Remark 9.16
  src/mlc.c          exact ML of a set of positive integers by the corner lemma (reads lines "k v1 ... vk")
  src/check_obstr_c.py   Section 10 against torusml2 and mlc; usage: python3 src/check_obstr_c.py ./torusml2 ./mlc
  src/torusmlN.c     the exact maximizer of torusml2.c for a two-dimensional subtorus of (R/Z)^n with n <= 8 forms;
                     input lines "n s1 r1 ... sn rn", output "p q X Y Den" as torusml2
  src/g5enum2.c      enumeration of Theorem 11.5 (five speeds): for a seed q, all normalized c with
                     covol(Zq+Zc)^2 <= 765275, keeping W = Zq+Zc only if every coordinate-free circle of W with a
                     repeated absolute speed is a tight quadruple circle; usage: ./g5enum2 1 1 2 3 4 765275 (and the
                     other seven seeds listed in g5_survivors.txt); expected: 16 survivors in total, see Section 12
  src/check_g5.py    exact ML (torusmlN) of all W = Zq+Zc with |c_i| <= 3 and of 20,000 random primitive planes
  src/check_g5_enum.py   pure-Python box search reproducing the candidate counts and survivors of g5enum2 at a
                     smaller bound; usage: python3 src/check_g5_enum.py 3000
  g5_survivors.txt   the 16 survivors of g5enum2 (seed q, vector c, squared covolume)
  surv25.txt         the 18,960 survivors of enum25 with exact ML and witness point (checked by verify_four_runners.py, check 12)

BUILD
  gcc -O2 -o torusml src/torusml.c ; gcc -O2 -o enum2s src/enum2s.c -lm ; gcc -O2 -o enumWn src/enumWn.c
  gcc -O2 -o pluckcount src/pluckcount.c ; gcc -O2 -o ml4b src/ml4b.c ; gcc -O2 -o enum3s src/enum3s.c -lm ; gcc -O2 -o ml3 src/ml3.c
  gcc -O2 -o torusml2 src/torusml2.c ; gcc -O2 -o enum25 src/enum25.c -lm ; gcc -O2 -o allmax src/allmax.c ; gcc -O2 -o mlc src/mlc.c
  gcc -O2 -o torusmlN src/torusmlN.c ; gcc -O2 -o g5enum2 src/g5enum2.c
  pdflatex four_runners.tex (twice)

RUN
  python3 verify_four_runners.py


==> anc/README_sections_12_to_14.txt <==
Ancillary files for Sections 12, 13 and 14, and for the five-speed check of Section 22, of
"Barely lonely runners: four to six speeds and short odd relations"
(these files are new, the ancillary files of the earlier sections are unchanged)

verify_sections_12_14.py
    Python 3, standard library only, exact integer and rational arithmetic.
        python3 verify_sections_12_14.py          (about 45 seconds)
    The header of the file lists the checks. Checks C6 and B9 read the output
    files below when they are in the same folder.

lonely_s24_verify.c      (Section 12)
        gcc -O2 -fopenmp -o lonely_s24_verify lonely_s24_verify.c
        ./lonely_s24_verify 8              n = 4, entries up to 8:  14,098,685 subtori
        ./lonely_s24_verify 4 5            n = 5, entries up to 4:  985,153 subtori
        ./lonely_s24_verify 2 6            n = 6, entries up to 2:  14,021 subtori
        ./lonely_s24_verify 60 4 400000    n = 4, sample of 400,000 matrices with entries up to 60:  305,134 subtori

three_check.c            (Section 13)
        gcc -O2 -fopenmp -o three_check three_check.c
        ./three_check adm 420              43,890 pairs (N,k), 5,965 admissible, 0 mismatches with N = kH - 2ja
        ./three_check adm 700              122,150 pairs (N,k), 13,735 admissible, 0 mismatches
        ./three_check tri 400 > tri400.txt 8,827,132 primitive triples of distinct speeds, 10,184 values below 1/2
    tri400.txt has one line "p q" for every value p/q < 1/2.

lrtree.c                 (Section 14, the search tree)
        gcc -O2 -o lrtree lrtree.c -lm
        ./lrtree 4 0        > tree4.out  2> tree4.log       0.01 s
        ./lrtree 5 0        > tree5.out  2> tree5.log       0.45 s
        ./lrtree 6 0 0 44   > tree6a.out 2> tree6a.log      about 2 minutes
        ./lrtree 6 0 45 47  > tree6b.out 2> tree6b.log      about 4 minutes
    Output: a line "FOUND v" for every line with ML < 1/n of a leaf with a ball,
    and a line "CRIT name" for every critical leaf (U1, U2 for n = 4, V1, V2 for
    n = 5, UA, UB, UC for n = 6). tree6a.out is empty: the depth-one nodes 0 to 44
    give no line with ML < 1/6 and no critical leaf. arXiv does not keep empty
    files, so tree6a.out is absent from the arXiv copy of this folder, and
    verify_sections_12_14.py reads a missing tree6a.out as an empty file. The logs
    contain the counts of Table 1 of the paper. The constant MAXB in the source is
    the largest number of balls per node (10 in these runs).

brute.c                  (Section 14, independent exhaustive search)
        gcc -O2 -o brute brute.c
        ./brute 5 300 > brute5_300.txt 2> brute5_300.log    19,582,837,560 sets, 132 with ML < 1/5
        ./brute 6 200 > brute6_200.txt 2> brute6_200.log    82,408,626,300 sets, 1,085 with ML < 1/6
    Output: a line "NT v ML p/q" for every primitive set with ML = p/q < 1/n.

five130.c                (Section 22, five speeds up to 130, Cordella's bounded search)
        gcc -O3 -o five130 five130.c
        ./five130 130 > five130.txt          about 35 seconds
    All sets of five distinct speeds at most 130: 296 with ML < 1/5, all with ML = p/q and q - 5p = 1,
    64 of them primitive (listed in five130.txt with their values), 52 on the two critical products, 12 on neither.

lrlevel.c                (Section 14.8, Theorem 14.15: the tree at a level above 1/n)
        gcc -O2 -o lrlevel lrlevel.c -lm
        ./lrlevel n 0 first last tlim sym2 par LA LB        level LA/LB; par = -1, or 0 or 1 to run the
                                                            depth-one nodes of even or odd index only
        ./lrlevel 4 0 0 1000000 1e18 1 -1 7 25 > raw4.out  2> tree4_7_25.log       0.3 s
        ./lrlevel 5 0 0 1000000 1e18 1 -1 3 14 > raw5.out  2> tree5_3_14.log       2 s
        ./lrlevel 6 0 0 1000000 1e18 1 0 7 40  > raw6a.out 2> tree6_7_40_a.log     1.5 minutes
        ./lrlevel 6 0 0 1000000 1e18 1 1 7 40  > raw6b.out 2> tree6_7_40_b.log     13 minutes
        LC_ALL=C sort -u raw4.out > tree4_7_25.out
        LC_ALL=C sort -u raw5.out > tree5_3_14.out
        cat raw6a.out raw6b.out | LC_ALL=C sort -u > tree6_7_40.out
    lrlevel.c is lrtree.c with the level as a parameter. Without the last two arguments the level is 1/n,
    and the output for n = 4 and n = 5 is that of lrtree. The raw output lists a set once for every leaf
    that reaches it, and the three files tree*_*.out are the raw outputs with repeated lines
    removed. These commands do not touch tree4.out, tree5.out, tree6a.out and tree6b.out, the outputs of
    lrtree at the level 1/n. check_levels.py reads the three files tree*_*.out.

brutelevel.c             (Section 14.8, independent exhaustive search at a level)
        gcc -O2 -o brutelevel brutelevel.c
        ./brutelevel 4 260 0 1 7 25 > brute4_260.txt       186,043,585 sets, 25,274 primitive with ML < 7/25
        ./brutelevel 5 200 0 1 3 14 > brute5_200.txt       2,535,650,040 sets, 9,923 primitive with ML < 3/14
        ./brutelevel 6 150 0 2 7 40 > part0.txt ; ./brutelevel 6 150 1 2 7 40 > part1.txt
        cat part0.txt part1.txt | LC_ALL=C sort > brute6_150.txt
                                                           14,297,000,725 sets, 5,527 primitive with ML < 7/40
    brute_levels.log has the four summary lines that the runs print on stderr.

check_levels.py          (Section 14.8, Theorem 14.15)
        python3 check_levels.py               about 1 second
    Recomputes every value by the corner lemma, checks the counts of Theorem 14.15 against the tree output
    and against the exhaustive search, and writes level4.txt, level5.txt and level6.txt: the sets with
    ML below the level that lie on no critical subtorus, one line "speeds  ML p/q" each
    (1,299, 343 and 161 sets; of these 1,269, 267 and 98 have ML > 1/n and 29, 64 and 54 have ML = 1/n).


==> anc/README_sections_15_to_21.txt <==
Ancillary files for Sections 16 to 19 and for the additions in Sections 11, 15, 20 and 21 of
"Barely lonely runners: four to six speeds and short odd relations"
(for the other ancillary files see README_sections_12_to_14.txt and README.txt)

checks_new.py            (Sections 11 and 15)
    Python 3, standard library only, exact rational arithmetic.
        python3 checks_new.py                 (a few seconds)
    Checks the constants n!(n-1)!/2^n of Proposition 11.6 for 4 <= n <= 8, the products of the
    numbers d_j that give the bounds 7,290 (Corollary 11.8), 5,145,525 (Corollary 15.3) and
    12,065,804,452,964 (Corollary 15.6), the bounds in the proof of Corollary 15.6(i),
    the value ML(2,7,9,11,13,20,54) = 9/65 with its witness time 11/65, the values
    ML(U_i u {8}) = 1/9, 2/17, 2/17, and the envelope inequality (23) at the 45, 69 and 87 points
    of the proof of Proposition 15.5.

plane7.c                 (Section 15, Theorem 15.2)
        gcc -O2 -o plane7 plane7.c
        ./plane7                              0.14 s
    For each r = 1..6: 967,680 candidates, 944,640 with distinct rows, 22 survivors, all products.

plane8.c                 (Section 15, Theorem 15.4, conditional on Marshall's classification)
        gcc -O2 -o plane8 plane8.c
        ./plane8 > plane8.out                 about 28 s per vector q, 21 vectors q
    For each q: 54,190,080 candidates, 53,222,400 with distinct rows, 26 survivors, all products.
    The optional arguments lo hi (indices from 0 to 20, inclusive) select a range of the vectors q,
    so the run can be split.

census.c                 (Sections 15 and 20: Table 4, Proposition 20.2, Theorem 15.7)
        gcc -O2 -o census census.c
        ./census n H [lo hi [rev]] > out.txt 2> out.log        (H <= 256)
    All sets of n distinct positive integers at most H with ML < 1/n, by a depth-first search over
    the constraints C_t = {a <= H : ||at|| < 1/n}, t = k/d reduced, d <= 2H (corner lemma).
    One line per primitive set: speeds, value p/q, Schur flag, family flag
    (family 1 for {1,...,6,7s}; family i = 1, 2, 3 for U_i u {8s}).
    The optional arguments restrict the root of the search to the branches lo, ..., hi-1
    (in reverse order if rev = 1); the root branches partition the sets, so runs over
    complementary ranges can be combined. Without them the whole tree is searched.
        ./census 7 256 > census7_256.txt      2.16e9 nodes, about 6 minutes
        ./census 8 256 0 32 0 > fwd.txt   and   ./census 8 256 0 32 1 > rev.txt   (two cores),
        stopped where the two runs meet; census8_256.log lists the 32 root branches with their
        node counts and times (2.80e10 nodes, 72 minutes of computing time in all), and
        census8_256.txt is the combined table.
    Summary for n = 7, H = 256: 449 near-tight sets with dilates, 63 primitive, 36 in the family,
    0 without a Schur triple, 4 with q - 7p != 1, largest element of an off-family set 112.
    Summary for n = 8, H = 256: 473 near-tight sets with dilates, 113 primitive, 96 in the families,
    0 without a Schur triple, 0 with q - 8p != 1, largest element of an off-family set 80.
    The number of near-tight sets with dilates is the sum of floor(256/max V) over the primitive sets V.
    Small cases: (n,H) = (5,70), (6,46), (7,34), (8,28) give 40, 74, 23, 13 primitive sets, and
    n = 5 gives 2*floor(H/5)+12 primitive sets for H = 27, 30, 44, 70, 100, 150.

dissociated_table.py     (Section 21, Table 5)
        python3 dissociated_table.py          about 2 seconds
    For each row: superincrease, the exact value by the corner lemma, and the set of maximizing
    times in [0,1/2] by interval intersection at that level, in rational arithmetic. Also checks that
    {1,2,4,9,19,36,73,179,322,660} has no odd signed relation and has ML = 4/21.


check_relations.py       (Sections 16 to 19, Proposition 1.21; the checks listed in Section 22)
        python3 check_relations.py            about 10 seconds
    Python 3, standard library only. Twelve checks C1 to C12, listed in the header of the file: the Fourier
    expansion and the sign of Phi (Lemma 16.1), the integral identity (Lemma 16.2), the thresholds of
    Lemma 17.1 with rational enclosures, Corollary 1.16(a) on random sets, the inequality of Theorem 1.17
    (with the counts 272 and 274 for {1,...,9}), the measures of Section 18, the sets V_j of Proposition 1.21,
    five speeds at most 24, the integer bounds of Theorem 1.12 for k up to 10^4, and Lemmas 19.2 and 19.3.

relsearch.c              (Section 21: the least loneliness of sets without odd signed relations)
        gcc -O3 -o relsearch relsearch.c
        ./relsearch 3 60 2 7    > rel3_60.txt       10 sets, the dilates of {1,2,6}
        ./relsearch 4 50 1 4    > rel4_50.txt       4 sets, the dilates of {1,2,6,11}
        ./relsearch 5 250 5 21  > rel5_250.txt      13 sets, the dilates of V_2 = {1,2,4,9,19}             40 s
        ./relsearch 6 120 9 41  > rel6_120.txt      3 sets, the dilates of V_3 = {1,2,4,9,19,39}           25 s
        ./relsearch 7 100 8 39  > rel7_100.txt      1 set, {1,2,4,9,19,36,76}                              85 s
    usage: relsearch k B P Q [dis]. All sets of k distinct positive integers at most B without odd signed
    relations and with ML <= P/Q, one line "SET speeds ML p/q gcd g" each (with dis = 1: dissociated sets).
    relsearch.log has the five summary lines that the runs print on stderr. No set has ML below the level
    in any of the five runs.

check_relations.py and relsearch.c were written for this version of the paper. The scripts and search programs
that were used when Sections 16 to 21 were first written are not included. The two files above reproduce
the checks and the five bounded minimum searches. The Table 5 witnesses for k >= 8 are verified separately
by dissociated_table.py. All numbers in the paper agree with the output of these files.

Additions for Proposition 18.5, Corollaries 18.6 and 18.7, and Proposition 20.3
-------------------------------------------------------------------------------
check_levels.py          (see README_sections_12_to_14.txt) now also tests the 29, 64 and 54 sets with ML = 1/n
                         of Theorem 14.15 for three distinct elements a, b, a+b. Only {1,2,6,11} has none.

brutelevel.c at the level 1/n + 1/(4nM)          (Proposition 20.3(c), sets with ML <= 1/n)
        gcc -O2 -o brutelevel brutelevel.c
        ./brutelevel 7 160 0 2 641 4480 > p0.txt ; ./brutelevel 7 160 1 2 641 4480 > p1.txt
        cat p0.txt p1.txt | LC_ALL=C sort > equal7_160.txt          466,251,591,520 sets, 2,728 primitive with ML <= 1/7
        ./brutelevel 8 88 0 2 353 2816 > q0.txt ; ./brutelevel 8 88 1 2 353 2816 > q1.txt
        cat q0.txt q1.txt | LC_ALL=C sort > equal8_88.txt           64,276,915,527 sets, 1,539 primitive with ML <= 1/8
    The summary lines that the four runs print are in equal_levels.log. The runs take a quarter of an hour on two cores.

check_equal.py           python3 check_equal.py          (a few seconds, prints ALL OK)
    Recomputes ML of every listed set exactly and checks that each set contains a, b, a+b.

schur_cert_lp.py         python3 schur_cert_lp.py 5 5 40 5      prints "no solution"      (one minute)
                         python3 schur_cert_lp.py 5 4 40 4      prints "solution found"
    The linear program at the end of Section 18. Needs NumPy and SciPy. Floating point.

Supplements A, B and C
----------------------
check_supplements.py     python3 check_supplements.py          (one second, prints ALL OK)
    Exact integer and rational checks of the tables and of the closed-form arithmetic in the supplements:
    Tables A1 and C1 (values, attaining times, marks), Schur triples and gaps in these sets, the counts of
    Proposition B6.1 and Corollary C1.2, Tables C2 and C3 and the counts in Theorems C3.1 and C5.1, the
    constants of Theorem B7.1 and Proposition B8.1, and the bounds in Theorems A6.1, B2.1, B3.1, B9.1 and
    Corollaries A3.4, A6.2, B10.1. It was written for the merged paper and uses no file of the supplements.

    The programs and output files that the supplements name (core_extensions.cpp, verify_lists.py,
    third_normals.cpp, fourth_normals.cpp, b2_universal_verify.py, b2_schur_verify.py and the others)
    are NOT in this directory. check_supplements.py does not repeat their searches.


==> anc/b512.txt <==
1 10 11 12 5 21
1 100 101 102 50 201
1 100 101 201 75 301
1 102 103 104 51 205
1 103 104 105 52 209
1 103 104 207 77 310
1 104 105 106 52 209
1 104 105 209 78 313
1 106 107 108 53 213
1 107 108 109 54 217
1 107 108 215 40 161
1 108 109 110 54 217
1 108 109 217 81 325
1 11 12 13 6 25
1 11 12 23 4 17
1 110 111 112 55 221
1 111 112 113 56 225
1 111 112 223 83 334
1 112 113 114 56 225
1 112 113 225 84 337
1 114 115 116 57 229
1 115 116 117 58 233
1 115 116 231 43 173
1 116 117 118 58 233
1 116 117 233 87 349
1 118 119 120 59 237
1 119 120 121 60 241
1 119 120 239 89 358
1 12 13 14 6 25
1 12 13 25 9 37
1 120 121 122 60 241
1 120 121 241 90 361
1 122 123 124 61 245
1 123 124 125 62 249
1 123 124 247 46 185
1 124 125 126 62 249
1 124 125 249 93 373
1 126 127 128 63 253
1 127 128 129 64 257
1 127 128 255 95 382
1 128 129 130 64 257
1 128 129 257 96 385
1 130 131 132 65 261
1 131 132 133 66 265
1 131 132 263 49 197
1 132 133 134 66 265
1 132 133 265 99 397
1 134 135 136 67 269
1 135 136 137 68 273
1 135 136 271 101 406
1 136 137 138 68 273
1 136 137 273 102 409
1 138 139 140 69 277
1 139 140 141 70 281
1 139 140 279 52 209
1 14 15 16 7 29
1 140 141 142 70 281
1 140 141 281 105 421
1 142 143 144 71 285
1 143 144 145 72 289
1 143 144 287 107 430
1 144 145 146 72 289
1 144 145 289 108 433
1 146 147 148 73 293
1 147 148 149 74 297
1 147 148 295 55 221
1 148 149 150 74 297
1 148 149 297 111 445
1 15 16 17 8 33
1 15 16 31 11 46
1 150 151 152 75 301
1 151 152 153 76 305
1 151 152 303 113 454
1 152 153 154 76 305
1 152 153 305 114 457
1 154 155 156 77 309
1 155 156 157 78 313
1 155 156 311 58 233
1 156 157 158 78 313
1 156 157 313 117 469
1 158 159 160 79 317
1 159 160 161 80 321
1 159 160 319 119 478
1 16 17 18 8 33
1 16 17 33 12 49
1 160 161 162 80 321
1 160 161 321 120 481
1 162 163 164 81 325
1 163 164 165 82 329
1 163 164 327 61 245
1 164 165 166 82 329
1 164 165 329 123 493
1 166 167 168 83 333
1 167 168 169 84 337
1 167 168 335 125 502
1 168 169 170 84 337
1 168 169 337 126 505
1 170 171 172 85 341
1 171 172 173 86 345
1 171 172 343 64 257
1 172 173 174 86 345
1 172 173 345 129 517
1 174 175 176 87 349
1 175 176 177 88 353
1 175 176 351 131 526
1 176 177 178 88 353
1 176 177 353 132 529
1 178 179 180 89 357
1 179 180 181 90 361
1 179 180 359 67 269
1 18 19 20 9 37
1 180 181 182 90 361
1 180 181 361 135 541
1 182 183 184 91 365
1 183 184 185 92 369
1 183 184 367 137 550
1 184 185 186 92 369
1 184 185 369 138 553
1 186 187 188 93 373
1 187 188 189 94 377
1 187 188 375 70 281
1 188 189 190 94 377
1 188 189 377 141 565
1 19 20 21 10 41
1 19 20 39 7 29
1 190 191 192 95 381
1 191 192 193 96 385
1 191 192 383 143 574
1 192 193 194 96 385
1 192 193 385 144 577
1 194 195 196 97 389
1 195 196 197 98 393
1 195 196 391 73 293
1 196 197 198 98 393
1 196 197 393 147 589
1 198 199 200 99 397
1 199 200 201 100 401
1 199 200 399 149 598
1 2 3 100 25 101
1 2 3 104 26 105
1 2 3 108 27 109
1 2 3 112 28 113
1 2 3 116 29 117
1 2 3 12 3 13
1 2 3 120 30 121
1 2 3 124 31 125
1 2 3 128 32 129
1 2 3 132 33 133
1 2 3 136 34 137
1 2 3 140 35 141
1 2 3 144 36 145
1 2 3 148 37 149
1 2 3 152 38 153
1 2 3 156 39 157
1 2 3 16 4 17
1 2 3 160 40 161
1 2 3 164 41 165
1 2 3 168 42 169
1 2 3 172 43 173
1 2 3 176 44 177
1 2 3 180 45 181
1 2 3 184 46 185
1 2 3 188 47 189
1 2 3 192 48 193
1 2 3 196 49 197
1 2 3 20 5 21
1 2 3 200 50 201
1 2 3 204 51 205
1 2 3 208 52 209
1 2 3 212 53 213
1 2 3 216 54 217
1 2 3 220 55 221
1 2 3 224 56 225
1 2 3 228 57 229
1 2 3 232 58 233
1 2 3 236 59 237
1 2 3 24 6 25
1 2 3 240 60 241
1 2 3 244 61 245
1 2 3 248 62 249
1 2 3 252 63 253
1 2 3 256 64 257
1 2 3 260 65 261
1 2 3 264 66 265
1 2 3 268 67 269
1 2 3 272 68 273
1 2 3 276 69 277
1 2 3 28 7 29
1 2 3 280 70 281
1 2 3 284 71 285
1 2 3 288 72 289
1 2 3 292 73 293
1 2 3 296 74 297
1 2 3 300 75 301
1 2 3 304 76 305
1 2 3 308 77 309
1 2 3 312 78 313
1 2 3 316 79 317
1 2 3 32 8 33
1 2 3 320 80 321
1 2 3 324 81 325
1 2 3 328 82 329
1 2 3 332 83 333
1 2 3 336 84 337
1 2 3 340 85 341
1 2 3 344 86 345
1 2 3 348 87 349
1 2 3 352 88 353
1 2 3 356 89 357
1 2 3 36 9 37
1 2 3 360 90 361
1 2 3 364 91 365
1 2 3 368 92 369
1 2 3 372 93 373
1 2 3 376 94 377
1 2 3 380 95 381
1 2 3 384 96 385
1 2 3 388 97 389
1 2 3 392 98 393
1 2 3 396 99 397
1 2 3 4 1 5
1 2 3 40 10 41
1 2 3 400 100 401
1 2 3 404 101 405
1 2 3 408 102 409
1 2 3 412 103 413
1 2 3 416 104 417
1 2 3 420 105 421
1 2 3 424 106 425
1 2 3 428 107 429
1 2 3 432 108 433
1 2 3 436 109 437
1 2 3 44 11 45
1 2 3 440 110 441
1 2 3 444 111 445
1 2 3 448 112 449
1 2 3 452 113 453
1 2 3 456 114 457
1 2 3 460 115 461
1 2 3 464 116 465
1 2 3 468 117 469
1 2 3 472 118 473
1 2 3 476 119 477
1 2 3 48 12 49
1 2 3 480 120 481
1 2 3 484 121 485
1 2 3 488 122 489
1 2 3 492 123 493
1 2 3 496 124 497
1 2 3 500 125 501
1 2 3 504 126 505
1 2 3 508 127 509
1 2 3 52 13 53
1 2 3 56 14 57
1 2 3 60 15 61
1 2 3 64 16 65
1 2 3 68 17 69
1 2 3 72 18 73
1 2 3 76 19 77
1 2 3 8 2 9
1 2 3 80 20 81
1 2 3 84 21 85
1 2 3 88 22 89
1 2 3 92 23 93
1 2 3 96 24 97
1 20 21 22 10 41
1 20 21 41 15 61
1 200 201 202 100 401
1 200 201 401 150 601
1 202 203 204 101 405
1 203 204 205 102 409
1 203 204 407 76 305
1 204 205 206 102 409
1 204 205 409 153 613
1 206 207 208 103 413
1 207 208 209 104 417
1 207 208 415 155 622
1 208 209 210 104 417
1 208 209 417 156 625
1 210 211 212 105 421
1 211 212 213 106 425
1 212 213 214 106 425
1 214 215 216 107 429
1 215 216 217 108 433
1 216 217 218 108 433
1 218 219 220 109 437
1 219 220 221 110 441
1 22 23 24 11 45
1 220 221 222 110 441
1 222 223 224 111 445
1 223 224 225 112 449
1 224 225 226 112 449
1 226 227 228 113 453
1 227 228 229 114 457
1 228 229 230 114 457
1 23 24 25 12 49
1 23 24 47 17 70
1 230 231 232 115 461
1 231 232 233 116 465
1 232 233 234 116 465
1 234 235 236 117 469
1 235 236 237 118 473
1 236 237 238 118 473
1 238 239 240 119 477
1 239 240 241 120 481
1 24 25 26 12 49
1 24 25 49 18 73
1 240 241 242 120 481
1 242 243 244 121 485
1 243 244 245 122 489
1 244 245 246 122 489
1 246 247 248 123 493
1 247 248 249 124 497
1 248 249 250 124 497
1 250 251 252 125 501
1 251 252 253 126 505
1 252 253 254 126 505
1 254 255 256 127 509
1 255 256 257 128 513
1 256 257 258 128 513
1 258 259 260 129 517
1 259 260 261 130 521
1 26 27 28 13 53
1 260 261 262 130 521
1 262 263 264 131 525
1 263 264 265 132 529
1 264 265 266 132 529
1 266 267 268 133 533
1 267 268 269 134 537
1 268 269 270 134 537
1 27 28 29 14 57
1 27 28 55 10 41
1 270 271 272 135 541
1 271 272 273 136 545
1 272 273 274 136 545
1 274 275 276 137 549
1 275 276 277 138 553
1 276 277 278 138 553
1 278 279 280 139 557
1 279 280 281 140 561
1 28 29 30 14 57
1 28 29 57 21 85
1 280 281 282 140 561
1 282 283 284 141 565
1 283 284 285 142 569
1 284 285 286 142 569
1 286 287 288 143 573
1 287 288 289 144 577
1 288 289 290 144 577
1 290 291 292 145 581
1 291 292 293 146 585
1 292 293 294 146 585
1 294 295 296 147 589
1 3 4 14 4 17
1 3 4 5 2 9
1 3 4 7 1 5
1 30 31 32 15 61
1 31 32 33 16 65
1 31 32 63 23 94
1 32 33 34 16 65
1 32 33 65 24 97
1 34 35 36 17 69
1 35 36 37 18 73
1 35 36 71 13 53
1 36 37 38 18 73
1 36 37 73 27 109
1 38 39 40 19 77
1 39 40 41 20 81
1 39 40 79 29 118
1 4 5 6 2 9
1 4 5 9 3 13
1 40 41 42 20 81
1 40 41 81 30 121
1 42 43 44 21 85
1 43 44 45 22 89
1 43 44 87 16 65
1 44 45 46 22 89
1 44 45 89 33 133
1 46 47 48 23 93
1 47 48 49 24 97
1 47 48 95 35 142
1 48 49 50 24 97
1 48 49 97 36 145
1 50 51 52 25 101
1 51 52 103 19 77
1 51 52 53 26 105
1 52 53 105 39 157
1 52 53 54 26 105
1 54 55 56 27 109
1 55 56 111 41 166
1 55 56 57 28 113
1 56 57 113 42 169
1 56 57 58 28 113
1 58 59 60 29 117
1 59 60 119 22 89
1 59 60 61 30 121
1 6 7 8 3 13
1 60 61 121 45 181
1 60 61 62 30 121
1 62 63 64 31 125
1 63 64 127 47 190
1 63 64 65 32 129
1 64 65 129 48 193
1 64 65 66 32 129
1 66 67 68 33 133
1 67 68 135 25 101
1 67 68 69 34 137
1 68 69 137 51 205
1 68 69 70 34 137
1 7 8 15 5 22
1 7 8 9 4 17
1 70 71 72 35 141
1 71 72 143 53 214
1 71 72 73 36 145
1 72 73 145 54 217
1 72 73 74 36 145
1 74 75 76 37 149
1 75 76 151 28 113
1 75 76 77 38 153
1 76 77 153 57 229
1 76 77 78 38 153
1 78 79 80 39 157
1 79 80 159 59 238
1 79 80 81 40 161
1 8 9 10 4 17
1 8 9 17 6 25
1 80 81 161 60 241
1 80 81 82 40 161
1 82 83 84 41 165
1 83 84 167 31 125
1 83 84 85 42 169
1 84 85 169 63 253
1 84 85 86 42 169
1 86 87 88 43 173
1 87 88 175 65 262
1 87 88 89 44 177
1 88 89 177 66 265
1 88 89 90 44 177
1 90 91 92 45 181
1 91 92 183 34 137
1 91 92 93 46 185
1 92 93 185 69 277
1 92 93 94 46 185
1 94 95 96 47 189
1 95 96 191 71 286
1 95 96 97 48 193
1 96 97 193 72 289
1 96 97 98 48 193
1 98 99 100 49 197
1 99 100 101 50 201
1 99 100 199 37 149
2 101 103 204 76 305
2 103 105 208 78 313
2 105 107 212 79 317
2 107 109 216 81 325
2 109 111 220 82 329
2 11 13 24 9 37
2 111 113 224 84 337
2 113 115 228 85 341
2 115 117 232 87 349
2 117 119 236 88 353
2 119 121 240 90 361
2 121 123 244 91 365
2 123 125 248 93 373
2 125 127 252 94 377
2 127 129 256 96 385
2 129 131 260 97 389
2 13 15 28 10 41
2 131 133 264 99 397
2 133 135 268 100 401
2 135 137 272 102 409
2 137 139 276 103 413
2 139 141 280 105 421
2 141 143 284 106 425
2 143 145 288 108 433
2 145 147 292 109 437
2 147 149 296 111 445
2 149 151 300 112 449
2 15 17 32 12 49
2 151 153 304 114 457
2 153 155 308 115 461
2 155 157 312 117 469
2 157 159 316 118 473
2 159 161 320 120 481
2 161 163 324 121 485
2 163 165 328 123 493
2 165 167 332 124 497
2 167 169 336 126 505
2 169 171 340 127 509
2 17 19 36 13 53
2 171 173 344 129 517
2 173 175 348 130 521
2 175 177 352 132 529
2 177 179 356 133 533
2 179 181 360 135 541
2 181 183 364 136 545
2 183 185 368 138 553
2 185 187 372 139 557
2 187 189 376 141 565
2 189 191 380 142 569
2 19 21 40 15 61
2 191 193 384 144 577
2 193 195 388 145 581
2 195 197 392 147 589
2 197 199 396 148 593
2 199 201 400 150 601
2 201 203 404 151 605
2 203 205 408 153 613
2 205 207 412 154 617
2 207 209 416 156 625
2 21 23 44 16 65
2 23 25 48 18 73
2 25 27 52 19 77
2 27 29 56 21 85
2 29 31 60 22 89
2 3 5 8 3 13
2 31 33 64 24 97
2 33 35 68 25 101
2 35 37 72 27 109
2 37 39 76 28 113
2 39 41 80 30 121
2 41 43 84 31 125
2 43 45 88 33 133
2 45 47 92 34 137
2 47 49 96 36 145
2 49 51 100 37 149
2 5 7 12 4 17
2 51 53 104 39 157
2 53 55 108 40 161
2 55 57 112 42 169
2 57 59 116 43 173
2 59 61 120 45 181
2 61 63 124 46 185
2 63 65 128 48 193
2 65 67 132 49 197
2 67 69 136 51 205
2 69 71 140 52 209
2 7 9 16 6 25
2 71 73 144 54 217
2 73 75 148 55 221
2 75 77 152 57 229
2 77 79 156 58 233
2 79 81 160 60 241
2 81 83 164 61 245
2 83 85 168 63 253
2 85 87 172 64 257
2 87 89 176 66 265
2 89 91 180 67 269
2 9 11 20 7 29
2 91 93 184 69 277
2 93 95 188 70 281
2 95 97 192 72 289
2 97 99 196 73 293
2 99 101 200 75 301
3 10 13 16 7 29
3 100 103 106 52 209
3 100 103 203 38 153
3 101 104 107 51 205
3 101 104 205 77 309
3 104 107 110 54 217
3 104 107 211 79 318
3 106 109 112 55 221
3 109 112 115 55 221
3 109 112 221 83 333
3 110 113 116 57 229
3 112 115 118 58 233
3 112 115 227 85 342
3 113 116 119 57 229
3 113 116 229 86 345
3 116 119 122 60 241
3 116 119 235 44 177
3 118 121 124 61 245
3 121 124 127 61 245
3 121 124 245 92 369
3 122 125 128 63 253
3 124 127 130 64 257
3 124 127 251 47 189
3 125 128 131 63 253
3 125 128 253 95 381
3 128 131 134 66 265
3 128 131 259 97 390
3 13 16 19 7 29
3 13 16 29 11 45
3 130 133 136 67 269
3 133 136 139 67 269
3 133 136 269 101 405
3 134 137 140 69 277
3 136 139 142 70 281
3 136 139 275 103 414
3 137 140 143 69 277
3 137 140 277 104 417
3 14 17 20 9 37
3 140 143 146 72 289
3 140 143 283 53 213
3 142 145 148 73 293
3 145 148 151 73 293
3 145 148 293 110 441
3 146 149 152 75 301
3 148 151 154 76 305
3 148 151 299 56 225
3 149 152 155 75 301
3 149 152 301 113 453
3 152 155 158 78 313
3 152 155 307 115 462
3 154 157 160 79 317
3 157 160 163 79 317
3 157 160 317 119 477
3 158 161 164 81 325
3 16 19 22 10 41
3 16 19 35 13 54
3 160 163 166 82 329
3 160 163 323 121 486
3 161 164 167 81 325
3 161 164 325 122 489
3 164 167 170 84 337
3 164 167 331 62 249
3 166 169 172 85 341
3 169 172 175 85 341
3 169 172 341 128 513
3 17 20 23 9 37
3 17 20 37 14 57
3 170 173 176 87 349
3 172 175 178 88 353
3 172 175 347 65 261
3 173 176 179 87 349
3 173 176 349 131 525
3 176 179 182 90 361
3 176 179 355 133 534
3 178 181 184 91 365
3 181 184 187 91 365
3 181 184 365 137 549
3 182 185 188 93 373
3 184 187 190 94 377
3 184 187 371 139 558
3 185 188 191 93 373
3 185 188 373 140 561
3 188 191 194 96 385
3 188 191 379 71 285
3 190 193 196 97 389
3 193 196 199 97 389
3 193 196 389 146 585
3 194 197 200 99 397
3 196 199 202 100 401
3 196 199 395 74 297
3 197 200 203 99 397
3 197 200 397 149 597
3 20 23 26 12 49
3 20 23 43 8 33
3 200 203 206 102 409
3 200 203 403 151 606
3 202 205 208 103 413
3 205 208 211 103 413
3 205 208 413 155 621
3 206 209 212 105 421
3 208 211 214 106 425
3 209 212 215 105 421
3 212 215 218 108 433
3 214 217 220 109 437
3 217 220 223 109 437
3 218 221 224 111 445
3 22 25 28 13 53
3 220 223 226 112 449
3 221 224 227 111 445
3 224 227 230 114 457
3 226 229 232 115 461
3 229 232 235 115 461
3 230 233 236 117 469
3 232 235 238 118 473
3 233 236 239 117 469
3 236 239 242 120 481
3 238 241 244 121 485
3 241 244 247 121 485
3 242 245 248 123 493
3 244 247 250 124 497
3 245 248 251 123 493
3 248 251 254 126 505
3 25 28 31 13 53
3 25 28 53 20 81
3 250 253 256 127 509
3 253 256 259 127 509
3 254 257 260 129 517
3 256 259 262 130 521
3 257 260 263 129 517
3 26 29 32 15 61
3 260 263 266 132 529
3 262 265 268 133 533
3 265 268 271 133 533
3 266 269 272 135 541
3 268 271 274 136 545
3 269 272 275 135 541
3 272 275 278 138 553
3 274 277 280 139 557
3 277 280 283 139 557
3 278 281 284 141 565
3 28 31 34 16 65
3 28 31 59 11 45
3 280 283 286 142 569
3 281 284 287 141 565
3 284 287 290 144 577
3 286 289 292 145 581
3 289 292 295 145 581
3 29 32 35 15 61
3 29 32 61 23 93
3 290 293 296 147 589
3 292 295 298 148 593
3 32 35 38 18 73
3 32 35 67 25 102
3 34 37 40 19 77
3 37 40 43 19 77
3 37 40 77 29 117
3 38 41 44 21 85
3 4 7 10 4 17
3 4 7 11 2 9
3 40 43 46 22 89
3 40 43 83 31 126
3 41 44 47 21 85
3 41 44 85 32 129
3 44 47 50 24 97
3 44 47 91 17 69
3 46 49 52 25 101
3 49 52 101 38 153
3 49 52 55 25 101
3 5 8 11 3 13
3 5 8 13 5 21
3 50 53 56 27 109
3 52 55 107 20 81
3 52 55 58 28 113
3 53 56 109 41 165
3 53 56 59 27 109
3 56 59 115 43 174
3 56 59 62 30 121
3 58 61 64 31 125
3 61 64 125 47 189
3 61 64 67 31 125
3 62 65 68 33 133
3 64 67 131 49 198
3 64 67 70 34 137
3 65 68 133 50 201
3 65 68 71 33 133
3 68 71 139 26 105
3 68 71 74 36 145
3 70 73 76 37 149
3 73 76 149 56 225
3 73 76 79 37 149
3 74 77 80 39 157
3 76 79 155 29 117
3 76 79 82 40 161
3 77 80 157 59 237
3 77 80 83 39 157
3 8 11 14 6 25
3 8 11 19 7 30
3 80 83 163 61 246
3 80 83 86 42 169
3 82 85 88 43 173
3 85 88 173 65 261
3 85 88 91 43 173
3 86 89 92 45 181
3 88 91 179 67 270
3 88 91 94 46 185
3 89 92 181 68 273
3 89 92 95 45 181
3 92 95 187 35 141
3 92 95 98 48 193
3 94 97 100 49 197
3 97 100 103 49 197
3 97 100 197 74 297
3 98 101 104 51 205
4 101 105 109 28 113
4 101 105 206 27 109
4 103 107 111 27 109
4 103 107 210 79 317
4 105 109 113 29 117
4 105 109 214 28 113
4 107 111 115 28 113
4 107 111 218 82 329
4 109 113 117 30 121
4 109 113 222 29 117
4 11 15 19 4 17
4 11 15 26 10 41
4 111 115 119 29 117
4 111 115 226 85 341
4 113 117 121 31 125
4 113 117 230 30 121
4 115 119 123 30 121
4 115 119 234 88 353
4 117 121 125 32 129
4 117 121 238 31 125
4 119 123 127 31 125
4 119 123 242 91 365
4 121 125 129 33 133
4 121 125 246 32 129
4 123 127 131 32 129
4 123 127 250 94 377
4 125 129 133 34 137
4 125 129 254 33 133
4 127 131 135 33 133
4 127 131 258 97 389
4 129 133 137 35 141
4 129 133 262 34 137
4 13 17 21 6 25
4 13 17 30 5 21
4 131 135 139 34 137
4 131 135 266 100 401
4 133 137 141 36 145
4 133 137 270 35 141
4 135 139 143 35 141
4 135 139 274 103 413
4 137 141 145 37 149
4 137 141 278 36 145
4 139 143 147 36 145
4 139 143 282 106 425
4 141 145 149 38 153
4 141 145 286 37 149
4 143 147 151 37 149
4 143 147 290 109 437
4 145 149 153 39 157
4 145 149 294 38 153
4 147 151 155 38 153
4 147 151 298 112 449
4 149 153 157 40 161
4 149 153 302 39 157
4 15 19 23 5 21
4 15 19 34 13 53
4 151 155 159 39 157
4 151 155 306 115 461
4 153 157 161 41 165
4 153 157 310 40 161
4 155 159 163 40 161
4 155 159 314 118 473
4 157 161 165 42 169
4 157 161 318 41 165
4 159 163 167 41 165
4 159 163 322 121 485
4 161 165 169 43 173
4 161 165 326 42 169
4 163 167 171 42 169
4 163 167 330 124 497
4 165 169 173 44 177
4 165 169 334 43 173
4 167 171 175 43 173
4 167 171 338 127 509
4 169 173 177 45 181
4 169 173 342 44 177
4 17 21 25 7 29
4 17 21 38 6 25
4 171 175 179 44 177
4 171 175 346 130 521
4 173 177 181 46 185
4 173 177 350 45 181
4 175 179 183 45 181
4 175 179 354 133 533
4 177 181 185 47 189
4 177 181 358 46 185
4 179 183 187 46 185
4 179 183 362 136 545
4 181 185 189 48 193
4 181 185 366 47 189
4 183 187 191 47 189
4 183 187 370 139 557
4 185 189 193 49 197
4 185 189 374 48 193
4 187 191 195 48 193
4 187 191 378 142 569
4 189 193 197 50 201
4 189 193 382 49 197
4 19 23 27 6 25
4 19 23 42 16 65
4 191 195 199 49 197
4 191 195 386 145 581
4 193 197 201 51 205
4 193 197 390 50 201
4 195 199 203 50 201
4 195 199 394 148 593
4 197 201 205 52 209
4 197 201 398 51 205
4 199 203 207 51 205
4 199 203 402 151 605
4 201 205 209 53 213
4 201 205 406 52 209
4 203 207 211 52 209
4 203 207 410 154 617
4 205 209 213 54 217
4 205 209 414 53 213
4 207 211 215 53 213
4 207 211 418 157 629
4 209 213 217 55 221
4 21 25 29 8 33
4 21 25 46 7 29
4 211 215 219 54 217
4 213 217 221 56 225
4 215 219 223 55 221
4 217 221 225 57 229
4 219 223 227 56 225
4 221 225 229 58 233
4 223 227 231 57 229
4 225 229 233 59 237
4 227 231 235 58 233
4 229 233 237 60 241
4 23 27 31 7 29
4 23 27 50 19 77
4 231 235 239 59 237
4 233 237 241 61 245
4 235 239 243 60 241
4 237 241 245 62 249
4 239 243 247 61 245
4 241 245 249 63 253
4 243 247 251 62 249
4 245 249 253 64 257
4 247 251 255 63 253
4 249 253 257 65 261
4 25 29 33 9 37
4 25 29 54 8 33
4 251 255 259 64 257
4 253 257 261 66 265
4 255 259 263 65 261
4 257 261 265 67 269
4 259 263 267 66 265
4 261 265 269 68 273
4 263 267 271 67 269
4 265 269 273 69 277
4 267 271 275 68 273
4 269 273 277 70 281
4 27 31 35 8 33
4 27 31 58 22 89
4 271 275 279 69 277
4 273 277 281 71 285
4 275 279 283 70 281
4 277 281 285 72 289
4 279 283 287 71 285
4 281 285 289 73 293
4 283 287 291 72 289
4 285 289 293 74 297
4 287 291 295 73 293
4 289 293 297 75 301
4 29 33 37 10 41
4 29 33 62 9 37
4 291 295 299 74 297
4 31 35 39 9 37
4 31 35 66 25 101
4 33 37 41 11 45
4 33 37 70 10 41
4 35 39 43 10 41
4 35 39 74 28 113
4 37 41 45 12 49
4 37 41 78 11 45
4 39 43 47 11 45
4 39 43 82 31 125
4 41 45 49 13 53
4 41 45 86 12 49
4 43 47 51 12 49
4 43 47 90 34 137
4 45 49 53 14 57
4 45 49 94 13 53
4 47 51 55 13 53
4 47 51 98 37 149
4 49 53 102 14 57
4 49 53 57 15 61
4 5 9 13 4 17
4 5 9 14 3 13
4 51 55 106 40 161
4 51 55 59 14 57
4 53 57 110 15 61
4 53 57 61 16 65
4 55 59 114 43 173
4 55 59 63 15 61
4 57 61 118 16 65
4 57 61 65 17 69
4 59 63 122 46 185
4 59 63 67 16 65
4 61 65 126 17 69
4 61 65 69 18 73
4 63 67 130 49 197
4 63 67 71 17 69
4 65 69 134 18 73
4 65 69 73 19 77
4 67 71 138 52 209
4 67 71 75 18 73
4 69 73 142 19 77
4 69 73 77 20 81
4 7 11 15 3 13
4 7 11 18 7 29
4 71 75 146 55 221
4 71 75 79 19 77
4 73 77 150 20 81
4 73 77 81 21 85
4 75 79 154 58 233
4 75 79 83 20 81
4 77 81 158 21 85
4 77 81 85 22 89
4 79 83 162 61 245
4 79 83 87 21 85
4 81 85 166 22 89
4 81 85 89 23 93
4 83 87 170 64 257
4 83 87 91 22 89
4 85 89 174 23 93
4 85 89 93 24 97
4 87 91 178 67 269
4 87 91 95 23 93
4 89 93 182 24 97
4 89 93 97 25 101
4 9 13 17 5 21
4 9 13 22 4 17
4 91 95 186 70 281
4 91 95 99 24 97
4 93 97 101 26 105
4 93 97 190 25 101
4 95 99 103 25 101
4 95 99 194 73 293
4 97 101 105 27 109
4 97 101 198 26 105
4 99 103 107 26 105
4 99 103 202 76 305
5 102 107 112 52 209
5 103 108 113 55 221
5 103 108 211 39 157
5 104 109 114 53 213
5 104 109 213 79 317
5 106 111 116 54 217
5 107 112 117 57 229
5 107 112 219 81 326
5 108 113 118 55 221
5 108 113 221 82 329
5 11 16 21 9 37
5 11 16 27 5 21
5 111 116 121 59 237
5 111 116 227 42 169
5 112 117 122 57 229
5 112 117 229 85 341
5 114 119 124 58 233
5 116 121 126 59 237
5 116 121 237 88 353
5 118 123 128 60 241
5 119 124 129 63 253
5 119 124 243 45 181
5 12 17 22 7 29
5 12 17 29 10 41
5 122 127 132 62 249
5 123 128 133 65 261
5 123 128 251 93 374
5 124 129 134 63 253
5 124 129 253 94 377
5 126 131 136 64 257
5 127 132 137 67 269
5 127 132 259 48 193
5 128 133 138 65 261
5 128 133 261 97 389
5 131 136 141 69 277
5 131 136 267 99 398
5 132 137 142 67 269
5 132 137 269 100 401
5 134 139 144 68 273
5 136 141 146 69 277
5 136 141 277 103 413
5 138 143 148 70 281
5 139 144 149 73 293
5 139 144 283 105 422
5 14 19 24 8 33
5 142 147 152 72 289
5 143 148 153 75 301
5 143 148 291 54 217
5 144 149 154 73 293
5 144 149 293 109 437
5 146 151 156 74 297
5 147 152 157 77 309
5 147 152 299 111 446
5 148 153 158 75 301
5 148 153 301 112 449
5 151 156 161 79 317
5 151 156 307 57 229
5 152 157 162 77 309
5 152 157 309 115 461
5 154 159 164 78 313
5 156 161 166 79 317
5 156 161 317 118 473
5 158 163 168 80 321
5 159 164 169 83 333
5 159 164 323 60 241
5 16 21 26 9 37
5 16 21 37 13 53
5 162 167 172 82 329
5 163 168 173 85 341
5 163 168 331 123 494
5 164 169 174 83 333
5 164 169 333 124 497
5 166 171 176 84 337
5 167 172 177 87 349
5 167 172 339 63 253
5 168 173 178 85 341
5 168 173 341 127 509
5 171 176 181 89 357
5 171 176 347 129 518
5 172 177 182 87 349
5 172 177 349 130 521
5 174 179 184 88 353
5 176 181 186 89 357
5 176 181 357 133 533
5 178 183 188 90 361
5 179 184 189 93 373
5 179 184 363 135 542
5 18 23 28 10 41
5 182 187 192 92 369
5 183 188 193 95 381
5 183 188 371 69 277
5 184 189 194 93 373
5 184 189 373 139 557
5 186 191 196 94 377
5 187 192 197 97 389
5 187 192 379 141 566
5 188 193 198 95 381
5 188 193 381 142 569
5 19 24 29 13 53
5 19 24 43 15 62
5 191 196 201 99 397
5 191 196 387 72 289
5 192 197 202 97 389
5 192 197 389 145 581
5 194 199 204 98 393
5 196 201 206 99 397
5 196 201 397 148 593
5 198 203 208 100 401
5 199 204 209 103 413
5 199 204 403 75 301
5 202 207 212 102 409
5 203 208 213 105 421
5 203 208 411 153 614
5 204 209 214 103 413
5 204 209 413 154 617
5 206 211 216 104 417
5 207 212 217 107 429
5 208 213 218 105 421
5 211 216 221 109 437
5 212 217 222 107 429
5 214 219 224 108 433
5 216 221 226 109 437
5 218 223 228 110 441
5 219 224 229 113 453
5 22 27 32 12 49
5 222 227 232 112 449
5 223 228 233 115 461
5 224 229 234 113 453
5 226 231 236 114 457
5 227 232 237 117 469
5 228 233 238 115 461
5 23 28 33 15 61
5 23 28 51 9 37
5 231 236 241 119 477
5 232 237 242 117 469
5 234 239 244 118 473
5 236 241 246 119 477
5 238 243 248 120 481
5 239 244 249 123 493
5 24 29 34 13 53
5 24 29 53 19 77
5 242 247 252 122 489
5 243 248 253 125 501
5 244 249 254 123 493
5 246 251 256 124 497
5 247 252 257 127 509
5 248 253 258 125 501
5 251 256 261 129 517
5 252 257 262 127 509
5 254 259 264 128 513
5 256 261 266 129 517
5 258 263 268 130 521
5 259 264 269 133 533
5 26 31 36 14 57
5 262 267 272 132 529
5 263 268 273 135 541
5 264 269 274 133 533
5 266 271 276 134 537
5 267 272 277 137 549
5 268 273 278 135 541
5 27 32 37 17 69
5 27 32 59 21 86
5 271 276 281 139 557
5 272 277 282 137 549
5 274 279 284 138 553
5 276 281 286 139 557
5 278 283 288 140 561
5 279 284 289 143 573
5 28 33 38 15 61
5 28 33 61 22 89
5 282 287 292 142 569
5 283 288 293 145 581
5 284 289 294 143 573
5 286 291 296 144 577
5 287 292 297 147 589
5 288 293 298 145 581
5 31 36 41 19 77
5 31 36 67 12 49
5 32 37 42 17 69
5 32 37 69 25 101
5 34 39 44 18 73
5 36 41 46 19 77
5 36 41 77 28 113
5 38 43 48 20 81
5 39 44 49 23 93
5 39 44 83 15 61
5 42 47 52 22 89
5 43 48 53 25 101
5 43 48 91 33 134
5 44 49 54 23 93
5 44 49 93 34 137
5 46 51 56 24 97
5 47 52 57 27 109
5 47 52 99 18 73
5 48 53 101 37 149
5 48 53 58 25 101
5 51 56 107 39 158
5 51 56 61 29 117
5 52 57 109 40 161
5 52 57 62 27 109
5 54 59 64 28 113
5 56 61 117 43 173
5 56 61 66 29 117
5 58 63 68 30 121
5 59 64 123 45 182
5 59 64 69 33 133
5 6 11 16 5 21
5 62 67 72 32 129
5 63 68 131 24 97
5 63 68 73 35 141
5 64 69 133 49 197
5 64 69 74 33 133
5 66 71 76 34 137
5 67 72 139 51 206
5 67 72 77 37 149
5 68 73 141 52 209
5 68 73 78 35 141
5 7 12 17 7 29
5 7 12 19 4 17
5 71 76 147 27 109
5 71 76 81 39 157
5 72 77 149 55 221
5 72 77 82 37 149
5 74 79 84 38 153
5 76 81 157 58 233
5 76 81 86 39 157
5 78 83 88 40 161
5 79 84 163 30 121
5 79 84 89 43 173
5 8 13 18 5 21
5 8 13 21 7 29
5 82 87 92 42 169
5 83 88 171 63 254
5 83 88 93 45 181
5 84 89 173 64 257
5 84 89 94 43 173
5 86 91 96 44 177
5 87 92 179 33 133
5 87 92 97 47 189
5 88 93 181 67 269
5 88 93 98 45 181
5 91 96 101 49 197
5 91 96 187 69 278
5 92 97 102 47 189
5 92 97 189 70 281
5 94 99 104 48 193
5 96 101 106 49 197
5 96 101 197 73 293
5 98 103 108 50 201
5 99 104 109 53 213
5 99 104 203 75 302
6 101 107 208 77 309
6 103 109 212 80 321
6 107 113 220 83 333
6 109 115 224 83 333
6 11 17 28 11 45
6 113 119 232 86 345
6 115 121 236 89 357
6 119 125 244 92 369
6 121 127 248 92 369
6 125 131 256 95 381
6 127 133 260 98 393
6 13 19 32 11 45
6 131 137 268 101 405
6 133 139 272 101 405
6 137 143 280 104 417
6 139 145 284 107 429
6 143 149 292 110 441
6 145 151 296 110 441
6 149 155 304 113 453
6 151 157 308 116 465
6 155 161 316 119 477
6 157 163 320 119 477
6 161 167 328 122 489
6 163 169 332 125 501
6 167 173 340 128 513
6 169 175 344 128 513
6 17 23 40 14 57
6 173 179 352 131 525
6 175 181 356 134 537
6 179 185 364 137 549
6 181 187 368 137 549
6 185 191 376 140 561
6 187 193 380 143 573
6 19 25 44 17 69
6 191 197 388 146 585
6 193 199 392 146 585
6 197 203 400 149 597
6 199 205 404 152 609
6 203 209 412 155 621
6 205 211 416 155 621
6 23 29 52 20 81
6 25 31 56 20 81
6 29 35 64 23 93
6 31 37 68 26 105
6 35 41 76 29 117
6 37 43 80 29 117
6 41 47 88 32 129
6 43 49 92 35 141
6 47 53 100 38 153
6 49 55 104 38 153
6 53 59 112 41 165
6 55 61 116 44 177
6 59 65 124 47 189
6 61 67 128 47 189
6 65 71 136 50 201
6 67 73 140 53 213
6 7 13 20 8 33
6 71 77 148 56 225
6 73 79 152 56 225
6 77 83 160 59 237
6 79 85 164 62 249
6 83 89 172 65 261
6 85 91 176 65 261
6 89 95 184 68 273
6 91 97 188 71 285
6 95 101 196 74 297
6 97 103 200 74 297
7 10 17 24 10 41
7 100 107 114 55 221
7 100 107 207 39 157
7 101 108 115 52 209
7 101 108 209 79 317
7 102 109 116 56 225
7 104 111 118 57 229
7 104 111 215 81 326
7 106 113 120 58 233
7 108 115 122 59 237
7 108 115 223 42 169
7 109 116 123 56 225
7 109 116 225 85 341
7 110 117 124 60 241
7 113 120 127 58 233
7 113 120 233 88 353
7 114 121 128 62 249
7 116 123 130 63 253
7 116 123 239 45 181
7 117 124 131 60 241
7 117 124 241 91 365
7 118 125 132 64 257
7 12 19 26 11 45
7 12 19 31 6 25
7 120 127 134 65 261
7 120 127 247 93 374
7 121 128 135 62 249
7 121 128 249 94 377
7 122 129 136 66 265
7 124 131 138 67 269
7 124 131 255 48 193
7 125 132 139 64 257
7 125 132 257 97 389
7 128 135 142 69 277
7 128 135 263 99 398
7 129 136 143 66 265
7 129 136 265 100 401
7 13 20 27 8 33
7 13 20 33 13 53
7 130 137 144 70 281
7 132 139 146 71 285
7 132 139 271 51 205
7 134 141 148 72 289
7 136 143 150 73 293
7 136 143 279 105 422
7 137 144 151 70 281
7 137 144 281 106 425
7 138 145 152 74 297
7 141 148 155 72 289
7 141 148 289 109 437
7 142 149 156 76 305
7 144 151 158 77 309
7 144 151 295 111 446
7 145 152 159 74 297
7 145 152 297 112 449
7 146 153 160 78 313
7 148 155 162 79 317
7 148 155 303 57 229
7 149 156 163 76 305
7 149 156 305 115 461
7 150 157 164 80 321
7 152 159 166 81 325
7 152 159 311 117 470
7 153 160 167 78 313
7 153 160 313 118 473
7 156 163 170 83 333
7 156 163 319 60 241
7 157 164 171 80 321
7 157 164 321 121 485
7 158 165 172 84 337
7 16 23 30 13 53
7 16 23 39 15 62
7 160 167 174 85 341
7 160 167 327 123 494
7 162 169 176 86 345
7 164 171 178 87 349
7 164 171 335 63 253
7 165 172 179 84 337
7 165 172 337 127 509
7 166 173 180 88 353
7 169 176 183 86 345
7 169 176 345 130 521
7 17 24 31 10 41
7 17 24 41 16 65
7 170 177 184 90 361
7 172 179 186 91 365
7 172 179 351 66 265
7 173 180 187 88 353
7 173 180 353 133 533
7 174 181 188 92 369
7 176 183 190 93 373
7 176 183 359 135 542
7 177 184 191 90 361
7 177 184 361 136 545
7 178 185 192 94 377
7 18 25 32 14 57
7 180 187 194 95 381
7 180 187 367 69 277
7 181 188 195 92 369
7 181 188 369 139 557
7 184 191 198 97 389
7 184 191 375 141 566
7 185 192 199 94 377
7 185 192 377 142 569
7 186 193 200 98 393
7 188 195 202 99 397
7 188 195 383 72 289
7 190 197 204 100 401
7 192 199 206 101 405
7 192 199 391 147 590
7 193 200 207 98 393
7 193 200 393 148 593
7 194 201 208 102 409
7 197 204 211 100 401
7 197 204 401 151 605
7 198 205 212 104 417
7 20 27 34 15 61
7 20 27 47 9 37
7 200 207 214 105 421
7 200 207 407 153 614
7 201 208 215 102 409
7 201 208 409 154 617
7 202 209 216 106 425
7 204 211 218 107 429
7 204 211 415 78 313
7 205 212 219 104 417
7 205 212 417 157 629
7 206 213 220 108 433
7 208 215 222 109 437
7 209 216 223 106 425
7 212 219 226 111 445
7 213 220 227 108 433
7 214 221 228 112 449
7 216 223 230 113 453
7 218 225 232 114 457
7 22 29 36 16 65
7 220 227 234 115 461
7 221 228 235 112 449
7 222 229 236 116 465
7 225 232 239 114 457
7 226 233 240 118 473
7 228 235 242 119 477
7 229 236 243 116 465
7 230 237 244 120 481
7 232 239 246 121 485
7 233 240 247 118 473
7 234 241 248 122 489
7 236 243 250 123 493
7 237 244 251 120 481
7 24 31 38 17 69
7 24 31 55 21 86
7 240 247 254 125 501
7 241 248 255 122 489
7 242 249 256 126 505
7 244 251 258 127 509
7 246 253 260 128 513
7 248 255 262 129 517
7 249 256 263 126 505
7 25 32 39 14 57
7 25 32 57 22 89
7 250 257 264 130 521
7 253 260 267 128 513
7 254 261 268 132 529
7 256 263 270 133 533
7 257 264 271 130 521
7 258 265 272 134 537
7 26 33 40 18 73
7 260 267 274 135 541
7 261 268 275 132 529
7 262 269 276 136 545
7 264 271 278 137 549
7 265 272 279 134 537
7 268 275 282 139 557
7 269 276 283 136 545
7 270 277 284 140 561
7 272 279 286 141 565
7 274 281 288 142 569
7 276 283 290 143 573
7 277 284 291 140 561
7 278 285 292 144 577
7 281 288 295 142 569
7 282 289 296 146 585
7 284 291 298 147 589
7 285 292 299 144 577
7 286 293 300 148 593
7 288 295 302 149 597
7 29 36 43 16 65
7 29 36 65 25 101
7 30 37 44 20 81
7 32 39 46 21 85
7 32 39 71 27 110
7 33 40 47 18 73
7 33 40 73 28 113
7 34 41 48 22 89
7 36 43 50 23 93
7 36 43 79 15 61
7 37 44 51 20 81
7 37 44 81 31 125
7 38 45 52 24 97
7 40 47 54 25 101
7 40 47 87 33 134
7 41 48 55 22 89
7 41 48 89 34 137
7 44 51 58 27 109
7 44 51 95 18 73
7 45 52 59 24 97
7 45 52 97 37 149
7 46 53 60 28 113
7 48 55 103 39 158
7 48 55 62 29 117
7 50 57 64 30 121
7 52 59 111 21 85
7 52 59 66 31 125
7 53 60 113 43 173
7 53 60 67 28 113
7 54 61 68 32 129
7 57 64 121 46 185
7 57 64 71 30 121
7 58 65 72 34 137
7 60 67 127 24 97
7 60 67 74 35 141
7 61 68 129 49 197
7 61 68 75 32 129
7 62 69 76 36 145
7 64 71 135 51 206
7 64 71 78 37 149
7 65 72 137 52 209
7 65 72 79 34 137
7 66 73 80 38 153
7 68 75 143 27 109
7 68 75 82 39 157
7 69 76 145 55 221
7 69 76 83 36 145
7 72 79 151 57 230
7 72 79 86 41 165
7 73 80 153 58 233
7 73 80 87 38 153
7 74 81 88 42 169
7 76 83 159 30 121
7 76 83 90 43 173
7 78 85 92 44 177
7 8 15 22 9 37
7 8 15 23 9 38
7 80 87 167 63 254
7 80 87 94 45 181
7 81 88 169 64 257
7 81 88 95 42 169
7 82 89 96 46 185
7 85 92 177 67 269
7 85 92 99 44 177
7 86 93 100 48 193
7 88 95 102 49 197
7 88 95 183 69 278
7 89 96 103 46 185
7 89 96 185 70 281
7 9 16 23 6 25
7 9 16 25 10 41
7 90 97 104 50 201
7 92 99 106 51 205
7 92 99 191 36 145
7 93 100 107 48 193
7 93 100 193 73 293
7 94 101 108 52 209
7 96 103 110 53 213
7 96 103 199 75 302
7 97 104 111 50 201
7 97 104 201 76 305
8 101 109 117 31 125
8 101 109 210 29 117
8 103 111 119 57 230
8 103 111 214 81 325
8 105 113 121 32 129
8 105 113 218 30 121
8 107 115 123 59 238
8 107 115 222 84 337
8 109 117 125 33 133
8 109 117 226 31 125
8 11 19 27 11 46
8 11 19 30 12 49
8 111 119 127 61 246
8 111 119 230 87 349
8 113 121 129 34 137
8 113 121 234 32 129
8 115 123 131 63 254
8 115 123 238 90 361
8 117 125 133 35 141
8 117 125 242 33 133
8 119 127 135 65 262
8 119 127 246 93 373
8 121 129 137 36 145
8 121 129 250 34 137
8 123 131 139 67 270
8 123 131 254 96 385
8 125 133 141 37 149
8 125 133 258 35 141
8 127 135 143 69 278
8 127 135 262 99 397
8 129 137 145 38 153
8 129 137 266 36 145
8 13 21 29 9 37
8 13 21 34 7 29
8 131 139 147 71 286
8 131 139 270 102 409
8 133 141 149 39 157
8 133 141 274 37 149
8 135 143 151 73 294
8 135 143 278 105 421
8 137 145 153 40 161
8 137 145 282 38 153
8 139 147 155 75 302
8 139 147 286 108 433
8 141 149 157 41 165
8 141 149 290 39 157
8 143 151 159 77 310
8 143 151 294 111 445
8 145 153 161 42 169
8 145 153 298 40 161
8 147 155 163 79 318
8 147 155 302 114 457
8 149 157 165 43 173
8 149 157 306 41 165
8 15 23 31 13 54
8 15 23 38 15 61
8 151 159 167 81 326
8 151 159 310 117 469
8 153 161 169 44 177
8 153 161 314 42 169
8 155 163 171 83 334
8 155 163 318 120 481
8 157 165 173 45 181
8 157 165 322 43 173
8 159 167 175 85 342
8 159 167 326 123 493
8 161 169 177 46 185
8 161 169 330 44 177
8 163 171 179 87 350
8 163 171 334 126 505
8 165 173 181 47 189
8 165 173 338 45 181
8 167 175 183 89 358
8 167 175 342 129 517
8 169 177 185 48 193
8 169 177 346 46 185
8 17 25 33 10 41
8 17 25 42 8 33
8 171 179 187 91 366
8 171 179 350 132 529
8 173 181 189 49 197
8 173 181 354 47 189
8 175 183 191 93 374
8 175 183 358 135 541
8 177 185 193 50 201
8 177 185 362 48 193
8 179 187 195 95 382
8 179 187 366 138 553
8 181 189 197 51 205
8 181 189 370 49 197
8 183 191 199 97 390
8 183 191 374 141 565
8 185 193 201 52 209
8 185 193 378 50 201
8 187 195 203 99 398
8 187 195 382 144 577
8 189 197 205 53 213
8 189 197 386 51 205
8 19 27 35 15 62
8 19 27 46 18 73
8 191 199 207 101 406
8 191 199 390 147 589
8 193 201 209 54 217
8 193 201 394 52 209
8 195 203 211 103 414
8 195 203 398 150 601
8 197 205 213 55 221
8 197 205 402 53 213
8 199 207 215 105 422
8 199 207 406 153 613
8 201 209 217 56 225
8 201 209 410 54 217
8 203 211 219 107 430
8 203 211 414 156 625
8 205 213 221 57 229
8 207 215 223 109 438
8 209 217 225 58 233
8 21 29 37 11 45
8 21 29 50 9 37
8 211 219 227 111 446
8 213 221 229 59 237
8 215 223 231 113 454
8 217 225 233 60 241
8 219 227 235 115 462
8 221 229 237 61 245
8 223 231 239 117 470
8 225 233 241 62 249
8 227 235 243 119 478
8 229 237 245 63 253
8 23 31 39 17 70
8 23 31 54 21 85
8 231 239 247 121 486
8 233 241 249 64 257
8 235 243 251 123 494
8 237 245 253 65 261
8 239 247 255 125 502
8 241 249 257 66 265
8 243 251 259 127 510
8 245 253 261 67 269
8 247 255 263 129 518
8 249 257 265 68 273
8 25 33 41 12 49
8 25 33 58 10 41
8 251 259 267 131 526
8 253 261 269 69 277
8 255 263 271 133 534
8 257 265 273 70 281
8 259 267 275 135 542
8 261 269 277 71 285
8 263 271 279 137 550
8 265 273 281 72 289
8 267 275 283 139 558
8 269 277 285 73 293
8 27 35 43 19 78
8 27 35 62 24 97
8 271 279 287 141 566
8 273 281 289 74 297
8 275 283 291 143 574
8 277 285 293 75 301
8 279 287 295 145 582
8 281 289 297 76 305
8 283 291 299 147 590
8 285 293 301 77 309
8 287 295 303 149 598
8 29 37 45 13 53
8 29 37 66 11 45
8 31 39 47 21 86
8 31 39 70 27 109
8 33 41 49 14 57
8 33 41 74 12 49
8 35 43 51 23 94
8 35 43 78 30 121
8 37 45 53 15 61
8 37 45 82 13 53
8 39 47 55 25 102
8 39 47 86 33 133
8 41 49 57 16 65
8 41 49 90 14 57
8 43 51 59 27 110
8 43 51 94 36 145
8 45 53 61 17 69
8 45 53 98 15 61
8 47 55 102 39 157
8 47 55 63 29 118
8 49 57 106 16 65
8 49 57 65 18 73
8 51 59 110 42 169
8 51 59 67 31 126
8 53 61 114 17 69
8 53 61 69 19 77
8 55 63 118 45 181
8 55 63 71 33 134
8 57 65 122 18 73
8 57 65 73 20 81
8 59 67 126 48 193
8 59 67 75 35 142
8 61 69 130 19 77
8 61 69 77 21 85
8 63 71 134 51 205
8 63 71 79 37 150
8 65 73 138 20 81
8 65 73 81 22 89
8 67 75 142 54 217
8 67 75 83 39 158
8 69 77 146 21 85
8 69 77 85 23 93
8 71 79 150 57 229
8 71 79 87 41 166
8 73 81 154 22 89
8 73 81 89 24 97
8 75 83 158 60 241
8 75 83 91 43 174
8 77 85 162 23 93
8 77 85 93 25 101
8 79 87 166 63 253
8 79 87 95 45 182
8 81 89 170 24 97
8 81 89 97 26 105
8 83 91 174 66 265
8 83 91 99 47 190
8 85 93 101 27 109
8 85 93 178 25 101
8 87 95 103 49 198
8 87 95 182 69 277
8 89 97 105 28 113
8 89 97 186 26 105
8 9 17 25 8 33
8 9 17 26 6 25
8 91 99 107 51 206
8 91 99 190 72 289
8 93 101 109 29 117
8 93 101 194 27 109
8 95 103 111 53 214
8 95 103 198 75 301
8 97 105 113 30 121
8 97 105 202 28 113
8 99 107 115 55 222
8 99 107 206 78 313
9 10 19 28 9 37
9 100 109 118 52 209
9 100 109 209 77 309
9 103 112 121 58 233
9 103 112 215 79 318
9 104 113 122 54 217
9 104 113 217 80 321
9 106 115 124 55 221
9 107 116 125 60 241
9 107 116 223 41 165
9 11 20 29 12 49
9 11 20 31 7 29
9 110 119 128 57 229
9 112 121 130 58 233
9 112 121 233 86 345
9 115 124 133 64 257
9 115 124 239 44 177
9 116 125 134 60 241
9 116 125 241 89 357
9 118 127 136 61 245
9 119 128 137 66 265
9 119 128 247 91 366
9 122 131 140 63 253
9 124 133 142 64 257
9 124 133 257 95 381
9 127 136 145 70 281
9 127 136 263 97 390
9 128 137 146 66 265
9 128 137 265 98 393
9 130 139 148 67 269
9 131 140 149 72 289
9 131 140 271 50 201
9 134 143 152 69 277
9 136 145 154 70 281
9 136 145 281 104 417
9 139 148 157 76 305
9 139 148 287 53 213
9 14 23 32 10 41
9 140 149 158 72 289
9 140 149 289 107 429
9 142 151 160 73 293
9 143 152 161 78 313
9 143 152 295 109 438
9 146 155 164 75 301
9 148 157 166 76 305
9 148 157 305 113 453
9 151 160 169 82 329
9 151 160 311 115 462
9 152 161 170 78 313
9 152 161 313 116 465
9 154 163 172 79 317
9 155 164 173 84 337
9 155 164 319 59 237
9 158 167 176 81 325
9 16 25 34 10 41
9 16 25 41 14 57
9 160 169 178 82 329
9 160 169 329 122 489
9 163 172 181 88 353
9 163 172 335 62 249
9 164 173 182 84 337
9 164 173 337 125 501
9 166 175 184 85 341
9 167 176 185 90 361
9 167 176 343 127 510
9 170 179 188 87 349
9 172 181 190 88 353
9 172 181 353 131 525
9 175 184 193 94 377
9 175 184 359 133 534
9 176 185 194 90 361
9 176 185 361 134 537
9 178 187 196 91 365
9 179 188 197 96 385
9 179 188 367 68 273
9 182 191 200 93 373
9 184 193 202 94 377
9 184 193 377 140 561
9 187 196 205 100 401
9 187 196 383 71 285
9 188 197 206 96 385
9 188 197 385 143 573
9 19 28 37 16 65
9 19 28 47 9 37
9 190 199 208 97 389
9 191 200 209 102 409
9 191 200 391 145 582
9 194 203 212 99 397
9 196 205 214 100 401
9 196 205 401 149 597
9 199 208 217 106 425
9 199 208 407 151 606
9 20 29 38 12 49
9 20 29 49 17 69
9 200 209 218 102 409
9 200 209 409 152 609
9 202 211 220 103 413
9 203 212 221 108 433
9 203 212 415 77 309
9 206 215 224 105 421
9 208 217 226 106 425
9 211 220 229 112 449
9 212 221 230 108 433
9 214 223 232 109 437
9 215 224 233 114 457
9 218 227 236 111 445
9 22 31 40 13 53
9 220 229 238 112 449
9 223 232 241 118 473
9 224 233 242 114 457
9 226 235 244 115 461
9 227 236 245 120 481
9 23 32 41 18 73
9 23 32 55 10 41
9 230 239 248 117 469
9 232 241 250 118 473
9 235 244 253 124 497
9 236 245 254 120 481
9 238 247 256 121 485
9 239 248 257 126 505
9 242 251 260 123 493
9 244 253 262 124 497
9 247 256 265 130 521
9 248 257 266 126 505
9 250 259 268 127 509
9 251 260 269 132 529
9 254 263 272 129 517
9 256 265 274 130 521
9 259 268 277 136 545
9 26 35 44 15 61
9 260 269 278 132 529
9 262 271 280 133 533
9 263 272 281 138 553
9 266 275 284 135 541
9 268 277 286 136 545
9 271 280 289 142 569
9 272 281 290 138 553
9 274 283 292 139 557
9 275 284 293 144 577
9 278 287 296 141 565
9 28 37 46 16 65
9 28 37 65 23 93
9 280 289 298 142 569
9 283 292 301 148 593
9 284 293 302 144 577
9 286 295 304 145 581
9 31 40 49 22 89
9 31 40 71 25 102
9 32 41 50 18 73
9 32 41 73 26 105
9 34 43 52 19 77
9 35 44 53 24 97
9 35 44 79 14 57
9 38 47 56 21 85
9 40 49 58 22 89
9 40 49 89 32 129
9 43 52 61 28 113
9 43 52 95 17 69
9 44 53 62 24 97
9 44 53 97 35 141
9 46 55 64 25 101
9 47 56 103 37 150
9 47 56 65 30 121
9 50 59 68 27 109
9 52 61 113 41 165
9 52 61 70 28 113
9 55 64 119 43 174
9 55 64 73 34 137
9 56 65 121 44 177
9 56 65 74 30 121
9 58 67 76 31 125
9 59 68 127 23 93
9 59 68 77 36 145
9 62 71 80 33 133
9 64 73 137 50 201
9 64 73 82 34 137
9 67 76 143 26 105
9 67 76 85 40 161
9 68 77 145 53 213
9 68 77 86 36 145
9 70 79 88 37 149
9 71 80 151 55 222
9 71 80 89 42 169
9 74 83 92 39 157
9 76 85 161 59 237
9 76 85 94 40 161
9 79 88 167 61 246
9 79 88 97 46 185
9 80 89 169 62 249
9 80 89 98 42 169
9 82 91 100 43 173
9 83 92 101 48 193
9 83 92 175 32 129
9 86 95 104 45 181
9 88 97 106 46 185
9 88 97 185 68 273
9 91 100 109 52 209
9 91 100 191 35 141
9 92 101 110 48 193
9 92 101 193 71 285
9 94 103 112 49 197
9 95 104 113 54 217
9 95 104 199 73 294
9 98 107 116 51 205
10 101 111 212 78 313
10 103 113 216 82 329
10 107 117 224 85 341
10 109 119 228 84 337
10 11 21 32 13 53
10 111 121 232 88 353
10 113 123 236 87 349
10 117 127 244 90 361
10 119 129 248 94 377
10 121 131 252 93 373
10 123 133 256 97 389
10 127 137 264 100 401
10 129 139 268 99 397
10 13 23 36 12 49
10 131 141 272 103 413
10 133 143 276 102 409
10 137 147 284 105 421
10 139 149 288 109 437
10 141 151 292 108 433
10 143 153 296 112 449
10 147 157 304 115 461
10 149 159 308 114 457
10 151 161 312 118 473
10 153 163 316 117 469
10 157 167 324 120 481
10 159 169 328 124 497
10 161 171 332 123 493
10 163 173 336 127 509
10 167 177 344 130 521
10 169 179 348 129 517
10 17 27 44 15 61
10 171 181 352 133 533
10 173 183 356 132 529
10 177 187 364 135 541
10 179 189 368 139 557
10 181 191 372 138 553
10 183 193 376 142 569
10 187 197 384 145 581
10 189 199 388 144 577
10 19 29 48 19 77
10 191 201 392 148 593
10 193 203 396 147 589
10 197 207 404 150 601
10 199 209 408 154 617
10 201 211 412 153 613
10 203 213 416 157 629
10 21 31 52 18 73
10 23 33 56 22 89
10 27 37 64 25 101
10 29 39 68 24 97
10 31 41 72 28 113
10 33 43 76 27 109
10 37 47 84 30 121
10 39 49 88 34 137
10 41 51 92 33 133
10 43 53 96 37 149
10 47 57 104 40 161
10 49 59 108 39 157
10 51 61 112 43 173
10 53 63 116 42 169
10 57 67 124 45 181
10 59 69 128 49 197
10 61 71 132 48 193
10 63 73 136 52 209
10 67 77 144 55 221
10 69 79 148 54 217
10 71 81 152 58 233
10 73 83 156 57 229
10 77 87 164 60 241
10 79 89 168 64 257
10 81 91 172 63 253
10 83 93 176 67 269
10 87 97 184 70 281
10 89 99 188 69 277
10 91 101 192 73 293
10 93 103 196 72 289
10 97 107 204 75 301
10 99 109 208 79 317
11 100 111 122 58 233
11 100 111 211 40 161
11 101 112 123 53 213
11 101 112 213 81 325
11 102 113 124 59 237
11 104 115 126 60 241
11 104 115 219 83 334
11 105 116 127 55 221
11 105 116 221 84 337
11 106 117 128 61 245
11 108 119 130 62 249
11 108 119 227 43 173
11 109 120 131 57 229
11 109 120 229 87 349
11 112 123 134 64 257
11 112 123 235 89 358
11 113 124 135 59 237
11 113 124 237 90 361
11 114 125 136 65 261
11 116 127 138 66 265
11 116 127 243 46 185
11 117 128 139 61 245
11 117 128 245 93 373
11 118 129 140 67 269
11 12 23 34 14 57
11 12 23 35 7 29
11 120 131 142 68 273
11 120 131 251 95 382
11 122 133 144 69 277
11 124 135 146 70 281
11 124 135 259 49 197
11 125 136 147 65 261
11 125 136 261 99 397
11 126 137 148 71 285
11 128 139 150 72 289
11 128 139 267 101 406
11 129 140 151 67 269
11 129 140 269 102 409
11 13 24 35 9 37
11 13 24 37 15 61
11 130 141 152 73 293
11 133 144 155 69 277
11 133 144 277 105 421
11 134 145 156 75 301
11 136 147 158 76 305
11 136 147 283 107 430
11 137 148 159 71 285
11 137 148 285 108 433
11 138 149 160 77 309
11 14 25 36 15 61
11 140 151 162 78 313
11 140 151 291 55 221
11 141 152 163 73 293
11 141 152 293 111 445
11 142 153 164 79 317
11 144 155 166 80 321
11 144 155 299 113 454
11 145 156 167 75 301
11 145 156 301 114 457
11 146 157 168 81 325
11 148 159 170 82 329
11 148 159 307 58 233
11 149 160 171 77 309
11 149 160 309 117 469
11 150 161 172 83 333
11 152 163 174 84 337
11 152 163 315 119 478
11 153 164 175 79 317
11 153 164 317 120 481
11 156 167 178 86 345
11 156 167 323 61 245
11 157 168 179 81 325
11 157 168 325 123 493
11 158 169 180 87 349
11 16 27 38 16 65
11 16 27 43 17 70
11 160 171 182 88 353
11 160 171 331 125 502
11 161 172 183 83 333
11 161 172 333 126 505
11 162 173 184 89 357
11 164 175 186 90 361
11 164 175 339 64 257
11 166 177 188 91 365
11 168 179 190 92 369
11 168 179 347 131 526
11 169 180 191 87 349
11 169 180 349 132 529
11 17 28 39 11 45
11 17 28 45 18 73
11 170 181 192 93 373
11 172 183 194 94 377
11 172 183 355 67 269
11 173 184 195 89 357
11 173 184 357 135 541
11 174 185 196 95 381
11 177 188 199 91 365
11 177 188 365 138 553
11 178 189 200 97 389
11 18 29 40 17 69
11 180 191 202 98 393
11 180 191 371 70 281
11 181 192 203 93 373
11 181 192 373 141 565
11 182 193 204 99 397
11 184 195 206 100 401
11 184 195 379 143 574
11 185 196 207 95 381
11 185 196 381 144 577
11 186 197 208 101 405
11 188 199 210 102 409
11 188 199 387 73 293
11 189 200 211 97 389
11 189 200 389 147 589
11 190 201 212 103 413
11 192 203 214 104 417
11 192 203 395 149 598
11 193 204 215 99 397
11 193 204 397 150 601
11 194 205 216 105 421
11 196 207 218 106 425
11 196 207 403 76 305
11 197 208 219 101 405
11 197 208 405 153 613
11 20 31 42 18 73
11 20 31 51 10 41
11 200 211 222 108 433
11 200 211 411 155 622
11 201 212 223 103 413
11 201 212 413 156 625
11 202 213 224 109 437
11 204 215 226 110 441
11 205 216 227 105 421
11 206 217 228 111 445
11 208 219 230 112 449
11 21 32 43 13 53
11 21 32 53 21 85
11 210 221 232 113 453
11 212 223 234 114 457
11 213 224 235 109 437
11 214 225 236 115 461
11 216 227 238 116 465
11 217 228 239 111 445
11 218 229 240 117 469
11 221 232 243 113 453
11 222 233 244 119 477
11 224 235 246 120 481
11 225 236 247 115 461
11 226 237 248 121 485
11 228 239 250 122 489
11 229 240 251 117 469
11 230 241 252 123 493
11 232 243 254 124 497
11 233 244 255 119 477
11 234 245 256 125 501
11 236 247 258 126 505
11 237 248 259 121 485
11 238 249 260 127 509
11 24 35 46 20 81
11 24 35 59 23 94
11 240 251 262 128 513
11 241 252 263 123 493
11 244 255 266 130 521
11 245 256 267 125 501
11 246 257 268 131 525
11 248 259 270 132 529
11 249 260 271 127 509
11 25 36 47 15 61
11 25 36 61 24 97
11 250 261 272 133 533
11 252 263 274 134 537
11 254 265 276 135 541
11 256 267 278 136 545
11 257 268 279 131 525
11 258 269 280 137 549
11 26 37 48 21 85
11 260 271 282 138 553
11 261 272 283 133 533
11 262 273 284 139 557
11 265 276 287 135 541
11 266 277 288 141 565
11 268 279 290 142 569
11 269 280 291 137 549
11 270 281 292 143 573
11 272 283 294 144 577
11 273 284 295 139 557
11 274 285 296 145 581
11 276 287 298 146 585
11 277 288 299 141 565
11 278 289 300 147 589
11 28 39 50 22 89
11 28 39 67 13 53
11 280 291 302 148 593
11 281 292 303 143 573
11 282 293 304 149 597
11 284 295 306 150 601
11 29 40 51 17 69
11 29 40 69 27 109
11 30 41 52 23 93
11 32 43 54 24 97
11 32 43 75 29 118
11 34 45 56 25 101
11 36 47 58 26 105
11 36 47 83 16 65
11 37 48 59 21 85
11 37 48 85 33 133
11 38 49 60 27 109
11 40 51 62 28 113
11 40 51 91 35 142
11 41 52 63 23 93
11 41 52 93 36 145
11 42 53 64 29 117
11 45 56 101 39 157
11 45 56 67 25 101
11 46 57 68 31 125
11 48 59 107 41 166
11 48 59 70 32 129
11 49 60 109 42 169
11 49 60 71 27 109
11 50 61 72 33 133
11 52 63 115 22 89
11 52 63 74 34 137
11 53 64 117 45 181
11 53 64 75 29 117
11 54 65 76 35 141
11 56 67 123 47 190
11 56 67 78 36 145
11 57 68 125 48 193
11 57 68 79 31 125
11 58 69 80 37 149
11 60 71 131 25 101
11 60 71 82 38 153
11 61 72 133 51 205
11 61 72 83 33 133
11 62 73 84 39 157
11 64 75 139 53 214
11 64 75 86 40 161
11 65 76 141 54 217
11 65 76 87 35 141
11 68 79 147 28 113
11 68 79 90 42 169
11 69 80 149 57 229
11 69 80 91 37 149
11 70 81 92 43 173
11 72 83 155 59 238
11 72 83 94 44 177
11 73 84 157 60 241
11 73 84 95 39 157
11 74 85 96 45 181
11 76 87 163 31 125
11 76 87 98 46 185
11 78 89 100 47 189
11 80 91 102 48 193
11 80 91 171 65 262
11 81 92 103 43 173
11 81 92 173 66 265
11 82 93 104 49 197
11 84 95 106 50 201
11 84 95 179 34 137
11 85 96 107 45 181
11 85 96 181 69 277
11 86 97 108 51 205
11 89 100 111 47 189
11 89 100 189 72 289
11 90 101 112 53 213
11 92 103 114 54 217
11 92 103 195 37 149
11 93 104 115 49 197
11 93 104 197 75 301
11 94 105 116 55 221
11 96 107 118 56 225
11 96 107 203 77 310
11 97 108 119 51 205
11 97 108 205 78 313
11 98 109 120 57 229
12 101 113 125 34 137
12 101 113 214 31 125
12 103 115 127 30 121
12 103 115 218 83 333
12 107 119 131 31 125
12 107 119 226 86 345
12 109 121 133 36 145
12 109 121 230 33 133
12 113 125 137 37 149
12 113 125 238 34 137
12 115 127 139 33 133
12 115 127 242 92 369
12 119 131 143 34 137
12 119 131 250 95 381
12 121 133 145 39 157
12 121 133 254 36 145
12 125 137 149 40 161
12 125 137 262 37 149
12 127 139 151 36 145
12 127 139 266 101 405
12 13 25 37 12 49
12 13 25 38 9 37
12 131 143 155 37 149
12 131 143 274 104 417
12 133 145 157 42 169
12 133 145 278 39 157
12 137 149 161 43 173
12 137 149 286 40 161
12 139 151 163 39 157
12 139 151 290 110 441
12 143 155 167 40 161
12 143 155 298 113 453
12 145 157 169 45 181
12 145 157 302 42 169
12 149 161 173 46 185
12 149 161 310 43 173
12 151 163 175 42 169
12 151 163 314 119 477
12 155 167 179 43 173
12 155 167 322 122 489
12 157 169 181 48 193
12 157 169 326 45 181
12 161 173 185 49 197
12 161 173 334 46 185
12 163 175 187 45 181
12 163 175 338 128 513
12 167 179 191 46 185
12 167 179 346 131 525
12 169 181 193 51 205
12 169 181 350 48 193
12 17 29 41 13 53
12 17 29 46 10 41
12 173 185 197 52 209
12 173 185 358 49 197
12 175 187 199 48 193
12 175 187 362 137 549
12 179 191 203 49 197
12 179 191 370 140 561
12 181 193 205 54 217
12 181 193 374 51 205
12 185 197 209 55 221
12 185 197 382 52 209
12 187 199 211 51 205
12 187 199 386 146 585
12 19 31 43 9 37
12 19 31 50 20 81
12 191 203 215 52 209
12 191 203 394 149 597
12 193 205 217 57 229
12 193 205 398 54 217
12 197 209 221 58 233
12 197 209 406 55 221
12 199 211 223 54 217
12 199 211 410 155 621
12 203 215 227 55 221
12 205 217 229 60 241
12 209 221 233 61 245
12 211 223 235 57 229
12 215 227 239 58 233
12 217 229 241 63 253
12 221 233 245 64 257
12 223 235 247 60 241
12 227 239 251 61 245
12 229 241 253 66 265
12 23 35 47 10 41
12 23 35 58 23 93
12 233 245 257 67 269
12 235 247 259 63 253
12 239 251 263 64 257
12 241 253 265 69 277
12 245 257 269 70 281
12 247 259 271 66 265
12 25 37 49 15 61
12 25 37 62 12 49
12 251 263 275 67 269
12 253 265 277 72 289
12 257 269 281 73 293
12 259 271 283 69 277
12 263 275 287 70 281
12 265 277 289 75 301
12 269 281 293 76 305
12 271 283 295 72 289
12 275 287 299 73 293
12 277 289 301 78 313
12 281 293 305 79 317
12 283 295 307 75 301
12 29 41 53 16 65
12 29 41 70 13 53
12 31 43 55 12 49
12 31 43 74 29 117
12 35 47 59 13 53
12 35 47 82 32 129
12 37 49 61 18 73
12 37 49 86 15 61
12 41 53 65 19 77
12 41 53 94 16 65
12 43 55 67 15 61
12 43 55 98 38 153
12 47 59 106 41 165
12 47 59 71 16 65
12 49 61 110 18 73
12 49 61 73 21 85
12 53 65 118 19 77
12 53 65 77 22 89
12 55 67 122 47 189
12 55 67 79 18 73
12 59 71 130 50 201
12 59 71 83 19 77
12 61 73 134 21 85
12 61 73 85 24 97
12 65 77 142 22 89
12 65 77 89 25 101
12 67 79 146 56 225
12 67 79 91 21 85
12 71 83 154 59 237
12 71 83 95 22 89
12 73 85 158 24 97
12 73 85 97 27 109
12 77 89 101 28 113
12 77 89 166 25 101
12 79 91 103 24 97
12 79 91 170 65 261
12 83 95 107 25 101
12 83 95 178 68 273
12 85 97 109 30 121
12 85 97 182 27 109
12 89 101 113 31 125
12 89 101 190 28 113
12 91 103 115 27 109
12 91 103 194 74 297
12 95 107 119 28 113
12 95 107 202 77 309
12 97 109 121 33 133
12 97 109 206 30 121
13 100 113 126 53 213
13 100 113 213 78 313
13 102 115 128 54 217
13 103 116 129 61 245
13 103 116 219 40 161
13 106 119 132 56 225
13 107 120 133 63 253
13 107 120 227 83 334
13 108 121 134 57 229
13 108 121 229 84 337
13 110 123 136 58 233
13 111 124 137 65 261
13 111 124 235 43 173
13 112 125 138 59 237
13 112 125 237 87 349
13 114 127 140 60 241
13 115 128 141 67 269
13 115 128 243 89 358
13 116 129 142 61 245
13 116 129 245 90 361
13 118 131 144 62 249
13 119 132 145 69 277
13 119 132 251 46 185
13 120 133 146 63 253
13 120 133 253 93 373
13 122 135 148 64 257
13 123 136 149 71 285
13 123 136 259 95 382
13 124 137 150 65 261
13 124 137 261 96 385
13 126 139 152 66 265
13 127 140 153 73 293
13 127 140 267 49 197
13 128 141 154 67 269
13 128 141 269 99 397
13 131 144 157 75 301
13 131 144 275 101 406
13 132 145 158 69 277
13 132 145 277 102 409
13 134 147 160 70 281
13 135 148 161 77 309
13 135 148 283 52 209
13 136 149 162 71 285
13 136 149 285 105 421
13 138 151 164 72 289
13 139 152 165 79 317
13 139 152 291 107 430
13 14 27 40 13 53
13 140 153 166 73 293
13 140 153 293 108 433
13 142 155 168 74 297
13 144 157 170 75 301
13 144 157 301 111 445
13 146 159 172 76 305
13 147 160 173 83 333
13 147 160 307 113 454
13 148 161 174 77 309
13 148 161 309 114 457
13 15 28 41 17 69
13 15 28 43 10 41
13 150 163 176 78 313
13 151 164 177 85 341
13 151 164 315 58 233
13 152 165 178 79 317
13 152 165 317 117 469
13 154 167 180 80 321
13 155 168 181 87 349
13 155 168 323 119 478
13 158 171 184 82 329
13 159 172 185 89 357
13 159 172 331 61 245
13 16 29 42 11 45
13 16 29 45 15 61
13 160 173 186 83 333
13 160 173 333 123 493
13 162 175 188 84 337
13 163 176 189 91 365
13 163 176 339 125 502
13 164 177 190 85 341
13 164 177 341 126 505
13 166 179 192 86 345
13 167 180 193 93 373
13 167 180 347 64 257
13 168 181 194 87 349
13 168 181 349 129 517
13 170 183 196 88 353
13 171 184 197 95 381
13 171 184 355 131 526
13 172 185 198 89 357
13 172 185 357 132 529
13 174 187 200 90 361
13 175 188 201 97 389
13 175 188 363 67 269
13 176 189 202 91 365
13 176 189 365 135 541
13 178 191 204 92 369
13 179 192 205 99 397
13 179 192 371 137 550
13 18 31 44 14 57
13 180 193 206 93 373
13 180 193 373 138 553
13 183 196 209 101 405
13 183 196 379 70 281
13 184 197 210 95 381
13 184 197 381 141 565
13 186 199 212 96 385
13 187 200 213 103 413
13 187 200 387 143 574
13 188 201 214 97 389
13 188 201 389 144 577
13 19 32 45 19 77
13 19 32 51 11 45
13 190 203 216 98 393
13 191 204 217 105 421
13 191 204 395 73 293
13 192 205 218 99 397
13 192 205 397 147 589
13 194 207 220 100 401
13 196 209 222 101 405
13 196 209 405 150 601
13 198 211 224 102 409
13 199 212 225 109 437
13 199 212 411 76 305
13 20 33 46 13 53
13 20 33 53 18 73
13 200 213 226 103 413
13 200 213 413 153 613
13 202 215 228 104 417
13 203 216 229 111 445
13 204 217 230 105 421
13 206 219 232 106 425
13 207 220 233 113 453
13 210 223 236 108 433
13 211 224 237 115 461
13 212 225 238 109 437
13 214 227 240 110 441
13 215 228 241 117 469
13 216 229 242 111 445
13 218 231 244 112 449
13 219 232 245 119 477
13 22 35 48 15 61
13 220 233 246 113 453
13 222 235 248 114 457
13 223 236 249 121 485
13 224 237 250 115 461
13 226 239 252 116 465
13 227 240 253 123 493
13 228 241 254 117 469
13 23 36 49 21 85
13 23 36 59 12 49
13 230 243 256 118 473
13 231 244 257 125 501
13 232 245 258 119 477
13 235 248 261 127 509
13 236 249 262 121 485
13 238 251 264 122 489
13 239 252 265 129 517
13 24 37 50 15 61
13 24 37 61 21 85
13 240 253 266 123 493
13 242 255 268 124 497
13 243 256 269 131 525
13 244 257 270 125 501
13 246 259 272 126 505
13 248 261 274 127 509
13 250 263 276 128 513
13 251 264 277 135 541
13 252 265 278 129 517
13 254 267 280 130 521
13 255 268 281 137 549
13 256 269 282 131 525
13 258 271 284 132 529
13 259 272 285 139 557
13 262 275 288 134 537
13 263 276 289 141 565
13 264 277 290 135 541
13 266 279 292 136 545
13 267 280 293 143 573
13 268 281 294 137 549
13 27 40 53 23 93
13 27 40 67 13 53
13 270 283 296 138 553
13 271 284 297 145 581
13 272 285 298 139 557
13 274 287 300 140 561
13 275 288 301 147 589
13 276 289 302 141 565
13 278 291 304 142 569
13 279 292 305 149 597
13 28 41 54 17 69
13 28 41 69 24 97
13 280 293 306 143 573
13 282 295 308 144 577
13 30 43 56 18 73
13 31 44 57 25 101
13 31 44 75 14 57
13 32 45 58 19 77
13 32 45 77 27 109
13 34 47 60 20 81
13 35 48 61 27 109
13 35 48 83 15 61
13 36 49 62 21 85
13 36 49 85 30 121
13 38 51 64 22 89
13 40 53 66 23 93
13 40 53 93 33 133
13 42 55 68 24 97
13 43 56 69 31 125
13 43 56 99 35 142
13 44 57 101 36 145
13 44 57 70 25 101
13 46 59 72 26 105
13 47 60 107 19 77
13 47 60 73 33 133
13 48 61 109 39 157
13 48 61 74 27 109
13 50 63 76 28 113
13 51 64 115 41 166
13 51 64 77 35 141
13 54 67 80 30 121
13 55 68 123 22 89
13 55 68 81 37 149
13 56 69 125 45 181
13 56 69 82 31 125
13 58 71 84 32 129
13 59 72 131 47 190
13 59 72 85 39 157
13 60 73 133 48 193
13 60 73 86 33 133
13 62 75 88 34 137
13 63 76 139 25 101
13 63 76 89 41 165
13 64 77 141 51 205
13 64 77 90 35 141
13 66 79 92 36 145
13 67 80 147 53 214
13 67 80 93 43 173
13 68 81 149 54 217
13 68 81 94 37 149
13 70 83 96 38 153
13 71 84 155 28 113
13 71 84 97 45 181
13 72 85 157 57 229
13 72 85 98 39 157
13 74 87 100 40 161
13 75 88 101 47 189
13 75 88 163 59 238
13 76 89 102 41 165
13 76 89 165 60 241
13 79 92 105 49 197
13 79 92 171 31 125
13 80 93 106 43 173
13 80 93 173 63 253
13 82 95 108 44 177
13 83 96 109 51 205
13 83 96 179 65 262
13 84 97 110 45 181
13 84 97 181 66 265
13 86 99 112 46 185
13 87 100 113 53 213
13 87 100 187 34 137
13 88 101 114 47 189
13 88 101 189 69 277
13 90 103 116 48 193
13 92 105 118 49 197
13 92 105 197 72 289
13 94 107 120 50 201
13 95 108 121 57 229
13 95 108 203 37 149
13 96 109 122 51 205
13 96 109 205 75 301
13 98 111 124 52 209
13 99 112 125 59 237
13 99 112 211 77 310
14 101 115 216 79 317
14 103 117 220 84 337
14 107 121 228 87 349
14 109 123 232 85 341
14 111 125 236 90 361
14 113 127 240 88 353
14 115 129 244 93 373
14 117 131 248 91 365
14 121 135 256 94 377
14 123 137 260 99 397
14 125 139 264 97 389
14 127 141 268 102 409
14 129 143 272 100 401
14 131 145 276 105 421
14 135 149 284 108 433
14 137 151 288 106 425
14 139 153 292 111 445
14 141 155 296 109 437
14 143 157 300 114 457
14 145 159 304 112 449
14 149 163 312 115 461
14 15 29 44 18 73
14 151 165 316 120 481
14 153 167 320 118 473
14 155 169 324 123 493
14 157 171 328 121 485
14 159 173 332 126 505
14 163 177 340 129 517
14 165 179 344 127 509
14 167 181 348 132 529
14 169 183 352 130 521
14 17 31 48 16 65
14 171 185 356 135 541
14 173 187 360 133 533
14 177 191 368 136 545
14 179 193 372 141 565
14 181 195 376 139 557
14 183 197 380 144 577
14 185 199 384 142 569
14 187 201 388 147 589
14 19 33 52 21 85
14 191 205 396 150 601
14 193 207 400 148 593
14 195 209 404 153 613
14 197 211 408 151 605
14 199 213 412 156 625
14 201 215 416 154 617
14 23 37 60 24 97
14 25 39 64 22 89
14 27 41 68 27 109
14 29 43 72 25 101
14 31 45 76 30 121
14 33 47 80 28 113
14 37 51 88 31 125
14 39 53 92 36 145
14 41 55 96 34 137
14 43 57 100 39 157
14 45 59 104 37 149
14 47 61 108 42 169
14 51 65 116 45 181
14 53 67 120 43 173
14 55 69 124 48 193
14 57 71 128 46 185
14 59 73 132 51 205
14 61 75 136 49 197
14 65 79 144 52 209
14 67 81 148 57 229
14 69 83 152 55 221
14 71 85 156 60 241
14 73 87 160 58 233
14 75 89 164 63 253
14 79 93 172 66 265
14 81 95 176 64 257
14 83 97 180 69 277
14 85 99 184 67 269
14 87 101 188 72 289
14 89 103 192 70 281
14 93 107 200 73 293
14 95 109 204 78 313
14 97 111 208 76 305
14 99 113 212 81 325
15 101 116 131 54 217
15 101 116 217 83 333
15 104 119 134 63 253
15 104 119 223 85 342
15 106 121 136 64 257
15 109 124 139 58 233
15 109 124 233 89 357
15 112 127 142 67 269
15 112 127 239 91 366
15 113 128 143 60 241
15 113 128 241 92 369
15 116 131 146 69 277
15 116 131 247 47 189
15 118 133 148 70 281
15 121 136 151 64 257
15 121 136 257 98 393
15 122 137 152 72 289
15 124 139 154 73 293
15 124 139 263 50 201
15 128 143 158 75 301
15 128 143 271 103 414
15 133 148 163 70 281
15 133 148 281 107 429
15 134 149 164 78 313
15 136 151 166 79 317
15 136 151 287 109 438
15 137 152 167 72 289
15 137 152 289 110 441
15 142 157 172 82 329
15 146 161 176 84 337
15 148 163 178 85 341
15 148 163 311 59 237
15 149 164 179 78 313
15 149 164 313 119 477
15 152 167 182 87 349
15 152 167 319 121 486
15 154 169 184 88 353
15 157 172 187 82 329
15 157 172 329 125 501
15 158 173 188 90 361
15 16 31 46 19 77
15 16 31 47 19 78
15 161 176 191 84 337
15 161 176 337 128 513
15 164 179 194 93 373
15 164 179 343 65 261
15 166 181 196 94 377
15 169 184 199 88 353
15 169 184 353 134 537
15 17 32 47 12 49
15 17 32 49 20 81
15 172 187 202 97 389
15 172 187 359 68 273
15 173 188 203 90 361
15 173 188 361 137 549
15 176 191 206 99 397
15 176 191 367 139 558
15 178 193 208 100 401
15 181 196 211 94 377
15 181 196 377 143 573
15 182 197 212 102 409
15 184 199 214 103 413
15 184 199 383 145 582
15 188 203 218 105 421
15 188 203 391 74 297
15 193 208 223 100 401
15 193 208 401 152 609
15 194 209 224 108 433
15 196 211 226 109 437
15 196 211 407 77 309
15 197 212 227 102 409
15 197 212 409 155 621
15 202 217 232 112 449
15 206 221 236 114 457
15 208 223 238 115 461
15 209 224 239 108 433
15 212 227 242 117 469
15 214 229 244 118 473
15 217 232 247 112 449
15 218 233 248 120 481
15 22 37 52 22 89
15 221 236 251 114 457
15 224 239 254 123 493
15 226 241 256 124 497
15 229 244 259 118 473
15 232 247 262 127 509
15 233 248 263 120 481
15 236 251 266 129 517
15 238 253 268 130 521
15 241 256 271 124 497
15 242 257 272 132 529
15 244 259 274 133 533
15 248 263 278 135 541
15 253 268 283 130 521
15 254 269 284 138 553
15 256 271 286 139 557
15 257 272 287 132 529
15 26 41 56 24 97
15 262 277 292 142 569
15 266 281 296 144 577
15 268 283 298 145 581
15 269 284 299 138 553
15 272 287 302 147 589
15 274 289 304 148 593
15 277 292 307 142 569
15 278 293 308 150 601
15 28 43 58 25 101
15 28 43 71 14 57
15 29 44 59 18 73
15 29 44 73 29 117
15 32 47 62 27 109
15 32 47 79 31 126
15 34 49 64 28 113
15 37 52 67 22 89
15 37 52 89 35 141
15 38 53 68 30 121
15 41 56 71 24 97
15 41 56 97 38 153
15 44 59 103 20 81
15 44 59 74 33 133
15 46 61 76 34 137
15 49 64 113 44 177
15 49 64 79 28 113
15 52 67 119 23 93
15 52 67 82 37 149
15 53 68 121 47 189
15 53 68 83 30 121
15 56 71 127 49 198
15 56 71 86 39 157
15 58 73 88 40 161
15 61 76 137 53 213
15 61 76 91 34 137
15 62 77 92 42 169
15 64 79 143 55 222
15 64 79 94 43 173
15 68 83 151 29 117
15 68 83 98 45 181
15 73 88 103 40 161
15 73 88 161 62 249
15 74 89 104 48 193
15 76 91 106 49 197
15 76 91 167 32 129
15 77 92 107 42 169
15 77 92 169 65 261
15 82 97 112 52 209
15 86 101 116 54 217
15 88 103 118 55 221
15 88 103 191 73 294
15 89 104 119 48 193
15 89 104 193 74 297
15 92 107 122 57 229
15 92 107 199 38 153
15 94 109 124 58 233
15 97 112 127 52 209
15 97 112 209 80 321
15 98 113 128 60 241
16 101 117 133 37 149
16 101 117 218 33 133
16 103 119 135 63 254
16 103 119 222 85 341
16 105 121 137 38 153
16 105 121 226 34 137
16 107 123 139 65 262
16 107 123 230 88 353
16 109 125 141 39 157
16 109 125 234 35 141
16 111 127 143 67 270
16 111 127 238 91 365
16 113 129 145 40 161
16 113 129 242 36 145
16 115 131 147 69 278
16 115 131 246 94 377
16 117 133 149 41 165
16 117 133 250 37 149
16 119 135 151 71 286
16 119 135 254 97 389
16 121 137 153 42 169
16 121 137 258 38 153
16 123 139 155 73 294
16 123 139 262 100 401
16 125 141 157 43 173
16 125 141 266 39 157
16 127 143 159 75 302
16 127 143 270 103 413
16 129 145 161 44 177
16 129 145 274 40 161
16 131 147 163 77 310
16 131 147 278 106 425
16 133 149 165 45 181
16 133 149 282 41 165
16 135 151 167 79 318
16 135 151 286 109 437
16 137 153 169 46 185
16 137 153 290 42 169
16 139 155 171 81 326
16 139 155 294 112 449
16 141 157 173 47 189
16 141 157 298 43 173
16 143 159 175 83 334
16 143 159 302 115 461
16 145 161 177 48 193
16 145 161 306 44 177
16 147 163 179 85 342
16 147 163 310 118 473
16 149 165 181 49 197
16 149 165 314 45 181
16 151 167 183 87 350
16 151 167 318 121 485
16 153 169 185 50 201
16 153 169 322 46 185
16 155 171 187 89 358
16 155 171 326 124 497
16 157 173 189 51 205
16 157 173 330 47 189
16 159 175 191 91 366
16 159 175 334 127 509
16 161 177 193 52 209
16 161 177 338 48 193
16 163 179 195 93 374
16 163 179 342 130 521
16 165 181 197 53 213
16 165 181 346 49 197
16 167 183 199 95 382
16 167 183 350 133 533
16 169 185 201 54 217
16 169 185 354 50 201
16 17 33 49 16 65
16 17 33 50 12 49
16 171 187 203 97 390
16 171 187 358 136 545
16 173 189 205 55 221
16 173 189 362 51 205
16 175 191 207 99 398
16 175 191 366 139 557
16 177 193 209 56 225
16 177 193 370 52 209
16 179 195 211 101 406
16 179 195 374 142 569
16 181 197 213 57 229
16 181 197 378 53 213
16 183 199 215 103 414
16 183 199 382 145 581
16 185 201 217 58 233
16 185 201 386 54 217
16 187 203 219 105 422
16 187 203 390 148 593
16 189 205 221 59 237
16 189 205 394 55 221
16 19 35 51 21 86
16 19 35 54 22 89
16 191 207 223 107 430
16 191 207 398 151 605
16 193 209 225 60 241
16 193 209 402 56 225
16 195 211 227 109 438
16 195 211 406 154 617
16 197 213 229 61 245
16 197 213 410 57 229
16 199 215 231 111 446
16 199 215 414 157 629
16 201 217 233 62 249
16 203 219 235 113 454
16 205 221 237 63 253
16 207 223 239 115 462
16 209 225 241 64 257
16 21 37 53 17 69
16 21 37 58 13 53
16 211 227 243 117 470
16 213 229 245 65 261
16 215 231 247 119 478
16 217 233 249 66 265
16 219 235 251 121 486
16 221 237 253 67 269
16 223 239 255 123 494
16 225 241 257 68 273
16 227 243 259 125 502
16 229 245 261 69 277
16 23 39 55 23 94
16 23 39 62 25 101
16 231 247 263 127 510
16 233 249 265 70 281
16 235 251 267 129 518
16 237 253 269 71 285
16 239 255 271 131 526
16 241 257 273 72 289
16 243 259 275 133 534
16 245 261 277 73 293
16 247 263 279 135 542
16 249 265 281 74 297
16 25 41 57 18 73
16 25 41 66 14 57
16 251 267 283 137 550
16 253 269 285 75 301
16 255 271 287 139 558
16 257 273 289 76 305
16 259 275 291 141 566
16 261 277 293 77 309
16 263 279 295 143 574
16 265 281 297 78 313
16 267 283 299 145 582
16 269 285 301 79 317
16 27 43 59 25 102
16 27 43 70 28 113
16 271 287 303 147 590
16 273 289 305 80 321
16 275 291 307 149 598
16 277 293 309 81 325
16 279 295 311 151 606
16 29 45 61 19 77
16 29 45 74 15 61
16 31 47 63 27 110
16 31 47 78 31 125
16 33 49 65 20 81
16 33 49 82 16 65
16 35 51 67 29 118
16 35 51 86 34 137
16 37 53 69 21 85
16 37 53 90 17 69
16 39 55 71 31 126
16 39 55 94 37 149
16 41 57 73 22 89
16 41 57 98 18 73
16 43 59 102 40 161
16 43 59 75 33 134
16 45 61 106 19 77
16 45 61 77 23 93
16 47 63 110 43 173
16 47 63 79 35 142
16 49 65 114 20 81
16 49 65 81 24 97
16 51 67 118 46 185
16 51 67 83 37 150
16 53 69 122 21 85
16 53 69 85 25 101
16 55 71 126 49 197
16 55 71 87 39 158
16 57 73 130 22 89
16 57 73 89 26 105
16 59 75 134 52 209
16 59 75 91 41 166
16 61 77 138 23 93
16 61 77 93 27 109
16 63 79 142 55 221
16 63 79 95 43 174
16 65 81 146 24 97
16 65 81 97 28 113
16 67 83 150 58 233
16 67 83 99 45 182
16 69 85 101 29 117
16 69 85 154 25 101
16 71 87 103 47 190
16 71 87 158 61 245
16 73 89 105 30 121
16 73 89 162 26 105
16 75 91 107 49 198
16 75 91 166 64 257
16 77 93 109 31 125
16 77 93 170 27 109
16 79 95 111 51 206
16 79 95 174 67 269
16 81 97 113 32 129
16 81 97 178 28 113
16 83 99 115 53 214
16 83 99 182 70 281
16 85 101 117 33 133
16 85 101 186 29 117
16 87 103 119 55 222
16 87 103 190 73 293
16 89 105 121 34 137
16 89 105 194 30 121
16 91 107 123 57 230
16 91 107 198 76 305
16 93 109 125 35 141
16 93 109 202 31 125
16 95 111 127 59 238
16 95 111 206 79 317
16 97 113 129 36 145
16 97 113 210 32 129
16 99 115 131 61 246
16 99 115 214 82 329
17 100 117 134 54 217
17 100 117 217 79 317
17 103 120 137 64 257
17 103 120 223 81 326
17 104 121 138 56 225
17 104 121 225 82 329
17 106 123 140 57 229
17 107 124 141 66 265
17 107 124 231 42 169
17 108 125 142 58 233
17 108 125 233 85 341
17 110 127 144 59 237
17 111 128 145 68 273
17 111 128 239 87 350
17 112 129 146 60 241
17 112 129 241 88 353
17 114 131 148 61 245
17 115 132 149 70 281
17 115 132 247 45 181
17 116 133 150 62 249
17 116 133 249 91 365
17 118 135 152 63 253
17 120 137 154 64 257
17 120 137 257 94 377
17 122 139 156 65 261
17 123 140 157 74 297
17 123 140 263 48 193
17 124 141 158 66 265
17 124 141 265 97 389
17 126 143 160 67 269
17 127 144 161 76 305
17 127 144 271 99 398
17 128 145 162 68 273
17 128 145 273 100 401
17 130 147 164 69 277
17 131 148 165 78 313
17 131 148 279 51 205
17 132 149 166 70 281
17 132 149 281 103 413
17 134 151 168 71 285
17 135 152 169 80 321
17 135 152 287 105 422
17 138 155 172 73 293
17 139 156 173 82 329
17 139 156 295 54 217
17 140 157 174 74 297
17 140 157 297 109 437
17 142 159 176 75 301
17 143 160 177 84 337
17 143 160 303 111 446
17 144 161 178 76 305
17 144 161 305 112 449
17 146 163 180 77 309
17 147 164 181 86 345
17 147 164 311 57 229
17 148 165 182 78 313
17 148 165 313 115 461
17 150 167 184 79 317
17 151 168 185 88 353
17 151 168 319 117 470
17 152 169 186 80 321
17 152 169 321 118 473
17 154 171 188 81 325
17 155 172 189 90 361
17 155 172 327 60 241
17 156 173 190 82 329
17 156 173 329 121 485
17 158 175 192 83 333
17 159 176 193 92 369
17 159 176 335 123 494
17 160 177 194 84 337
17 160 177 337 124 497
17 162 179 196 85 341
17 163 180 197 94 377
17 163 180 343 63 253
17 164 181 198 86 345
17 164 181 345 127 509
17 166 183 200 87 349
17 167 184 201 96 385
17 167 184 351 129 518
17 168 185 202 88 353
17 168 185 353 130 521
17 171 188 205 98 393
17 171 188 359 66 265
17 172 189 206 90 361
17 172 189 361 133 533
17 174 191 208 91 365
17 175 192 209 100 401
17 175 192 367 135 542
17 176 193 210 92 369
17 176 193 369 136 545
17 178 195 212 93 373
17 179 196 213 102 409
17 179 196 375 69 277
17 18 35 52 17 69
17 180 197 214 94 377
17 180 197 377 139 557
17 182 199 216 95 381
17 183 200 217 104 417
17 183 200 383 141 566
17 184 201 218 96 385
17 184 201 385 142 569
17 186 203 220 97 389
17 188 205 222 98 393
17 188 205 393 145 581
17 19 36 53 22 89
17 19 36 55 13 53
17 190 207 224 99 397
17 191 208 225 108 433
17 191 208 399 147 590
17 192 209 226 100 401
17 192 209 401 148 593
17 194 211 228 101 405
17 195 212 229 110 441
17 195 212 407 75 301
17 196 213 230 102 409
17 196 213 409 151 605
17 198 215 232 103 413
17 199 216 233 112 449
17 199 216 415 153 614
17 20 37 54 14 57
17 20 37 57 19 77
17 200 217 234 104 417
17 200 217 417 154 617
17 202 219 236 105 421
17 203 220 237 114 457
17 206 223 240 107 429
17 207 224 241 116 465
17 208 225 242 108 433
17 210 227 244 109 437
17 211 228 245 118 473
17 212 229 246 110 441
17 214 231 248 111 445
17 215 232 249 120 481
17 216 233 250 112 449
17 218 235 252 113 453
17 219 236 253 122 489
17 22 39 56 18 73
17 220 237 254 114 457
17 222 239 256 115 461
17 223 240 257 124 497
17 224 241 258 116 465
17 226 243 260 117 469
17 227 244 261 126 505
17 228 245 262 118 473
17 23 40 57 24 97
17 23 40 63 14 57
17 230 247 264 119 477
17 231 248 265 128 513
17 232 249 266 120 481
17 234 251 268 121 485
17 235 252 269 130 521
17 236 253 270 122 489
17 239 256 273 132 529
17 24 41 58 16 65
17 24 41 65 22 89
17 240 257 274 124 497
17 242 259 276 125 501
17 243 260 277 134 537
17 244 261 278 126 505
17 246 263 280 127 509
17 247 264 281 136 545
17 248 265 282 128 513
17 250 267 284 129 517
17 251 268 285 138 553
17 252 269 286 130 521
17 254 271 288 131 525
17 256 273 290 132 529
17 258 275 292 133 533
17 259 276 293 142 569
17 26 43 60 19 77
17 260 277 294 134 537
17 262 279 296 135 541
17 263 280 297 144 577
17 264 281 298 136 545
17 266 283 300 137 549
17 267 284 301 146 585
17 268 285 302 138 553
17 27 44 61 26 105
17 27 44 71 15 61
17 270 287 304 139 557
17 271 288 305 148 593
17 274 291 308 141 565
17 275 292 309 150 601
17 276 293 310 142 569
17 278 295 312 143 573
17 28 45 62 18 73
17 28 45 73 25 101
17 30 47 64 20 81
17 31 48 65 28 113
17 31 48 79 16 65
17 32 49 66 20 81
17 32 49 81 28 113
17 35 52 69 30 121
17 35 52 87 17 69
17 36 53 70 22 89
17 36 53 89 31 125
17 38 55 72 23 93
17 39 56 73 32 129
17 39 56 95 18 73
17 40 57 74 24 97
17 40 57 97 34 137
17 42 59 76 25 101
17 43 60 103 19 77
17 43 60 77 34 137
17 44 61 105 37 149
17 44 61 78 26 105
17 46 63 80 27 109
17 47 64 111 20 81
17 47 64 81 36 145
17 48 65 113 40 161
17 48 65 82 28 113
17 50 67 84 29 117
17 52 69 121 43 173
17 52 69 86 30 121
17 54 71 88 31 125
17 55 72 127 45 182
17 55 72 89 40 161
17 56 73 129 46 185
17 56 73 90 32 129
17 58 75 92 33 133
17 59 76 135 24 97
17 59 76 93 42 169
17 60 77 137 49 197
17 60 77 94 34 137
17 62 79 96 35 141
17 63 80 143 51 206
17 63 80 97 44 177
17 64 81 145 52 209
17 64 81 98 36 145
17 66 83 100 37 149
17 67 84 101 46 185
17 67 84 151 27 109
17 70 87 104 39 157
17 71 88 105 48 193
17 71 88 159 57 230
17 72 89 106 40 161
17 72 89 161 58 233
17 74 91 108 41 165
17 75 92 109 50 201
17 75 92 167 30 121
17 76 93 110 42 169
17 76 93 169 61 245
17 78 95 112 43 173
17 79 96 113 52 209
17 79 96 175 63 254
17 80 97 114 44 177
17 80 97 177 64 257
17 82 99 116 45 181
17 83 100 117 54 217
17 83 100 183 33 133
17 84 101 118 46 185
17 84 101 185 67 269
17 86 103 120 47 189
17 87 104 121 56 225
17 87 104 191 69 278
17 88 105 122 48 193
17 88 105 193 70 281
17 90 107 124 49 197
17 91 108 125 58 233
17 91 108 199 36 145
17 92 109 126 50 201
17 92 109 201 73 293
17 94 111 128 51 205
17 95 112 129 60 241
17 95 112 207 75 302
17 96 113 130 52 209
17 96 113 209 76 305
17 98 115 132 53 213
17 99 116 133 62 249
17 99 116 215 39 157
18 101 119 220 80 321
18 103 121 224 86 345
18 107 125 232 89 357
18 109 127 236 86 345
18 113 131 244 89 357
18 115 133 248 95 381
18 119 137 256 98 393
18 121 139 260 95 381
18 125 143 268 98 393
18 127 145 272 104 417
18 131 149 280 107 429
18 133 151 284 104 417
18 137 155 292 107 429
18 139 157 296 113 453
18 143 161 304 116 465
18 145 163 308 113 453
18 149 167 316 116 465
18 151 169 320 122 489
18 155 173 328 125 501
18 157 175 332 122 489
18 161 179 340 125 501
18 163 181 344 131 525
18 167 185 352 134 537
18 169 187 356 131 525
18 173 191 364 134 537
18 175 193 368 140 561
18 179 197 376 143 573
18 181 199 380 140 561
18 185 203 388 143 573
18 187 205 392 149 597
18 19 37 56 23 93
18 191 209 400 152 609
18 193 211 404 149 597
18 197 215 412 152 609
18 199 217 416 158 633
18 23 41 64 26 105
18 25 43 68 23 93
18 29 47 76 26 105
18 31 49 80 32 129
18 35 53 88 35 141
18 37 55 92 32 129
18 41 59 100 35 141
18 43 61 104 41 165
18 47 65 112 44 177
18 49 67 116 41 165
18 53 71 124 44 177
18 55 73 128 50 201
18 59 77 136 53 213
18 61 79 140 50 201
18 65 83 148 53 213
18 67 85 152 59 237
18 71 89 160 62 249
18 73 91 164 59 237
18 77 95 172 62 249
18 79 97 176 68 273
18 83 101 184 71 285
18 85 103 188 68 273
18 89 107 196 71 285
18 91 109 200 77 309
18 95 113 208 80 321
18 97 115 212 77 309
19 100 119 138 64 257
19 100 119 219 42 169
19 101 120 139 55 221
19 101 120 221 85 341
19 102 121 140 65 261
19 104 123 142 66 265
19 104 123 227 87 350
19 105 124 143 57 229
19 105 124 229 88 353
19 106 125 144 67 269
19 108 127 146 68 273
19 108 127 235 45 181
19 109 128 147 59 237
19 109 128 237 91 365
19 110 129 148 69 277
19 112 131 150 70 281
19 112 131 243 93 374
19 113 132 151 61 245
19 113 132 245 94 377
19 116 135 154 72 289
19 116 135 251 48 193
19 117 136 155 63 253
19 117 136 253 97 389
19 118 137 156 73 293
19 120 139 158 74 297
19 120 139 259 99 398
19 121 140 159 65 261
19 121 140 261 100 401
19 122 141 160 75 301
19 124 143 162 76 305
19 124 143 267 51 205
19 125 144 163 67 269
19 125 144 269 103 413
19 126 145 164 77 309
19 128 147 166 78 313
19 128 147 275 105 422
19 129 148 167 69 277
19 129 148 277 106 425
19 130 149 168 79 317
19 132 151 170 80 321
19 132 151 283 54 217
19 134 153 172 81 325
19 136 155 174 82 329
19 136 155 291 111 446
19 137 156 175 73 293
19 137 156 293 112 449
19 138 157 176 83 333
19 140 159 178 84 337
19 140 159 299 57 229
19 141 160 179 75 301
19 141 160 301 115 461
19 142 161 180 85 341
19 144 163 182 86 345
19 144 163 307 117 470
19 145 164 183 77 309
19 145 164 309 118 473
19 146 165 184 87 349
19 148 167 186 88 353
19 148 167 315 60 241
19 149 168 187 79 317
19 149 168 317 121 485
19 150 169 188 89 357
19 153 172 191 81 325
19 153 172 325 124 497
19 154 173 192 91 365
19 156 175 194 92 369
19 156 175 331 63 253
19 157 176 195 83 333
19 157 176 333 127 509
19 158 177 196 93 373
19 160 179 198 94 377
19 160 179 339 129 518
19 161 180 199 85 341
19 161 180 341 130 521
19 162 181 200 95 381
19 164 183 202 96 385
19 164 183 347 66 265
19 165 184 203 87 349
19 165 184 349 133 533
19 166 185 204 97 389
19 168 187 206 98 393
19 168 187 355 135 542
19 169 188 207 89 357
19 169 188 357 136 545
19 170 189 208 99 397
19 172 191 210 100 401
19 172 191 363 69 277
19 173 192 211 91 365
19 173 192 365 139 557
19 174 193 212 101 405
19 176 195 214 102 409
19 176 195 371 141 566
19 177 196 215 93 373
19 177 196 373 142 569
19 178 197 216 103 413
19 180 199 218 104 417
19 180 199 379 72 289
19 181 200 219 95 381
19 181 200 381 145 581
19 182 201 220 105 421
19 184 203 222 106 425
19 184 203 387 147 590
19 185 204 223 97 389
19 185 204 389 148 593
19 186 205 224 107 429
19 188 207 226 108 433
19 188 207 395 75 301
19 189 208 227 99 397
19 189 208 397 151 605
19 192 211 230 110 441
19 192 211 403 153 614
19 193 212 231 101 405
19 193 212 405 154 617
19 194 213 232 111 445
19 196 215 234 112 449
19 196 215 411 78 313
19 197 216 235 103 413
19 197 216 413 157 629
19 198 217 236 113 453
19 20 39 58 24 97
19 20 39 59 12 49
19 200 219 238 114 457
19 201 220 239 105 421
19 202 221 240 115 461
19 204 223 242 116 465
19 205 224 243 107 429
19 206 225 244 117 469
19 208 227 246 118 473
19 21 40 59 15 61
19 21 40 61 25 101
19 210 229 248 119 477
19 212 231 250 120 481
19 213 232 251 111 445
19 214 233 252 121 485
19 216 235 254 122 489
19 217 236 255 113 453
19 218 237 256 123 493
19 22 41 60 25 101
19 220 239 258 124 497
19 221 240 259 115 461
19 222 241 260 125 501
19 224 243 262 126 505
19 225 244 263 117 469
19 226 245 264 127 509
19 229 248 267 119 477
19 230 249 268 129 517
19 232 251 270 130 521
19 233 252 271 121 485
19 234 253 272 131 525
19 236 255 274 132 529
19 237 256 275 123 493
19 238 257 276 133 533
19 24 43 62 26 105
19 24 43 67 27 110
19 240 259 278 134 537
19 241 260 279 125 501
19 242 261 280 135 541
19 244 263 282 136 545
19 245 264 283 127 509
19 246 265 284 137 549
19 248 267 286 138 553
19 249 268 287 129 517
19 25 44 63 17 69
19 25 44 69 28 113
19 250 269 288 139 557
19 252 271 290 140 561
19 253 272 291 131 525
19 254 273 292 141 565
19 256 275 294 142 569
19 257 276 295 133 533
19 258 277 296 143 573
19 26 45 64 27 109
19 260 279 298 144 577
19 261 280 299 135 541
19 262 281 300 145 581
19 264 283 302 146 585
19 265 284 303 137 549
19 268 287 306 148 593
19 269 288 307 139 557
19 270 289 308 149 597
19 272 291 310 150 601
19 273 292 311 141 565
19 274 293 312 151 605
19 28 47 66 28 113
19 28 47 75 15 61
19 29 48 67 19 77
19 29 48 77 31 125
19 30 49 68 29 117
19 32 51 70 30 121
19 32 51 83 33 134
19 33 52 71 21 85
19 33 52 85 34 137
19 34 53 72 31 125
19 36 55 74 32 129
19 36 55 91 18 73
19 37 56 75 23 93
19 37 56 93 37 149
19 40 59 78 34 137
19 40 59 99 39 158
19 41 60 101 40 161
19 41 60 79 25 101
19 42 61 80 35 141
19 44 63 107 21 85
19 44 63 82 36 145
19 45 64 109 43 173
19 45 64 83 27 109
19 46 65 84 37 149
19 48 67 115 45 182
19 48 67 86 38 153
19 49 68 117 46 185
19 49 68 87 29 117
19 50 69 88 39 157
19 52 71 123 24 97
19 52 71 90 40 161
19 53 72 125 49 197
19 53 72 91 31 125
19 54 73 92 41 165
19 56 75 131 51 206
19 56 75 94 42 169
19 58 77 96 43 173
19 60 79 139 27 109
19 60 79 98 44 177
19 61 80 141 55 221
19 61 80 99 35 141
19 62 81 100 45 181
19 64 83 102 46 185
19 64 83 147 57 230
19 65 84 103 37 149
19 65 84 149 58 233
19 66 85 104 47 189
19 68 87 106 48 193
19 68 87 155 30 121
19 69 88 107 39 157
19 69 88 157 61 245
19 70 89 108 49 197
19 72 91 110 50 201
19 72 91 163 63 254
19 73 92 111 41 165
19 73 92 165 64 257
19 74 93 112 51 205
19 77 96 115 43 173
19 77 96 173 67 269
19 78 97 116 53 213
19 80 99 118 54 217
19 80 99 179 69 278
19 81 100 119 45 181
19 81 100 181 70 281
19 82 101 120 55 221
19 84 103 122 56 225
19 84 103 187 36 145
19 85 104 123 47 189
19 85 104 189 73 293
19 86 105 124 57 229
19 88 107 126 58 233
19 88 107 195 75 302
19 89 108 127 49 197
19 89 108 197 76 305
19 90 109 128 59 237
19 92 111 130 60 241
19 92 111 203 39 157
19 93 112 131 51 205
19 93 112 205 79 317
19 94 113 132 61 245
19 96 115 134 62 249
19 96 115 211 81 326
19 97 116 135 53 213
19 97 116 213 82 329
19 98 117 136 63 253
20 101 121 141 40 161
20 101 121 222 35 141
20 103 123 143 33 133
20 103 123 226 87 349
20 107 127 147 34 137
20 107 127 234 90 361
20 109 129 149 42 169
20 109 129 238 37 149
20 111 131 151 35 141
20 111 131 242 93 373
20 113 133 153 43 173
20 113 133 246 38 153
20 117 137 157 44 177
20 117 137 254 39 157
20 119 139 159 37 149
20 119 139 258 99 397
20 121 141 161 45 181
20 121 141 262 40 161
20 123 143 163 38 153
20 123 143 266 102 409
20 127 147 167 39 157
20 127 147 274 105 421
20 129 149 169 47 189
20 129 149 278 42 169
20 131 151 171 40 161
20 131 151 282 108 433
20 133 153 173 48 193
20 133 153 286 43 173
20 137 157 177 49 197
20 137 157 294 44 177
20 139 159 179 42 169
20 139 159 298 114 457
20 141 161 181 50 201
20 141 161 302 45 181
20 143 163 183 43 173
20 143 163 306 117 469
20 147 167 187 44 177
20 147 167 314 120 481
20 149 169 189 52 209
20 149 169 318 47 189
20 151 171 191 45 181
20 151 171 322 123 493
20 153 173 193 53 213
20 153 173 326 48 193
20 157 177 197 54 217
20 157 177 334 49 197
20 159 179 199 47 189
20 159 179 338 129 517
20 161 181 201 55 221
20 161 181 342 50 201
20 163 183 203 48 193
20 163 183 346 132 529
20 167 187 207 49 197
20 167 187 354 135 541
20 169 189 209 57 229
20 169 189 358 52 209
20 171 191 211 50 201
20 171 191 362 138 553
20 173 193 213 58 233
20 173 193 366 53 213
20 177 197 217 59 237
20 177 197 374 54 217
20 179 199 219 52 209
20 179 199 378 144 577
20 181 201 221 60 241
20 181 201 382 55 221
20 183 203 223 53 213
20 183 203 386 147 589
20 187 207 227 54 217
20 187 207 394 150 601
20 189 209 229 62 249
20 189 209 398 57 229
20 191 211 231 55 221
20 191 211 402 153 613
20 193 213 233 63 253
20 193 213 406 58 233
20 197 217 237 64 257
20 197 217 414 59 237
20 199 219 239 57 229
20 201 221 241 65 261
20 203 223 243 58 233
20 207 227 247 59 237
20 209 229 249 67 269
20 21 41 61 20 81
20 21 41 62 15 61
20 211 231 251 60 241
20 213 233 253 68 273
20 217 237 257 69 277
20 219 239 259 62 249
20 221 241 261 70 281
20 223 243 263 63 253
20 227 247 267 64 257
20 229 249 269 72 289
20 23 43 63 13 53
20 23 43 66 27 109
20 231 251 271 65 261
20 233 253 273 73 293
20 237 257 277 74 297
20 239 259 279 67 269
20 241 261 281 75 301
20 243 263 283 68 273
20 247 267 287 69 277
20 249 269 289 77 309
20 251 271 291 70 281
20 253 273 293 78 313
20 257 277 297 79 317
20 259 279 299 72 289
20 261 281 301 80 321
20 263 283 303 73 293
20 267 287 307 74 297
20 269 289 309 82 329
20 27 47 67 14 57
20 27 47 74 30 121
20 271 291 311 75 301
20 273 293 313 83 333
20 29 49 69 22 89
20 29 49 78 17 69
20 31 51 71 15 61
20 31 51 82 33 133
20 33 53 73 23 93
20 33 53 86 18 73
20 37 57 77 24 97
20 37 57 94 19 77
20 39 59 79 17 69
20 39 59 98 39 157
20 41 61 102 20 81
20 41 61 81 25 101
20 43 63 106 42 169
20 43 63 83 18 73
20 47 67 114 45 181
20 47 67 87 19 77
20 49 69 118 22 89
20 49 69 89 27 109
20 51 71 122 48 193
20 51 71 91 20 81
20 53 73 126 23 93
20 53 73 93 28 113
20 57 77 134 24 97
20 57 77 97 29 117
20 59 79 138 54 217
20 59 79 99 22 89
20 61 81 101 30 121
20 61 81 142 25 101
20 63 83 103 23 93
20 63 83 146 57 229
20 67 87 107 24 97
20 67 87 154 60 241
20 69 89 109 32 129
20 69 89 158 27 109
20 71 91 111 25 101
20 71 91 162 63 253
20 73 93 113 33 133
20 73 93 166 28 113
20 77 97 117 34 137
20 77 97 174 29 117
20 79 99 119 27 109
20 79 99 178 69 277
20 81 101 121 35 141
20 81 101 182 30 121
20 83 103 123 28 113
20 83 103 186 72 289
20 87 107 127 29 117
20 87 107 194 75 301
20 89 109 129 37 149
20 89 109 198 32 129
20 91 111 131 30 121
20 91 111 202 78 313
20 93 113 133 38 153
20 93 113 206 33 133
20 97 117 137 39 157
20 97 117 214 34 137
20 99 119 139 32 129
20 99 119 218 84 337
21 100 121 142 55 221
21 100 121 221 80 321
21 103 124 145 67 269
21 103 124 227 41 165
21 104 125 146 57 229
21 104 125 229 83 333
21 106 127 148 58 233
21 107 128 149 69 277
21 107 128 235 85 342
21 110 131 152 60 241
21 115 136 157 73 293
21 115 136 251 91 366
21 116 137 158 63 253
21 116 137 253 92 369
21 118 139 160 64 257
21 122 143 164 66 265
21 124 145 166 67 269
21 124 145 269 98 393
21 127 148 169 79 317
21 127 148 275 50 201
21 128 149 170 69 277
21 128 149 277 101 405
21 130 151 172 70 281
21 131 152 173 81 325
21 131 152 283 103 414
21 134 155 176 72 289
21 136 157 178 73 293
21 136 157 293 107 429
21 139 160 181 85 341
21 139 160 299 109 438
21 142 163 184 76 305
21 143 164 185 87 349
21 143 164 307 56 225
21 146 167 188 78 313
21 148 169 190 79 317
21 148 169 317 116 465
21 151 172 193 91 365
21 151 172 323 59 237
21 152 173 194 81 325
21 152 173 325 119 477
21 155 176 197 93 373
21 155 176 331 121 486
21 158 179 200 84 337
21 160 181 202 85 341
21 160 181 341 125 501
21 163 184 205 97 389
21 163 184 347 127 510
21 164 185 206 87 349
21 164 185 349 128 513
21 166 187 208 88 353
21 167 188 209 99 397
21 167 188 355 65 261
21 170 191 212 90 361
21 172 193 214 91 365
21 172 193 365 134 537
21 176 197 218 93 373
21 176 197 373 137 549
21 178 199 220 94 377
21 179 200 221 105 421
21 179 200 379 139 558
21 184 205 226 97 389
21 184 205 389 143 573
21 187 208 229 109 437
21 187 208 395 145 582
21 188 209 230 99 397
21 188 209 397 146 585
21 190 211 232 100 401
21 191 212 233 111 445
21 191 212 403 74 297
21 194 215 236 102 409
21 199 220 241 115 461
21 200 221 242 105 421
21 202 223 244 106 425
21 206 227 248 108 433
21 208 229 250 109 437
21 211 232 253 121 485
21 212 233 254 111 445
21 214 235 256 112 449
21 215 236 257 123 493
21 218 239 260 114 457
21 22 43 64 21 85
21 220 241 262 115 461
21 223 244 265 127 509
21 226 247 268 118 473
21 227 248 269 129 517
21 23 44 65 27 109
21 23 44 67 16 65
21 230 251 272 120 481
21 232 253 274 121 485
21 235 256 277 133 533
21 236 257 278 123 493
21 239 260 281 135 541
21 242 263 284 126 505
21 244 265 286 127 509
21 247 268 289 139 557
21 248 269 290 129 517
21 250 271 292 130 521
21 251 272 293 141 565
21 254 275 296 132 529
21 256 277 298 133 533
21 26 47 68 22 89
21 260 281 302 135 541
21 262 283 304 136 545
21 263 284 305 147 589
21 268 289 310 139 557
21 271 292 313 151 605
21 272 293 314 141 565
21 31 52 73 31 125
21 31 52 83 18 73
21 32 53 74 21 85
21 32 53 85 29 117
21 34 55 76 24 97
21 38 59 80 25 101
21 40 61 101 35 141
21 40 61 82 25 101
21 43 64 107 21 85
21 43 64 85 37 149
21 44 65 109 38 153
21 44 65 86 27 109
21 46 67 88 28 113
21 47 68 115 22 89
21 47 68 89 39 157
21 50 71 92 30 121
21 52 73 125 44 177
21 52 73 94 31 125
21 55 76 131 24 97
21 55 76 97 43 173
21 58 79 100 34 137
21 59 80 101 45 181
21 59 80 139 25 101
21 62 83 104 36 145
21 64 85 106 37 149
21 64 85 149 53 213
21 67 88 109 49 197
21 67 88 155 55 222
21 68 89 110 39 157
21 68 89 157 56 225
21 71 92 113 51 205
21 71 92 163 29 117
21 74 95 116 42 169
21 76 97 118 43 173
21 76 97 173 62 249
21 79 100 121 55 221
21 79 100 179 32 129
21 80 101 122 45 181
21 80 101 181 65 261
21 82 103 124 46 185
21 83 104 125 57 229
21 83 104 187 67 270
21 86 107 128 48 193
21 88 109 130 49 197
21 88 109 197 71 285
21 92 113 134 51 205
21 92 113 205 74 297
21 94 115 136 52 209
21 95 116 137 63 253
21 95 116 211 38 153
22 101 123 224 81 325
22 103 125 228 88 353
22 105 127 232 84 337
22 107 129 236 91 365
22 109 131 240 87 349
22 111 133 244 94 377
22 113 135 248 90 361
22 115 137 252 97 389
22 117 139 256 93 373
22 119 141 260 100 401
22 123 145 268 103 413
22 125 147 272 99 397
22 127 149 276 106 425
22 129 151 280 102 409
22 131 153 284 109 437
22 133 155 288 105 421
22 135 157 292 112 449
22 137 159 296 108 433
22 139 161 300 115 461
22 141 163 304 111 445
22 145 167 312 114 457
22 147 169 316 121 485
22 149 171 320 117 469
22 151 173 324 124 497
22 153 175 328 120 481
22 155 177 332 127 509
22 157 179 336 123 493
22 159 181 340 130 521
22 161 183 344 126 505
22 163 185 348 133 533
22 167 189 356 136 545
22 169 191 360 132 529
22 171 193 364 139 557
22 173 195 368 135 541
22 175 197 372 142 569
22 177 199 376 138 553
22 179 201 380 145 581
22 181 203 384 141 565
22 183 205 388 148 593
22 185 207 392 144 577
22 189 211 400 147 589
22 191 213 404 154 617
22 193 215 408 150 601
22 195 217 412 157 629
22 197 219 416 153 613
22 23 45 68 28 113
22 25 47 72 24 97
22 27 49 76 31 125
22 29 51 80 27 109
22 31 53 84 34 137
22 35 57 92 37 149
22 37 59 96 33 133
22 39 61 100 40 161
22 41 63 104 36 145
22 43 65 108 43 173
22 45 67 112 39 157
22 47 69 116 46 185
22 49 71 120 42 169
22 51 73 124 49 197
22 53 75 128 45 181
22 57 79 136 48 193
22 59 81 140 55 221
22 61 83 144 51 205
22 63 85 148 58 233
22 65 87 152 54 217
22 67 89 156 61 245
22 69 91 160 57 229
22 71 93 164 64 257
22 73 95 168 60 241
22 75 97 172 67 269
22 79 101 180 70 281
22 81 103 184 66 265
22 83 105 188 73 293
22 85 107 192 69 277
22 87 109 196 76 305
22 89 111 200 72 289
22 91 113 204 79 317
22 93 115 208 75 301
22 95 117 212 82 329
22 97 119 216 78 313
23 100 123 146 67 269
23 100 123 223 43 173
23 101 124 147 56 225
23 101 124 225 87 349
23 102 125 148 68 273
23 104 127 150 69 277
23 104 127 231 89 358
23 105 128 151 58 233
23 105 128 233 90 361
23 106 129 152 70 281
23 108 131 154 71 285
23 108 131 239 46 185
23 109 132 155 60 241
23 109 132 241 93 373
23 110 133 156 72 289
23 112 135 158 73 293
23 112 135 247 95 382
23 113 136 159 62 249
23 113 136 249 96 385
23 114 137 160 74 297
23 116 139 162 75 301
23 116 139 255 49 197
23 117 140 163 64 257
23 117 140 257 99 397
23 118 141 164 76 305
23 120 143 166 77 309
23 120 143 263 101 406
23 121 144 167 66 265
23 121 144 265 102 409
23 122 145 168 78 313
23 124 147 170 79 317
23 124 147 271 52 209
23 125 148 171 68 273
23 125 148 273 105 421
23 126 149 172 80 321
23 128 151 174 81 325
23 128 151 279 107 430
23 129 152 175 70 281
23 129 152 281 108 433
23 130 153 176 82 329
23 132 155 178 83 333
23 132 155 287 55 221
23 133 156 179 72 289
23 133 156 289 111 445
23 134 157 180 84 337
23 136 159 182 85 341
23 136 159 295 113 454
23 137 160 183 74 297
23 137 160 297 114 457
23 140 163 186 87 349
23 140 163 303 58 233
23 141 164 187 76 305
23 141 164 305 117 469
23 142 165 188 88 353
23 144 167 190 89 357
23 144 167 311 119 478
23 145 168 191 78 313
23 145 168 313 120 481
23 146 169 192 90 361
23 148 171 194 91 365
23 148 171 319 61 245
23 149 172 195 80 321
23 149 172 321 123 493
23 150 173 196 92 369
23 152 175 198 93 373
23 152 175 327 125 502
23 153 176 199 82 329
23 153 176 329 126 505
23 154 177 200 94 377
23 156 179 202 95 381
23 156 179 335 64 257
23 157 180 203 84 337
23 157 180 337 129 517
23 158 181 204 96 385
23 160 183 206 97 389
23 160 183 343 131 526
23 162 185 208 98 393
23 164 187 210 99 397
23 164 187 351 67 269
23 165 188 211 88 353
23 165 188 353 135 541
23 166 189 212 100 401
23 168 191 214 101 405
23 168 191 359 137 550
23 169 192 215 90 361
23 169 192 361 138 553
23 170 193 216 102 409
23 172 195 218 103 413
23 172 195 367 70 281
23 173 196 219 92 369
23 173 196 369 141 565
23 174 197 220 104 417
23 176 199 222 105 421
23 176 199 375 143 574
23 177 200 223 94 377
23 177 200 377 144 577
23 178 201 224 106 425
23 180 203 226 107 429
23 180 203 383 73 293
23 181 204 227 96 385
23 181 204 385 147 589
23 182 205 228 108 433
23 185 208 231 98 393
23 185 208 393 150 601
23 186 209 232 110 441
23 188 211 234 111 445
23 188 211 399 76 305
23 189 212 235 100 401
23 189 212 401 153 613
23 190 213 236 112 449
23 192 215 238 113 453
23 192 215 407 155 622
23 193 216 239 102 409
23 193 216 409 156 625
23 194 217 240 114 457
23 196 219 242 115 461
23 196 219 415 79 317
23 197 220 243 104 417
23 197 220 417 159 637
23 198 221 244 116 465
23 200 223 246 117 469
23 201 224 247 106 425
23 202 225 248 118 473
23 204 227 250 119 477
23 205 228 251 108 433
23 206 229 252 120 481
23 208 231 254 121 485
23 209 232 255 110 441
23 210 233 256 122 489
23 212 235 258 123 493
23 213 236 259 112 449
23 214 237 260 124 497
23 216 239 262 125 501
23 217 240 263 114 457
23 218 241 264 126 505
23 220 243 266 127 509
23 221 244 267 116 465
23 222 245 268 128 513
23 224 247 270 129 517
23 225 248 271 118 473
23 226 249 272 130 521
23 228 251 274 131 525
23 229 252 275 120 481
23 232 255 278 133 533
23 233 256 279 122 489
23 234 257 280 134 537
23 236 259 282 135 541
23 237 260 283 124 497
23 238 261 284 136 545
23 24 47 70 29 117
23 24 47 71 29 118
23 240 263 286 137 549
23 241 264 287 126 505
23 242 265 288 138 553
23 244 267 290 139 557
23 245 268 291 128 513
23 246 269 292 140 561
23 248 271 294 141 565
23 249 272 295 130 521
23 25 48 71 18 73
23 25 48 73 30 121
23 250 273 296 142 569
23 252 275 298 143 573
23 254 277 300 144 577
23 256 279 302 145 581
23 257 280 303 134 537
23 258 281 304 146 585
23 26 49 72 30 121
23 260 283 306 147 589
23 261 284 307 136 545
23 262 285 308 148 593
23 264 287 310 149 597
23 265 288 311 138 553
23 266 289 312 150 601
23 268 291 314 151 605
23 269 292 315 140 561
23 270 293 316 152 609
23 28 51 74 31 125
23 28 51 79 16 65
23 29 52 75 20 81
23 29 52 81 33 133
23 30 53 76 32 129
23 32 55 78 33 133
23 32 55 87 35 142
23 33 56 79 22 89
23 33 56 89 36 145
23 34 57 80 34 137
23 36 59 82 35 141
23 36 59 95 19 77
23 37 60 83 24 97
23 37 60 97 39 157
23 38 61 84 36 145
23 40 63 103 41 166
23 40 63 86 37 149
23 41 64 105 42 169
23 41 64 87 26 105
23 42 65 88 38 153
23 44 67 111 22 89
23 44 67 90 39 157
23 45 68 113 45 181
23 45 68 91 28 113
23 48 71 119 47 190
23 48 71 94 41 165
23 49 72 121 48 193
23 49 72 95 30 121
23 50 73 96 42 169
23 52 75 127 25 101
23 52 75 98 43 173
23 53 76 129 51 205
23 53 76 99 32 129
23 54 77 100 44 177
23 56 79 102 45 181
23 56 79 135 53 214
23 57 80 103 34 137
23 57 80 137 54 217
23 58 81 104 46 185
23 60 83 106 47 189
23 60 83 143 28 113
23 61 84 107 36 145
23 61 84 145 57 229
23 62 85 108 48 193
23 64 87 110 49 197
23 64 87 151 59 238
23 65 88 111 38 153
23 65 88 153 60 241
23 66 89 112 50 201
23 68 91 114 51 205
23 68 91 159 31 125
23 70 93 116 52 209
23 72 95 118 53 213
23 72 95 167 65 262
23 73 96 119 42 169
23 73 96 169 66 265
23 74 97 120 54 217
23 76 99 122 55 221
23 76 99 175 34 137
23 77 100 123 44 177
23 77 100 177 69 277
23 78 101 124 56 225
23 80 103 126 57 229
23 80 103 183 71 286
23 81 104 127 46 185
23 81 104 185 72 289
23 82 105 128 58 233
23 84 107 130 59 237
23 84 107 191 37 149
23 85 108 131 48 193
23 85 108 193 75 301
23 86 109 132 60 241
23 88 111 134 61 245
23 88 111 199 77 310
23 89 112 135 50 201
23 89 112 201 78 313
23 90 113 136 62 249
23 93 116 139 52 209
23 93 116 209 81 325
23 94 117 140 64 257
23 96 119 142 65 261
23 96 119 215 83 334
23 97 120 143 54 217
23 97 120 217 84 337
23 98 121 144 66 265
24 101 125 149 43 173
24 101 125 226 37 149
24 103 127 151 69 278
24 103 127 230 89 357
24 107 131 155 71 286
24 107 131 238 92 369
24 109 133 157 45 181
24 109 133 242 39 157
24 113 137 161 46 185
24 113 137 250 40 161
24 115 139 163 75 302
24 115 139 254 98 393
24 119 143 167 77 310
24 119 143 262 101 405
24 121 145 169 48 193
24 121 145 266 42 169
24 125 149 173 49 197
24 125 149 274 43 173
24 127 151 175 81 326
24 127 151 278 107 429
24 131 155 179 83 334
24 131 155 286 110 441
24 133 157 181 51 205
24 133 157 290 45 181
24 137 161 185 52 209
24 137 161 298 46 185
24 139 163 187 87 350
24 139 163 302 116 465
24 143 167 191 89 358
24 143 167 310 119 477
24 145 169 193 54 217
24 145 169 314 48 193
24 149 173 197 55 221
24 149 173 322 49 197
24 151 175 199 93 374
24 151 175 326 125 501
24 155 179 203 95 382
24 155 179 334 128 513
24 157 181 205 57 229
24 157 181 338 51 205
24 161 185 209 58 233
24 161 185 346 52 209
24 163 187 211 99 398
24 163 187 350 134 537
24 167 191 215 101 406
24 167 191 358 137 549
24 169 193 217 60 241
24 169 193 362 54 217
24 173 197 221 61 245
24 173 197 370 55 221
24 175 199 223 105 422
24 175 199 374 143 573
24 179 203 227 107 430
24 179 203 382 146 585
24 181 205 229 63 253
24 181 205 386 57 229
24 185 209 233 64 257
24 185 209 394 58 233
24 187 211 235 111 446
24 187 211 398 152 609
24 191 215 239 113 454
24 191 215 406 155 621
24 193 217 241 66 265
24 193 217 410 60 241
24 197 221 245 67 269
24 199 223 247 117 470
24 203 227 251 119 478
24 205 229 253 69 277
24 209 233 257 70 281
24 211 235 259 123 494
24 215 239 263 125 502
24 217 241 265 72 289
24 221 245 269 73 293
24 223 247 271 129 518
24 227 251 275 131 526
24 229 253 277 75 301
24 233 257 281 76 305
24 235 259 283 135 542
24 239 263 287 137 550
24 241 265 289 78 313
24 245 269 293 79 317
24 247 271 295 141 566
24 25 49 73 24 97
24 25 49 74 18 73
24 251 275 299 143 574
24 253 277 301 81 325
24 257 281 305 82 329
24 259 283 307 147 590
24 263 287 311 149 598
24 265 289 313 84 337
24 269 293 317 85 341
24 29 53 77 25 101
24 29 53 82 19 77
24 31 55 79 33 134
24 31 55 86 35 141
24 35 59 83 35 142
24 35 59 94 38 153
24 37 61 85 27 109
24 37 61 98 21 85
24 41 65 106 22 89
24 41 65 89 28 113
24 43 67 110 44 177
24 43 67 91 39 158
24 47 71 118 47 189
24 47 71 95 41 166
24 49 73 122 24 97
24 49 73 97 30 121
24 53 77 101 31 125
24 53 77 130 25 101
24 55 79 103 45 182
24 55 79 134 53 213
24 59 83 107 47 190
24 59 83 142 56 225
24 61 85 109 33 133
24 61 85 146 27 109
24 65 89 113 34 137
24 65 89 154 28 113
24 67 91 115 51 206
24 67 91 158 62 249
24 71 95 119 53 214
24 71 95 166 65 261
24 73 97 121 36 145
24 73 97 170 30 121
24 77 101 125 37 149
24 77 101 178 31 125
24 79 103 127 57 230
24 79 103 182 71 285
24 83 107 131 59 238
24 83 107 190 74 297
24 85 109 133 39 157
24 85 109 194 33 133
24 89 113 137 40 161
24 89 113 202 34 137
24 91 115 139 63 254
24 91 115 206 80 321
24 95 119 143 65 262
24 95 119 214 83 333
24 97 121 145 42 169
24 97 121 218 36 145
25 102 127 152 57 229
25 103 128 153 70 281
25 103 128 231 83 334
25 104 129 154 58 233
25 104 129 233 84 337
25 106 131 156 59 237
25 107 132 157 72 289
25 107 132 239 43 173
25 108 133 158 60 241
25 108 133 241 87 349
25 111 136 161 74 297
25 111 136 247 89 358
25 112 137 162 62 249
25 112 137 249 90 361
25 114 139 164 63 253
25 116 141 166 64 257
25 116 141 257 93 373
25 118 143 168 65 261
25 119 144 169 78 313
25 119 144 263 95 382
25 122 147 172 67 269
25 123 148 173 80 321
25 123 148 271 49 197
25 124 149 174 68 273
25 124 149 273 99 397
25 126 151 176 69 277
25 127 152 177 82 329
25 127 152 279 101 406
25 128 153 178 70 281
25 128 153 281 102 409
25 131 156 181 84 337
25 131 156 287 52 209
25 132 157 182 72 289
25 132 157 289 105 421
25 134 159 184 73 293
25 136 161 186 74 297
25 136 161 297 108 433
25 138 163 188 75 301
25 139 164 189 88 353
25 139 164 303 55 221
25 142 167 192 77 309
25 143 168 193 90 361
25 143 168 311 113 454
25 144 169 194 78 313
25 144 169 313 114 457
25 146 171 196 79 317
25 147 172 197 92 369
25 147 172 319 58 233
25 148 173 198 80 321
25 148 173 321 117 469
25 151 176 201 94 377
25 151 176 327 119 478
25 152 177 202 82 329
25 152 177 329 120 481
25 154 179 204 83 333
25 156 181 206 84 337
25 156 181 337 123 493
25 158 183 208 85 341
25 159 184 209 98 393
25 159 184 343 125 502
25 162 187 212 87 349
25 163 188 213 100 401
25 163 188 351 64 257
25 164 189 214 88 353
25 164 189 353 129 517
25 166 191 216 89 357
25 167 192 217 102 409
25 167 192 359 131 526
25 168 193 218 90 361
25 168 193 361 132 529
25 171 196 221 104 417
25 171 196 367 67 269
25 172 197 222 92 369
25 172 197 369 135 541
25 174 199 224 93 373
25 176 201 226 94 377
25 176 201 377 138 553
25 178 203 228 95 381
25 179 204 229 108 433
25 179 204 383 70 281
25 182 207 232 97 389
25 183 208 233 110 441
25 183 208 391 143 574
25 184 209 234 98 393
25 184 209 393 144 577
25 186 211 236 99 397
25 187 212 237 112 449
25 187 212 399 73 293
25 188 213 238 100 401
25 188 213 401 147 589
25 191 216 241 114 457
25 191 216 407 149 598
25 192 217 242 102 409
25 192 217 409 150 601
25 194 219 244 103 413
25 196 221 246 104 417
25 196 221 417 153 613
25 198 223 248 105 421
25 199 224 249 118 473
25 202 227 252 107 429
25 203 228 253 120 481
25 204 229 254 108 433
25 206 231 256 109 437
25 207 232 257 122 489
25 208 233 258 110 441
25 211 236 261 124 497
25 212 237 262 112 449
25 214 239 264 113 453
25 216 241 266 114 457
25 218 243 268 115 461
25 219 244 269 128 513
25 222 247 272 117 469
25 223 248 273 130 521
25 224 249 274 118 473
25 226 251 276 119 477
25 227 252 277 132 529
25 228 253 278 120 481
25 231 256 281 134 537
25 232 257 282 122 489
25 234 259 284 123 493
25 236 261 286 124 497
25 238 263 288 125 501
25 239 264 289 138 553
25 242 267 292 127 509
25 243 268 293 140 561
25 244 269 294 128 513
25 246 271 296 129 517
25 247 272 297 142 569
25 248 273 298 130 521
25 251 276 301 144 577
25 252 277 302 132 529
25 254 279 304 133 533
25 256 281 306 134 537
25 258 283 308 135 541
25 259 284 309 148 593
25 26 51 76 25 101
25 262 287 312 137 549
25 263 288 313 150 601
25 264 289 314 138 553
25 266 291 316 139 557
25 267 292 317 152 609
25 268 293 318 140 561
25 27 52 77 32 129
25 27 52 79 19 77
25 28 53 78 20 81
25 28 53 81 27 109
25 31 56 81 34 137
25 31 56 87 20 81
25 32 57 82 22 89
25 32 57 89 30 121
25 34 59 84 27 109
25 36 61 86 24 97
25 36 61 97 33 133
25 38 63 88 28 113
25 39 64 103 22 89
25 39 64 89 38 153
25 42 67 92 29 117
25 43 68 111 23 93
25 43 68 93 40 161
25 44 69 113 39 157
25 44 69 94 28 113
25 46 71 96 30 121
25 47 72 119 24 97
25 47 72 97 42 169
25 48 73 121 42 169
25 48 73 98 30 121
25 51 76 101 44 177
25 51 76 127 25 101
25 52 77 102 32 129
25 52 77 129 45 181
25 54 79 104 33 133
25 56 81 106 34 137
25 56 81 137 48 193
25 58 83 108 35 141
25 59 84 109 48 193
25 59 84 143 27 109
25 62 87 112 37 149
25 63 88 113 50 201
25 63 88 151 28 113
25 64 89 114 38 153
25 64 89 153 54 217
25 66 91 116 39 157
25 67 92 117 52 209
25 67 92 159 29 117
25 68 93 118 40 161
25 68 93 161 57 229
25 71 96 121 54 217
25 71 96 167 30 121
25 72 97 122 42 169
25 72 97 169 60 241
25 74 99 124 43 173
25 76 101 126 44 177
25 76 101 177 63 253
25 78 103 128 45 181
25 79 104 129 58 233
25 79 104 183 65 262
25 82 107 132 47 189
25 83 108 133 60 241
25 83 108 191 34 137
25 84 109 134 48 193
25 84 109 193 69 277
25 86 111 136 49 197
25 87 112 137 62 249
25 87 112 199 71 286
25 88 113 138 50 201
25 88 113 201 72 289
25 91 116 141 64 257
25 91 116 207 37 149
25 92 117 142 52 209
25 92 117 209 75 301
25 94 119 144 53 213
25 96 121 146 54 217
25 96 121 217 78 313
25 98 123 148 55 221
25 99 124 149 68 273
25 99 124 223 40 161
26 101 127 228 82 329
26 103 129 232 90 361
26 105 131 236 85 341
26 107 133 240 93 373
26 109 135 244 88 353
26 111 137 248 96 385
26 113 139 252 91 365
26 115 141 256 99 397
26 119 145 264 102 409
26 121 147 268 97 389
26 123 149 272 105 421
26 125 151 276 100 401
26 127 153 280 108 433
26 129 155 284 103 413
26 131 157 288 111 445
26 133 159 292 106 425
26 135 161 296 114 457
26 137 163 300 109 437
26 139 165 304 117 469
26 141 167 308 112 449
26 145 171 316 115 461
26 147 173 320 123 493
26 149 175 324 118 473
26 151 177 328 126 505
26 153 179 332 121 485
26 155 181 336 129 517
26 157 183 340 124 497
26 159 185 344 132 529
26 161 187 348 127 509
26 163 189 352 135 541
26 165 191 356 130 521
26 167 193 360 138 553
26 171 197 368 141 565
26 173 199 372 136 545
26 175 201 376 144 577
26 177 203 380 139 557
26 179 205 384 147 589
26 181 207 388 142 569
26 183 209 392 150 601
26 185 211 396 145 581
26 187 213 400 153 613
26 189 215 404 148 593
26 191 217 408 156 625
26 193 219 412 151 605
26 27 53 80 33 133
26 29 55 84 28 113
26 31 57 88 36 145
26 33 59 92 31 125
26 35 61 96 39 157
26 37 63 100 34 137
26 41 67 108 37 149
26 43 69 112 45 181
26 45 71 116 40 161
26 47 73 120 48 193
26 49 75 124 43 173
26 51 77 128 51 205
26 53 79 132 46 185
26 55 81 136 54 217
26 57 83 140 49 197
26 59 85 144 57 229
26 61 87 148 52 209
26 63 89 152 60 241
26 67 93 160 63 253
26 69 95 164 58 233
26 71 97 168 66 265
26 73 99 172 61 245
26 75 101 176 69 277
26 77 103 180 64 257
26 79 105 184 72 289
26 81 107 188 67 269
26 83 109 192 75 301
26 85 111 196 70 281
26 87 113 200 78 313
26 89 115 204 73 293
26 93 119 212 76 305
26 95 121 216 84 337
26 97 123 220 79 317
26 99 125 224 87 349
27 100 127 154 70 281
27 100 127 227 44 177
27 101 128 155 57 229
27 101 128 229 89 357
27 104 131 158 72 289
27 104 131 235 91 366
27 106 133 160 73 293
27 109 136 163 61 245
27 109 136 245 95 381
27 110 137 164 75 301
27 112 139 166 76 305
27 112 139 251 97 390
27 113 140 167 63 253
27 113 140 253 98 393
27 116 143 170 78 313
27 116 143 259 50 201
27 118 145 172 79 317
27 121 148 175 67 269
27 121 148 269 104 417
27 122 149 176 81 325
27 124 151 178 82 329
27 124 151 275 53 213
27 125 152 179 69 277
27 125 152 277 107 429
27 128 155 182 84 337
27 128 155 283 109 438
27 130 157 184 85 341
27 133 160 187 73 293
27 133 160 293 113 453
27 134 161 188 87 349
27 136 163 190 88 353
27 136 163 299 115 462
27 137 164 191 75 301
27 137 164 301 116 465
27 140 167 194 90 361
27 140 167 307 59 237
27 142 169 196 91 365
27 145 172 199 79 317
27 145 172 317 122 489
27 146 173 200 93 373
27 148 175 202 94 377
27 148 175 323 62 249
27 149 176 203 81 325
27 149 176 325 125 501
27 152 179 206 96 385
27 152 179 331 127 510
27 154 181 208 97 389
27 157 184 211 85 341
27 157 184 341 131 525
27 158 185 212 99 397
27 160 187 214 100 401
27 160 187 347 133 534
27 161 188 215 87 349
27 161 188 349 134 537
27 164 191 218 102 409
27 164 191 355 68 273
27 166 193 220 103 413
27 169 196 223 91 365
27 169 196 365 140 561
27 170 197 224 105 421
27 172 199 226 106 425
27 172 199 371 71 285
27 173 200 227 93 373
27 173 200 373 143 573
27 176 203 230 108 433
27 176 203 379 145 582
27 178 205 232 109 437
27 181 208 235 97 389
27 181 208 389 149 597
27 182 209 236 111 445
27 184 211 238 112 449
27 184 211 395 151 606
27 185 212 239 99 397
27 185 212 397 152 609
27 188 215 242 114 457
27 188 215 403 77 309
27 190 217 244 115 461
27 193 220 247 103 413
27 193 220 413 158 633
27 194 221 248 117 469
27 196 223 250 118 473
27 197 224 251 105 421
27 200 227 254 120 481
27 202 229 256 121 485
27 205 232 259 109 437
27 206 233 260 123 493
27 208 235 262 124 497
27 209 236 263 111 445
27 212 239 266 126 505
27 214 241 268 127 509
27 217 244 271 115 461
27 218 245 272 129 517
27 220 247 274 130 521
27 221 248 275 117 469
27 224 251 278 132 529
27 226 253 280 133 533
27 229 256 283 121 485
27 230 257 284 135 541
27 232 259 286 136 545
27 233 260 287 123 493
27 236 263 290 138 553
27 238 265 292 139 557
27 241 268 295 127 509
27 242 269 296 141 565
27 244 271 298 142 569
27 245 272 299 129 517
27 248 275 302 144 577
27 250 277 304 145 581
27 253 280 307 133 533
27 254 281 308 147 589
27 256 283 310 148 593
27 257 284 311 135 541
27 260 287 314 150 601
27 262 289 316 151 605
27 265 292 319 139 557
27 266 293 320 153 613
27 28 55 82 34 137
27 28 55 83 17 69
27 29 56 83 21 85
27 29 56 85 35 141
27 32 59 86 36 145
27 32 59 91 37 150
27 34 61 88 37 149
27 37 64 101 41 165
27 37 64 91 25 101
27 38 65 92 39 157
27 40 67 107 43 174
27 40 67 94 40 161
27 41 68 109 44 177
27 41 68 95 27 109
27 44 71 115 23 93
27 44 71 98 42 169
27 46 73 100 43 173
27 49 76 103 31 125
27 49 76 125 50 201
27 50 77 104 45 181
27 52 79 106 46 185
27 52 79 131 26 105
27 53 80 107 33 133
27 53 80 133 53 213
27 56 83 110 48 193
27 56 83 139 55 222
27 58 85 112 49 197
27 61 88 115 37 149
27 61 88 149 59 237
27 62 89 116 51 205
27 64 91 118 52 209
27 64 91 155 61 246
27 65 92 119 39 157
27 65 92 157 62 249
27 68 95 122 54 217
27 68 95 163 32 129
27 70 97 124 55 221
27 73 100 127 43 173
27 73 100 173 68 273
27 74 101 128 57 229
27 76 103 130 58 233
27 76 103 179 35 141
27 77 104 131 45 181
27 77 104 181 71 285
27 80 107 134 60 241
27 80 107 187 73 294
27 82 109 136 61 245
27 85 112 139 49 197
27 85 112 197 77 309
27 86 113 140 63 253
27 88 115 142 64 257
27 88 115 203 79 318
27 89 116 143 51 205
27 89 116 205 80 321
27 92 119 146 66 265
27 92 119 211 41 165
27 94 121 148 67 269
27 97 124 151 55 221
27 97 124 221 86 345
27 98 125 152 69 277
28 101 129 157 46 185
28 101 129 230 39 157
28 103 131 159 36 145
28 103 131 234 91 365
28 107 135 163 37 149
28 107 135 242 94 377
28 109 137 165 48 193
28 109 137 246 41 165
28 111 139 167 38 153
28 111 139 250 97 389
28 113 141 169 49 197
28 113 141 254 42 169
28 115 143 171 39 157
28 115 143 258 100 401
28 117 145 173 50 201
28 117 145 262 43 173
28 121 149 177 51 205
28 121 149 270 44 177
28 123 151 179 41 165
28 123 151 274 106 425
28 125 153 181 52 209
28 125 153 278 45 181
28 127 155 183 42 169
28 127 155 282 109 437
28 129 157 185 53 213
28 129 157 286 46 185
28 131 159 187 43 173
28 131 159 290 112 449
28 135 163 191 44 177
28 135 163 298 115 461
28 137 165 193 55 221
28 137 165 302 48 193
28 139 167 195 45 181
28 139 167 306 118 473
28 141 169 197 56 225
28 141 169 310 49 197
28 143 171 199 46 185
28 143 171 314 121 485
28 145 173 201 57 229
28 145 173 318 50 201
28 149 177 205 58 233
28 149 177 326 51 205
28 151 179 207 48 193
28 151 179 330 127 509
28 153 181 209 59 237
28 153 181 334 52 209
28 155 183 211 49 197
28 155 183 338 130 521
28 157 185 213 60 241
28 157 185 342 53 213
28 159 187 215 50 201
28 159 187 346 133 533
28 163 191 219 51 205
28 163 191 354 136 545
28 165 193 221 62 249
28 165 193 358 55 221
28 167 195 223 52 209
28 167 195 362 139 557
28 169 197 225 63 253
28 169 197 366 56 225
28 171 199 227 53 213
28 171 199 370 142 569
28 173 201 229 64 257
28 173 201 374 57 229
28 177 205 233 65 261
28 177 205 382 58 233
28 179 207 235 55 221
28 179 207 386 148 593
28 181 209 237 66 265
28 181 209 390 59 237
28 183 211 239 56 225
28 183 211 394 151 605
28 185 213 241 67 269
28 185 213 398 60 241
28 187 215 243 57 229
28 187 215 402 154 617
28 191 219 247 58 233
28 191 219 410 157 629
28 193 221 249 69 277
28 193 221 414 62 249
28 195 223 251 59 237
28 197 225 253 70 281
28 199 227 255 60 241
28 201 229 257 71 285
28 205 233 261 72 289
28 207 235 263 62 249
28 209 237 265 73 293
28 211 239 267 63 253
28 213 241 269 74 297
28 215 243 271 64 257
28 219 247 275 65 261
28 221 249 277 76 305
28 223 251 279 66 265
28 225 253 281 77 309
28 227 255 283 67 269
28 229 257 285 78 313
28 233 261 289 79 317
28 235 263 291 69 277
28 237 265 293 80 321
28 239 267 295 70 281
28 241 269 297 81 325
28 243 271 299 71 285
28 247 275 303 72 289
28 249 277 305 83 333
28 251 279 307 73 293
28 253 281 309 84 337
28 255 283 311 74 297
28 257 285 313 85 341
28 261 289 317 86 345
28 263 291 319 76 305
28 265 293 321 87 349
28 29 57 85 28 113
28 29 57 86 21 85
28 31 59 87 18 73
28 31 59 90 37 149
28 33 61 89 29 117
28 33 61 94 22 89
28 37 65 102 23 93
28 37 65 93 30 121
28 39 67 106 43 173
28 39 67 95 20 81
28 41 69 110 24 97
28 41 69 97 31 125
28 43 71 114 46 185
28 43 71 99 21 85
28 45 73 101 32 129
28 45 73 118 25 101
28 47 75 103 22 89
28 47 75 122 49 197
28 51 79 107 23 93
28 51 79 130 52 209
28 53 81 109 34 137
28 53 81 134 27 109
28 55 83 111 24 97
28 55 83 138 55 221
28 57 85 113 35 141
28 57 85 142 28 113
28 59 87 115 25 101
28 59 87 146 58 233
28 61 89 117 36 145
28 61 89 150 29 117
28 65 93 121 37 149
28 65 93 158 30 121
28 67 95 123 27 109
28 67 95 162 64 257
28 69 97 125 38 153
28 69 97 166 31 125
28 71 99 127 28 113
28 71 99 170 67 269
28 73 101 129 39 157
28 73 101 174 32 129
28 75 103 131 29 117
28 75 103 178 70 281
28 79 107 135 30 121
28 79 107 186 73 293
28 81 109 137 41 165
28 81 109 190 34 137
28 83 111 139 31 125
28 83 111 194 76 305
28 85 113 141 42 169
28 85 113 198 35 141
28 87 115 143 32 129
28 87 115 202 79 317
28 89 117 145 43 173
28 89 117 206 36 145
28 93 121 149 44 177
28 93 121 214 37 149
28 95 123 151 34 137
28 95 123 218 85 341
28 97 125 153 45 181
28 97 125 222 38 153
28 99 127 155 35 141
28 99 127 226 88 353
29 100 129 158 57 229
29 100 129 229 82 329
29 102 131 160 58 233
29 103 132 161 73 293
29 103 132 235 42 169
29 104 133 162 59 237
29 104 133 237 85 341
29 106 135 164 60 241
29 107 136 165 75 301
29 107 136 243 87 350
29 108 137 166 61 245
29 108 137 245 88 353
29 110 139 168 62 249
29 111 140 169 77 309
29 111 140 251 45 181
29 112 141 170 63 253
29 112 141 253 91 365
29 114 143 172 64 257
29 115 144 173 79 317
29 115 144 259 93 374
29 118 147 176 66 265
29 119 148 177 81 325
29 119 148 267 48 193
29 120 149 178 67 269
29 120 149 269 97 389
29 122 151 180 68 273
29 123 152 181 83 333
29 123 152 275 99 398
29 124 153 182 69 277
29 124 153 277 100 401
29 126 155 184 70 281
29 127 156 185 85 341
29 127 156 283 51 205
29 128 157 186 71 285
29 128 157 285 103 413
29 130 159 188 72 289
29 131 160 189 87 349
29 131 160 291 105 422
29 132 161 190 73 293
29 132 161 293 106 425
29 134 163 192 74 297
29 135 164 193 89 357
29 135 164 299 54 217
29 136 165 194 75 301
29 136 165 301 109 437
29 138 167 196 76 305
29 139 168 197 91 365
29 139 168 307 111 446
29 140 169 198 77 309
29 140 169 309 112 449
29 142 171 200 78 313
29 143 172 201 93 373
29 143 172 315 57 229
29 144 173 202 79 317
29 144 173 317 115 461
29 146 175 204 80 321
29 147 176 205 95 381
29 147 176 323 117 470
29 148 177 206 81 325
29 148 177 325 118 473
29 150 179 208 82 329
29 151 180 209 97 389
29 151 180 331 60 241
29 152 181 210 83 333
29 152 181 333 121 485
29 154 183 212 84 337
29 155 184 213 99 397
29 155 184 339 123 494
29 156 185 214 85 341
29 156 185 341 124 497
29 158 187 216 86 345
29 159 188 217 101 405
29 159 188 347 63 253
29 160 189 218 87 349
29 160 189 349 127 509
29 162 191 220 88 353
29 163 192 221 103 413
29 163 192 355 129 518
29 164 193 222 89 357
29 164 193 357 130 521
29 166 195 224 90 361
29 167 196 225 105 421
29 167 196 363 66 265
29 168 197 226 91 365
29 168 197 365 133 533
29 170 199 228 92 369
29 171 200 229 107 429
29 171 200 371 135 542
29 172 201 230 93 373
29 172 201 373 136 545
29 175 204 233 109 437
29 175 204 379 69 277
29 176 205 234 95 381
29 176 205 381 139 557
29 178 207 236 96 385
29 179 208 237 111 445
29 179 208 387 141 566
29 180 209 238 97 389
29 180 209 389 142 569
29 182 211 240 98 393
29 183 212 241 113 453
29 183 212 395 72 289
29 184 213 242 99 397
29 184 213 397 145 581
29 186 215 244 100 401
29 187 216 245 115 461
29 187 216 403 147 590
29 188 217 246 101 405
29 188 217 405 148 593
29 190 219 248 102 409
29 191 220 249 117 469
29 191 220 411 75 301
29 192 221 250 103 413
29 192 221 413 151 605
29 194 223 252 104 417
29 195 224 253 119 477
29 196 225 254 105 421
29 198 227 256 106 425
29 199 228 257 121 485
29 200 229 258 107 429
29 202 231 260 108 433
29 204 233 262 109 437
29 206 235 264 110 441
29 207 236 265 125 501
29 208 237 266 111 445
29 210 239 268 112 449
29 211 240 269 127 509
29 212 241 270 113 453
29 214 243 272 114 457
29 215 244 273 129 517
29 216 245 274 115 461
29 218 247 276 116 465
29 219 248 277 131 525
29 220 249 278 117 469
29 222 251 280 118 473
29 223 252 281 133 533
29 224 253 282 119 477
29 226 255 284 120 481
29 227 256 285 135 541
29 228 257 286 121 485
29 230 259 288 122 489
29 231 260 289 137 549
29 234 263 292 124 497
29 235 264 293 139 557
29 236 265 294 125 501
29 238 267 296 126 505
29 239 268 297 141 565
29 240 269 298 127 509
29 242 271 300 128 513
29 243 272 301 143 573
29 244 273 302 129 517
29 246 275 304 130 521
29 247 276 305 145 581
29 248 277 306 131 525
29 250 279 308 132 529
29 251 280 309 147 589
29 252 281 310 133 533
29 254 283 312 134 537
29 255 284 313 149 597
29 256 285 314 135 541
29 258 287 316 136 545
29 259 288 317 151 605
29 260 289 318 137 549
29 262 291 320 138 553
29 263 292 321 153 613
29 264 293 322 139 557
29 30 59 88 29 117
29 31 60 89 37 149
29 31 60 91 22 89
29 32 61 90 23 93
29 32 61 93 31 125
29 34 63 92 30 121
29 35 64 93 39 157
29 35 64 99 23 93
29 36 65 101 34 137
29 36 65 94 25 101
29 38 67 96 31 125
29 39 68 107 24 97
29 39 68 97 41 165
29 40 69 109 37 149
29 40 69 98 27 109
29 42 71 100 32 129
29 43 72 101 43 173
29 43 72 115 25 101
29 44 73 102 29 117
29 44 73 117 40 161
29 46 75 104 33 133
29 47 76 105 45 181
29 47 76 123 26 105
29 48 77 106 31 125
29 48 77 125 43 173
29 50 79 108 34 137
29 51 80 109 47 189
29 51 80 131 27 109
29 52 81 110 33 133
29 52 81 133 46 185
29 54 83 112 35 141
29 55 84 113 49 197
29 55 84 139 28 113
29 56 85 114 35 141
29 56 85 141 49 197
29 59 88 117 51 205
29 59 88 147 29 117
29 60 89 118 37 149
29 60 89 149 52 209
29 62 91 120 38 153
29 63 92 121 53 213
29 63 92 155 30 121
29 64 93 122 39 157
29 64 93 157 55 221
29 66 95 124 40 161
29 67 96 125 55 221
29 67 96 163 31 125
29 68 97 126 41 165
29 68 97 165 58 233
29 70 99 128 42 169
29 71 100 129 57 229
29 71 100 171 32 129
29 72 101 130 43 173
29 72 101 173 61 245
29 74 103 132 44 177
29 75 104 133 59 237
29 75 104 179 33 133
29 76 105 134 45 181
29 76 105 181 64 257
29 78 107 136 46 185
29 79 108 137 61 245
29 79 108 187 34 137
29 80 109 138 47 189
29 80 109 189 67 269
29 82 111 140 48 193
29 83 112 141 63 253
29 83 112 195 35 141
29 84 113 142 49 197
29 84 113 197 70 281
29 86 115 144 50 201
29 88 117 146 51 205
29 88 117 205 73 293
29 90 119 148 52 209
29 91 120 149 67 269
29 91 120 211 75 302
29 92 121 150 53 213
29 92 121 213 76 305
29 94 123 152 54 217
29 95 124 153 69 277
29 95 124 219 39 157
29 96 125 154 55 221
29 96 125 221 79 317
29 98 127 156 56 225
29 99 128 157 71 285
29 99 128 227 81 326
30 101 131 232 83 333
30 103 133 236 92 369
30 107 137 244 95 381
30 109 139 248 89 357
30 113 143 256 92 369
30 119 149 268 104 417
30 121 151 272 98 393
30 127 157 284 110 441
30 131 161 292 113 453
30 133 163 296 107 429
30 137 167 304 110 441
30 139 169 308 119 477
30 143 173 316 122 489
30 149 179 328 119 477
30 151 181 332 128 513
30 157 187 344 125 501
30 161 191 352 128 513
30 163 193 356 137 549
30 167 197 364 140 561
30 169 199 368 134 537
30 173 203 376 137 549
30 179 209 388 149 597
30 181 211 392 143 573
30 187 217 404 155 621
30 191 221 412 158 633
30 193 223 416 152 609
30 31 61 92 38 153
30 37 67 104 35 141
30 41 71 112 38 153
30 43 73 116 47 189
30 47 77 124 50 201
30 49 79 128 44 177
30 53 83 136 47 189
30 59 89 148 59 237
30 61 91 152 53 213
30 67 97 164 65 261
30 71 101 172 68 273
30 73 103 176 62 249
30 77 107 184 65 261
30 79 109 188 74 297
30 83 113 196 77 309
30 89 119 208 74 297
30 91 121 212 83 333
30 97 127 224 80 321
31 100 131 162 73 293
31 100 131 231 45 181
31 101 132 163 58 233
31 101 132 233 91 365
31 102 133 164 74 297
31 104 135 166 75 301
31 104 135 239 93 374
31 105 136 167 60 241
31 105 136 241 94 377
31 106 137 168 76 305
31 108 139 170 77 309
31 108 139 247 48 193
31 109 140 171 62 249
31 109 140 249 97 389
31 110 141 172 78 313
31 112 143 174 79 317
31 112 143 255 99 398
31 113 144 175 64 257
31 113 144 257 100 401
31 114 145 176 80 321
31 116 147 178 81 325
31 116 147 263 51 205
31 117 148 179 66 265
31 117 148 265 103 413
31 118 149 180 82 329
31 120 151 182 83 333
31 120 151 271 105 422
31 121 152 183 68 273
31 121 152 273 106 425
31 122 153 184 84 337
31 125 156 187 70 281
31 125 156 281 109 437
31 126 157 188 86 345
31 128 159 190 87 349
31 128 159 287 111 446
31 129 160 191 72 289
31 129 160 289 112 449
31 130 161 192 88 353
31 132 163 194 89 357
31 132 163 295 57 229
31 133 164 195 74 297
31 133 164 297 115 461
31 134 165 196 90 361
31 136 167 198 91 365
31 136 167 303 117 470
31 137 168 199 76 305
31 137 168 305 118 473
31 138 169 200 92 369
31 140 171 202 93 373
31 140 171 311 60 241
31 141 172 203 78 313
31 141 172 313 121 485
31 142 173 204 94 377
31 144 175 206 95 381
31 144 175 319 123 494
31 145 176 207 80 321
31 145 176 321 124 497
31 146 177 208 96 385
31 148 179 210 97 389
31 148 179 327 63 253
31 149 180 211 82 329
31 149 180 329 127 509
31 150 181 212 98 393
31 152 183 214 99 397
31 152 183 335 129 518
31 153 184 215 84 337
31 153 184 337 130 521
31 154 185 216 100 401
31 156 187 218 101 405
31 156 187 343 66 265
31 157 188 219 86 345
31 157 188 345 133 533
31 158 189 220 102 409
31 160 191 222 103 413
31 160 191 351 135 542
31 161 192 223 88 353
31 161 192 353 136 545
31 162 193 224 104 417
31 164 195 226 105 421
31 164 195 359 69 277
31 165 196 227 90 361
31 165 196 361 139 557
31 166 197 228 106 425
31 168 199 230 107 429
31 168 199 367 141 566
31 169 200 231 92 369
31 169 200 369 142 569
31 170 201 232 108 433
31 172 203 234 109 437
31 172 203 375 72 289
31 173 204 235 94 377
31 173 204 377 145 581
31 174 205 236 110 441
31 176 207 238 111 445
31 176 207 383 147 590
31 177 208 239 96 385
31 177 208 385 148 593
31 178 209 240 112 449
31 180 211 242 113 453
31 180 211 391 75 301
31 181 212 243 98 393
31 181 212 393 151 605
31 182 213 244 114 457
31 184 215 246 115 461
31 184 215 399 153 614
31 185 216 247 100 401
31 185 216 401 154 617
31 188 219 250 117 469
31 188 219 407 78 313
31 189 220 251 102 409
31 189 220 409 157 629
31 190 221 252 118 473
31 192 223 254 119 477
31 192 223 415 159 638
31 193 224 255 104 417
31 194 225 256 120 481
31 196 227 258 121 485
31 197 228 259 106 425
31 198 229 260 122 489
31 200 231 262 123 493
31 201 232 263 108 433
31 202 233 264 124 497
31 204 235 266 125 501
31 205 236 267 110 441
31 206 237 268 126 505
31 208 239 270 127 509
31 209 240 271 112 449
31 210 241 272 128 513
31 212 243 274 129 517
31 213 244 275 114 457
31 214 245 276 130 521
31 216 247 278 131 525
31 218 249 280 132 529
31 220 251 282 133 533
31 221 252 283 118 473
31 222 253 284 134 537
31 224 255 286 135 541
31 225 256 287 120 481
31 226 257 288 136 545
31 228 259 290 137 549
31 229 260 291 122 489
31 230 261 292 138 553
31 232 263 294 139 557
31 233 264 295 124 497
31 234 265 296 140 561
31 236 267 298 141 565
31 237 268 299 126 505
31 238 269 300 142 569
31 240 271 302 143 573
31 241 272 303 128 513
31 242 273 304 144 577
31 244 275 306 145 581
31 245 276 307 130 521
31 246 277 308 146 585
31 249 280 311 132 529
31 250 281 312 148 593
31 252 283 314 149 597
31 253 284 315 134 537
31 254 285 316 150 601
31 256 287 318 151 605
31 257 288 319 136 545
31 258 289 320 152 609
31 260 291 322 153 613
31 261 292 323 138 553
31 262 293 324 154 617
31 32 63 94 39 157
31 32 63 95 39 158
31 33 64 95 24 97
31 33 64 97 40 161
31 34 65 96 40 161
31 36 67 103 21 85
31 36 67 98 41 165
31 37 68 105 43 173
31 37 68 99 26 105
31 38 69 100 42 169
31 40 71 102 43 173
31 40 71 111 45 182
31 41 72 103 28 113
31 41 72 113 46 185
31 42 73 104 44 177
31 44 75 106 45 181
31 44 75 119 24 97
31 45 76 107 30 121
31 45 76 121 49 197
31 46 77 108 46 185
31 48 79 110 47 189
31 48 79 127 51 206
31 49 80 111 32 129
31 49 80 129 52 209
31 50 81 112 48 193
31 52 83 114 49 197
31 52 83 135 27 109
31 53 84 115 34 137
31 53 84 137 55 221
31 54 85 116 50 201
31 56 87 118 51 205
31 56 87 143 57 230
31 57 88 119 36 145
31 57 88 145 58 233
31 58 89 120 52 209
31 60 91 122 53 213
31 60 91 151 30 121
31 61 92 123 38 153
31 61 92 153 61 245
31 64 95 126 55 221
31 64 95 159 63 254
31 65 96 127 40 161
31 65 96 161 64 257
31 66 97 128 56 225
31 68 99 130 57 229
31 68 99 167 33 133
31 69 100 131 42 169
31 69 100 169 67 269
31 70 101 132 58 233
31 72 103 134 59 237
31 72 103 175 69 278
31 73 104 135 44 177
31 73 104 177 70 281
31 74 105 136 60 241
31 76 107 138 61 245
31 76 107 183 36 145
31 77 108 139 46 185
31 77 108 185 73 293
31 78 109 140 62 249
31 80 111 142 63 253
31 80 111 191 75 302
31 81 112 143 48 193
31 81 112 193 76 305
31 82 113 144 64 257
31 84 115 146 65 261
31 84 115 199 39 157
31 85 116 147 50 201
31 85 116 201 79 317
31 86 117 148 66 265
31 88 119 150 67 269
31 88 119 207 81 326
31 89 120 151 52 209
31 89 120 209 82 329
31 90 121 152 68 273
31 92 123 154 69 277
31 92 123 215 42 169
31 94 125 156 70 281
31 96 127 158 71 285
31 96 127 223 87 350
31 97 128 159 56 225
31 97 128 225 88 353
31 98 129 160 72 289
32 101 133 165 49 197
32 101 133 234 41 165
32 103 135 167 75 302
32 103 135 238 93 373
32 105 137 169 50 201
32 105 137 242 42 169
32 107 139 171 77 310
32 107 139 246 96 385
32 109 141 173 51 205
32 109 141 250 43 173
32 111 143 175 79 318
32 111 143 254 99 397
32 113 145 177 52 209
32 113 145 258 44 177
32 115 147 179 81 326
32 115 147 262 102 409
32 117 149 181 53 213
32 117 149 266 45 181
32 119 151 183 83 334
32 119 151 270 105 421
32 121 153 185 54 217
32 121 153 274 46 185
32 123 155 187 85 342
32 123 155 278 108 433
32 125 157 189 55 221
32 125 157 282 47 189
32 127 159 191 87 350
32 127 159 286 111 445
32 129 161 193 56 225
32 129 161 290 48 193
32 131 163 195 89 358
32 131 163 294 114 457
32 133 165 197 57 229
32 133 165 298 49 197
32 135 167 199 91 366
32 135 167 302 117 469
32 137 169 201 58 233
32 137 169 306 50 201
32 139 171 203 93 374
32 139 171 310 120 481
32 141 173 205 59 237
32 141 173 314 51 205
32 143 175 207 95 382
32 143 175 318 123 493
32 145 177 209 60 241
32 145 177 322 52 209
32 147 179 211 97 390
32 147 179 326 126 505
32 149 181 213 61 245
32 149 181 330 53 213
32 151 183 215 99 398
32 151 183 334 129 517
32 153 185 217 62 249
32 153 185 338 54 217
32 155 187 219 101 406
32 155 187 342 132 529
32 157 189 221 63 253
32 157 189 346 55 221
32 159 191 223 103 414
32 159 191 350 135 541
32 161 193 225 64 257
32 161 193 354 56 225
32 163 195 227 105 422
32 163 195 358 138 553
32 165 197 229 65 261
32 165 197 362 57 229
32 167 199 231 107 430
32 167 199 366 141 565
32 169 201 233 66 265
32 169 201 370 58 233
32 171 203 235 109 438
32 171 203 374 144 577
32 173 205 237 67 269
32 173 205 378 59 237
32 175 207 239 111 446
32 175 207 382 147 589
32 177 209 241 68 273
32 177 209 386 60 241
32 179 211 243 113 454
32 179 211 390 150 601
32 181 213 245 69 277
32 181 213 394 61 245
32 183 215 247 115 462
32 183 215 398 153 613
32 185 217 249 70 281
32 185 217 402 62 249
32 187 219 251 117 470
32 187 219 406 156 625
32 189 221 253 71 285
32 189 221 410 63 253
32 191 223 255 119 478
32 191 223 414 159 637
32 193 225 257 72 289
32 195 227 259 121 486
32 197 229 261 73 293
32 199 231 263 123 494
32 201 233 265 74 297
32 203 235 267 125 502
32 205 237 269 75 301
32 207 239 271 127 510
32 209 241 273 76 305
32 211 243 275 129 518
32 213 245 277 77 309
32 215 247 279 131 526
32 217 249 281 78 313
32 219 251 283 133 534
32 221 253 285 79 317
32 223 255 287 135 542
32 225 257 289 80 321
32 227 259 291 137 550
32 229 261 293 81 325
32 231 263 295 139 558
32 233 265 297 82 329
32 235 267 299 141 566
32 237 269 301 83 333
32 239 271 303 143 574
32 241 273 305 84 337
32 243 275 307 145 582
32 245 277 309 85 341
32 247 279 311 147 590
32 249 281 313 86 345
32 251 283 315 149 598
32 253 285 317 87 349
32 255 287 319 151 606
32 257 289 321 88 353
32 259 291 323 153 614
32 261 293 325 89 357
32 33 65 97 32 129
32 33 65 98 24 97
32 35 67 102 42 169
32 35 67 99 41 166
32 37 69 101 33 133
32 37 69 106 25 101
32 39 71 103 43 174
32 39 71 110 45 181
32 41 73 105 34 137
32 41 73 114 26 105
32 43 75 107 45 182
32 43 75 118 48 193
32 45 77 109 35 141
32 45 77 122 27 109
32 47 79 111 47 190
32 47 79 126 51 205
32 49 81 113 36 145
32 49 81 130 28 113
32 51 83 115 49 198
32 51 83 134 54 217
32 53 85 117 37 149
32 53 85 138 29 117
32 55 87 119 51 206
32 55 87 142 57 229
32 57 89 121 38 153
32 57 89 146 30 121
32 59 91 123 53 214
32 59 91 150 60 241
32 61 93 125 39 157
32 61 93 154 31 125
32 63 95 127 55 222
32 63 95 158 63 253
32 65 97 129 40 161
32 65 97 162 32 129
32 67 99 131 57 230
32 67 99 166 66 265
32 69 101 133 41 165
32 69 101 170 33 133
32 71 103 135 59 238
32 71 103 174 69 277
32 73 105 137 42 169
32 73 105 178 34 137
32 75 107 139 61 246
32 75 107 182 72 289
32 77 109 141 43 173
32 77 109 186 35 141
32 79 111 143 63 254
32 79 111 190 75 301
32 81 113 145 44 177
32 81 113 194 36 145
32 83 115 147 65 262
32 83 115 198 78 313
32 85 117 149 45 181
32 85 117 202 37 149
32 87 119 151 67 270
32 87 119 206 81 325
32 89 121 153 46 185
32 89 121 210 38 153
32 91 123 155 69 278
32 91 123 214 84 337
32 93 125 157 47 189
32 93 125 218 39 157
32 95 127 159 71 286
32 95 127 222 87 349
32 97 129 161 48 193
32 97 129 226 40 161
32 99 131 163 73 294
32 99 131 230 90 361
33 100 133 166 58 233
33 100 133 233 83 333
33 103 136 169 76 305
33 103 136 239 85 342
33 104 137 170 60 241
33 104 137 241 86 345
33 106 139 172 61 245
33 107 140 173 78 313
33 107 140 247 44 177
33 112 145 178 64 257
33 112 145 257 92 369
33 115 148 181 82 329
33 115 148 263 47 189
33 116 149 182 66 265
33 116 149 265 95 381
33 118 151 184 67 269
33 119 152 185 84 337
33 119 152 271 97 390
33 122 155 188 69 277
33 124 157 190 70 281
33 124 157 281 101 405
33 127 160 193 88 353
33 127 160 287 103 414
33 128 161 194 72 289
33 128 161 289 104 417
33 130 163 196 73 293
33 131 164 197 90 361
33 131 164 295 53 213
33 134 167 200 75 301
33 136 169 202 76 305
33 136 169 305 110 441
33 139 172 205 94 377
33 139 172 311 56 225
33 140 173 206 78 313
33 140 173 313 113 453
33 142 175 208 79 317
33 146 179 212 81 325
33 148 181 214 82 329
33 148 181 329 119 477
33 151 184 217 100 401
33 151 184 335 121 486
33 152 185 218 84 337
33 152 185 337 122 489
33 155 188 221 102 409
33 155 188 343 62 249
33 158 191 224 87 349
33 160 193 226 88 353
33 160 193 353 128 513
33 163 196 229 106 425
33 163 196 359 65 261
33 164 197 230 90 361
33 164 197 361 131 525
33 166 199 232 91 365
33 167 200 233 108 433
33 167 200 367 133 534
33 170 203 236 93 373
33 172 205 238 94 377
33 172 205 377 137 549
33 175 208 241 112 449
33 175 208 383 139 558
33 178 211 244 97 389
33 179 212 245 114 457
33 179 212 391 71 285
33 182 215 248 99 397
33 184 217 250 100 401
33 184 217 401 146 585
33 188 221 254 102 409
33 188 221 409 149 597
33 190 223 256 103 413
33 191 224 257 120 481
33 191 224 415 151 606
33 194 227 260 105 421
33 196 229 262 106 425
33 199 232 265 124 497
33 200 233 266 108 433
33 202 235 268 109 437
33 203 236 269 126 505
33 206 239 272 111 445
33 208 241 274 112 449
33 211 244 277 130 521
33 212 245 278 114 457
33 214 247 280 115 461
33 215 248 281 132 529
33 218 251 284 117 469
33 223 256 289 136 545
33 224 257 290 120 481
33 226 259 292 121 485
33 227 260 293 138 553
33 230 263 296 123 493
33 232 265 298 124 497
33 235 268 301 142 569
33 236 269 302 126 505
33 238 271 304 127 509
33 239 272 305 144 577
33 244 277 310 130 521
33 247 280 313 148 593
33 248 281 314 132 529
33 250 283 316 133 533
33 251 284 317 150 601
33 254 287 320 135 541
33 256 289 322 136 545
33 259 292 325 154 617
33 260 293 326 138 553
33 34 67 100 33 133
33 35 68 101 42 169
33 35 68 103 25 101
33 38 71 104 34 137
33 40 73 106 28 113
33 40 73 113 38 153
33 43 76 109 46 185
33 43 76 119 27 109
33 46 79 112 36 145
33 47 80 113 48 193
33 47 80 127 28 113
33 50 83 116 37 149
33 52 85 118 34 137
33 52 85 137 47 189
33 56 89 122 36 145
33 56 89 145 50 201
33 58 91 124 39 157
33 59 92 125 54 217
33 59 92 151 31 125
33 62 95 128 40 161
33 64 97 130 40 161
33 64 97 161 56 225
33 67 100 133 58 233
33 67 100 167 33 133
33 68 101 134 42 169
33 68 101 169 59 237
33 70 103 136 43 173
33 71 104 137 60 241
33 71 104 175 34 137
33 74 107 140 45 181
33 76 109 142 46 185
33 76 109 185 65 261
33 79 112 145 64 257
33 79 112 191 36 145
33 80 113 146 48 193
33 80 113 193 68 273
33 82 115 148 49 197
33 83 116 149 66 265
33 83 116 199 37 149
33 86 119 152 51 205
33 91 124 157 70 281
33 91 124 215 39 157
33 92 125 158 54 217
33 92 125 217 77 309
33 94 127 160 55 221
33 95 128 161 72 289
33 95 128 223 40 161
33 98 131 164 57 229
34 101 135 236 84 337
34 103 137 240 94 377
34 105 139 244 87 349
34 107 141 248 97 389
34 109 143 252 90 361
34 111 145 256 100 401
34 113 147 260 93 373
34 115 149 264 103 413
34 117 151 268 96 385
34 121 155 276 99 397
34 123 157 280 109 437
34 125 159 284 102 409
34 127 161 288 112 449
34 129 163 292 105 421
34 131 165 296 115 461
34 133 167 300 108 433
34 135 169 304 118 473
34 137 171 308 111 445
34 139 173 312 121 485
34 141 175 316 114 457
34 143 177 320 124 497
34 145 179 324 117 469
34 147 181 328 127 509
34 149 183 332 120 481
34 151 185 336 130 521
34 155 189 344 133 533
34 157 191 348 126 505
34 159 193 352 136 545
34 161 195 356 129 517
34 163 197 360 139 557
34 165 199 364 132 529
34 167 201 368 142 569
34 169 203 372 135 541
34 171 205 376 145 581
34 173 207 380 138 553
34 175 209 384 148 593
34 177 211 388 141 565
34 179 213 392 151 605
34 181 215 396 144 577
34 183 217 400 154 617
34 185 219 404 147 589
34 189 223 412 150 601
34 191 225 416 160 641
34 35 69 104 43 173
34 37 71 108 36 145
34 39 73 112 46 185
34 41 75 116 39 157
34 43 77 120 49 197
34 45 79 124 42 169
34 47 81 128 52 209
34 49 83 132 45 181
34 53 87 140 48 193
34 55 89 144 58 233
34 57 91 148 51 205
34 59 93 152 61 245
34 61 95 156 54 217
34 63 97 160 64 257
34 65 99 164 57 229
34 67 101 168 67 269
34 69 103 172 60 241
34 71 105 176 70 281
34 73 107 180 63 253
34 75 109 184 73 293
34 77 111 188 66 265
34 79 113 192 76 305
34 81 115 196 69 277
34 83 117 200 79 317
34 87 121 208 82 329
34 89 123 212 75 301
34 91 125 216 85 341
34 93 127 220 78 313
34 95 129 224 88 353
34 97 131 228 81 325
34 99 133 232 91 365
35 101 136 171 59 237
35 101 136 237 93 373
35 102 137 172 77 309
35 104 139 174 78 313
35 104 139 243 95 382
35 106 141 176 79 317
35 108 143 178 80 321
35 108 143 251 49 197
35 109 144 179 63 253
35 109 144 253 99 397
35 113 148 183 65 261
35 113 148 261 102 409
35 114 149 184 83 333
35 116 151 186 84 337
35 116 151 267 52 209
35 117 152 187 67 269
35 117 152 269 105 421
35 118 153 188 85 341
35 121 156 191 69 277
35 121 156 277 108 433
35 122 157 192 87 349
35 124 159 194 88 353
35 124 159 283 55 221
35 128 163 198 90 361
35 128 163 291 113 454
35 129 164 199 73 293
35 129 164 293 114 457
35 132 167 202 92 369
35 132 167 299 58 233
35 134 169 204 93 373
35 136 171 206 94 377
35 136 171 307 119 478
35 137 172 207 77 309
35 137 172 309 120 481
35 138 173 208 95 381
35 141 176 211 79 317
35 141 176 317 123 493
35 142 177 212 97 389
35 144 179 214 98 393
35 144 179 323 125 502
35 146 181 216 99 397
35 148 183 218 100 401
35 148 183 331 64 257
35 149 184 219 83 333
35 149 184 333 129 517
35 152 187 222 102 409
35 152 187 339 131 526
35 153 188 223 85 341
35 153 188 341 132 529
35 156 191 226 104 417
35 156 191 347 67 269
35 157 192 227 87 349
35 157 192 349 135 541
35 158 193 228 105 421
35 162 197 232 107 429
35 164 199 234 108 433
35 164 199 363 70 281
35 166 201 236 109 437
35 169 204 239 93 373
35 169 204 373 144 577
35 172 207 242 112 449
35 172 207 379 73 293
35 173 208 243 95 381
35 173 208 381 147 589
35 174 209 244 113 453
35 176 211 246 114 457
35 176 211 387 149 598
35 177 212 247 97 389
35 177 212 389 150 601
35 178 213 248 115 461
35 181 216 251 99 397
35 181 216 397 153 613
35 184 219 254 118 473
35 184 219 403 155 622
35 186 221 256 119 477
35 188 223 258 120 481
35 188 223 411 79 317
35 192 227 262 122 489
35 193 228 263 105 421
35 194 229 264 123 493
35 197 232 267 107 429
35 198 233 268 125 501
35 201 236 271 109 437
35 202 237 272 127 509
35 204 239 274 128 513
35 206 241 276 129 517
35 208 243 278 130 521
35 209 244 279 113 453
35 212 247 282 132 529
35 213 248 283 115 461
35 214 249 284 133 533
35 216 251 286 134 537
35 218 253 288 135 541
35 221 256 291 119 477
35 222 257 292 137 549
35 226 261 296 139 557
35 228 263 298 140 561
35 229 264 299 123 493
35 232 267 302 142 569
35 233 268 303 125 501
35 234 269 304 143 573
35 236 271 306 144 577
35 237 272 307 127 509
35 241 276 311 129 517
35 242 277 312 147 589
35 244 279 314 148 593
35 246 281 316 149 597
35 248 283 318 150 601
35 249 284 319 133 533
35 253 288 323 135 541
35 254 289 324 153 613
35 256 291 326 154 617
35 257 292 327 137 549
35 258 293 328 155 621
35 36 71 106 44 177
35 36 71 107 22 89
35 37 72 107 27 109
35 37 72 109 45 181
35 38 73 108 45 181
35 41 76 111 29 117
35 41 76 117 48 193
35 44 79 114 48 193
35 44 79 123 25 101
35 46 81 116 49 197
35 48 83 118 50 201
35 48 83 131 53 214
35 52 87 122 52 209
35 52 87 139 28 113
35 53 88 123 35 141
35 53 88 141 57 229
35 54 89 124 53 213
35 57 92 127 37 149
35 57 92 149 60 241
35 58 93 128 55 221
35 61 96 131 39 157
35 61 96 157 63 253
35 62 97 132 57 229
35 64 99 134 58 233
35 64 99 163 65 262
35 66 101 136 59 237
35 68 103 138 60 241
35 68 103 171 34 137
35 69 104 139 43 173
35 69 104 173 69 277
35 72 107 142 62 249
35 72 107 179 71 286
35 73 108 143 45 181
35 73 108 181 72 289
35 74 109 144 63 253
35 76 111 146 64 257
35 76 111 187 37 149
35 78 113 148 65 261
35 81 116 151 49 197
35 81 116 197 78 313
35 82 117 152 67 269
35 86 121 156 69 277
35 88 123 158 70 281
35 88 123 211 83 334
35 89 124 159 53 213
35 89 124 213 84 337
35 92 127 162 72 289
35 92 127 219 43 173
35 93 128 163 55 221
35 93 128 221 87 349
35 94 129 164 73 293
35 96 131 166 74 297
35 96 131 227 89 358
35 97 132 167 57 229
35 97 132 229 90 361
36 101 137 173 52 209
36 101 137 238 43 173
36 103 139 175 39 157
36 103 139 242 95 381
36 107 143 179 40 161
36 107 143 250 98 393
36 109 145 181 54 217
36 109 145 254 45 181
36 113 149 185 55 221
36 113 149 262 46 185
36 115 151 187 42 169
36 115 151 266 104 417
36 119 155 191 43 173
36 119 155 274 107 429
36 121 157 193 57 229
36 121 157 278 48 193
36 125 161 197 58 233
36 125 161 286 49 197
36 127 163 199 45 181
36 127 163 290 113 453
36 131 167 203 46 185
36 131 167 298 116 465
36 133 169 205 60 241
36 133 169 302 51 205
36 137 173 209 61 245
36 137 173 310 52 209
36 139 175 211 48 193
36 139 175 314 122 489
36 143 179 215 49 197
36 143 179 322 125 501
36 145 181 217 63 253
36 145 181 326 54 217
36 149 185 221 64 257
36 149 185 334 55 221
36 151 187 223 51 205
36 151 187 338 131 525
36 155 191 227 52 209
36 155 191 346 134 537
36 157 193 229 66 265
36 157 193 350 57 229
36 161 197 233 67 269
36 161 197 358 58 233
36 163 199 235 54 217
36 163 199 362 140 561
36 167 203 239 55 221
36 167 203 370 143 573
36 169 205 241 69 277
36 169 205 374 60 241
36 173 209 245 70 281
36 173 209 382 61 245
36 175 211 247 57 229
36 175 211 386 149 597
36 179 215 251 58 233
36 179 215 394 152 609
36 181 217 253 72 289
36 181 217 398 63 253
36 185 221 257 73 293
36 185 221 406 64 257
36 187 223 259 60 241
36 187 223 410 158 633
36 191 227 263 61 245
36 193 229 265 75 301
36 197 233 269 76 305
36 199 235 271 63 253
36 203 239 275 64 257
36 205 241 277 78 313
36 209 245 281 79 317
36 211 247 283 66 265
36 215 251 287 67 269
36 217 253 289 81 325
36 221 257 293 82 329
36 223 259 295 69 277
36 227 263 299 70 281
36 229 265 301 84 337
36 233 269 305 85 341
36 235 271 307 72 289
36 239 275 311 73 293
36 241 277 313 87 349
36 245 281 317 88 353
36 247 283 319 75 301
36 251 287 323 76 305
36 253 289 325 90 361
36 257 293 329 91 365
36 37 73 109 36 145
36 37 73 110 27 109
36 41 77 113 37 149
36 41 77 118 28 113
36 43 79 115 24 97
36 43 79 122 50 201
36 47 83 119 25 101
36 47 83 130 53 213
36 49 85 121 39 157
36 49 85 134 30 121
36 53 89 125 40 161
36 53 89 142 31 125
36 55 91 127 27 109
36 55 91 146 59 237
36 59 95 131 28 113
36 59 95 154 62 249
36 61 97 133 42 169
36 61 97 158 33 133
36 65 101 137 43 173
36 65 101 166 34 137
36 67 103 139 30 121
36 67 103 170 68 273
36 71 107 143 31 125
36 71 107 178 71 285
36 73 109 145 45 181
36 73 109 182 36 145
36 77 113 149 46 185
36 77 113 190 37 149
36 79 115 151 33 133
36 79 115 194 77 309
36 83 119 155 34 137
36 83 119 202 80 321
36 85 121 157 48 193
36 85 121 206 39 157
36 89 125 161 49 197
36 89 125 214 40 161
36 91 127 163 36 145
36 91 127 218 86 345
36 95 131 167 37 149
36 95 131 226 89 357
36 97 133 169 51 205
36 97 133 230 42 169
37 100 137 174 59 237
37 100 137 237 84 337
37 102 139 176 60 241
37 103 140 177 79 317
37 103 140 243 44 177
37 104 141 178 61 245
37 104 141 245 87 349
37 106 143 180 62 249
37 107 144 181 81 325
37 107 144 251 45 181
37 108 145 182 63 253
37 108 145 253 90 361
37 110 147 184 64 257
37 112 149 186 65 261
37 112 149 261 93 373
37 114 151 188 66 265
37 115 152 189 85 341
37 115 152 267 95 382
37 116 153 190 67 269
37 116 153 269 96 385
37 118 155 192 68 273
37 119 156 193 87 349
37 119 156 275 49 197
37 120 157 194 69 277
37 120 157 277 99 397
37 122 159 196 70 281
37 123 160 197 89 357
37 123 160 283 101 406
37 124 161 198 71 285
37 124 161 285 102 409
37 126 163 200 72 289
37 127 164 201 91 365
37 127 164 291 52 209
37 128 165 202 73 293
37 128 165 293 105 421
37 130 167 204 74 297
37 131 168 205 93 373
37 131 168 299 107 430
37 132 169 206 75 301
37 132 169 301 108 433
37 134 171 208 76 305
37 135 172 209 95 381
37 135 172 307 55 221
37 136 173 210 77 309
37 136 173 309 111 445
37 138 175 212 78 313
37 139 176 213 97 389
37 139 176 315 113 454
37 140 177 214 79 317
37 140 177 317 114 457
37 142 179 216 80 321
37 143 180 217 99 397
37 143 180 323 58 233
37 144 181 218 81 325
37 144 181 325 117 469
37 146 183 220 82 329
37 147 184 221 101 405
37 147 184 331 119 478
37 150 187 224 84 337
37 151 188 225 103 413
37 151 188 339 61 245
37 152 189 226 85 341
37 152 189 341 123 493
37 154 191 228 86 345
37 155 192 229 105 421
37 155 192 347 125 502
37 156 193 230 87 349
37 156 193 349 126 505
37 158 195 232 88 353
37 159 196 233 107 429
37 159 196 355 64 257
37 160 197 234 89 357
37 160 197 357 129 517
37 162 199 236 90 361
37 163 200 237 109 437
37 163 200 363 131 526
37 164 201 238 91 365
37 164 201 365 132 529
37 166 203 240 92 369
37 167 204 241 111 445
37 167 204 371 67 269
37 168 205 242 93 373
37 168 205 373 135 541
37 170 207 244 94 377
37 171 208 245 113 453
37 171 208 379 137 550
37 172 209 246 95 381
37 172 209 381 138 553
37 174 211 248 96 385
37 175 212 249 115 461
37 175 212 387 70 281
37 176 213 250 97 389
37 176 213 389 141 565
37 178 215 252 98 393
37 179 216 253 117 469
37 179 216 395 143 574
37 180 217 254 99 397
37 180 217 397 144 577
37 182 219 256 100 401
37 183 220 257 119 477
37 183 220 403 73 293
37 184 221 258 101 405
37 184 221 405 147 589
37 186 223 260 102 409
37 187 224 261 121 485
37 187 224 411 149 598
37 188 225 262 103 413
37 188 225 413 150 601
37 190 227 264 104 417
37 191 228 265 123 493
37 192 229 266 105 421
37 194 231 268 106 425
37 195 232 269 125 501
37 196 233 270 107 429
37 198 235 272 108 433
37 199 236 273 127 509
37 200 237 274 109 437
37 202 239 276 110 441
37 203 240 277 129 517
37 204 241 278 111 445
37 206 243 280 112 449
37 207 244 281 131 525
37 208 245 282 113 453
37 210 247 284 114 457
37 211 248 285 133 533
37 212 249 286 115 461
37 214 251 288 116 465
37 215 252 289 135 541
37 216 253 290 117 469
37 218 255 292 118 473
37 219 256 293 137 549
37 220 257 294 119 477
37 223 260 297 139 557
37 224 261 298 121 485
37 226 263 300 122 489
37 227 264 301 141 565
37 228 265 302 123 493
37 230 267 304 124 497
37 231 268 305 143 573
37 232 269 306 125 501
37 234 271 308 126 505
37 235 272 309 145 581
37 236 273 310 127 509
37 238 275 312 128 513
37 239 276 313 147 589
37 240 277 314 129 517
37 242 279 316 130 521
37 243 280 317 149 597
37 244 281 318 131 525
37 246 283 320 132 529
37 247 284 321 151 605
37 248 285 322 133 533
37 250 287 324 134 537
37 251 288 325 153 613
37 252 289 326 135 541
37 254 291 328 136 545
37 255 292 329 155 621
37 256 293 330 137 549
37 38 75 112 37 149
37 39 76 113 47 189
37 39 76 115 28 113
37 40 77 114 29 117
37 40 77 117 39 157
37 42 79 116 38 153
37 43 80 117 49 197
37 43 80 123 29 117
37 44 81 118 31 125
37 44 81 125 42 169
37 46 83 120 39 157
37 47 84 121 51 205
37 47 84 131 30 121
37 48 85 122 33 133
37 48 85 133 45 181
37 50 87 124 40 161
37 51 88 125 53 213
37 51 88 139 31 125
37 52 89 126 35 141
37 52 89 141 48 193
37 54 91 128 41 165
37 55 92 129 55 221
37 55 92 147 32 129
37 56 93 130 37 149
37 56 93 149 51 205
37 58 95 132 42 169
37 59 96 133 57 229
37 59 96 155 33 133
37 60 97 134 39 157
37 60 97 157 54 217
37 62 99 136 43 173
37 63 100 137 59 237
37 63 100 163 34 137
37 64 101 138 41 165
37 64 101 165 57 229
37 66 103 140 44 177
37 67 104 141 61 245
37 67 104 171 35 141
37 68 105 142 43 173
37 68 105 173 60 241
37 70 107 144 45 181
37 71 108 145 63 253
37 71 108 179 36 145
37 72 109 146 45 181
37 72 109 181 63 253
37 75 112 149 65 261
37 75 112 187 37 149
37 76 113 150 47 189
37 76 113 189 66 265
37 78 115 152 48 193
37 79 116 153 67 269
37 79 116 195 38 153
37 80 117 154 49 197
37 80 117 197 69 277
37 82 119 156 50 201
37 83 120 157 69 277
37 83 120 203 39 157
37 84 121 158 51 205
37 84 121 205 72 289
37 86 123 160 52 209
37 87 124 161 71 285
37 87 124 211 40 161
37 88 125 162 53 213
37 88 125 213 75 301
37 90 127 164 54 217
37 91 128 165 73 293
37 91 128 219 41 165
37 92 129 166 55 221
37 92 129 221 78 313
37 94 131 168 56 225
37 95 132 169 75 301
37 95 132 227 42 169
37 96 133 170 57 229
37 96 133 229 81 325
37 98 135 172 58 233
37 99 136 173 77 309
37 99 136 235 43 173
38 101 139 240 85 341
38 103 141 244 96 385
38 105 143 248 88 353
38 107 145 252 99 397
38 109 147 256 91 365
38 111 149 260 102 409
38 113 151 264 94 377
38 115 153 268 105 421
38 117 155 272 97 389
38 119 157 276 108 433
38 121 159 280 100 401
38 123 161 284 111 445
38 125 163 288 103 413
38 127 165 292 114 457
38 129 167 296 106 425
38 131 169 300 117 469
38 135 173 308 120 481
38 137 175 312 112 449
38 139 177 316 123 493
38 141 179 320 115 461
38 143 181 324 126 505
38 145 183 328 118 473
38 147 185 332 129 517
38 149 187 336 121 485
38 151 189 340 132 529
38 153 191 344 124 497
38 155 193 348 135 541
38 157 195 352 127 509
38 159 197 356 138 553
38 161 199 360 130 521
38 163 201 364 141 565
38 165 203 368 133 533
38 167 205 372 144 577
38 169 207 376 136 545
38 173 211 384 139 557
38 175 213 388 150 601
38 177 215 392 142 569
38 179 217 396 153 613
38 181 219 400 145 581
38 183 221 404 156 625
38 185 223 408 148 593
38 187 225 412 159 637
38 189 227 416 151 605
38 39 77 116 48 193
38 41 79 120 40 161
38 43 81 124 51 205
38 45 83 128 43 173
38 47 85 132 54 217
38 49 87 136 46 185
38 51 89 140 57 229
38 53 91 144 49 197
38 55 93 148 60 241
38 59 97 156 63 253
38 61 99 160 55 221
38 63 101 164 66 265
38 65 103 168 58 233
38 67 105 172 69 277
38 69 107 176 61 245
38 71 109 180 72 289
38 73 111 184 64 257
38 75 113 188 75 301
38 77 115 192 67 269
38 79 117 196 78 313
38 81 119 200 70 281
38 83 121 204 81 325
38 85 123 208 73 293
38 87 125 212 84 337
38 89 127 216 76 305
38 91 129 220 87 349
38 93 131 224 79 317
38 97 135 232 82 329
38 99 137 236 93 373
39 100 139 178 79 317
39 100 139 239 47 189
39 101 140 179 60 241
39 101 140 241 95 381
39 106 145 184 82 329
39 109 148 187 64 257
39 109 148 257 101 405
39 110 149 188 84 337
39 112 151 190 85 341
39 112 151 263 103 414
39 113 152 191 66 265
39 113 152 265 104 417
39 116 155 194 87 349
39 116 155 271 53 213
39 118 157 196 88 353
39 121 160 199 70 281
39 121 160 281 110 441
39 122 161 200 90 361
39 124 163 202 91 365
39 124 163 287 56 225
39 125 164 203 72 289
39 125 164 289 113 453
39 128 167 206 93 373
39 128 167 295 115 462
39 133 172 211 76 305
39 133 172 305 119 477
39 134 173 212 96 385
39 136 175 214 97 389
39 136 175 311 121 486
39 137 176 215 78 313
39 137 176 313 122 489
39 140 179 218 99 397
39 140 179 319 62 249
39 142 181 220 100 401
39 145 184 223 82 329
39 145 184 329 128 513
39 146 185 224 102 409
39 148 187 226 103 413
39 148 187 335 65 261
39 149 188 227 84 337
39 149 188 337 131 525
39 152 191 230 105 421
39 152 191 343 133 534
39 154 193 232 106 425
39 157 196 235 88 353
39 157 196 353 137 549
39 158 197 236 108 433
39 160 199 238 109 437
39 160 199 359 139 558
39 161 200 239 90 361
39 161 200 361 140 561
39 164 203 242 111 445
39 164 203 367 71 285
39 166 205 244 112 449
39 170 209 248 114 457
39 172 211 250 115 461
39 172 211 383 74 297
39 173 212 251 96 385
39 173 212 385 149 597
39 176 215 254 117 469
39 176 215 391 151 606
39 178 217 256 118 473
39 181 220 259 100 401
39 181 220 401 155 621
39 184 223 262 121 485
39 184 223 407 157 630
39 185 224 263 102 409
39 185 224 409 158 633
39 188 227 266 123 493
39 188 227 415 80 321
39 190 229 268 124 497
39 193 232 271 106 425
39 194 233 272 126 505
39 196 235 274 127 509
39 197 236 275 108 433
39 200 239 278 129 517
39 202 241 280 130 521
39 205 244 283 112 449
39 206 245 284 132 529
39 209 248 287 114 457
39 212 251 290 135 541
39 214 253 292 136 545
39 217 256 295 118 473
39 218 257 296 138 553
39 220 259 298 139 557
39 224 263 302 141 565
39 226 265 304 142 569
39 229 268 307 124 497
39 230 269 308 144 577
39 232 271 310 145 581
39 233 272 311 126 505
39 236 275 314 147 589
39 238 277 316 148 593
39 241 280 319 130 521
39 242 281 320 150 601
39 244 283 322 151 605
39 245 284 323 132 529
39 248 287 326 153 613
39 250 289 328 154 617
39 253 292 331 136 545
39 254 293 332 156 625
39 40 79 118 49 197
39 40 79 119 49 198
39 41 80 119 30 121
39 41 80 121 50 201
39 44 83 122 51 205
39 44 83 127 26 105
39 46 85 124 52 209
39 49 88 127 34 137
39 49 88 137 56 225
39 50 89 128 54 217
39 53 92 131 36 145
39 53 92 145 59 237
39 56 95 134 57 229
39 56 95 151 61 246
39 58 97 136 58 233
39 61 100 139 40 161
39 61 100 161 65 261
39 62 101 140 60 241
39 64 103 142 61 245
39 64 103 167 67 270
39 68 107 146 63 253
39 68 107 175 35 141
39 70 109 148 64 257
39 73 112 151 46 185
39 73 112 185 74 297
39 74 113 152 66 265
39 76 115 154 67 269
39 76 115 191 38 153
39 77 116 155 48 193
39 77 116 193 77 309
39 80 119 158 69 277
39 80 119 199 79 318
39 82 121 160 70 281
39 85 124 163 52 209
39 85 124 209 83 333
39 86 125 164 72 289
39 88 127 166 73 293
39 88 127 215 85 342
39 89 128 167 54 217
39 89 128 217 86 345
39 92 131 170 75 301
39 92 131 223 44 177
39 94 133 172 76 305
39 97 136 175 58 233
39 97 136 233 92 369
39 98 137 176 78 313
40 101 141 181 55 221
40 101 141 242 45 181
40 103 143 183 81 326
40 103 143 246 97 389
40 107 147 187 83 334
40 107 147 254 100 401
40 109 149 189 57 229
40 109 149 258 47 189
40 111 151 191 85 342
40 111 151 262 103 413
40 113 153 193 58 233
40 113 153 266 48 193
40 117 157 197 59 237
40 117 157 274 49 197
40 119 159 199 89 358
40 119 159 278 109 437
40 121 161 201 60 241
40 121 161 282 50 201
40 123 163 203 91 366
40 123 163 286 112 449
40 127 167 207 93 374
40 127 167 294 115 461
40 129 169 209 62 249
40 129 169 298 52 209
40 131 171 211 95 382
40 131 171 302 118 473
40 133 173 213 63 253
40 133 173 306 53 213
40 137 177 217 64 257
40 137 177 314 54 217
40 139 179 219 99 398
40 139 179 318 124 497
40 141 181 221 65 261
40 141 181 322 55 221
40 143 183 223 101 406
40 143 183 326 127 509
40 147 187 227 103 414
40 147 187 334 130 521
40 149 189 229 67 269
40 149 189 338 57 229
40 151 191 231 105 422
40 151 191 342 133 533
40 153 193 233 68 273
40 153 193 346 58 233
40 157 197 237 69 277
40 157 197 354 59 237
40 159 199 239 109 438
40 159 199 358 139 557
40 161 201 241 70 281
40 161 201 362 60 241
40 163 203 243 111 446
40 163 203 366 142 569
40 167 207 247 113 454
40 167 207 374 145 581
40 169 209 249 72 289
40 169 209 378 62 249
40 171 211 251 115 462
40 171 211 382 148 593
40 173 213 253 73 293
40 173 213 386 63 253
40 177 217 257 74 297
40 177 217 394 64 257
40 179 219 259 119 478
40 179 219 398 154 617
40 181 221 261 75 301
40 181 221 402 65 261
40 183 223 263 121 486
40 183 223 406 157 629
40 187 227 267 123 494
40 187 227 414 160 641
40 189 229 269 77 309
40 191 231 271 125 502
40 193 233 273 78 313
40 197 237 277 79 317
40 199 239 279 129 518
40 201 241 281 80 321
40 203 243 283 131 526
40 207 247 287 133 534
40 209 249 289 82 329
40 211 251 291 135 542
40 213 253 293 83 333
40 217 257 297 84 337
40 219 259 299 139 558
40 221 261 301 85 341
40 223 263 303 141 566
40 227 267 307 143 574
40 229 269 309 87 349
40 231 271 311 145 582
40 233 273 313 88 353
40 237 277 317 89 357
40 239 279 319 149 598
40 241 281 321 90 361
40 243 283 323 151 606
40 247 287 327 153 614
40 249 289 329 92 369
40 251 291 331 155 622
40 41 81 121 40 161
40 41 81 122 30 121
40 43 83 123 51 206
40 43 83 126 52 209
40 47 87 127 53 214
40 47 87 134 55 221
40 49 89 129 42 169
40 49 89 138 32 129
40 51 91 131 55 222
40 51 91 142 58 233
40 53 93 133 43 173
40 53 93 146 33 133
40 57 97 137 44 177
40 57 97 154 34 137
40 59 99 139 59 238
40 59 99 158 64 257
40 61 101 141 45 181
40 61 101 162 35 141
40 63 103 143 61 246
40 63 103 166 67 269
40 67 107 147 63 254
40 67 107 174 70 281
40 69 109 149 47 189
40 69 109 178 37 149
40 71 111 151 65 262
40 71 111 182 73 293
40 73 113 153 48 193
40 73 113 186 38 153
40 77 117 157 49 197
40 77 117 194 39 157
40 79 119 159 69 278
40 79 119 198 79 317
40 81 121 161 50 201
40 81 121 202 40 161
40 83 123 163 71 286
40 83 123 206 82 329
40 87 127 167 73 294
40 87 127 214 85 341
40 89 129 169 52 209
40 89 129 218 42 169
40 91 131 171 75 302
40 91 131 222 88 353
40 93 133 173 53 213
40 93 133 226 43 173
40 97 137 177 54 217
40 97 137 234 44 177
40 99 139 179 79 318
40 99 139 238 94 377
41 100 141 182 60 241
41 100 141 241 85 341
41 102 143 184 61 245
41 103 144 185 82 329
41 103 144 247 46 185
41 104 145 186 62 249
41 104 145 249 88 353
41 106 147 188 63 253
41 107 148 189 84 337
41 107 148 255 47 189
41 108 149 190 64 257
41 108 149 257 91 365
41 110 151 192 65 261
41 111 152 193 86 345
41 111 152 263 48 193
41 112 153 194 66 265
41 112 153 265 94 377
41 114 155 196 67 269
41 115 156 197 88 353
41 115 156 271 49 197
41 116 157 198 68 273
41 116 157 273 97 389
41 118 159 200 69 277
41 119 160 201 90 361
41 119 160 279 50 201
41 120 161 202 70 281
41 120 161 281 100 401
41 122 163 204 71 285
41 124 165 206 72 289
41 124 165 289 103 413
41 126 167 208 73 293
41 127 168 209 94 377
41 127 168 295 105 422
41 128 169 210 74 297
41 128 169 297 106 425
41 130 171 212 75 301
41 131 172 213 96 385
41 131 172 303 54 217
41 132 173 214 76 305
41 132 173 305 109 437
41 134 175 216 77 309
41 135 176 217 98 393
41 135 176 311 111 446
41 136 177 218 78 313
41 136 177 313 112 449
41 138 179 220 79 317
41 139 180 221 100 401
41 139 180 319 57 229
41 140 181 222 80 321
41 140 181 321 115 461
41 142 183 224 81 325
41 143 184 225 102 409
41 143 184 327 117 470
41 144 185 226 82 329
41 144 185 329 118 473
41 146 187 228 83 333
41 147 188 229 104 417
41 147 188 335 60 241
41 148 189 230 84 337
41 148 189 337 121 485
41 150 191 232 85 341
41 151 192 233 106 425
41 151 192 343 123 494
41 152 193 234 86 345
41 152 193 345 124 497
41 154 195 236 87 349
41 155 196 237 108 433
41 155 196 351 63 253
41 156 197 238 88 353
41 156 197 353 127 509
41 158 199 240 89 357
41 159 200 241 110 441
41 159 200 359 129 518
41 160 201 242 90 361
41 160 201 361 130 521
41 162 203 244 91 365
41 163 204 245 112 449
41 163 204 367 66 265
41 166 207 248 93 373
41 167 208 249 114 457
41 167 208 375 135 542
41 168 209 250 94 377
41 168 209 377 136 545
41 170 211 252 95 381
41 171 212 253 116 465
41 171 212 383 69 277
41 172 213 254 96 385
41 172 213 385 139 557
41 174 215 256 97 389
41 175 216 257 118 473
41 175 216 391 141 566
41 176 217 258 98 393
41 176 217 393 142 569
41 178 219 260 99 397
41 179 220 261 120 481
41 179 220 399 72 289
41 180 221 262 100 401
41 180 221 401 145 581
41 182 223 264 101 405
41 183 224 265 122 489
41 183 224 407 147 590
41 184 225 266 102 409
41 184 225 409 148 593
41 186 227 268 103 413
41 187 228 269 124 497
41 187 228 415 75 301
41 188 229 270 104 417
41 190 231 272 105 421
41 191 232 273 126 505
41 192 233 274 106 425
41 194 235 276 107 429
41 195 236 277 128 513
41 196 237 278 108 433
41 198 239 280 109 437
41 199 240 281 130 521
41 200 241 282 110 441
41 202 243 284 111 445
41 203 244 285 132 529
41 204 245 286 112 449
41 206 247 288 113 453
41 207 248 289 134 537
41 208 249 290 114 457
41 210 251 292 115 461
41 211 252 293 136 545
41 212 253 294 116 465
41 214 255 296 117 469
41 215 256 297 138 553
41 216 257 298 118 473
41 218 259 300 119 477
41 219 260 301 140 561
41 220 261 302 120 481
41 222 263 304 121 485
41 223 264 305 142 569
41 224 265 306 122 489
41 226 267 308 123 493
41 227 268 309 144 577
41 228 269 310 124 497
41 230 271 312 125 501
41 231 272 313 146 585
41 232 273 314 126 505
41 234 275 316 127 509
41 235 276 317 148 593
41 236 277 318 128 513
41 238 279 320 129 517
41 239 280 321 150 601
41 240 281 322 130 521
41 242 283 324 131 525
41 243 284 325 152 609
41 244 285 326 132 529
41 247 288 329 154 617
41 248 289 330 134 537
41 250 291 332 135 541
41 251 292 333 156 625
41 42 83 124 41 165
41 43 84 125 52 209
41 43 84 127 31 125
41 44 85 126 32 129
41 44 85 129 43 173
41 46 87 128 42 169
41 47 88 129 54 217
41 47 88 135 32 129
41 48 89 130 34 137
41 48 89 137 46 185
41 50 91 132 43 173
41 51 92 133 56 225
41 51 92 143 33 133
41 52 93 134 36 145
41 52 93 145 49 197
41 54 95 136 44 177
41 55 96 137 58 233
41 55 96 151 34 137
41 56 97 138 38 153
41 56 97 153 52 209
41 58 99 140 45 181
41 59 100 141 60 241
41 59 100 159 35 141
41 60 101 142 40 161
41 60 101 161 55 221
41 62 103 144 46 185
41 63 104 145 62 249
41 63 104 167 36 145
41 64 105 146 42 169
41 64 105 169 58 233
41 66 107 148 47 189
41 67 108 149 64 257
41 67 108 175 37 149
41 68 109 150 44 177
41 68 109 177 61 245
41 70 111 152 48 193
41 71 112 153 66 265
41 71 112 183 38 153
41 72 113 154 46 185
41 72 113 185 64 257
41 74 115 156 49 197
41 75 116 157 68 273
41 75 116 191 39 157
41 76 117 158 48 193
41 76 117 193 67 269
41 78 119 160 50 201
41 79 120 161 70 281
41 79 120 199 40 161
41 80 121 162 50 201
41 80 121 201 70 281
41 83 124 165 72 289
41 83 124 207 41 165
41 84 125 166 52 209
41 84 125 209 73 293
41 86 127 168 53 213
41 87 128 169 74 297
41 87 128 215 42 169
41 88 129 170 54 217
41 88 129 217 76 305
41 90 131 172 55 221
41 91 132 173 76 305
41 91 132 223 43 173
41 92 133 174 56 225
41 92 133 225 79 317
41 94 135 176 57 229
41 95 136 177 78 313
41 95 136 231 44 177
41 96 137 178 58 233
41 96 137 233 82 329
41 98 139 180 59 237
41 99 140 181 80 321
41 99 140 239 45 181
42 101 143 244 86 345
42 103 145 248 98 393
42 107 149 256 101 405
42 109 151 260 92 369
42 113 155 268 95 381
42 115 157 272 107 429
42 121 163 284 101 405
42 125 167 292 104 417
42 127 169 296 116 465
42 131 173 304 119 477
42 137 179 316 113 453
42 139 181 320 125 501
42 143 185 328 128 513
42 145 187 332 119 477
42 149 191 340 122 489
42 151 193 344 134 537
42 155 197 352 137 549
42 157 199 356 128 513
42 163 205 368 143 573
42 167 209 376 146 585
42 169 211 380 137 549
42 173 215 388 140 561
42 179 221 400 155 621
42 181 223 404 146 585
42 185 227 412 149 597
42 43 85 128 53 213
42 47 89 136 56 225
42 53 95 148 50 201
42 55 97 152 62 249
42 59 101 160 65 261
42 61 103 164 56 225
42 65 107 172 59 237
42 67 109 176 71 285
42 71 113 184 74 297
42 73 115 188 65 261
42 79 121 200 80 321
42 83 125 208 83 333
42 85 127 212 74 297
42 89 131 220 77 309
42 95 137 232 92 369
42 97 139 236 83 333
43 100 143 186 82 329
43 100 143 243 48 193
43 101 144 187 61 245
43 101 144 245 97 389
43 102 145 188 83 333
43 104 147 190 84 337
43 104 147 251 99 398
43 105 148 191 63 253
43 105 148 253 100 401
43 106 149 192 85 341
43 108 151 194 86 345
43 108 151 259 51 205
43 109 152 195 65 261
43 109 152 261 103 413
43 110 153 196 87 349
43 112 155 198 88 353
43 112 155 267 105 422
43 113 156 199 67 269
43 113 156 269 106 425
43 114 157 200 89 357
43 116 159 202 90 361
43 116 159 275 54 217
43 117 160 203 69 277
43 117 160 277 109 437
43 118 161 204 91 365
43 120 163 206 92 369
43 120 163 283 111 446
43 121 164 207 71 285
43 121 164 285 112 449
43 122 165 208 93 373
43 124 167 210 94 377
43 124 167 291 57 229
43 125 168 211 73 293
43 125 168 293 115 461
43 126 169 212 95 381
43 128 171 214 96 385
43 128 171 299 117 470
43 130 173 216 97 389
43 132 175 218 98 393
43 132 175 307 60 241
43 133 176 219 77 309
43 133 176 309 121 485
43 134 177 220 99 397
43 136 179 222 100 401
43 136 179 315 123 494
43 137 180 223 79 317
43 137 180 317 124 497
43 138 181 224 101 405
43 140 183 226 102 409
43 140 183 323 63 253
43 141 184 227 81 325
43 141 184 325 127 509
43 142 185 228 103 413
43 144 187 230 104 417
43 144 187 331 129 518
43 145 188 231 83 333
43 145 188 333 130 521
43 146 189 232 105 421
43 148 191 234 106 425
43 148 191 339 66 265
43 149 192 235 85 341
43 149 192 341 133 533
43 150 193 236 107 429
43 152 195 238 108 433
43 152 195 347 135 542
43 153 196 239 87 349
43 153 196 349 136 545
43 154 197 240 109 437
43 156 199 242 110 441
43 156 199 355 69 277
43 157 200 243 89 357
43 157 200 357 139 557
43 158 201 244 111 445
43 160 203 246 112 449
43 160 203 363 141 566
43 161 204 247 91 365
43 161 204 365 142 569
43 162 205 248 113 453
43 164 207 250 114 457
43 164 207 371 72 289
43 165 208 251 93 373
43 165 208 373 145 581
43 166 209 252 115 461
43 168 211 254 116 465
43 168 211 379 147 590
43 169 212 255 95 381
43 169 212 381 148 593
43 170 213 256 117 469
43 173 216 259 97 389
43 173 216 389 151 605
43 174 217 260 119 477
43 176 219 262 120 481
43 176 219 395 153 614
43 177 220 263 99 397
43 177 220 397 154 617
43 178 221 264 121 485
43 180 223 266 122 489
43 180 223 403 78 313
43 181 224 267 101 405
43 181 224 405 157 629
43 182 225 268 123 493
43 184 227 270 124 497
43 184 227 411 159 638
43 185 228 271 103 413
43 185 228 413 160 641
43 186 229 272 125 501
43 188 231 274 126 505
43 189 232 275 105 421
43 190 233 276 127 509
43 192 235 278 128 513
43 193 236 279 107 429
43 194 237 280 129 517
43 196 239 282 130 521
43 197 240 283 109 437
43 198 241 284 131 525
43 200 243 286 132 529
43 201 244 287 111 445
43 202 245 288 133 533
43 204 247 290 134 537
43 205 248 291 113 453
43 206 249 292 135 541
43 208 251 294 136 545
43 209 252 295 115 461
43 210 253 296 137 549
43 212 255 298 138 553
43 213 256 299 117 469
43 214 257 300 139 557
43 216 259 302 140 561
43 217 260 303 119 477
43 218 261 304 141 565
43 220 263 306 142 569
43 221 264 307 121 485
43 222 265 308 143 573
43 224 267 310 144 577
43 225 268 311 123 493
43 226 269 312 145 581
43 228 271 314 146 585
43 229 272 315 125 501
43 230 273 316 147 589
43 232 275 318 148 593
43 233 276 319 127 509
43 234 277 320 149 597
43 236 279 322 150 601
43 237 280 323 129 517
43 238 281 324 151 605
43 240 283 326 152 609
43 241 284 327 131 525
43 242 285 328 153 613
43 244 287 330 154 617
43 245 288 331 133 533
43 246 289 332 155 621
43 248 291 334 156 625
43 249 292 335 135 541
43 44 87 130 54 217
43 44 87 131 27 109
43 45 88 131 33 133
43 45 88 133 55 221
43 46 89 132 55 221
43 48 91 134 56 225
43 48 91 139 57 230
43 49 92 135 35 141
43 49 92 141 58 233
43 50 93 136 57 229
43 52 95 138 58 233
43 52 95 147 30 121
43 53 96 139 37 149
43 53 96 149 61 245
43 54 97 140 59 237
43 56 99 142 60 241
43 56 99 155 63 254
43 57 100 143 39 157
43 57 100 157 64 257
43 58 101 144 61 245
43 60 103 146 62 249
43 60 103 163 33 133
43 61 104 147 41 165
43 61 104 165 67 269
43 62 105 148 63 253
43 64 107 150 64 257
43 64 107 171 69 278
43 65 108 151 43 173
43 65 108 173 70 281
43 66 109 152 65 261
43 68 111 154 66 265
43 68 111 179 36 145
43 69 112 155 45 181
43 69 112 181 73 293
43 70 113 156 67 269
43 72 115 158 68 273
43 72 115 187 75 302
43 73 116 159 47 189
43 73 116 189 76 305
43 74 117 160 69 277
43 76 119 162 70 281
43 76 119 195 39 157
43 77 120 163 49 197
43 77 120 197 79 317
43 78 121 164 71 285
43 80 123 166 72 289
43 80 123 203 81 326
43 81 124 167 51 205
43 81 124 205 82 329
43 82 125 168 73 293
43 84 127 170 74 297
43 84 127 211 42 169
43 85 128 171 53 213
43 85 128 213 85 341
43 88 131 174 76 305
43 88 131 219 87 350
43 89 132 175 55 221
43 89 132 221 88 353
43 90 133 176 77 309
43 92 135 178 78 313
43 92 135 227 45 181
43 93 136 179 57 229
43 93 136 229 91 365
43 94 137 180 79 317
43 96 139 182 80 321
43 96 139 235 93 374
43 97 140 183 59 237
43 97 140 237 94 377
43 98 141 184 81 325
44 101 145 189 58 233
44 101 145 246 47 189
44 103 147 191 42 169
44 103 147 250 99 397
44 105 149 193 59 237
44 105 149 254 48 193
44 107 151 195 43 173
44 107 151 258 102 409
44 109 153 197 60 241
44 109 153 262 49 197
44 111 155 199 44 177
44 111 155 266 105 421
44 113 157 201 61 245
44 113 157 270 50 201
44 115 159 203 45 181
44 115 159 274 108 433
44 117 161 205 62 249
44 117 161 278 51 205
44 119 163 207 46 185
44 119 163 282 111 445
44 123 167 211 47 189
44 123 167 290 114 457
44 125 169 213 64 257
44 125 169 294 53 213
44 127 171 215 48 193
44 127 171 298 117 469
44 129 173 217 65 261
44 129 173 302 54 217
44 131 175 219 49 197
44 131 175 306 120 481
44 133 177 221 66 265
44 133 177 310 55 221
44 135 179 223 50 201
44 135 179 314 123 493
44 137 181 225 67 269
44 137 181 318 56 225
44 139 183 227 51 205
44 139 183 322 126 505
44 141 185 229 68 273
44 141 185 326 57 229
44 145 189 233 69 277
44 145 189 334 58 233
44 147 191 235 53 213
44 147 191 338 132 529
44 149 193 237 70 281
44 149 193 342 59 237
44 151 195 239 54 217
44 151 195 346 135 541
44 153 197 241 71 285
44 153 197 350 60 241
44 155 199 243 55 221
44 155 199 354 138 553
44 157 201 245 72 289
44 157 201 358 61 245
44 159 203 247 56 225
44 159 203 362 141 565
44 161 205 249 73 293
44 161 205 366 62 249
44 163 207 251 57 229
44 163 207 370 144 577
44 167 211 255 58 233
44 167 211 378 147 589
44 169 213 257 75 301
44 169 213 382 64 257
44 171 215 259 59 237
44 171 215 386 150 601
44 173 217 261 76 305
44 173 217 390 65 261
44 175 219 263 60 241
44 175 219 394 153 613
44 177 221 265 77 309
44 177 221 398 66 265
44 179 223 267 61 245
44 179 223 402 156 625
44 181 225 269 78 313
44 181 225 406 67 269
44 183 227 271 62 249
44 183 227 410 159 637
44 185 229 273 79 317
44 185 229 414 68 273
44 189 233 277 80 321
44 191 235 279 64 257
44 193 237 281 81 325
44 195 239 283 65 261
44 197 241 285 82 329
44 199 243 287 66 265
44 201 245 289 83 333
44 203 247 291 67 269
44 205 249 293 84 337
44 207 251 295 68 273
44 211 255 299 69 277
44 213 257 301 86 345
44 215 259 303 70 281
44 217 261 305 87 349
44 219 263 307 71 285
44 221 265 309 88 353
44 223 267 311 72 289
44 225 269 313 89 357
44 227 271 315 73 293
44 229 273 317 90 361
44 233 277 321 91 365
44 235 279 323 75 301
44 237 281 325 92 369
44 239 283 327 76 305
44 241 285 329 93 373
44 243 287 331 77 309
44 245 289 333 94 377
44 247 291 335 78 313
44 45 89 133 44 177
44 45 89 134 33 133
44 47 91 135 28 113
44 47 91 138 57 229
44 49 93 137 45 181
44 49 93 142 34 137
44 51 95 139 29 117
44 51 95 146 60 241
44 53 97 141 46 185
44 53 97 150 35 141
44 57 101 145 47 189
44 57 101 158 36 145
44 59 103 147 31 125
44 59 103 162 66 265
44 61 105 149 48 193
44 61 105 166 37 149
44 63 107 151 32 129
44 63 107 170 69 277
44 65 109 153 49 197
44 65 109 174 38 153
44 67 111 155 33 133
44 67 111 178 72 289
44 69 113 157 50 201
44 69 113 182 39 157
44 71 115 159 34 137
44 71 115 186 75 301
44 73 117 161 51 205
44 73 117 190 40 161
44 75 119 163 35 141
44 75 119 194 78 313
44 79 123 167 36 145
44 79 123 202 81 325
44 81 125 169 53 213
44 81 125 206 42 169
44 83 127 171 37 149
44 83 127 210 84 337
44 85 129 173 54 217
44 85 129 214 43 173
44 87 131 175 38 153
44 87 131 218 87 349
44 89 133 177 55 221
44 89 133 222 44 177
44 91 135 179 39 157
44 91 135 226 90 361
44 93 137 181 56 225
44 93 137 230 45 181
44 95 139 183 40 161
44 95 139 234 93 373
44 97 141 185 57 229
44 97 141 238 46 185
45 103 148 193 85 341
45 103 148 251 48 193
45 104 149 194 63 253
45 104 149 253 89 357
45 106 151 196 64 257
45 107 152 197 87 349
45 107 152 259 49 197
45 112 157 202 67 269
45 112 157 269 95 381
45 116 161 206 69 277
45 116 161 277 98 393
45 118 163 208 70 281
45 119 164 209 93 373
45 119 164 283 52 209
45 122 167 212 72 289
45 124 169 214 73 293
45 124 169 293 104 417
45 127 172 217 97 389
45 127 172 299 54 217
45 128 173 218 75 301
45 128 173 301 107 429
45 131 176 221 99 397
45 131 176 307 55 221
45 134 179 224 78 313
45 136 181 226 79 317
45 136 181 317 113 453
45 139 184 229 103 413
45 139 184 323 115 462
45 142 187 232 82 329
45 143 188 233 105 421
45 143 188 331 59 237
45 146 191 236 84 337
45 148 193 238 85 341
45 148 193 341 122 489
45 151 196 241 109 437
45 151 196 347 62 249
45 152 197 242 87 349
45 152 197 349 125 501
45 154 199 244 88 353
45 158 203 248 90 361
45 163 208 253 115 461
45 163 208 371 133 534
45 164 209 254 93 373
45 164 209 373 134 537
45 166 211 256 94 377
45 167 212 257 117 469
45 167 212 379 68 273
45 172 217 262 97 389
45 172 217 389 140 561
45 176 221 266 99 397
45 176 221 397 143 573
45 178 223 268 100 401
45 179 224 269 123 493
45 179 224 403 145 582
45 182 227 272 102 409
45 184 229 274 103 413
45 184 229 413 149 597
45 187 232 277 127 509
45 188 233 278 105 421
45 191 236 281 129 517
45 194 239 284 108 433
45 196 241 286 109 437
45 199 244 289 133 533
45 202 247 292 112 449
45 203 248 293 135 541
45 206 251 296 114 457
45 208 253 298 115 461
45 211 256 301 139 557
45 212 257 302 117 469
45 214 259 304 118 473
45 218 263 308 120 481
45 223 268 313 145 581
45 224 269 314 123 493
45 226 271 316 124 497
45 227 272 317 147 589
45 232 277 322 127 509
45 236 281 326 129 517
45 238 283 328 130 521
45 239 284 329 153 613
45 242 287 332 132 529
45 244 289 334 133 533
45 247 292 337 157 629
45 46 91 136 45 181
45 47 92 137 57 229
45 47 92 139 34 137
45 52 97 142 37 149
45 52 97 149 50 201
45 56 101 146 39 157
45 56 101 157 53 213
45 58 103 148 48 193
45 59 104 149 63 253
45 59 104 163 37 149
45 62 107 152 49 197
45 64 109 154 43 173
45 64 109 173 59 237
45 67 112 157 67 269
45 67 112 179 39 157
45 68 113 158 45 181
45 68 113 181 62 249
45 71 116 161 69 277
45 71 116 187 40 161
45 74 119 164 52 209
45 76 121 166 49 197
45 76 121 197 68 273
45 79 124 169 73 293
45 79 124 203 42 169
45 82 127 172 54 217
45 83 128 173 75 301
45 83 128 211 43 173
45 86 131 176 55 221
45 88 133 178 55 221
45 88 133 221 77 309
45 91 136 181 79 317
45 91 136 227 45 181
45 92 137 182 57 229
45 92 137 229 80 321
45 94 139 184 58 233
45 98 143 188 60 241
46 101 147 248 87 349
46 103 149 252 100 401
46 105 151 256 90 361
46 107 153 260 103 413
46 109 155 264 93 373
46 111 157 268 106 425
46 113 159 272 96 385
46 117 163 280 99 397
46 119 165 284 112 449
46 121 167 288 102 409
46 123 169 292 115 461
46 125 171 296 105 421
46 127 173 300 118 473
46 129 175 304 108 433
46 131 177 308 121 485
46 133 179 312 111 445
46 135 181 316 124 497
46 137 183 320 114 457
46 139 185 324 127 509
46 141 187 328 117 469
46 143 189 332 130 521
46 145 191 336 120 481
46 147 193 340 133 533
46 149 195 344 123 493
46 151 197 348 136 545
46 153 199 352 126 505
46 155 201 356 139 557
46 157 203 360 129 517
46 159 205 364 142 569
46 163 209 372 145 581
46 165 211 376 135 541
46 167 213 380 148 593
46 169 215 384 138 553
46 171 217 388 151 605
46 173 219 392 141 565
46 175 221 396 154 617
46 177 223 400 144 577
46 179 225 404 157 629
46 181 227 408 147 589
46 183 229 412 160 641
46 47 93 140 58 233
46 49 95 144 48 193
46 51 97 148 61 245
46 53 99 152 51 205
46 55 101 156 64 257
46 57 103 160 54 217
46 59 105 164 67 269
46 61 107 168 57 229
46 63 109 172 70 281
46 65 111 176 60 241
46 67 113 180 73 293
46 71 117 188 76 305
46 73 119 192 66 265
46 75 121 196 79 317
46 77 123 200 69 277
46 79 125 204 82 329
46 81 127 208 72 289
46 83 129 212 85 341
46 85 131 216 75 301
46 87 133 220 88 353
46 89 135 224 78 313
46 91 137 228 91 365
46 93 139 232 81 325
46 95 141 236 94 377
46 97 143 240 84 337
46 99 145 244 97 389
47 100 147 194 85 341
47 100 147 247 49 197
47 101 148 195 62 249
47 101 148 249 99 397
47 102 149 196 86 345
47 104 151 198 87 349
47 104 151 255 101 406
47 105 152 199 64 257
47 105 152 257 102 409
47 106 153 200 88 353
47 108 155 202 89 357
47 108 155 263 52 209
47 109 156 203 66 265
47 109 156 265 105 421
47 110 157 204 90 361
47 112 159 206 91 365
47 112 159 271 107 430
47 113 160 207 68 273
47 113 160 273 108 433
47 114 161 208 92 369
47 116 163 210 93 373
47 116 163 279 55 221
47 117 164 211 70 281
47 117 164 281 111 445
47 118 165 212 94 377
47 120 167 214 95 381
47 120 167 287 113 454
47 121 168 215 72 289
47 121 168 289 114 457
47 122 169 216 96 385
47 124 171 218 97 389
47 124 171 295 58 233
47 125 172 219 74 297
47 125 172 297 117 469
47 126 173 220 98 393
47 128 175 222 99 397
47 128 175 303 119 478
47 129 176 223 76 305
47 129 176 305 120 481
47 130 177 224 100 401
47 132 179 226 101 405
47 132 179 311 61 245
47 133 180 227 78 313
47 133 180 313 123 493
47 134 181 228 102 409
47 136 183 230 103 413
47 136 183 319 125 502
47 137 184 231 80 321
47 137 184 321 126 505
47 138 185 232 104 417
47 140 187 234 105 421
47 140 187 327 64 257
47 142 189 236 106 425
47 144 191 238 107 429
47 144 191 335 131 526
47 145 192 239 84 337
47 145 192 337 132 529
47 146 193 240 108 433
47 148 195 242 109 437
47 148 195 343 67 269
47 149 196 243 86 345
47 149 196 345 135 541
47 150 197 244 110 441
47 152 199 246 111 445
47 152 199 351 137 550
47 153 200 247 88 353
47 153 200 353 138 553
47 154 201 248 112 449
47 156 203 250 113 453
47 156 203 359 70 281
47 157 204 251 90 361
47 157 204 361 141 565
47 158 205 252 114 457
47 160 207 254 115 461
47 160 207 367 143 574
47 161 208 255 92 369
47 161 208 369 144 577
47 162 209 256 116 465
47 164 211 258 117 469
47 164 211 375 73 293
47 165 212 259 94 377
47 165 212 377 147 589
47 166 213 260 118 473
47 168 215 262 119 477
47 168 215 383 149 598
47 169 216 263 96 385
47 169 216 385 150 601
47 170 217 264 120 481
47 172 219 266 121 485
47 172 219 391 76 305
47 173 220 267 98 393
47 173 220 393 153 613
47 174 221 268 122 489
47 176 223 270 123 493
47 176 223 399 155 622
47 177 224 271 100 401
47 177 224 401 156 625
47 178 225 272 124 497
47 180 227 274 125 501
47 180 227 407 79 317
47 181 228 275 102 409
47 181 228 409 159 637
47 182 229 276 126 505
47 184 231 278 127 509
47 184 231 415 161 646
47 185 232 279 104 417
47 186 233 280 128 513
47 189 236 283 106 425
47 190 237 284 130 521
47 192 239 286 131 525
47 193 240 287 108 433
47 194 241 288 132 529
47 196 243 290 133 533
47 197 244 291 110 441
47 198 245 292 134 537
47 200 247 294 135 541
47 201 248 295 112 449
47 202 249 296 136 545
47 204 251 298 137 549
47 205 252 299 114 457
47 206 253 300 138 553
47 208 255 302 139 557
47 209 256 303 116 465
47 210 257 304 140 561
47 212 259 306 141 565
47 213 260 307 118 473
47 214 261 308 142 569
47 216 263 310 143 573
47 217 264 311 120 481
47 218 265 312 144 577
47 220 267 314 145 581
47 221 268 315 122 489
47 222 269 316 146 585
47 224 271 318 147 589
47 225 272 319 124 497
47 226 273 320 148 593
47 228 275 322 149 597
47 229 276 323 126 505
47 230 277 324 150 601
47 232 279 326 151 605
47 233 280 327 128 513
47 234 281 328 152 609
47 236 283 330 153 613
47 237 284 331 130 521
47 238 285 332 154 617
47 240 287 334 155 621
47 241 288 335 132 529
47 242 289 336 156 625
47 244 291 338 157 629
47 48 95 142 59 237
47 48 95 143 59 238
47 49 96 143 36 145
47 49 96 145 60 241
47 50 97 144 60 241
47 52 99 146 61 245
47 52 99 151 31 125
47 53 100 147 38 153
47 53 100 153 63 253
47 54 101 148 62 249
47 56 103 150 63 253
47 56 103 159 65 262
47 57 104 151 40 161
47 57 104 161 66 265
47 58 105 152 64 257
47 60 107 154 65 261
47 60 107 167 34 137
47 61 108 155 42 169
47 61 108 169 69 277
47 62 109 156 66 265
47 64 111 158 67 269
47 64 111 175 71 286
47 65 112 159 44 177
47 65 112 177 72 289
47 66 113 160 68 273
47 68 115 162 69 277
47 68 115 183 37 149
47 69 116 163 46 185
47 69 116 185 75 301
47 70 117 164 70 281
47 72 119 166 71 285
47 72 119 191 77 310
47 73 120 167 48 193
47 73 120 193 78 313
47 74 121 168 72 289
47 76 123 170 73 293
47 76 123 199 40 161
47 77 124 171 50 201
47 77 124 201 81 325
47 78 125 172 74 297
47 80 127 174 75 301
47 80 127 207 83 334
47 81 128 175 52 209
47 81 128 209 84 337
47 82 129 176 76 305
47 84 131 178 77 309
47 84 131 215 43 173
47 85 132 179 54 217
47 85 132 217 87 349
47 86 133 180 78 313
47 88 135 182 79 317
47 88 135 223 89 358
47 89 136 183 56 225
47 89 136 225 90 361
47 90 137 184 80 321
47 92 139 186 81 325
47 92 139 231 46 185
47 93 140 187 58 233
47 93 140 233 93 373
47 96 143 190 83 333
47 96 143 239 95 382
47 97 144 191 60 241
47 97 144 241 96 385
47 98 145 192 84 337
48 101 149 197 61 245
48 101 149 250 49 197
48 103 151 199 87 350
48 103 151 254 101 405
48 107 155 203 89 358
48 107 155 262 104 417
48 109 157 205 63 253
48 109 157 266 51 205
48 113 161 209 64 257
48 113 161 274 52 209
48 115 163 211 93 374
48 115 163 278 110 441
48 119 167 215 95 382
48 119 167 286 113 453
48 121 169 217 66 265
48 121 169 290 54 217
48 125 173 221 67 269
48 125 173 298 55 221
48 127 175 223 99 398
48 127 175 302 119 477
48 131 179 227 101 406
48 131 179 310 122 489
48 133 181 229 69 277
48 133 181 314 57 229
48 137 185 233 70 281
48 137 185 322 58 233
48 139 187 235 105 422
48 139 187 326 128 513
48 143 191 239 107 430
48 143 191 334 131 525
48 145 193 241 72 289
48 145 193 338 60 241
48 149 197 245 73 293
48 149 197 346 61 245
48 151 199 247 111 446
48 151 199 350 137 549
48 155 203 251 113 454
48 155 203 358 140 561
48 157 205 253 75 301
48 157 205 362 63 253
48 161 209 257 76 305
48 161 209 370 64 257
48 163 211 259 117 470
48 163 211 374 146 585
48 167 215 263 119 478
48 167 215 382 149 597
48 169 217 265 78 313
48 169 217 386 66 265
48 173 221 269 79 317
48 173 221 394 67 269
48 175 223 271 123 494
48 175 223 398 155 621
48 179 227 275 125 502
48 179 227 406 158 633
48 181 229 277 81 325
48 181 229 410 69 277
48 185 233 281 82 329
48 187 235 283 129 518
48 191 239 287 131 526
48 193 241 289 84 337
48 197 245 293 85 341
48 199 247 295 135 542
48 203 251 299 137 550
48 205 253 301 87 349
48 209 257 305 88 353
48 211 259 307 141 566
48 215 263 311 143 574
48 217 265 313 90 361
48 221 269 317 91 365
48 223 271 319 147 590
48 227 275 323 149 598
48 229 277 325 93 373
48 233 281 329 94 377
48 235 283 331 153 614
48 239 287 335 155 622
48 241 289 337 96 385
48 49 97 145 48 193
48 49 97 146 36 145
48 53 101 149 49 197
48 53 101 154 37 149
48 55 103 151 63 254
48 55 103 158 65 261
48 59 107 155 65 262
48 59 107 166 68 273
48 61 109 157 51 205
48 61 109 170 39 157
48 65 113 161 52 209
48 65 113 178 40 161
48 67 115 163 69 278
48 67 115 182 74 297
48 71 119 167 71 286
48 71 119 190 77 309
48 73 121 169 54 217
48 73 121 194 42 169
48 77 125 173 55 221
48 77 125 202 43 173
48 79 127 175 75 302
48 79 127 206 83 333
48 83 131 179 77 310
48 83 131 214 86 345
48 85 133 181 57 229
48 85 133 218 45 181
48 89 137 185 58 233
48 89 137 226 46 185
48 91 139 187 81 326
48 91 139 230 92 369
48 95 143 191 83 334
48 95 143 238 95 381
48 97 145 193 60 241
48 97 145 242 48 193
49 100 149 198 62 249
49 100 149 249 87 349
49 102 151 200 63 253
49 103 152 201 88 353
49 103 152 255 50 201
49 104 153 202 64 257
49 104 153 257 90 361
49 106 155 204 65 261
49 107 156 205 90 361
49 107 156 263 51 205
49 108 157 206 66 265
49 108 157 265 93 373
49 110 159 208 67 269
49 111 160 209 92 369
49 111 160 271 52 209
49 114 163 212 69 277
49 115 164 213 94 377
49 115 164 279 53 213
49 116 165 214 70 281
49 116 165 281 99 397
49 118 167 216 71 285
49 120 169 218 72 289
49 120 169 289 102 409
49 122 171 220 73 293
49 123 172 221 98 393
49 123 172 295 55 221
49 124 173 222 74 297
49 124 173 297 105 421
49 127 176 225 100 401
49 127 176 303 56 225
49 128 177 226 76 305
49 128 177 305 108 433
49 130 179 228 77 309
49 131 180 229 102 409
49 131 180 311 57 229
49 132 181 230 78 313
49 132 181 313 111 445
49 134 183 232 79 317
49 135 184 233 104 417
49 135 184 319 58 233
49 136 185 234 80 321
49 136 185 321 114 457
49 138 187 236 81 325
49 139 188 237 106 425
49 139 188 327 59 237
49 142 191 240 83 333
49 143 192 241 108 433
49 143 192 335 60 241
49 144 193 242 84 337
49 144 193 337 120 481
49 146 195 244 85 341
49 148 197 246 86 345
49 148 197 345 123 493
49 150 199 248 87 349
49 151 200 249 112 449
49 151 200 351 125 502
49 152 201 250 88 353
49 152 201 353 126 505
49 155 204 253 114 457
49 155 204 359 64 257
49 156 205 254 90 361
49 156 205 361 129 517
49 158 207 256 91 365
49 159 208 257 116 465
49 159 208 367 131 526
49 160 209 258 92 369
49 160 209 369 132 529
49 162 211 260 93 373
49 163 212 261 118 473
49 163 212 375 67 269
49 164 213 262 94 377
49 164 213 377 135 541
49 166 215 264 95 381
49 167 216 265 120 481
49 167 216 383 137 550
49 170 219 268 97 389
49 171 220 269 122 489
49 171 220 391 70 281
49 172 221 270 98 393
49 172 221 393 141 565
49 174 223 272 99 397
49 176 225 274 100 401
49 176 225 401 144 577
49 178 227 276 101 405
49 179 228 277 126 505
49 179 228 407 73 293
49 180 229 278 102 409
49 180 229 409 147 589
49 183 232 281 128 513
49 183 232 415 149 598
49 184 233 282 104 417
49 186 235 284 105 421
49 187 236 285 130 521
49 188 237 286 106 425
49 190 239 288 107 429
49 191 240 289 132 529
49 192 241 290 108 433
49 194 243 292 109 437
49 195 244 293 134 537
49 198 247 296 111 445
49 199 248 297 136 545
49 200 249 298 112 449
49 202 251 300 113 453
49 204 253 302 114 457
49 206 255 304 115 461
49 207 256 305 140 561
49 208 257 306 116 465
49 211 260 309 142 569
49 212 261 310 118 473
49 214 263 312 119 477
49 215 264 313 144 577
49 216 265 314 120 481
49 218 267 316 121 485
49 219 268 317 146 585
49 220 269 318 122 489
49 222 271 320 123 493
49 223 272 321 148 593
49 226 275 324 125 501
49 227 276 325 150 601
49 228 277 326 126 505
49 230 279 328 127 509
49 232 281 330 128 513
49 234 283 332 129 517
49 235 284 333 154 617
49 236 285 334 130 521
49 239 288 337 156 625
49 240 289 338 132 529
49 242 291 340 133 533
49 50 99 148 49 197
49 51 100 149 62 249
49 51 100 151 37 149
49 52 101 150 38 153
49 52 101 153 51 205
49 54 103 152 50 201
49 55 104 153 64 257
49 55 104 159 38 153
49 58 107 156 51 205
49 59 108 157 66 265
49 59 108 167 39 157
49 60 109 158 42 169
49 60 109 169 57 229
49 62 111 160 52 209
49 64 113 162 44 177
49 64 113 177 60 241
49 66 115 164 53 213
49 67 116 165 70 281
49 67 116 183 41 165
49 68 117 166 46 185
49 68 117 185 63 253
49 71 120 169 72 289
49 71 120 191 42 169
49 72 121 170 48 193
49 72 121 193 66 265
49 74 123 172 55 221
49 75 124 173 74 297
49 75 124 199 43 173
49 76 125 174 50 201
49 76 125 201 69 277
49 78 127 176 56 225
49 79 128 177 76 305
49 79 128 207 44 177
49 80 129 178 52 209
49 80 129 209 72 289
49 82 131 180 57 229
49 83 132 181 78 313
49 83 132 215 45 181
49 86 135 184 58 233
49 87 136 185 80 321
49 87 136 223 46 185
49 88 137 186 56 225
49 88 137 225 78 313
49 90 139 188 59 237
49 92 141 190 58 233
49 92 141 233 81 325
49 94 143 192 60 241
49 95 144 193 84 337
49 95 144 239 48 193
49 96 145 194 60 241
49 96 145 241 84 337
49 99 148 197 86 345
49 99 148 247 49 197
50 101 151 252 88 353
50 103 153 256 102 409
50 107 157 264 105 421
50 109 159 268 94 377
50 111 161 272 108 433
50 113 163 276 97 389
50 117 167 284 100 401
50 119 169 288 114 457
50 121 171 292 103 413
50 123 173 296 117 469
50 127 177 304 120 481
50 129 179 308 109 437
50 131 181 312 123 493
50 133 183 316 112 449
50 137 187 324 115 461
50 139 189 328 129 517
50 141 191 332 118 473
50 143 193 336 132 529
50 147 197 344 135 541
50 149 199 348 124 497
50 151 201 352 138 553
50 153 203 356 127 509
50 157 207 364 130 521
50 159 209 368 144 577
50 161 211 372 133 533
50 163 213 376 147 589
50 167 217 384 150 601
50 169 219 388 139 557
50 171 221 392 153 613
50 173 223 396 142 569
50 177 227 404 145 581
50 179 229 408 159 637
50 181 231 412 148 593
50 51 101 152 63 253
50 53 103 156 52 209
50 57 107 164 55 221
50 59 109 168 69 277
50 61 111 172 58 233
50 63 113 176 72 289
50 67 117 184 75 301
50 69 119 188 64 257
50 71 121 192 78 313
50 73 123 196 67 269
50 77 127 204 70 281
50 79 129 208 84 337
50 81 131 212 73 293
50 83 133 216 87 349
50 87 137 224 90 361
50 89 139 228 79 317
50 91 141 232 93 373
50 93 143 236 82 329
50 97 147 244 85 341
50 99 149 248 99 397
51 100 151 202 88 353
51 100 151 251 50 201
51 101 152 203 63 253
51 101 152 253 101 405
51 104 155 206 90 361
51 104 155 259 103 414
51 106 157 208 91 365
51 109 160 211 67 269
51 109 160 269 107 429
51 110 161 212 93 373
51 112 163 214 94 377
51 112 163 275 109 438
51 113 164 215 69 277
51 113 164 277 110 441
51 116 167 218 96 385
51 116 167 283 56 225
51 118 169 220 97 389
51 121 172 223 73 293
51 121 172 293 116 465
51 122 173 224 99 397
51 124 175 226 100 401
51 124 175 299 59 237
51 125 176 227 75 301
51 125 176 301 119 477
51 128 179 230 102 409
51 128 179 307 121 486
51 130 181 232 103 413
51 133 184 235 79 317
51 133 184 317 125 501
51 134 185 236 105 421
51 137 188 239 81 325
51 137 188 325 128 513
51 140 191 242 108 433
51 140 191 331 65 261
51 142 193 244 109 437
51 145 196 247 85 341
51 145 196 341 134 537
51 146 197 248 111 445
51 148 199 250 112 449
51 148 199 347 68 273
51 149 200 251 87 349
51 149 200 349 137 549
51 152 203 254 114 457
51 152 203 355 139 558
51 154 205 256 115 461
51 157 208 259 91 365
51 157 208 365 143 573
51 158 209 260 117 469
51 160 211 262 118 473
51 160 211 371 145 582
51 161 212 263 93 373
51 161 212 373 146 585
51 164 215 266 120 481
51 164 215 379 74 297
51 166 217 268 121 485
51 169 220 271 97 389
51 169 220 389 152 609
51 172 223 274 124 497
51 172 223 395 77 309
51 173 224 275 99 397
51 173 224 397 155 621
51 176 227 278 126 505
51 176 227 403 157 630
51 178 229 280 127 509
51 181 232 283 103 413
51 181 232 413 161 645
51 182 233 284 129 517
51 184 235 286 130 521
51 185 236 287 105 421
51 188 239 290 132 529
51 190 241 292 133 533
51 193 244 295 109 437
51 194 245 296 135 541
51 196 247 298 136 545
51 197 248 299 111 445
51 200 251 302 138 553
51 202 253 304 139 557
51 205 256 307 115 461
51 206 257 308 141 565
51 208 259 310 142 569
51 209 260 311 117 469
51 212 263 314 144 577
51 214 265 316 145 581
51 217 268 319 121 485
51 218 269 320 147 589
51 220 271 322 148 593
51 224 275 326 150 601
51 226 277 328 151 605
51 229 280 331 127 509
51 230 281 332 153 613
51 232 283 334 154 617
51 233 284 335 129 517
51 236 287 338 156 625
51 52 103 154 64 257
51 52 103 155 32 129
51 53 104 155 39 157
51 53 104 157 65 261
51 56 107 158 66 265
51 56 107 163 67 270
51 58 109 160 67 269
51 61 112 163 43 173
51 61 112 173 71 285
51 62 113 164 69 277
51 64 115 166 70 281
51 64 115 179 73 294
51 65 116 167 45 181
51 65 116 181 74 297
51 70 121 172 73 293
51 73 124 175 49 197
51 73 124 197 80 321
51 74 125 176 75 301
51 76 127 178 76 305
51 76 127 203 41 165
51 77 128 179 51 205
51 77 128 205 83 333
51 80 131 182 78 313
51 80 131 211 85 342
51 82 133 184 79 317
51 86 137 188 81 325
51 88 139 190 82 329
51 88 139 227 91 366
51 89 140 191 57 229
51 89 140 229 92 369
51 92 143 194 84 337
51 92 143 235 47 189
51 94 145 196 85 341
51 97 148 199 61 245
51 97 148 245 98 393
51 98 149 200 87 349
52 101 153 205 64 257
52 101 153 254 51 205
52 103 155 207 45 181
52 103 155 258 103 413
52 105 157 209 65 261
52 105 157 262 52 209
52 107 159 211 46 185
52 107 159 266 106 425
52 109 161 213 66 265
52 109 161 270 53 213
52 111 163 215 47 189
52 111 163 274 109 437
52 113 165 217 67 269
52 113 165 278 54 217
52 115 167 219 48 193
52 115 167 282 112 449
52 119 171 223 49 197
52 119 171 290 115 461
52 121 173 225 69 277
52 121 173 294 56 225
52 123 175 227 50 201
52 123 175 298 118 473
52 125 177 229 70 281
52 125 177 302 57 229
52 127 179 231 51 205
52 127 179 306 121 485
52 129 181 233 71 285
52 129 181 310 58 233
52 131 183 235 52 209
52 131 183 314 124 497
52 133 185 237 72 289
52 133 185 318 59 237
52 135 187 239 53 213
52 135 187 322 127 509
52 137 189 241 73 293
52 137 189 326 60 241
52 139 191 243 54 217
52 139 191 330 130 521
52 141 193 245 74 297
52 141 193 334 61 245
52 145 197 249 75 301
52 145 197 342 62 249
52 147 199 251 56 225
52 147 199 346 136 545
52 149 201 253 76 305
52 149 201 350 63 253
52 151 203 255 57 229
52 151 203 354 139 557
52 153 205 257 77 309
52 153 205 358 64 257
52 155 207 259 58 233
52 155 207 362 142 569
52 157 209 261 78 313
52 157 209 366 65 261
52 159 211 263 59 237
52 159 211 370 145 581
52 161 213 265 79 317
52 161 213 374 66 265
52 163 215 267 60 241
52 163 215 378 148 593
52 165 217 269 80 321
52 165 217 382 67 269
52 167 219 271 61 245
52 167 219 386 151 605
52 171 223 275 62 249
52 171 223 394 154 617
52 173 225 277 82 329
52 173 225 398 69 277
52 175 227 279 63 253
52 175 227 402 157 629
52 177 229 281 83 333
52 177 229 406 70 281
52 179 231 283 64 257
52 179 231 410 160 641
52 181 233 285 84 337
52 181 233 414 71 285
52 183 235 287 65 261
52 185 237 289 85 341
52 187 239 291 66 265
52 189 241 293 86 345
52 191 243 295 67 269
52 193 245 297 87 349
52 197 249 301 88 353
52 199 251 303 69 277
52 201 253 305 89 357
52 203 255 307 70 281
52 205 257 309 90 361
52 207 259 311 71 285
52 209 261 313 91 365
52 211 263 315 72 289
52 213 265 317 92 369
52 215 267 319 73 293
52 217 269 321 93 373
52 219 271 323 74 297
52 223 275 327 75 301
52 225 277 329 95 381
52 227 279 331 76 305
52 229 281 333 96 385
52 231 283 335 77 309
52 233 285 337 97 389
52 235 287 339 78 313
52 237 289 341 98 393
52 53 105 157 52 209
52 53 105 158 39 157
52 55 107 159 33 133
52 55 107 162 67 269
52 57 109 161 53 213
52 57 109 166 40 161
52 59 111 163 34 137
52 59 111 170 70 281
52 61 113 165 54 217
52 61 113 174 41 165
52 63 115 167 35 141
52 63 115 178 73 293
52 67 119 171 36 145
52 67 119 186 76 305
52 69 121 173 56 225
52 69 121 190 43 173
52 71 123 175 37 149
52 71 123 194 79 317
52 73 125 177 57 229
52 73 125 198 44 177
52 75 127 179 38 153
52 75 127 202 82 329
52 77 129 181 58 233
52 77 129 206 45 181
52 79 131 183 39 157
52 79 131 210 85 341
52 81 133 185 59 237
52 81 133 214 46 185
52 83 135 187 40 161
52 83 135 218 88 353
52 85 137 189 60 241
52 85 137 222 47 189
52 87 139 191 41 165
52 87 139 226 91 365
52 89 141 193 61 245
52 89 141 230 48 193
52 93 145 197 62 249
52 93 145 238 49 197
52 95 147 199 43 173
52 95 147 242 97 389
52 97 149 201 63 253
52 97 149 246 50 201
52 99 151 203 44 177
52 99 151 250 100 401
53 100 153 206 63 253
53 100 153 253 88 353
53 102 155 208 65 261
53 103 156 209 91 365
53 103 156 259 52 209
53 104 157 210 65 261
53 104 157 261 91 365
53 107 160 213 93 373
53 107 160 267 53 213
53 108 161 214 67 269
53 108 161 269 94 377
53 110 163 216 68 273
53 111 164 217 95 381
53 111 164 275 54 217
53 112 165 218 69 277
53 112 165 277 97 389
53 114 167 220 70 281
53 115 168 221 97 389
53 115 168 283 55 221
53 116 169 222 71 285
53 116 169 285 100 401
53 118 171 224 72 289
53 119 172 225 99 397
53 119 172 291 56 225
53 120 173 226 73 293
53 120 173 293 103 413
53 122 175 228 74 297
53 123 176 229 101 405
53 123 176 299 57 229
53 124 177 230 75 301
53 124 177 301 106 425
53 126 179 232 76 305
53 127 180 233 103 413
53 127 180 307 58 233
53 128 181 234 77 309
53 128 181 309 109 437
53 130 183 236 78 313
53 131 184 237 105 421
53 131 184 315 59 237
53 132 185 238 79 317
53 132 185 317 112 449
53 134 187 240 80 321
53 135 188 241 107 429
53 135 188 323 60 241
53 136 189 242 81 325
53 136 189 325 115 461
53 138 191 244 82 329
53 139 192 245 109 437
53 139 192 331 61 245
53 140 193 246 83 333
53 140 193 333 118 473
53 142 195 248 84 337
53 143 196 249 111 445
53 143 196 339 62 249
53 144 197 250 85 341
53 144 197 341 121 485
53 146 199 252 86 345
53 147 200 253 113 453
53 147 200 347 63 253
53 148 201 254 87 349
53 148 201 349 124 497
53 150 203 256 88 353
53 151 204 257 115 461
53 151 204 355 64 257
53 152 205 258 89 357
53 152 205 357 127 509
53 154 207 260 90 361
53 155 208 261 117 469
53 155 208 363 65 261
53 156 209 262 91 365
53 156 209 365 130 521
53 158 211 264 92 369
53 160 213 266 93 373
53 160 213 373 133 533
53 162 215 268 94 377
53 163 216 269 121 485
53 163 216 379 135 542
53 164 217 270 95 381
53 164 217 381 136 545
53 166 219 272 96 385
53 167 220 273 123 493
53 167 220 387 69 277
53 168 221 274 97 389
53 168 221 389 139 557
53 170 223 276 98 393
53 171 224 277 125 501
53 171 224 395 141 566
53 172 225 278 99 397
53 172 225 397 142 569
53 174 227 280 100 401
53 175 228 281 127 509
53 175 228 403 72 289
53 176 229 282 101 405
53 176 229 405 145 581
53 178 231 284 102 409
53 179 232 285 129 517
53 179 232 411 147 590
53 180 233 286 103 413
53 180 233 413 148 593
53 182 235 288 104 417
53 183 236 289 131 525
53 184 237 290 105 421
53 186 239 292 106 425
53 187 240 293 133 533
53 188 241 294 107 429
53 190 243 296 108 433
53 191 244 297 135 541
53 192 245 298 109 437
53 194 247 300 110 441
53 195 248 301 137 549
53 196 249 302 111 445
53 198 251 304 112 449
53 199 252 305 139 557
53 200 253 306 113 453
53 202 255 308 114 457
53 203 256 309 141 565
53 204 257 310 115 461
53 206 259 312 116 465
53 207 260 313 143 573
53 208 261 314 117 469
53 210 263 316 118 473
53 211 264 317 145 581
53 214 267 320 120 481
53 215 268 321 147 589
53 216 269 322 121 485
53 218 271 324 122 489
53 219 272 325 149 597
53 220 273 326 123 493
53 222 275 328 124 497
53 223 276 329 151 605
53 224 277 330 125 501
53 226 279 332 126 505
53 227 280 333 153 613
53 228 281 334 127 509
53 230 283 336 128 513
53 231 284 337 155 621
53 232 285 338 129 517
53 234 287 340 130 521
53 235 288 341 157 629
53 236 289 342 131 525
53 54 107 160 53 213
53 55 108 161 67 269
53 55 108 163 40 161
53 56 109 162 41 165
53 56 109 165 55 221
53 58 111 164 54 217
53 59 112 165 69 277
53 59 112 171 41 165
53 60 113 166 43 173
53 60 113 173 58 233
53 62 115 168 55 221
53 63 116 169 71 285
53 63 116 179 42 169
53 64 117 170 45 181
53 64 117 181 61 245
53 66 119 172 56 225
53 67 120 173 73 293
53 67 120 187 43 173
53 68 121 174 47 189
53 68 121 189 64 257
53 70 123 176 57 229
53 71 124 177 75 301
53 71 124 195 44 177
53 72 125 178 49 197
53 72 125 197 67 269
53 74 127 180 58 233
53 75 128 181 77 309
53 75 128 203 45 181
53 76 129 182 51 205
53 76 129 205 70 281
53 78 131 184 59 237
53 79 132 185 79 317
53 79 132 211 46 185
53 80 133 186 53 213
53 80 133 213 73 293
53 82 135 188 60 241
53 83 136 189 81 325
53 83 136 219 47 189
53 84 137 190 55 221
53 84 137 221 76 305
53 86 139 192 61 245
53 87 140 193 83 333
53 87 140 227 48 193
53 88 141 194 57 229
53 88 141 229 79 317
53 90 143 196 62 249
53 91 144 197 85 341
53 91 144 235 49 197
53 92 145 198 59 237
53 92 145 237 82 329
53 94 147 200 63 253
53 95 148 201 87 349
53 95 148 243 50 201
53 96 149 202 61 245
53 96 149 245 85 341
53 98 151 204 64 257
53 99 152 205 89 357
53 99 152 251 51 205
54 101 155 256 89 357
54 103 157 260 104 417
54 107 161 268 107 429
54 109 163 272 95 381
54 113 167 280 98 393
54 115 169 284 113 453
54 119 173 292 116 465
54 121 175 296 104 417
54 125 179 304 107 429
54 127 181 308 122 489
54 131 185 316 125 501
54 133 187 320 113 453
54 137 191 328 116 465
54 139 193 332 131 525
54 143 197 340 134 537
54 145 199 344 122 489
54 149 203 352 125 501
54 151 205 356 140 561
54 155 209 364 143 573
54 157 211 368 131 525
54 161 215 376 134 537
54 163 217 380 149 597
54 167 221 388 152 609
54 169 223 392 140 561
54 173 227 400 143 573
54 175 229 404 158 633
54 179 233 412 161 645
54 55 109 164 68 273
54 59 113 172 71 285
54 61 115 176 59 237
54 65 119 184 62 249
54 67 121 188 77 309
54 71 125 196 80 321
54 73 127 200 68 273
54 77 131 208 71 285
54 79 133 212 86 345
54 83 137 220 89 357
54 85 139 224 77 309
54 89 143 232 80 321
54 91 145 236 95 381
54 95 149 244 98 393
54 97 151 248 86 345
55 101 156 211 64 257
55 101 156 257 103 413
55 102 157 212 92 369
55 104 159 214 93 373
55 104 159 263 105 422
55 106 161 216 94 377
55 108 163 218 95 381
55 108 163 271 54 217
55 109 164 219 68 273
55 109 164 273 109 437
55 112 167 222 97 389
55 112 167 279 111 446
55 113 168 223 70 281
55 113 168 281 112 449
55 114 169 224 98 393
55 116 171 226 99 397
55 116 171 287 57 229
55 117 172 227 72 289
55 117 172 289 115 461
55 118 173 228 100 401
55 122 177 232 102 409
55 124 179 234 103 413
55 124 179 303 60 241
55 126 181 236 104 417
55 128 183 238 105 421
55 128 183 311 123 494
55 129 184 239 78 313
55 129 184 313 124 497
55 133 188 243 80 321
55 133 188 321 127 509
55 134 189 244 108 433
55 136 191 246 109 437
55 136 191 327 129 518
55 137 192 247 82 329
55 137 192 329 130 521
55 138 193 248 110 441
55 141 196 251 84 337
55 141 196 337 133 533
55 142 197 252 112 449
55 144 199 254 113 453
55 144 199 343 135 542
55 146 201 256 114 457
55 148 203 258 115 461
55 148 203 351 69 277
55 149 204 259 88 353
55 149 204 353 139 557
55 152 207 262 117 469
55 152 207 359 141 566
55 153 208 263 90 361
55 153 208 361 142 569
55 156 211 266 119 477
55 156 211 367 72 289
55 157 212 267 92 369
55 157 212 369 145 581
55 158 213 268 120 481
55 161 216 271 94 377
55 161 216 377 148 593
55 162 217 272 122 489
55 164 219 274 123 493
55 164 219 383 75 301
55 166 221 276 124 497
55 168 223 278 125 501
55 168 223 391 153 614
55 169 224 279 98 393
55 169 224 393 154 617
55 172 227 282 127 509
55 172 227 399 78 313
55 173 228 283 100 401
55 173 228 401 157 629
55 174 229 284 128 513
55 177 232 287 102 409
55 177 232 409 160 641
55 178 233 288 130 521
55 181 236 291 104 417
55 182 237 292 132 529
55 184 239 294 133 533
55 186 241 296 134 537
55 188 243 298 135 541
55 189 244 299 108 433
55 192 247 302 137 549
55 193 248 303 110 441
55 194 249 304 138 553
55 196 251 306 139 557
55 197 252 307 112 449
55 201 256 311 114 457
55 202 257 312 142 569
55 204 259 314 143 573
55 206 261 316 144 577
55 208 263 318 145 581
55 212 267 322 147 589
55 213 268 323 120 481
55 214 269 324 148 593
55 216 271 326 149 597
55 217 272 327 122 489
55 218 273 328 150 601
55 221 276 331 124 497
55 222 277 332 152 609
55 224 279 334 153 613
55 226 281 336 154 617
55 228 283 338 155 621
55 229 284 339 128 513
55 232 287 342 157 629
55 233 288 343 130 521
55 234 289 344 158 633
55 56 111 166 69 277
55 56 111 167 69 278
55 57 112 167 42 169
55 57 112 169 70 281
55 58 113 168 70 281
55 61 116 171 44 177
55 61 116 177 73 293
55 62 117 172 72 289
55 64 119 174 73 293
55 64 119 183 75 302
55 68 123 178 75 301
55 68 123 191 39 157
55 69 124 179 48 193
55 69 124 193 79 317
55 72 127 182 77 309
55 72 127 199 81 326
55 73 128 183 50 201
55 73 128 201 82 329
55 74 129 184 78 313
55 76 131 186 79 317
55 76 131 207 42 169
55 78 133 188 80 321
55 81 136 191 54 217
55 81 136 217 88 353
55 82 137 192 82 329
55 84 139 194 83 333
55 84 139 223 45 181
55 86 141 196 84 337
55 89 144 199 58 233
55 89 144 233 94 377
55 92 147 202 87 349
55 92 147 239 48 193
55 93 148 203 60 241
55 93 148 241 97 389
55 94 149 204 88 353
55 96 151 206 89 357
55 96 151 247 99 398
55 97 152 207 62 249
55 97 152 249 100 401
55 98 153 208 90 361
56 101 157 213 67 269
56 101 157 258 53 213
56 103 159 215 93 374
56 103 159 262 105 421
56 107 163 219 95 382
56 107 163 270 108 433
56 109 165 221 69 277
56 109 165 274 55 221
56 111 167 223 97 390
56 111 167 278 111 445
56 113 169 225 70 281
56 113 169 282 56 225
56 115 171 227 99 398
56 115 171 286 114 457
56 117 173 229 71 285
56 117 173 290 57 229
56 121 177 233 72 289
56 121 177 298 58 233
56 123 179 235 103 414
56 123 179 302 120 481
56 125 181 237 73 293
56 125 181 306 59 237
56 127 183 239 105 422
56 127 183 310 123 493
56 129 185 241 74 297
56 129 185 314 60 241
56 131 187 243 107 430
56 131 187 318 126 505
56 135 191 247 109 438
56 135 191 326 129 517
56 137 193 249 76 305
56 137 193 330 62 249
56 139 195 251 111 446
56 139 195 334 132 529
56 141 197 253 77 309
56 141 197 338 63 253
56 143 199 255 113 454
56 143 199 342 135 541
56 145 201 257 78 313
56 145 201 346 64 257
56 149 205 261 79 317
56 149 205 354 65 261
56 151 207 263 117 470
56 151 207 358 141 565
56 153 209 265 80 321
56 153 209 362 66 265
56 155 211 267 119 478
56 155 211 366 144 577
56 157 213 269 81 325
56 157 213 370 67 269
56 159 215 271 121 486
56 159 215 374 147 589
56 163 219 275 123 494
56 163 219 382 150 601
56 165 221 277 83 333
56 165 221 386 69 277
56 167 223 279 125 502
56 167 223 390 153 613
56 169 225 281 84 337
56 169 225 394 70 281
56 171 227 283 127 510
56 171 227 398 156 625
56 173 229 285 85 341
56 173 229 402 71 285
56 177 233 289 86 345
56 177 233 410 72 289
56 179 235 291 131 526
56 179 235 414 162 649
56 181 237 293 87 349
56 183 239 295 133 534
56 185 241 297 88 353
56 187 243 299 135 542
56 191 247 303 137 550
56 193 249 305 90 361
56 195 251 307 139 558
56 197 253 309 91 365
56 199 255 311 141 566
56 201 257 313 92 369
56 205 261 317 93 373
56 207 263 319 145 582
56 209 265 321 94 377
56 211 267 323 147 590
56 213 269 325 95 381
56 215 271 327 149 598
56 219 275 331 151 606
56 221 277 333 97 389
56 223 279 335 153 614
56 225 281 337 98 393
56 227 283 339 155 622
56 229 285 341 99 397
56 233 289 345 100 401
56 57 113 169 56 225
56 57 113 170 42 169
56 59 115 171 71 286
56 59 115 174 72 289
56 61 117 173 57 229
56 61 117 178 43 173
56 65 121 177 58 233
56 65 121 186 44 177
56 67 123 179 75 302
56 67 123 190 78 313
56 69 125 181 59 237
56 69 125 194 45 181
56 71 127 183 77 310
56 71 127 198 81 325
56 73 129 185 60 241
56 73 129 202 46 185
56 75 131 187 79 318
56 75 131 206 84 337
56 79 135 191 81 326
56 79 135 214 87 349
56 81 137 193 62 249
56 81 137 218 48 193
56 83 139 195 83 334
56 83 139 222 90 361
56 85 141 197 63 253
56 85 141 226 49 197
56 87 143 199 85 342
56 87 143 230 93 373
56 89 145 201 64 257
56 89 145 234 50 201
56 93 149 205 65 261
56 93 149 242 51 205
56 95 151 207 89 358
56 95 151 246 99 397
56 97 153 209 66 265
56 97 153 250 52 209
56 99 155 211 91 366
56 99 155 254 102 409
57 100 157 214 64 257
57 100 157 257 89 357
57 103 160 217 94 377
57 103 160 263 54 217
57 104 161 218 66 265
57 104 161 265 92 369
57 106 163 220 69 277
57 107 164 221 96 385
57 107 164 271 55 221
57 110 167 224 70 281
57 112 169 226 70 281
57 112 169 281 98 393
57 115 172 229 100 401
57 115 172 287 57 229
57 116 173 230 72 289
57 116 173 289 101 405
57 118 175 232 73 293
57 119 176 233 102 409
57 119 176 295 58 233
57 122 179 236 75 301
57 124 181 238 76 305
57 124 181 305 107 429
57 127 184 241 106 425
57 127 184 311 60 241
57 128 185 242 78 313
57 128 185 313 110 441
57 130 187 244 79 317
57 131 188 245 108 433
57 131 188 319 61 245
57 134 191 248 81 325
57 136 193 250 82 329
57 136 193 329 116 465
57 139 196 253 112 449
57 139 196 335 63 253
57 140 197 254 84 337
57 140 197 337 119 477
57 142 199 256 85 341
57 143 200 257 114 457
57 143 200 343 64 257
57 146 203 260 87 349
57 148 205 262 88 353
57 148 205 353 125 501
57 151 208 265 118 473
57 151 208 359 66 265
57 154 211 268 91 365
57 155 212 269 120 481
57 155 212 367 67 269
57 158 215 272 93 373
57 160 217 274 94 377
57 160 217 377 134 537
57 163 220 277 124 497
57 163 220 383 69 277
57 164 221 278 96 385
57 164 221 385 137 549
57 166 223 280 97 389
57 167 224 281 126 505
57 167 224 391 70 281
57 170 227 284 99 397
57 172 229 286 100 401
57 172 229 401 143 573
57 175 232 289 130 521
57 175 232 407 145 582
57 176 233 290 102 409
57 176 233 409 146 585
57 178 235 292 103 413
57 179 236 293 132 529
57 182 239 296 105 421
57 184 241 298 106 425
57 187 244 301 136 545
57 188 245 302 108 433
57 191 248 305 138 553
57 194 251 308 111 445
57 196 253 310 112 449
57 199 256 313 142 569
57 200 257 314 114 457
57 202 259 316 115 461
57 203 260 317 144 577
57 206 263 320 117 469
57 208 265 322 118 473
57 211 268 325 148 593
57 212 269 326 120 481
57 214 271 328 121 485
57 215 272 329 150 601
57 218 275 332 123 493
57 220 277 334 124 497
57 223 280 337 154 617
57 224 281 338 126 505
57 226 283 340 127 509
57 227 284 341 156 625
57 230 287 344 129 517
57 232 289 346 130 521
57 58 115 172 57 229
57 59 116 173 72 289
57 59 116 175 43 173
57 62 119 176 58 233
57 64 121 178 46 185
57 64 121 185 62 249
57 67 124 181 76 305
57 67 124 191 45 181
57 68 125 182 48 193
57 68 125 193 65 261
57 70 127 184 60 241
57 71 128 185 78 313
57 71 128 199 46 185
57 74 131 188 61 245
57 79 136 193 82 329
57 79 136 215 48 193
57 80 137 194 54 217
57 80 137 217 74 297
57 82 139 196 63 253
57 83 140 197 84 337
57 83 140 223 49 197
57 86 143 200 64 257
57 88 145 202 58 233
57 88 145 233 80 321
57 91 148 205 88 353
57 91 148 239 51 205
57 92 149 206 60 241
57 92 149 241 83 333
57 94 151 208 66 265
57 98 155 212 67 269
58 101 159 260 90 361
58 103 161 264 106 425
58 105 163 268 93 373
58 107 165 272 109 437
58 109 167 276 96 385
58 111 169 280 112 449
58 113 171 284 99 397
58 115 173 288 115 461
58 117 175 292 102 409
58 119 177 296 118 473
58 121 179 300 105 421
58 123 181 304 121 485
58 125 183 308 108 433
58 127 185 312 124 497
58 129 187 316 111 445
58 131 189 320 127 509
58 133 191 324 114 457
58 135 193 328 130 521
58 137 195 332 117 469
58 139 197 336 133 533
58 141 199 340 120 481
58 143 201 344 136 545
58 147 205 352 139 557
58 149 207 356 126 505
58 151 209 360 142 569
58 153 211 364 129 517
58 155 213 368 145 581
58 157 215 372 132 529
58 159 217 376 148 593
58 161 219 380 135 541
58 163 221 384 151 605
58 165 223 388 138 553
58 167 225 392 154 617
58 169 227 396 141 565
58 171 229 400 157 629
58 173 231 404 144 577
58 175 233 408 160 641
58 177 235 412 147 589
58 59 117 176 73 293
58 61 119 180 60 241
58 63 121 184 76 305
58 65 123 188 63 253
58 67 125 192 79 317
58 69 127 196 66 265
58 71 129 200 82 329
58 73 131 204 69 277
58 75 133 208 85 341
58 77 135 212 72 289
58 79 137 216 88 353
58 81 139 220 75 301
58 83 141 224 91 365
58 85 143 228 78 313
58 89 147 236 81 325
58 91 149 240 97 389
58 93 151 244 84 337
58 95 153 248 100 401
58 97 155 252 87 349
58 99 157 256 103 413
59 100 159 218 94 377
59 100 159 259 52 209
59 101 160 219 65 261
59 101 160 261 105 421
59 102 161 220 95 381
59 104 163 222 96 385
59 104 163 267 107 430
59 105 164 223 67 269
59 105 164 269 108 433
59 106 165 224 97 389
59 108 167 226 98 393
59 108 167 275 55 221
59 109 168 227 69 277
59 109 168 277 111 445
59 110 169 228 99 397
59 112 171 230 100 401
59 112 171 283 113 454
59 113 172 231 71 285
59 113 172 285 114 457
59 114 173 232 101 405
59 116 175 234 102 409
59 116 175 291 58 233
59 117 176 235 73 293
59 117 176 293 117 469
59 120 179 238 104 417
59 120 179 299 119 478
59 121 180 239 75 301
59 121 180 301 120 481
59 122 181 240 105 421
59 124 183 242 106 425
59 124 183 307 61 245
59 125 184 243 77 309
59 125 184 309 123 493
59 126 185 244 107 429
59 128 187 246 108 433
59 128 187 315 125 502
59 129 188 247 79 317
59 129 188 317 126 505
59 130 189 248 109 437
59 132 191 250 110 441
59 132 191 323 64 257
59 133 192 251 81 325
59 133 192 325 129 517
59 134 193 252 111 445
59 136 195 254 112 449
59 136 195 331 131 526
59 137 196 255 83 333
59 137 196 333 132 529
59 138 197 256 113 453
59 140 199 258 114 457
59 140 199 339 67 269
59 141 200 259 85 341
59 141 200 341 135 541
59 142 201 260 115 461
59 144 203 262 116 465
59 144 203 347 137 550
59 145 204 263 87 349
59 145 204 349 138 553
59 146 205 264 117 469
59 148 207 266 118 473
59 148 207 355 70 281
59 149 208 267 89 357
59 149 208 357 141 565
59 150 209 268 119 477
59 152 211 270 120 481
59 152 211 363 143 574
59 153 212 271 91 365
59 153 212 365 144 577
59 154 213 272 121 485
59 156 215 274 122 489
59 156 215 371 73 293
59 157 216 275 93 373
59 157 216 373 147 589
59 158 217 276 123 493
59 160 219 278 124 497
59 160 219 379 149 598
59 161 220 279 95 381
59 161 220 381 150 601
59 162 221 280 125 501
59 164 223 282 126 505
59 164 223 387 76 305
59 165 224 283 97 389
59 165 224 389 153 613
59 166 225 284 127 509
59 168 227 286 128 513
59 168 227 395 155 622
59 169 228 287 99 397
59 169 228 397 156 625
59 170 229 288 129 517
59 172 231 290 130 521
59 172 231 403 79 317
59 173 232 291 101 405
59 173 232 405 159 637
59 174 233 292 131 525
59 176 235 294 132 529
59 176 235 411 161 646
59 178 237 296 133 533
59 180 239 298 134 537
59 181 240 299 105 421
59 182 241 300 135 541
59 184 243 302 136 545
59 185 244 303 107 429
59 186 245 304 137 549
59 188 247 306 138 553
59 189 248 307 109 437
59 190 249 308 139 557
59 192 251 310 140 561
59 193 252 311 111 445
59 194 253 312 141 565
59 196 255 314 142 569
59 197 256 315 113 453
59 198 257 316 143 573
59 200 259 318 144 577
59 201 260 319 115 461
59 202 261 320 145 581
59 204 263 322 146 585
59 205 264 323 117 469
59 206 265 324 147 589
59 208 267 326 148 593
59 209 268 327 119 477
59 210 269 328 149 597
59 212 271 330 150 601
59 213 272 331 121 485
59 214 273 332 151 605
59 216 275 334 152 609
59 217 276 335 123 493
59 218 277 336 153 613
59 220 279 338 154 617
59 221 280 339 125 501
59 222 281 340 155 621
59 224 283 342 156 625
59 225 284 343 127 509
59 226 285 344 157 629
59 228 287 346 158 633
59 229 288 347 129 517
59 230 289 348 159 637
59 60 119 178 74 297
59 60 119 179 37 149
59 61 120 179 45 181
59 61 120 181 75 301
59 62 121 180 75 301
59 64 123 182 76 305
59 64 123 187 77 310
59 65 124 183 47 189
59 65 124 189 78 313
59 66 125 184 77 309
59 68 127 186 78 313
59 68 127 195 40 161
59 69 128 187 49 197
59 69 128 197 81 325
59 70 129 188 79 317
59 72 131 190 80 321
59 72 131 203 83 334
59 73 132 191 51 205
59 73 132 205 84 337
59 74 133 192 81 325
59 76 135 194 82 329
59 76 135 211 43 173
59 77 136 195 53 213
59 77 136 213 87 349
59 78 137 196 83 333
59 80 139 198 84 337
59 80 139 219 89 358
59 81 140 199 55 221
59 81 140 221 90 361
59 82 141 200 85 341
59 84 143 202 86 345
59 84 143 227 46 185
59 85 144 203 57 229
59 85 144 229 93 373
59 86 145 204 87 349
59 88 147 206 88 353
59 88 147 235 95 382
59 89 148 207 59 237
59 89 148 237 96 385
59 90 149 208 89 357
59 92 151 210 90 361
59 92 151 243 49 197
59 93 152 211 61 245
59 93 152 245 99 397
59 94 153 212 91 365
59 96 155 214 92 369
59 96 155 251 101 406
59 97 156 215 63 253
59 97 156 253 102 409
59 98 157 216 93 373
60 101 161 221 70 281
60 101 161 262 55 221
60 103 163 223 48 193
60 103 163 266 107 429
60 107 167 227 49 197
60 107 167 274 110 441
60 109 169 229 72 289
60 109 169 278 57 229
60 113 173 233 73 293
60 113 173 286 58 233
60 119 179 239 52 209
60 119 179 298 119 477
60 121 181 241 75 301
60 121 181 302 60 241
60 127 187 247 54 217
60 127 187 314 125 501
60 131 191 251 55 221
60 131 191 322 128 513
60 133 193 253 78 313
60 133 193 326 63 253
60 137 197 257 79 317
60 137 197 334 64 257
60 139 199 259 57 229
60 139 199 338 134 537
60 143 203 263 58 233
60 143 203 346 137 549
60 149 209 269 82 329
60 149 209 358 67 269
60 151 211 271 60 241
60 151 211 362 143 573
60 157 217 277 84 337
60 157 217 374 69 277
60 161 221 281 85 341
60 161 221 382 70 281
60 163 223 283 63 253
60 163 223 386 152 609
60 167 227 287 64 257
60 167 227 394 155 621
60 169 229 289 87 349
60 169 229 398 72 289
60 173 233 293 88 353
60 173 233 406 73 293
60 179 239 299 67 269
60 181 241 301 90 361
60 187 247 307 69 277
60 191 251 311 70 281
60 193 253 313 93 373
60 197 257 317 94 377
60 199 259 319 72 289
60 203 263 323 73 293
60 209 269 329 97 389
60 211 271 331 75 301
60 217 277 337 99 397
60 221 281 341 100 401
60 223 283 343 78 313
60 227 287 347 79 317
60 229 289 349 102 409
60 61 121 181 60 241
60 61 121 182 45 181
60 67 127 187 39 157
60 67 127 194 80 321
60 71 131 191 40 161
60 71 131 202 83 333
60 73 133 193 63 253
60 73 133 206 48 193
60 77 137 197 64 257
60 77 137 214 49 197
60 79 139 199 42 169
60 79 139 218 89 357
60 83 143 203 43 173
60 83 143 226 92 369
60 89 149 209 67 269
60 89 149 238 52 209
60 91 151 211 45 181
60 91 151 242 98 393
60 97 157 217 69 277
60 97 157 254 54 217
61 100 161 222 65 261
61 100 161 261 90 361
61 102 163 224 71 285
61 103 164 225 97 389
61 103 164 267 56 225
61 104 165 226 67 269
61 104 165 269 93 373
61 106 167 228 72 289
61 107 168 229 99 397
61 107 168 275 57 229
61 108 169 230 69 277
61 108 169 277 96 385
61 110 171 232 73 293
61 111 172 233 101 405
61 111 172 283 58 233
61 112 173 234 71 285
61 112 173 285 99 397
61 114 175 236 74 297
61 115 176 237 103 413
61 115 176 291 59 237
61 116 177 238 73 293
61 116 177 293 102 409
61 118 179 240 75 301
61 119 180 241 105 421
61 119 180 299 60 241
61 120 181 242 75 301
61 120 181 301 105 421
61 123 184 245 107 429
61 123 184 307 61 245
61 124 185 246 77 309
61 124 185 309 108 433
61 126 187 248 78 313
61 127 188 249 109 437
61 127 188 315 62 249
61 128 189 250 79 317
61 128 189 317 111 445
61 130 191 252 80 321
61 131 192 253 111 445
61 131 192 323 63 253
61 132 193 254 81 325
61 132 193 325 114 457
61 134 195 256 82 329
61 135 196 257 113 453
61 135 196 331 64 257
61 136 197 258 83 333
61 136 197 333 117 469
61 138 199 260 84 337
61 139 200 261 115 461
61 139 200 339 65 261
61 140 201 262 85 341
61 140 201 341 120 481
61 142 203 264 86 345
61 143 204 265 117 469
61 143 204 347 66 265
61 144 205 266 87 349
61 144 205 349 123 493
61 146 207 268 88 353
61 147 208 269 119 477
61 147 208 355 67 269
61 148 209 270 89 357
61 148 209 357 126 505
61 150 211 272 90 361
61 151 212 273 121 485
61 151 212 363 68 273
61 152 213 274 91 365
61 152 213 365 129 517
61 154 215 276 92 369
61 155 216 277 123 493
61 155 216 371 69 277
61 156 217 278 93 373
61 156 217 373 132 529
61 158 219 280 94 377
61 159 220 281 125 501
61 159 220 379 70 281
61 160 221 282 95 381
61 160 221 381 135 541
61 162 223 284 96 385
61 163 224 285 127 509
61 163 224 387 71 285
61 164 225 286 97 389
61 164 225 389 138 553
61 166 227 288 98 393
61 167 228 289 129 517
61 167 228 395 72 289
61 168 229 290 99 397
61 168 229 397 141 565
61 170 231 292 100 401
61 171 232 293 131 525
61 171 232 403 73 293
61 172 233 294 101 405
61 172 233 405 144 577
61 174 235 296 102 409
61 175 236 297 133 533
61 175 236 411 74 297
61 176 237 298 103 413
61 176 237 413 147 589
61 178 239 300 104 417
61 179 240 301 135 541
61 180 241 302 105 421
61 182 243 304 106 425
61 184 245 306 107 429
61 186 247 308 108 433
61 187 248 309 139 557
61 188 249 310 109 437
61 190 251 312 110 441
61 191 252 313 141 565
61 192 253 314 111 445
61 194 255 316 112 449
61 195 256 317 143 573
61 196 257 318 113 453
61 198 259 320 114 457
61 199 260 321 145 581
61 200 261 322 115 461
61 202 263 324 116 465
61 203 264 325 147 589
61 204 265 326 117 469
61 206 267 328 118 473
61 207 268 329 149 597
61 208 269 330 119 477
61 210 271 332 120 481
61 211 272 333 151 605
61 212 273 334 121 485
61 214 275 336 122 489
61 215 276 337 153 613
61 216 277 338 123 493
61 218 279 340 124 497
61 219 280 341 155 621
61 220 281 342 125 501
61 222 283 344 126 505
61 223 284 345 157 629
61 224 285 346 127 509
61 226 287 348 128 513
61 227 288 349 159 637
61 228 289 350 129 517
61 62 123 184 61 245
61 63 124 185 77 309
61 63 124 187 46 185
61 64 125 186 47 189
61 64 125 189 63 253
61 66 127 188 62 249
61 67 128 189 79 317
61 67 128 195 47 189
61 68 129 190 49 197
61 68 129 197 66 265
61 70 131 192 63 253
61 71 132 193 81 325
61 71 132 203 48 193
61 72 133 194 51 205
61 72 133 205 69 277
61 74 135 196 64 257
61 75 136 197 83 333
61 75 136 211 49 197
61 76 137 198 53 213
61 76 137 213 72 289
61 78 139 200 65 261
61 79 140 201 85 341
61 79 140 219 50 201
61 80 141 202 55 221
61 80 141 221 75 301
61 82 143 204 66 265
61 83 144 205 87 349
61 83 144 227 51 205
61 84 145 206 57 229
61 84 145 229 78 313
61 86 147 208 67 269
61 87 148 209 89 357
61 87 148 235 52 209
61 88 149 210 59 237
61 88 149 237 81 325
61 90 151 212 68 273
61 91 152 213 91 365
61 91 152 243 53 213
61 92 153 214 61 245
61 92 153 245 84 337
61 94 155 216 69 277
61 95 156 217 93 373
61 95 156 251 54 217
61 96 157 218 63 253
61 96 157 253 87 349
61 98 159 220 70 281
61 99 160 221 95 381
61 99 160 259 55 221
62 101 163 264 91 365
62 103 165 268 108 433
62 105 167 272 94 377
62 107 169 276 111 445
62 109 171 280 97 389
62 111 173 284 114 457
62 113 175 288 100 401
62 115 177 292 117 469
62 117 179 296 103 413
62 119 181 300 120 481
62 121 183 304 106 425
62 123 185 308 123 493
62 125 187 312 109 437
62 127 189 316 126 505
62 129 191 320 112 449
62 131 193 324 129 517
62 133 195 328 115 461
62 135 197 332 132 529
62 137 199 336 118 473
62 139 201 340 135 541
62 141 203 344 121 485
62 143 205 348 138 553
62 145 207 352 124 497
62 147 209 356 141 565
62 149 211 360 127 509
62 151 213 364 144 577
62 153 215 368 130 521
62 157 219 376 133 533
62 159 221 380 150 601
62 161 223 384 136 545
62 163 225 388 153 613
62 165 227 392 139 557
62 167 229 396 156 625
62 169 231 400 142 569
62 171 233 404 159 637
62 173 235 408 145 581
62 175 237 412 162 649
62 63 125 188 78 313
62 65 127 192 64 257
62 67 129 196 81 325
62 69 131 200 67 269
62 71 133 204 84 337
62 73 135 208 70 281
62 75 137 212 87 349
62 77 139 216 73 293
62 79 141 220 90 361
62 81 143 224 76 305
62 83 145 228 93 373
62 85 147 232 79 317
62 87 149 236 96 385
62 89 151 240 82 329
62 91 153 244 99 397
62 95 157 252 102 409
62 97 159 256 88 353
62 99 161 260 105 421
63 100 163 226 97 389
63 100 163 263 53 213
63 101 164 227 66 265
63 101 164 265 107 429
63 104 167 230 99 397
63 104 167 271 109 438
63 106 169 232 100 401
63 109 172 235 70 281
63 109 172 281 113 453
63 110 173 236 102 409
63 113 176 239 72 289
63 113 176 289 116 465
63 116 179 242 105 421
63 116 179 295 59 237
63 118 181 244 106 425
63 121 184 247 76 305
63 121 184 305 122 489
63 122 185 248 108 433
63 124 187 250 109 437
63 124 187 311 62 249
63 125 188 251 78 313
63 125 188 313 125 501
63 128 191 254 111 445
63 128 191 319 127 510
63 130 193 256 112 449
63 134 197 260 114 457
63 136 199 262 115 461
63 136 199 335 133 534
63 137 200 263 84 337
63 137 200 337 134 537
63 142 205 268 118 473
63 145 208 271 88 353
63 145 208 353 140 561
63 146 209 272 120 481
63 148 211 274 121 485
63 148 211 359 71 285
63 149 212 275 90 361
63 149 212 361 143 573
63 152 215 278 123 493
63 152 215 367 145 582
63 157 220 283 94 377
63 157 220 377 149 597
63 158 221 284 126 505
63 160 223 286 127 509
63 160 223 383 151 606
63 164 227 290 129 517
63 164 227 391 77 309
63 166 229 292 130 521
63 169 232 295 100 401
63 169 232 401 158 633
63 170 233 296 132 529
63 172 235 298 133 533
63 172 235 407 80 321
63 173 236 299 102 409
63 173 236 409 161 645
63 176 239 302 135 541
63 178 241 304 136 545
63 181 244 307 106 425
63 184 247 310 139 557
63 185 248 311 108 433
63 188 251 314 141 565
63 190 253 316 142 569
63 193 256 319 112 449
63 194 257 320 144 577
63 197 260 323 114 457
63 200 263 326 147 589
63 202 265 328 148 593
63 205 268 331 118 473
63 206 269 332 150 601
63 208 271 334 151 605
63 209 272 335 120 481
63 212 275 338 153 613
63 214 277 340 154 617
63 218 281 344 156 625
63 220 283 346 157 629
63 221 284 347 126 505
63 64 127 190 79 317
63 64 127 191 79 318
63 65 128 191 48 193
63 65 128 193 80 321
63 68 131 194 81 325
63 68 131 199 41 165
63 73 136 199 52 209
63 73 136 209 86 345
63 74 137 200 84 337
63 76 139 202 85 341
63 76 139 215 44 177
63 80 143 206 87 349
63 80 143 223 91 366
63 82 145 208 88 353
63 85 148 211 58 233
63 85 148 233 95 381
63 86 149 212 90 361
63 88 151 214 91 365
63 88 151 239 97 390
63 89 152 215 60 241
63 89 152 241 98 393
63 92 155 218 93 373
63 92 155 247 50 201
63 94 157 220 94 377
63 97 160 223 64 257
63 97 160 257 104 417
64 101 165 229 73 293
64 101 165 266 57 229
64 103 167 231 99 398
64 103 167 270 109 437
64 105 169 233 74 297
64 105 169 274 58 233
64 107 171 235 101 406
64 107 171 278 112 449
64 109 173 237 75 301
64 109 173 282 59 237
64 111 175 239 103 414
64 111 175 286 115 461
64 113 177 241 76 305
64 113 177 290 60 241
64 115 179 243 105 422
64 115 179 294 118 473
64 117 181 245 77 309
64 117 181 298 61 245
64 119 183 247 107 430
64 119 183 302 121 485
64 121 185 249 78 313
64 121 185 306 62 249
64 123 187 251 109 438
64 123 187 310 124 497
64 125 189 253 79 317
64 125 189 314 63 253
64 127 191 255 111 446
64 127 191 318 127 509
64 129 193 257 80 321
64 129 193 322 64 257
64 131 195 259 113 454
64 131 195 326 130 521
64 133 197 261 81 325
64 133 197 330 65 261
64 135 199 263 115 462
64 135 199 334 133 533
64 137 201 265 82 329
64 137 201 338 66 265
64 139 203 267 117 470
64 139 203 342 136 545
64 141 205 269 83 333
64 141 205 346 67 269
64 143 207 271 119 478
64 143 207 350 139 557
64 145 209 273 84 337
64 145 209 354 68 273
64 147 211 275 121 486
64 147 211 358 142 569
64 149 213 277 85 341
64 149 213 362 69 277
64 151 215 279 123 494
64 151 215 366 145 581
64 153 217 281 86 345
64 153 217 370 70 281
64 155 219 283 125 502
64 155 219 374 148 593
64 157 221 285 87 349
64 157 221 378 71 285
64 159 223 287 127 510
64 159 223 382 151 605
64 161 225 289 88 353
64 161 225 386 72 289
64 163 227 291 129 518
64 163 227 390 154 617
64 165 229 293 89 357
64 165 229 394 73 293
64 167 231 295 131 526
64 167 231 398 157 629
64 169 233 297 90 361
64 169 233 402 74 297
64 171 235 299 133 534
64 171 235 406 160 641
64 173 237 301 91 365
64 173 237 410 75 301
64 175 239 303 135 542
64 177 241 305 92 369
64 179 243 307 137 550
64 181 245 309 93 373
64 183 247 311 139 558
64 185 249 313 94 377
64 187 251 315 141 566
64 189 253 317 95 381
64 191 255 319 143 574
64 193 257 321 96 385
64 195 259 323 145 582
64 197 261 325 97 389
64 199 263 327 147 590
64 201 265 329 98 393
64 203 267 331 149 598
64 205 269 333 99 397
64 207 271 335 151 606
64 209 273 337 100 401
64 211 275 339 153 614
64 213 277 341 101 405
64 215 279 343 155 622
64 217 281 345 102 409
64 219 283 347 157 630
64 221 285 349 103 413
64 223 287 351 159 638
64 65 129 193 64 257
64 65 129 194 48 193
64 67 131 195 81 326
64 67 131 198 82 329
64 69 133 197 65 261
64 69 133 202 49 197
64 71 135 199 83 334
64 71 135 206 85 341
64 73 137 201 66 265
64 73 137 210 50 201
64 75 139 203 85 342
64 75 139 214 88 353
64 77 141 205 67 269
64 77 141 218 51 205
64 79 143 207 87 350
64 79 143 222 91 365
64 81 145 209 68 273
64 81 145 226 52 209
64 83 147 211 89 358
64 83 147 230 94 377
64 85 149 213 69 277
64 85 149 234 53 213
64 87 151 215 91 366
64 87 151 238 97 389
64 89 153 217 70 281
64 89 153 242 54 217
64 91 155 219 93 374
64 91 155 246 100 401
64 93 157 221 71 285
64 93 157 250 55 221
64 95 159 223 95 382
64 95 159 254 103 413
64 97 161 225 72 289
64 97 161 258 56 225
64 99 163 227 97 390
64 99 163 262 106 425
65 102 167 232 74 297
65 103 168 233 100 401
65 103 168 271 58 233
65 106 171 236 75 301
65 107 172 237 102 409
65 107 172 279 59 237
65 108 173 238 70 281
65 108 173 281 97 389
65 111 176 241 104 417
65 111 176 287 60 241
65 112 177 242 72 289
65 112 177 289 100 401
65 114 179 244 77 309
65 116 181 246 74 297
65 116 181 297 103 413
65 118 183 248 78 313
65 119 184 249 108 433
65 119 184 303 62 249
65 122 187 252 79 317
65 123 188 253 110 441
65 123 188 311 63 253
65 124 189 254 78 313
65 124 189 313 109 437
65 126 191 256 80 321
65 127 192 257 112 449
65 127 192 319 64 257
65 128 193 258 80 321
65 128 193 321 112 449
65 131 196 261 114 457
65 131 196 327 65 261
65 132 197 262 82 329
65 132 197 329 115 461
65 134 199 264 83 333
65 136 201 266 84 337
65 136 201 337 118 473
65 138 203 268 85 341
65 139 204 269 118 473
65 139 204 343 67 269
65 142 207 272 87 349
65 144 209 274 88 353
65 144 209 353 124 497
65 146 211 276 89 357
65 147 212 277 122 489
65 147 212 359 69 277
65 148 213 278 90 361
65 148 213 361 127 509
65 151 216 281 124 497
65 151 216 367 70 281
65 152 217 282 92 369
65 152 217 369 130 521
65 154 219 284 93 373
65 158 223 288 95 381
65 159 224 289 128 513
65 159 224 383 72 289
65 162 227 292 97 389
65 163 228 293 130 521
65 163 228 391 73 293
65 164 229 294 98 393
65 164 229 393 139 557
65 166 231 296 99 397
65 167 232 297 132 529
65 167 232 399 74 297
65 168 233 298 100 401
65 168 233 401 142 569
65 171 236 301 134 537
65 171 236 407 75 301
65 172 237 302 102 409
65 172 237 409 145 581
65 174 239 304 103 413
65 176 241 306 104 417
65 178 243 308 105 421
65 179 244 309 138 553
65 183 248 313 140 561
65 184 249 314 108 433
65 186 251 316 109 437
65 187 252 317 142 569
65 188 253 318 110 441
65 191 256 321 144 577
65 192 257 322 112 449
65 194 259 324 113 453
65 196 261 326 114 457
65 198 263 328 115 461
65 199 264 329 148 593
65 202 267 332 117 469
65 203 268 333 150 601
65 204 269 334 118 473
65 206 271 336 119 477
65 207 272 337 152 609
65 211 276 341 154 617
65 212 277 342 122 489
65 214 279 344 123 493
65 216 281 346 124 497
65 218 283 348 125 501
65 219 284 349 158 633
65 222 287 352 127 509
65 223 288 353 160 641
65 66 131 196 65 261
65 67 132 197 82 329
65 67 132 199 49 197
65 68 133 198 50 201
65 68 133 201 67 269
65 71 136 201 84 337
65 71 136 207 50 201
65 72 137 202 52 209
65 72 137 209 70 281
65 74 139 204 67 269
65 76 141 206 54 217
65 76 141 217 73 293
65 79 144 209 88 353
65 79 144 223 52 209
65 82 147 212 69 277
65 83 148 213 90 361
65 83 148 231 53 213
65 84 149 214 58 233
65 84 149 233 79 317
65 86 151 216 70 281
65 87 152 217 92 369
65 87 152 239 54 217
65 88 153 218 60 241
65 88 153 241 82 329
65 92 157 222 62 249
65 92 157 249 85 341
65 94 159 224 72 289
65 96 161 226 64 257
65 96 161 257 88 353
65 98 163 228 73 293
65 99 164 229 98 393
65 99 164 263 57 229
66 101 167 268 92 369
66 103 169 272 110 441
66 107 173 280 113 453
66 109 175 284 98 393
66 113 179 292 101 405
66 115 181 296 119 477
66 119 185 304 122 489
66 125 191 316 110 441
66 127 193 320 128 513
66 131 197 328 131 525
66 133 199 332 116 465
66 137 203 340 119 477
66 139 205 344 137 549
66 145 211 356 125 501
66 149 215 364 128 513
66 151 217 368 146 585
66 155 221 376 149 597
66 157 223 380 134 537
66 161 227 388 137 549
66 163 229 392 155 621
66 167 233 400 158 633
66 169 235 404 143 573
66 173 239 412 146 585
66 67 133 200 83 333
66 71 137 208 86 345
66 73 139 212 71 285
66 79 145 224 92 369
66 83 149 232 95 381
66 85 151 236 80 321
66 89 155 244 83 333
66 91 157 248 101 405
66 95 161 256 104 417
66 97 163 260 89 357
67 100 167 234 100 401
67 100 167 267 54 217
67 101 168 235 67 269
67 101 168 269 109 437
67 102 169 236 101 405
67 104 171 238 102 409
67 104 171 275 111 446
67 105 172 239 69 277
67 105 172 277 112 449
67 106 173 240 103 413
67 108 175 242 104 417
67 108 175 283 57 229
67 109 176 243 71 285
67 109 176 285 115 461
67 110 177 244 105 421
67 112 179 246 106 425
67 112 179 291 117 470
67 113 180 247 73 293
67 113 180 293 118 473
67 114 181 248 107 429
67 116 183 250 108 433
67 116 183 299 60 241
67 117 184 251 75 301
67 117 184 301 121 485
67 118 185 252 109 437
67 120 187 254 110 441
67 120 187 307 123 494
67 121 188 255 77 309
67 121 188 309 124 497
67 122 189 256 111 445
67 124 191 258 112 449
67 124 191 315 63 253
67 125 192 259 79 317
67 125 192 317 127 509
67 126 193 260 113 453
67 128 195 262 114 457
67 128 195 323 129 518
67 129 196 263 81 325
67 129 196 325 130 521
67 130 197 264 115 461
67 132 199 266 116 465
67 132 199 331 66 265
67 133 200 267 83 333
67 133 200 333 133 533
67 136 203 270 118 473
67 136 203 339 135 542
67 137 204 271 85 341
67 137 204 341 136 545
67 138 205 272 119 477
67 140 207 274 120 481
67 140 207 347 69 277
67 141 208 275 87 349
67 141 208 349 139 557
67 142 209 276 121 485
67 144 211 278 122 489
67 144 211 355 141 566
67 145 212 279 89 357
67 145 212 357 142 569
67 146 213 280 123 493
67 148 215 282 124 497
67 148 215 363 72 289
67 149 216 283 91 365
67 149 216 365 145 581
67 150 217 284 125 501
67 152 219 286 126 505
67 152 219 371 147 590
67 153 220 287 93 373
67 153 220 373 148 593
67 154 221 288 127 509
67 156 223 290 128 513
67 156 223 379 75 301
67 157 224 291 95 381
67 157 224 381 151 605
67 158 225 292 129 517
67 160 227 294 130 521
67 160 227 387 153 614
67 161 228 295 97 389
67 161 228 389 154 617
67 162 229 296 131 525
67 164 231 298 132 529
67 164 231 395 78 313
67 165 232 299 99 397
67 165 232 397 157 629
67 166 233 300 133 533
67 168 235 302 134 537
67 168 235 403 159 638
67 169 236 303 101 405
67 169 236 405 160 641
67 170 237 304 135 541
67 172 239 306 136 545
67 172 239 411 81 325
67 173 240 307 103 413
67 174 241 308 137 549
67 176 243 310 138 553
67 177 244 311 105 421
67 178 245 312 139 557
67 180 247 314 140 561
67 181 248 315 107 429
67 182 249 316 141 565
67 184 251 318 142 569
67 185 252 319 109 437
67 186 253 320 143 573
67 188 255 322 144 577
67 189 256 323 111 445
67 190 257 324 145 581
67 192 259 326 146 585
67 193 260 327 113 453
67 194 261 328 147 589
67 196 263 330 148 593
67 197 264 331 115 461
67 198 265 332 149 597
67 200 267 334 150 601
67 202 269 336 151 605
67 204 271 338 152 609
67 205 272 339 119 477
67 206 273 340 153 613
67 208 275 342 154 617
67 209 276 343 121 485
67 210 277 344 155 621
67 212 279 346 156 625
67 213 280 347 123 493
67 214 281 348 157 629
67 216 283 350 158 633
67 217 284 351 125 501
67 218 285 352 159 637
67 220 287 354 160 641
67 68 135 202 84 337
67 68 135 203 42 169
67 69 136 203 51 205
67 69 136 205 85 341
67 70 137 204 85 341
67 72 139 206 86 345
67 72 139 211 87 350
67 73 140 207 53 213
67 73 140 213 88 353
67 74 141 208 87 349
67 76 143 210 88 353
67 76 143 219 45 181
67 77 144 211 55 221
67 77 144 221 91 365
67 78 145 212 89 357
67 80 147 214 90 361
67 80 147 227 93 374
67 81 148 215 57 229
67 81 148 229 94 377
67 82 149 216 91 365
67 84 151 218 92 369
67 84 151 235 48 193
67 85 152 219 59 237
67 85 152 237 97 389
67 86 153 220 93 373
67 88 155 222 94 377
67 88 155 243 99 398
67 89 156 223 61 245
67 89 156 245 100 401
67 90 157 224 95 381
67 92 159 226 96 385
67 92 159 251 51 205
67 93 160 227 63 253
67 93 160 253 103 413
67 94 161 228 97 389
67 96 163 230 98 393
67 96 163 259 105 422
67 97 164 231 65 261
67 97 164 261 106 425
67 98 165 232 99 397
68 101 169 237 76 305
68 101 169 270 59 237
68 103 171 239 51 205
68 103 171 274 111 445
68 105 173 241 77 309
68 105 173 278 60 241
68 107 175 243 52 209
68 107 175 282 114 457
68 109 177 245 78 313
68 109 177 286 61 245
68 111 179 247 53 213
68 111 179 290 117 469
68 113 181 249 79 317
68 113 181 294 62 249
68 115 183 251 54 217
68 115 183 298 120 481
68 117 185 253 80 321
68 117 185 302 63 253
68 121 189 257 81 325
68 121 189 310 64 257
68 123 191 259 56 225
68 123 191 314 126 505
68 125 193 261 82 329
68 125 193 318 65 261
68 127 195 263 57 229
68 127 195 322 129 517
68 129 197 265 83 333
68 129 197 326 66 265
68 131 199 267 58 233
68 131 199 330 132 529
68 133 201 269 84 337
68 133 201 334 67 269
68 135 203 271 59 237
68 135 203 338 135 541
68 137 205 273 85 341
68 137 205 342 68 273
68 139 207 275 60 241
68 139 207 346 138 553
68 141 209 277 86 345
68 141 209 350 69 277
68 143 211 279 61 245
68 143 211 354 141 565
68 145 213 281 87 349
68 145 213 358 70 281
68 147 215 283 62 249
68 147 215 362 144 577
68 149 217 285 88 353
68 149 217 366 71 285
68 151 219 287 63 253
68 151 219 370 147 589
68 155 223 291 64 257
68 155 223 378 150 601
68 157 225 293 90 361
68 157 225 382 73 293
68 159 227 295 65 261
68 159 227 386 153 613
68 161 229 297 91 365
68 161 229 390 74 297
68 163 231 299 66 265
68 163 231 394 156 625
68 165 233 301 92 369
68 165 233 398 75 301
68 167 235 303 67 269
68 167 235 402 159 637
68 169 237 305 93 373
68 169 237 406 76 305
68 171 239 307 68 273
68 171 239 410 162 649
68 173 241 309 94 377
68 175 243 311 69 277
68 177 245 313 95 381
68 179 247 315 70 281
68 181 249 317 96 385
68 183 251 319 71 285
68 185 253 321 97 389
68 189 257 325 98 393
68 191 259 327 73 293
68 193 261 329 99 397
68 195 263 331 74 297
68 197 265 333 100 401
68 199 267 335 75 301
68 201 269 337 101 405
68 203 271 339 76 305
68 205 273 341 102 409
68 207 275 343 77 309
68 209 277 345 103 413
68 211 279 347 78 313
68 213 281 349 104 417
68 215 283 351 79 317
68 217 285 353 105 421
68 219 287 355 80 321
68 69 137 205 68 273
68 69 137 206 51 205
68 71 139 207 43 173
68 71 139 210 87 349
68 73 141 209 69 277
68 73 141 214 52 209
68 75 143 211 44 177
68 75 143 218 90 361
68 77 145 213 70 281
68 77 145 222 53 213
68 79 147 215 45 181
68 79 147 226 93 373
68 81 149 217 71 285
68 81 149 230 54 217
68 83 151 219 46 185
68 83 151 234 96 385
68 87 155 223 47 189
68 87 155 242 99 397
68 89 157 225 73 293
68 89 157 246 56 225
68 91 159 227 48 193
68 91 159 250 102 409
68 93 161 229 74 297
68 93 161 254 57 229
68 95 163 231 49 197
68 95 163 258 105 421
68 97 165 233 75 301
68 97 165 262 58 233
68 99 167 235 50 201
68 99 167 266 108 433
69 100 169 238 67 269
69 100 169 269 92 369
69 103 172 241 103 413
69 103 172 275 60 241
69 104 173 242 69 277
69 104 173 277 95 381
69 106 175 244 78 313
69 107 176 245 105 421
69 107 176 283 61 245
69 110 179 248 79 317
69 112 181 250 73 293
69 112 181 293 101 405
69 116 185 254 75 301
69 116 185 301 104 417
69 118 187 256 81 325
69 119 188 257 111 445
69 119 188 307 64 257
69 122 191 260 82 329
69 124 193 262 79 317
69 124 193 317 110 441
69 127 196 265 115 461
69 127 196 323 66 265
69 128 197 266 81 325
69 128 197 325 113 453
69 130 199 268 84 337
69 131 200 269 117 469
69 131 200 331 67 269
69 134 203 272 85 341
69 136 205 274 85 341
69 136 205 341 119 477
69 139 208 277 121 485
69 139 208 347 69 277
69 140 209 278 87 349
69 140 209 349 122 489
69 142 211 280 88 353
69 143 212 281 123 493
69 143 212 355 70 281
69 146 215 284 90 361
69 148 217 286 91 365
69 148 217 365 128 513
69 151 220 289 127 509
69 151 220 371 72 289
69 152 221 290 93 373
69 152 221 373 131 525
69 154 223 292 94 377
69 155 224 293 129 517
69 155 224 379 73 293
69 158 227 296 96 385
69 160 229 298 97 389
69 160 229 389 137 549
69 163 232 301 133 533
69 163 232 395 75 301
69 164 233 302 99 397
69 164 233 397 140 561
69 166 235 304 100 401
69 167 236 305 135 541
69 167 236 403 76 305
69 170 239 308 102 409
69 172 241 310 103 413
69 175 244 313 139 557
69 176 245 314 105 421
69 178 247 316 106 425
69 179 248 317 141 565
69 182 251 320 108 433
69 187 256 325 145 581
69 188 257 326 111 445
69 190 259 328 112 449
69 191 260 329 147 589
69 194 263 332 114 457
69 196 265 334 115 461
69 199 268 337 151 605
69 200 269 338 117 469
69 202 271 340 118 473
69 203 272 341 153 613
69 206 275 344 120 481
69 208 277 346 121 485
69 211 280 349 157 629
69 212 281 350 123 493
69 214 283 352 124 497
69 215 284 353 159 637
69 218 287 356 126 505
69 70 139 208 69 277
69 71 140 209 87 349
69 71 140 211 52 209
69 74 143 212 70 281
69 76 145 214 55 221
69 76 145 221 74 297
69 79 148 217 91 365
69 79 148 227 54 217
69 80 149 218 57 229
69 80 149 229 77 309
69 82 151 220 72 289
69 83 152 221 93 373
69 83 152 235 55 221
69 86 155 224 73 293
69 88 157 226 61 245
69 88 157 245 83 333
69 91 160 229 97 389
69 91 160 251 57 229
69 94 163 232 75 301
69 95 164 233 99 397
69 95 164 259 58 233
69 98 167 236 76 305
70 101 171 272 93 373
70 103 173 276 112 449
70 107 177 284 115 461
70 109 179 288 99 397
70 111 181 292 118 473
70 113 183 296 102 409
70 117 187 304 105 421
70 121 191 312 108 433
70 123 193 316 127 509
70 127 197 324 130 521
70 129 199 328 114 457
70 131 201 332 133 533
70 137 207 344 120 481
70 139 209 348 139 557
70 141 211 352 123 493
70 143 213 356 142 569
70 149 219 368 129 517
70 151 221 372 148 593
70 153 223 376 132 529
70 157 227 384 135 541
70 159 229 388 154 617
70 163 233 396 157 629
70 167 237 404 160 641
70 169 239 408 144 577
70 171 241 412 163 653
70 71 141 212 88 353
70 73 143 216 72 289
70 79 149 228 94 377
70 81 151 232 78 313
70 83 153 236 97 389
70 87 157 244 100 401
70 89 159 248 84 337
70 93 163 256 87 349
70 97 167 264 90 361
70 99 169 268 109 437
71 100 171 242 103 413
71 100 171 271 55 221
71 101 172 243 68 273
71 101 172 273 111 445
71 102 173 244 104 417
71 104 175 246 105 421
71 104 175 279 113 454
71 105 176 247 70 281
71 105 176 281 114 457
71 106 177 248 106 425
71 108 179 250 107 429
71 108 179 287 58 233
71 109 180 251 72 289
71 109 180 289 117 469
71 110 181 252 108 433
71 112 183 254 109 437
71 112 183 295 119 478
71 113 184 255 74 297
71 113 184 297 120 481
71 114 185 256 110 441
71 116 187 258 111 445
71 116 187 303 61 245
71 117 188 259 76 305
71 117 188 305 123 493
71 118 189 260 112 449
71 120 191 262 113 453
71 120 191 311 125 502
71 121 192 263 78 313
71 121 192 313 126 505
71 122 193 264 114 457
71 124 195 266 115 461
71 124 195 319 64 257
71 125 196 267 80 321
71 125 196 321 129 517
71 126 197 268 116 465
71 128 199 270 117 469
71 128 199 327 131 526
71 129 200 271 82 329
71 129 200 329 132 529
71 130 201 272 118 473
71 132 203 274 119 477
71 132 203 335 67 269
71 133 204 275 84 337
71 133 204 337 135 541
71 134 205 276 120 481
71 136 207 278 121 485
71 136 207 343 137 550
71 137 208 279 86 345
71 137 208 345 138 553
71 138 209 280 122 489
71 140 211 282 123 493
71 140 211 351 70 281
71 141 212 283 88 353
71 141 212 353 141 565
71 144 215 286 125 501
71 144 215 359 143 574
71 145 216 287 90 361
71 145 216 361 144 577
71 146 217 288 126 505
71 148 219 290 127 509
71 148 219 367 73 293
71 149 220 291 92 369
71 149 220 369 147 589
71 150 221 292 128 513
71 152 223 294 129 517
71 152 223 375 149 598
71 153 224 295 94 377
71 153 224 377 150 601
71 154 225 296 130 521
71 156 227 298 131 525
71 156 227 383 76 305
71 157 228 299 96 385
71 157 228 385 153 613
71 158 229 300 132 529
71 160 231 302 133 533
71 160 231 391 155 622
71 161 232 303 98 393
71 161 232 393 156 625
71 162 233 304 134 537
71 164 235 306 135 541
71 164 235 399 79 317
71 165 236 307 100 401
71 165 236 401 159 637
71 166 237 308 136 545
71 168 239 310 137 549
71 168 239 407 161 646
71 169 240 311 102 409
71 169 240 409 162 649
71 170 241 312 138 553
71 172 243 314 139 557
71 173 244 315 104 417
71 174 245 316 140 561
71 176 247 318 141 565
71 177 248 319 106 425
71 178 249 320 142 569
71 180 251 322 143 573
71 181 252 323 108 433
71 182 253 324 144 577
71 184 255 326 145 581
71 185 256 327 110 441
71 186 257 328 146 585
71 188 259 330 147 589
71 189 260 331 112 449
71 190 261 332 148 593
71 192 263 334 149 597
71 193 264 335 114 457
71 194 265 336 150 601
71 196 267 338 151 605
71 197 268 339 116 465
71 198 269 340 152 609
71 200 271 342 153 613
71 201 272 343 118 473
71 202 273 344 154 617
71 204 275 346 155 621
71 205 276 347 120 481
71 206 277 348 156 625
71 208 279 350 157 629
71 209 280 351 122 489
71 210 281 352 158 633
71 212 283 354 159 637
71 214 285 356 160 641
71 72 143 214 89 357
71 72 143 215 89 358
71 73 144 215 54 217
71 73 144 217 90 361
71 74 145 216 90 361
71 76 147 218 91 365
71 76 147 223 46 185
71 77 148 219 56 225
71 77 148 225 93 373
71 78 149 220 92 369
71 80 151 222 93 373
71 80 151 231 95 382
71 81 152 223 58 233
71 81 152 233 96 385
71 82 153 224 94 377
71 84 155 226 95 381
71 84 155 239 49 197
71 85 156 227 60 241
71 85 156 241 99 397
71 86 157 228 96 385
71 88 159 230 97 389
71 88 159 247 101 406
71 89 160 231 62 249
71 89 160 249 102 409
71 90 161 232 98 393
71 92 163 234 99 397
71 92 163 255 52 209
71 93 164 235 64 257
71 93 164 257 105 421
71 94 165 236 100 401
71 96 167 238 101 405
71 96 167 263 107 430
71 97 168 239 66 265
71 97 168 265 108 433
71 98 169 240 102 409
72 101 173 245 79 317
72 101 173 274 61 245
72 103 175 247 105 422
72 103 175 278 113 453
72 107 179 251 107 430
72 107 179 286 116 465
72 109 181 253 81 325
72 109 181 290 63 253
72 113 185 257 82 329
72 113 185 298 64 257
72 115 187 259 111 446
72 115 187 302 122 489
72 119 191 263 113 454
72 119 191 310 125 501
72 121 193 265 84 337
72 121 193 314 66 265
72 125 197 269 85 341
72 125 197 322 67 269
72 127 199 271 117 470
72 127 199 326 131 525
72 131 203 275 119 478
72 131 203 334 134 537
72 133 205 277 87 349
72 133 205 338 69 277
72 137 209 281 88 353
72 137 209 346 70 281
72 139 211 283 123 494
72 139 211 350 140 561
72 143 215 287 125 502
72 143 215 358 143 573
72 145 217 289 90 361
72 145 217 362 72 289
72 149 221 293 91 365
72 149 221 370 73 293
72 151 223 295 129 518
72 151 223 374 149 597
72 155 227 299 131 526
72 155 227 382 152 609
72 157 229 301 93 373
72 157 229 386 75 301
72 161 233 305 94 377
72 161 233 394 76 305
72 163 235 307 135 542
72 163 235 398 158 633
72 167 239 311 137 550
72 167 239 406 161 645
72 169 241 313 96 385
72 169 241 410 78 313
72 173 245 317 97 389
72 175 247 319 141 566
72 179 251 323 143 574
72 181 253 325 99 397
72 185 257 329 100 401
72 187 259 331 147 590
72 191 263 335 149 598
72 193 265 337 102 409
72 197 269 341 103 413
72 199 271 343 153 614
72 203 275 347 155 622
72 205 277 349 105 421
72 209 281 353 106 425
72 211 283 355 159 638
72 73 145 217 72 289
72 73 145 218 54 217
72 77 149 221 73 293
72 77 149 226 55 221
72 79 151 223 93 374
72 79 151 230 95 381
72 83 155 227 95 382
72 83 155 238 98 393
72 85 157 229 75 301
72 85 157 242 57 229
72 89 161 233 76 305
72 89 161 250 58 233
72 91 163 235 99 398
72 91 163 254 104 417
72 95 167 239 101 406
72 95 167 262 107 429
72 97 169 241 78 313
72 97 169 266 60 241
73 100 173 246 68 273
73 100 173 273 93 373
73 102 175 248 80 321
73 103 176 249 106 425
73 103 176 279 62 249
73 104 177 250 70 281
73 104 177 281 96 385
73 106 179 252 81 325
73 107 180 253 108 433
73 107 180 287 63 253
73 108 181 254 72 289
73 108 181 289 99 397
73 110 183 256 82 329
73 111 184 257 110 441
73 111 184 295 64 257
73 112 185 258 74 297
73 112 185 297 102 409
73 114 187 260 83 333
73 115 188 261 112 449
73 115 188 303 65 261
73 116 189 262 76 305
73 116 189 305 105 421
73 118 191 264 84 337
73 119 192 265 114 457
73 119 192 311 66 265
73 120 193 266 78 313
73 120 193 313 108 433
73 122 195 268 85 341
73 123 196 269 116 465
73 123 196 319 67 269
73 124 197 270 80 321
73 124 197 321 111 445
73 126 199 272 86 345
73 127 200 273 118 473
73 127 200 327 68 273
73 128 201 274 82 329
73 128 201 329 114 457
73 130 203 276 87 349
73 131 204 277 120 481
73 131 204 335 69 277
73 132 205 278 84 337
73 132 205 337 117 469
73 134 207 280 88 353
73 135 208 281 122 489
73 135 208 343 70 281
73 136 209 282 86 345
73 136 209 345 120 481
73 138 211 284 89 357
73 139 212 285 124 497
73 139 212 351 71 285
73 140 213 286 88 353
73 140 213 353 123 493
73 142 215 288 90 361
73 143 216 289 126 505
73 143 216 359 72 289
73 144 217 290 90 361
73 144 217 361 126 505
73 147 220 293 128 513
73 147 220 367 73 293
73 148 221 294 92 369
73 148 221 369 129 517
73 150 223 296 93 373
73 151 224 297 130 521
73 151 224 375 74 297
73 152 225 298 94 377
73 152 225 377 132 529
73 154 227 300 95 381
73 155 228 301 132 529
73 155 228 383 75 301
73 156 229 302 96 385
73 156 229 385 135 541
73 158 231 304 97 389
73 159 232 305 134 537
73 159 232 391 76 305
73 160 233 306 98 393
73 160 233 393 138 553
73 162 235 308 99 397
73 163 236 309 136 545
73 163 236 399 77 309
73 164 237 310 100 401
73 164 237 401 141 565
73 166 239 312 101 405
73 167 240 313 138 553
73 167 240 407 78 313
73 168 241 314 102 409
73 168 241 409 144 577
73 170 243 316 103 413
73 171 244 317 140 561
73 172 245 318 104 417
73 174 247 320 105 421
73 175 248 321 142 569
73 176 249 322 106 425
73 178 251 324 107 429
73 179 252 325 144 577
73 180 253 326 108 433
73 182 255 328 109 437
73 183 256 329 146 585
73 184 257 330 110 441
73 186 259 332 111 445
73 187 260 333 148 593
73 188 261 334 112 449
73 190 263 336 113 453
73 191 264 337 150 601
73 192 265 338 114 457
73 194 267 340 115 461
73 195 268 341 152 609
73 196 269 342 116 465
73 198 271 344 117 469
73 199 272 345 154 617
73 200 273 346 118 473
73 202 275 348 119 477
73 203 276 349 156 625
73 204 277 350 120 481
73 206 279 352 121 485
73 207 280 353 158 633
73 208 281 354 122 489
73 210 283 356 123 493
73 211 284 357 160 641
73 212 285 358 124 497
73 74 147 220 73 293
73 75 148 221 92 369
73 75 148 223 55 221
73 76 149 222 56 225
73 76 149 225 75 301
73 78 151 224 74 297
73 79 152 225 94 377
73 79 152 231 56 225
73 80 153 226 58 233
73 80 153 233 78 313
73 82 155 228 75 301
73 83 156 229 96 385
73 83 156 239 57 229
73 84 157 230 60 241
73 84 157 241 81 325
73 86 159 232 76 305
73 87 160 233 98 393
73 87 160 247 58 233
73 88 161 234 62 249
73 88 161 249 84 337
73 90 163 236 77 309
73 91 164 237 100 401
73 91 164 255 59 237
73 92 165 238 64 257
73 92 165 257 87 349
73 94 167 240 78 313
73 95 168 241 102 409
73 95 168 263 60 241
73 96 169 242 66 265
73 96 169 265 90 361
73 98 171 244 79 317
73 99 172 245 104 417
73 99 172 271 61 245
74 101 175 276 94 377
74 103 177 280 114 457
74 105 179 284 97 389
74 107 181 288 117 469
74 109 183 292 100 401
74 113 187 300 103 413
74 115 189 304 123 493
74 117 191 308 106 425
74 119 193 312 126 505
74 121 195 316 109 437
74 123 197 320 129 517
74 125 199 324 112 449
74 127 201 328 132 529
74 129 203 332 115 461
74 131 205 336 135 541
74 133 207 340 118 473
74 135 209 344 138 553
74 137 211 348 121 485
74 139 213 352 141 565
74 141 215 356 124 497
74 143 217 360 144 577
74 145 219 364 127 509
74 147 221 368 147 589
74 149 223 372 130 521
74 151 225 376 150 601
74 153 227 380 133 533
74 155 229 384 153 613
74 157 231 388 136 545
74 159 233 392 156 625
74 161 235 396 139 557
74 163 237 400 159 637
74 165 239 404 142 569
74 167 241 408 162 649
74 75 149 224 93 373
74 77 151 228 76 305
74 79 153 232 96 385
74 81 155 236 79 317
74 83 157 240 99 397
74 85 159 244 82 329
74 87 161 248 102 409
74 89 163 252 85 341
74 91 165 256 105 421
74 93 167 260 88 353
74 95 169 264 108 433
74 97 171 268 91 365
74 99 173 272 111 445
75 101 176 251 69 277
75 101 176 277 113 453
75 104 179 254 108 433
75 104 179 283 115 462
75 106 181 256 109 437
75 109 184 259 73 293
75 109 184 293 119 477
75 112 187 262 112 449
75 112 187 299 121 486
75 113 188 263 75 301
75 113 188 301 122 489
75 116 191 266 114 457
75 116 191 307 62 249
75 118 193 268 115 461
75 121 196 271 79 317
75 121 196 317 128 513
75 122 197 272 117 469
75 124 199 274 118 473
75 124 199 323 65 261
75 128 203 278 120 481
75 128 203 331 133 534
75 133 208 283 85 341
75 133 208 341 137 549
75 134 209 284 123 493
75 136 211 286 124 497
75 136 211 347 139 558
75 137 212 287 87 349
75 137 212 349 140 561
75 142 217 292 127 509
75 146 221 296 129 517
75 148 223 298 130 521
75 148 223 371 74 297
75 149 224 299 93 373
75 149 224 373 149 597
75 152 227 302 132 529
75 152 227 379 151 606
75 154 229 304 133 533
75 157 232 307 97 389
75 157 232 389 155 621
75 158 233 308 135 541
75 161 236 311 99 397
75 161 236 397 158 633
75 164 239 314 138 553
75 164 239 403 80 321
75 166 241 316 139 557
75 169 244 319 103 413
75 172 247 322 142 569
75 173 248 323 105 421
75 176 251 326 144 577
75 178 253 328 145 581
75 181 256 331 109 437
75 182 257 332 147 589
75 184 259 334 148 593
75 188 263 338 150 601
75 193 268 343 115 461
75 194 269 344 153 613
75 196 271 346 154 617
75 197 272 347 117 469
75 202 277 352 157 629
75 206 281 356 159 637
75 208 283 358 160 641
75 209 284 359 123 493
75 76 151 226 94 377
75 76 151 227 47 189
75 77 152 227 57 229
75 77 152 229 95 381
75 82 157 232 97 389
75 86 161 236 99 397
75 88 163 238 100 401
75 88 163 251 103 414
75 89 164 239 63 253
75 89 164 253 104 417
75 92 167 242 102 409
75 92 167 259 53 213
75 94 169 244 103 413
75 97 172 247 67 269
75 97 172 269 110 441
75 98 173 248 105 421
76 101 177 253 82 329
76 101 177 278 63 253
76 103 179 255 54 217
76 103 179 282 115 461
76 105 181 257 83 333
76 105 181 286 64 257
76 107 183 259 55 221
76 107 183 290 118 473
76 109 185 261 84 337
76 109 185 294 65 261
76 111 187 263 56 225
76 111 187 298 121 485
76 113 189 265 85 341
76 113 189 302 66 265
76 115 191 267 57 229
76 115 191 306 124 497
76 117 193 269 86 345
76 117 193 310 67 269
76 119 195 271 58 233
76 119 195 314 127 509
76 121 197 273 87 349
76 121 197 318 68 273
76 123 199 275 59 237
76 123 199 322 130 521
76 125 201 277 88 353
76 125 201 326 69 277
76 127 203 279 60 241
76 127 203 330 133 533
76 129 205 281 89 357
76 129 205 334 70 281
76 131 207 283 61 245
76 131 207 338 136 545
76 135 211 287 62 249
76 135 211 346 139 557
76 137 213 289 91 365
76 137 213 350 72 289
76 139 215 291 63 253
76 139 215 354 142 569
76 141 217 293 92 369
76 141 217 358 73 293
76 143 219 295 64 257
76 143 219 362 145 581
76 145 221 297 93 373
76 145 221 366 74 297
76 147 223 299 65 261
76 147 223 370 148 593
76 149 225 301 94 377
76 149 225 374 75 301
76 151 227 303 66 265
76 151 227 378 151 605
76 153 229 305 95 381
76 153 229 382 76 305
76 155 231 307 67 269
76 155 231 386 154 617
76 157 233 309 96 385
76 157 233 390 77 309
76 159 235 311 68 273
76 159 235 394 157 629
76 161 237 313 97 389
76 161 237 398 78 313
76 163 239 315 69 277
76 163 239 402 160 641
76 165 241 317 98 393
76 165 241 406 79 317
76 167 243 319 70 281
76 167 243 410 163 653
76 169 245 321 99 397
76 173 249 325 100 401
76 175 251 327 72 289
76 177 253 329 101 405
76 179 255 331 73 293
76 181 257 333 102 409
76 183 259 335 74 297
76 185 261 337 103 413
76 187 263 339 75 301
76 189 265 341 104 417
76 191 267 343 76 305
76 193 269 345 105 421
76 195 271 347 77 309
76 197 273 349 106 425
76 199 275 351 78 313
76 201 277 353 107 429
76 203 279 355 79 317
76 205 281 357 108 433
76 207 283 359 80 321
76 77 153 229 76 305
76 77 153 230 57 229
76 79 155 231 48 193
76 79 155 234 97 389
76 81 157 233 77 309
76 81 157 238 58 233
76 83 159 235 49 197
76 83 159 242 100 401
76 85 161 237 78 313
76 85 161 246 59 237
76 87 163 239 50 201
76 87 163 250 103 413
76 89 165 241 79 317
76 89 165 254 60 241
76 91 167 243 51 205
76 91 167 258 106 425
76 93 169 245 80 321
76 93 169 262 61 245
76 97 173 249 81 325
76 97 173 270 62 249
76 99 175 251 53 213
76 99 175 274 112 449
77 100 177 254 69 277
77 100 177 277 94 377
77 102 179 256 83 333
77 103 180 257 109 437
77 103 180 283 64 257
77 104 181 258 71 285
77 104 181 285 97 389
77 106 183 260 84 337
77 107 184 261 111 445
77 107 184 291 65 261
77 108 185 262 73 293
77 108 185 293 100 401
77 111 188 265 113 453
77 111 188 299 66 265
77 114 191 268 86 345
77 115 192 269 115 461
77 115 192 307 67 269
77 116 193 270 77 309
77 116 193 309 106 425
77 118 195 272 87 349
77 120 197 274 79 317
77 120 197 317 109 437
77 122 199 276 88 353
77 123 200 277 119 477
77 123 200 323 69 277
77 124 201 278 81 325
77 124 201 325 112 449
77 127 204 281 121 485
77 127 204 331 70 281
77 128 205 282 83 333
77 128 205 333 115 461
77 130 207 284 90 361
77 131 208 285 123 493
77 131 208 339 71 285
77 134 211 288 91 365
77 135 212 289 125 501
77 135 212 347 72 289
77 136 213 290 87 349
77 136 213 349 121 485
77 138 215 292 92 369
77 139 216 293 127 509
77 139 216 355 73 293
77 142 219 296 93 373
77 144 221 298 91 365
77 144 221 365 127 509
77 146 223 300 94 377
77 148 225 302 93 373
77 148 225 373 130 521
77 150 227 304 95 381
77 151 228 305 133 533
77 151 228 379 76 305
77 152 229 306 95 381
77 152 229 381 133 533
77 155 232 309 135 541
77 155 232 387 77 309
77 156 233 310 97 389
77 156 233 389 136 545
77 158 235 312 98 393
77 159 236 313 137 549
77 159 236 395 78 313
77 160 237 314 99 397
77 160 237 397 139 557
77 162 239 316 100 401
77 163 240 317 139 557
77 163 240 403 79 317
77 164 241 318 101 405
77 164 241 405 142 569
77 166 243 320 102 409
77 167 244 321 141 565
77 170 247 324 104 417
77 171 248 325 143 573
77 172 249 326 105 421
77 174 251 328 106 425
77 178 255 332 108 433
77 179 256 333 147 589
77 180 257 334 109 437
77 183 260 337 149 597
77 184 261 338 111 445
77 186 263 340 112 449
77 188 265 342 113 453
77 190 267 344 114 457
77 191 268 345 153 613
77 192 269 346 115 461
77 194 271 348 116 465
77 195 272 349 155 621
77 199 276 353 157 629
77 200 277 354 119 477
77 202 279 356 120 481
77 204 281 358 121 485
77 206 283 360 122 489
77 207 284 361 161 645
77 208 285 362 123 493
77 78 155 232 77 309
77 79 156 233 97 389
77 79 156 235 58 233
77 80 157 234 59 237
77 80 157 237 79 317
77 82 159 236 78 313
77 83 160 237 99 397
77 83 160 243 59 237
77 86 163 240 79 317
77 87 164 241 101 405
77 87 164 251 60 241
77 90 167 244 80 321
77 92 169 246 65 261
77 92 169 261 88 353
77 94 171 248 81 325
77 95 172 249 105 421
77 95 172 267 62 249
77 96 173 250 67 269
77 96 173 269 91 365
78 101 179 280 95 381
78 103 181 284 116 465
78 107 185 292 119 477
78 109 187 296 101 405
78 113 191 304 104 417
78 115 193 308 125 501
78 119 197 316 128 513
78 121 199 320 110 441
78 125 203 328 113 453
78 127 205 332 134 537
78 131 209 340 137 549
78 133 211 344 119 477
78 137 215 352 122 489
78 139 217 356 143 573
78 145 223 368 128 513
78 149 227 376 131 525
78 151 229 380 152 609
78 155 233 388 155 621
78 157 235 392 137 549
78 161 239 400 140 561
78 163 241 404 161 645
78 79 157 236 98 393
78 83 161 244 101 405
78 85 163 248 83 333
78 89 167 256 86 345
78 95 173 268 110 441
78 97 175 272 92 369
79 100 179 258 109 437
79 100 179 279 57 229
79 101 180 259 70 281
79 101 180 281 115 461
79 102 181 260 110 441
79 104 183 262 111 445
79 104 183 287 117 470
79 105 184 263 72 289
79 105 184 289 118 473
79 106 185 264 112 449
79 108 187 266 113 453
79 108 187 295 60 241
79 109 188 267 74 297
79 109 188 297 121 485
79 110 189 268 114 457
79 112 191 270 115 461
79 112 191 303 123 494
79 113 192 271 76 305
79 113 192 305 124 497
79 114 193 272 116 465
79 116 195 274 117 469
79 116 195 311 63 253
79 117 196 275 78 313
79 117 196 313 127 509
79 118 197 276 118 473
79 120 199 278 119 477
79 120 199 319 129 518
79 121 200 279 80 321
79 121 200 321 130 521
79 122 201 280 120 481
79 124 203 282 121 485
79 124 203 327 66 265
79 125 204 283 82 329
79 125 204 329 133 533
79 126 205 284 122 489
79 128 207 286 123 493
79 128 207 335 135 542
79 129 208 287 84 337
79 129 208 337 136 545
79 130 209 288 124 497
79 132 211 290 125 501
79 132 211 343 69 277
79 133 212 291 86 345
79 133 212 345 139 557
79 134 213 292 126 505
79 136 215 294 127 509
79 136 215 351 141 566
79 137 216 295 88 353
79 137 216 353 142 569
79 138 217 296 128 513
79 140 219 298 129 517
79 140 219 359 72 289
79 141 220 299 90 361
79 141 220 361 145 581
79 142 221 300 130 521
79 144 223 302 131 525
79 144 223 367 147 590
79 145 224 303 92 369
79 145 224 369 148 593
79 146 225 304 132 529
79 148 227 306 133 533
79 148 227 375 75 301
79 149 228 307 94 377
79 149 228 377 151 605
79 150 229 308 134 537
79 152 231 310 135 541
79 152 231 383 153 614
79 153 232 311 96 385
79 153 232 385 154 617
79 154 233 312 136 545
79 156 235 314 137 549
79 156 235 391 78 313
79 157 236 315 98 393
79 157 236 393 157 629
79 160 239 318 139 557
79 160 239 399 159 638
79 161 240 319 100 401
79 161 240 401 160 641
79 162 241 320 140 561
79 164 243 322 141 565
79 164 243 407 81 325
79 165 244 323 102 409
79 165 244 409 163 653
79 166 245 324 142 569
79 168 247 326 143 573
79 169 248 327 104 417
79 170 249 328 144 577
79 172 251 330 145 581
79 173 252 331 106 425
79 174 253 332 146 585
79 176 255 334 147 589
79 177 256 335 108 433
79 178 257 336 148 593
79 180 259 338 149 597
79 181 260 339 110 441
79 182 261 340 150 601
79 184 263 342 151 605
79 185 264 343 112 449
79 186 265 344 152 609
79 188 267 346 153 613
79 189 268 347 114 457
79 190 269 348 154 617
79 192 271 350 155 621
79 193 272 351 116 465
79 194 273 352 156 625
79 196 275 354 157 629
79 197 276 355 118 473
79 198 277 356 158 633
79 200 279 358 159 637
79 201 280 359 120 481
79 202 281 360 160 641
79 204 283 362 161 645
79 205 284 363 122 489
79 80 159 238 99 397
79 80 159 239 99 398
79 81 160 239 60 241
79 81 160 241 100 401
79 82 161 240 100 401
79 84 163 242 101 405
79 84 163 247 51 205
79 85 164 243 62 249
79 85 164 249 103 413
79 86 165 244 102 409
79 88 167 246 103 413
79 88 167 255 105 422
79 89 168 247 64 257
79 89 168 257 106 425
79 90 169 248 104 417
79 92 171 250 105 421
79 92 171 263 54 217
79 93 172 251 66 265
79 93 172 265 109 437
79 94 173 252 106 425
79 96 175 254 107 429
79 96 175 271 111 446
79 97 176 255 68 273
79 97 176 273 112 449
79 98 177 256 108 433
80 101 181 261 85 341
80 101 181 282 65 261
80 103 183 263 111 446
80 103 183 286 117 469
80 107 187 267 113 454
80 107 187 294 120 481
80 109 189 269 87 349
80 109 189 298 67 269
80 111 191 271 115 462
80 111 191 302 123 493
80 113 193 273 88 353
80 113 193 306 68 273
80 117 197 277 89 357
80 117 197 314 69 277
80 119 199 279 119 478
80 119 199 318 129 517
80 121 201 281 90 361
80 121 201 322 70 281
80 123 203 283 121 486
80 123 203 326 132 529
80 127 207 287 123 494
80 127 207 334 135 541
80 129 209 289 92 369
80 129 209 338 72 289
80 131 211 291 125 502
80 131 211 342 138 553
80 133 213 293 93 373
80 133 213 346 73 293
80 137 217 297 94 377
80 137 217 354 74 297
80 139 219 299 129 518
80 139 219 358 144 577
80 141 221 301 95 381
80 141 221 362 75 301
80 143 223 303 131 526
80 143 223 366 147 589
80 147 227 307 133 534
80 147 227 374 150 601
80 149 229 309 97 389
80 149 229 378 77 309
80 151 231 311 135 542
80 151 231 382 153 613
80 153 233 313 98 393
80 153 233 386 78 313
80 157 237 317 99 397
80 157 237 394 79 317
80 159 239 319 139 558
80 159 239 398 159 637
80 161 241 321 100 401
80 161 241 402 80 321
80 163 243 323 141 566
80 163 243 406 162 649
80 167 247 327 143 574
80 169 249 329 102 409
80 171 251 331 145 582
80 173 253 333 103 413
80 177 257 337 104 417
80 179 259 339 149 598
80 181 261 341 105 421
80 183 263 343 151 606
80 187 267 347 153 614
80 189 269 349 107 429
80 191 271 351 155 622
80 193 273 353 108 433
80 197 277 357 109 437
80 199 279 359 159 638
80 201 281 361 110 441
80 203 283 363 161 646
80 81 161 241 80 321
80 81 161 242 60 241
80 83 163 243 101 406
80 83 163 246 102 409
80 87 167 247 103 414
80 87 167 254 105 421
80 89 169 249 82 329
80 89 169 258 62 249
80 91 171 251 105 422
80 91 171 262 108 433
80 93 173 253 83 333
80 93 173 266 63 253
80 97 177 257 84 337
80 97 177 274 64 257
80 99 179 259 109 438
80 99 179 278 114 457
81 100 181 262 70 281
81 100 181 281 95 381
81 103 184 265 112 449
81 103 184 287 66 265
81 104 185 266 72 289
81 104 185 289 98 393
81 106 187 268 87 349
81 107 188 269 114 457
81 107 188 295 67 269
81 110 191 272 88 353
81 112 193 274 76 305
81 112 193 305 104 417
81 115 196 277 118 473
81 115 196 311 69 277
81 116 197 278 78 313
81 116 197 313 107 429
81 118 199 280 90 361
81 119 200 281 120 481
81 119 200 319 70 281
81 122 203 284 91 365
81 124 205 286 82 329
81 124 205 329 113 453
81 127 208 289 124 497
81 127 208 335 72 289
81 128 209 290 84 337
81 128 209 337 116 465
81 130 211 292 93 373
81 131 212 293 126 505
81 131 212 343 73 293
81 134 215 296 94 377
81 136 217 298 88 353
81 136 217 353 122 489
81 139 220 301 130 521
81 139 220 359 75 301
81 140 221 302 90 361
81 140 221 361 125 501
81 142 223 304 96 385
81 143 224 305 132 529
81 143 224 367 76 305
81 146 227 308 97 389
81 148 229 310 94 377
81 148 229 377 131 525
81 151 232 313 136 545
81 151 232 383 78 313
81 152 233 314 96 385
81 152 233 385 134 537
81 154 235 316 99 397
81 155 236 317 138 553
81 155 236 391 79 317
81 158 239 320 100 401
81 160 241 322 100 401
81 160 241 401 140 561
81 163 244 325 142 569
81 163 244 407 81 325
81 164 245 326 102 409
81 164 245 409 143 573
81 166 247 328 103 413
81 167 248 329 144 577
81 170 251 332 105 421
81 172 253 334 106 425
81 175 256 337 148 593
81 176 257 338 108 433
81 178 259 340 109 437
81 179 260 341 150 601
81 182 263 344 111 445
81 184 265 346 112 449
81 187 268 349 154 617
81 188 269 350 114 457
81 190 271 352 115 461
81 191 272 353 156 625
81 194 275 356 117 469
81 196 277 358 118 473
81 199 280 361 160 641
81 200 281 362 120 481
81 202 283 364 121 485
81 203 284 365 162 649
81 82 163 244 81 325
81 83 164 245 102 409
81 83 164 247 61 245
81 86 167 248 82 329
81 88 169 250 64 257
81 88 169 257 86 345
81 91 172 253 106 425
81 91 172 263 63 253
81 92 173 254 66 265
81 92 173 265 89 357
81 94 175 256 84 337
81 95 176 257 108 433
81 95 176 271 64 257
81 98 179 260 85 341
82 101 183 284 96 385
82 103 185 288 118 473
82 105 187 292 99 397
82 107 189 296 121 485
82 109 191 300 102 409
82 111 193 304 124 497
82 113 195 308 105 421
82 115 197 312 127 509
82 117 199 316 108 433
82 119 201 320 130 521
82 121 203 324 111 445
82 125 207 332 114 457
82 127 209 336 136 545
82 129 211 340 117 469
82 131 213 344 139 557
82 133 215 348 120 481
82 135 217 352 142 569
82 137 219 356 123 493
82 139 221 360 145 581
82 141 223 364 126 505
82 143 225 368 148 593
82 145 227 372 129 517
82 147 229 376 151 605
82 149 231 380 132 529
82 151 233 384 154 617
82 153 235 388 135 541
82 155 237 392 157 629
82 157 239 396 138 553
82 159 241 400 160 641
82 161 243 404 141 565
82 163 245 408 163 653
82 83 165 248 103 413
82 85 167 252 84 337
82 87 169 256 106 425
82 89 171 260 87 349
82 91 173 264 109 437
82 93 175 268 90 361
82 95 177 272 112 449
82 97 179 276 93 373
82 99 181 280 115 461
83 100 183 266 112 449
83 100 183 283 58 233
83 101 184 267 71 285
83 101 184 285 117 469
83 102 185 268 113 453
83 104 187 270 114 457
83 104 187 291 119 478
83 105 188 271 73 293
83 105 188 293 120 481
83 106 189 272 115 461
83 108 191 274 116 465
83 108 191 299 61 245
83 109 192 275 75 301
83 109 192 301 123 493
83 110 193 276 117 469
83 112 195 278 118 473
83 112 195 307 125 502
83 113 196 279 77 309
83 113 196 309 126 505
83 114 197 280 119 477
83 116 199 282 120 481
83 116 199 315 64 257
83 117 200 283 79 317
83 117 200 317 129 517
83 118 201 284 121 485
83 120 203 286 122 489
83 120 203 323 131 526
83 121 204 287 81 325
83 121 204 325 132 529
83 122 205 288 123 493
83 124 207 290 124 497
83 124 207 331 67 269
83 125 208 291 83 333
83 125 208 333 135 541
83 126 209 292 125 501
83 128 211 294 126 505
83 128 211 339 137 550
83 129 212 295 85 341
83 129 212 341 138 553
83 130 213 296 127 509
83 132 215 298 128 513
83 132 215 347 70 281
83 133 216 299 87 349
83 133 216 349 141 565
83 134 217 300 129 517
83 136 219 302 130 521
83 136 219 355 143 574
83 137 220 303 89 357
83 137 220 357 144 577
83 138 221 304 131 525
83 140 223 306 132 529
83 140 223 363 73 293
83 141 224 307 91 365
83 141 224 365 147 589
83 142 225 308 133 533
83 144 227 310 134 537
83 144 227 371 149 598
83 145 228 311 93 373
83 145 228 373 150 601
83 146 229 312 135 541
83 148 231 314 136 545
83 148 231 379 76 305
83 149 232 315 95 381
83 149 232 381 153 613
83 150 233 316 137 549
83 152 235 318 138 553
83 152 235 387 155 622
83 153 236 319 97 389
83 153 236 389 156 625
83 154 237 320 139 557
83 156 239 322 140 561
83 156 239 395 79 317
83 157 240 323 99 397
83 157 240 397 159 637
83 158 241 324 141 565
83 160 243 326 142 569
83 160 243 403 161 646
83 161 244 327 101 405
83 161 244 405 162 649
83 162 245 328 143 573
83 164 247 330 144 577
83 165 248 331 103 413
83 168 251 334 146 585
83 169 252 335 105 421
83 170 253 336 147 589
83 172 255 338 148 593
83 173 256 339 107 429
83 174 257 340 149 597
83 176 259 342 150 601
83 177 260 343 109 437
83 178 261 344 151 605
83 180 263 346 152 609
83 181 264 347 111 445
83 182 265 348 153 613
83 184 267 350 154 617
83 185 268 351 113 453
83 186 269 352 155 621
83 188 271 354 156 625
83 189 272 355 115 461
83 190 273 356 157 629
83 192 275 358 158 633
83 193 276 359 117 469
83 194 277 360 159 637
83 196 279 362 160 641
83 197 280 363 119 477
83 198 281 364 161 645
83 200 283 366 162 649
83 84 167 250 104 417
83 84 167 251 52 209
83 85 168 251 63 253
83 85 168 253 105 421
83 86 169 252 105 421
83 88 171 254 106 425
83 88 171 259 107 430
83 89 172 255 65 261
83 89 172 261 108 433
83 90 173 256 107 429
83 92 175 258 108 433
83 92 175 267 55 221
83 93 176 259 67 269
83 93 176 269 111 445
83 94 177 260 109 437
83 96 179 262 110 441
83 96 179 275 113 454
83 97 180 263 69 277
83 97 180 277 114 457
83 98 181 264 111 445
84 101 185 269 88 353
84 101 185 286 67 269
84 103 187 271 57 229
84 103 187 290 119 477
84 107 191 275 58 233
84 107 191 298 122 489
84 109 193 277 90 361
84 109 193 302 69 277
84 113 197 281 91 365
84 113 197 310 70 281
84 115 199 283 60 241
84 115 199 314 128 513
84 121 205 289 93 373
84 121 205 326 72 289
84 125 209 293 94 377
84 125 209 334 73 293
84 127 211 295 63 253
84 127 211 338 137 549
84 131 215 299 64 257
84 131 215 346 140 561
84 137 221 305 97 389
84 137 221 358 76 305
84 139 223 307 66 265
84 139 223 362 146 585
84 143 227 311 67 269
84 143 227 370 149 597
84 145 229 313 99 397
84 145 229 374 78 313
84 149 233 317 100 401
84 149 233 382 79 317
84 151 235 319 69 277
84 151 235 386 155 621
84 155 239 323 70 281
84 155 239 394 158 633
84 157 241 325 102 409
84 157 241 398 81 325
84 163 247 331 72 289
84 167 251 335 73 293
84 169 253 337 105 421
84 173 257 341 106 425
84 179 263 347 76 305
84 181 265 349 108 433
84 185 269 353 109 437
84 187 271 355 78 313
84 191 275 359 79 317
84 193 277 361 111 445
84 197 281 365 112 449
84 199 283 367 81 325
84 85 169 253 84 337
84 85 169 254 63 253
84 89 173 257 85 341
84 89 173 262 64 257
84 95 179 263 55 221
84 95 179 274 113 453
84 97 181 265 87 349
84 97 181 278 66 265
85 103 188 273 115 461
85 103 188 291 68 273
85 104 189 274 73 293
85 104 189 293 99 397
85 106 191 276 90 361
85 107 192 277 117 469
85 107 192 299 69 277
85 108 193 278 75 301
85 108 193 301 102 409
85 111 196 281 119 477
85 111 196 307 70 281
85 112 197 282 77 309
85 112 197 309 105 421
85 114 199 284 92 369
85 116 201 286 79 317
85 116 201 317 108 433
85 118 203 288 93 373
85 122 207 292 94 377
85 123 208 293 125 501
85 123 208 331 73 293
85 124 209 294 83 333
85 124 209 333 114 457
85 126 211 296 95 381
85 127 212 297 127 509
85 127 212 339 74 297
85 128 213 298 85 341
85 128 213 341 117 469
85 131 216 301 129 517
85 131 216 347 75 301
85 132 217 302 87 349
85 132 217 349 120 481
85 134 219 304 97 389
85 138 223 308 98 393
85 139 224 309 133 533
85 139 224 363 77 309
85 142 227 312 99 397
85 143 228 313 135 541
85 143 228 371 78 313
85 144 229 314 93 373
85 144 229 373 129 517
85 146 231 316 100 401
85 147 232 317 137 549
85 147 232 379 79 317
85 148 233 318 95 381
85 148 233 381 132 529
85 151 236 321 139 557
85 151 236 387 80 321
85 152 237 322 97 389
85 152 237 389 135 541
85 154 239 324 102 409
85 156 241 326 99 397
85 156 241 397 138 553
85 158 243 328 103 413
85 159 244 329 143 573
85 159 244 403 82 329
85 162 247 332 104 417
85 163 248 333 145 581
85 164 249 334 103 413
85 166 251 336 105 421
85 167 252 337 147 589
85 168 253 338 105 421
85 171 256 341 149 597
85 172 257 342 107 429
85 174 259 344 108 433
85 176 261 346 109 437
85 178 263 348 110 441
85 179 264 349 153 613
85 182 267 352 112 449
85 183 268 353 155 621
85 184 269 354 113 453
85 186 271 356 114 457
85 188 273 358 115 461
85 191 276 361 159 637
85 192 277 362 117 469
85 194 279 364 118 473
85 196 281 366 119 477
85 198 283 368 120 481
85 86 171 256 85 341
85 87 172 257 107 429
85 87 172 259 64 257
85 88 173 258 65 261
85 88 173 261 87 349
85 91 176 261 109 437
85 91 176 267 65 261
85 92 177 262 67 269
85 92 177 269 90 361
85 94 179 264 87 349
85 96 181 266 69 277
85 96 181 277 93 373
85 98 183 268 88 353
85 99 184 269 113 453
85 99 184 283 67 269
86 101 187 288 97 389
86 103 189 292 120 481
86 105 191 296 100 401
86 107 193 300 123 493
86 109 195 304 103 413
86 111 197 308 126 505
86 113 199 312 106 425
86 115 201 316 129 517
86 117 203 320 109 437
86 119 205 324 132 529
86 121 207 328 112 449
86 123 209 332 135 541
86 125 211 336 115 461
86 127 213 340 138 553
86 131 217 348 141 565
86 133 219 352 121 485
86 135 221 356 144 577
86 137 223 360 124 497
86 139 225 364 147 589
86 141 227 368 127 509
86 143 229 372 150 601
86 145 231 376 130 521
86 147 233 380 153 613
86 149 235 384 133 533
86 151 237 388 156 625
86 153 239 392 136 545
86 155 241 396 159 637
86 157 243 400 139 557
86 159 245 404 162 649
86 161 247 408 142 569
86 87 173 260 108 433
86 89 175 264 88 353
86 91 177 268 111 445
86 93 179 272 91 365
86 95 181 276 114 457
86 97 183 280 94 377
86 99 185 284 117 469
87 100 187 274 115 461
87 100 187 287 59 237
87 101 188 275 72 289
87 101 188 289 119 477
87 104 191 278 117 469
87 104 191 295 121 486
87 106 193 280 118 473
87 109 196 283 76 305
87 109 196 305 125 501
87 110 197 284 120 481
87 112 199 286 121 485
87 112 199 311 127 510
87 113 200 287 78 313
87 113 200 313 128 513
87 118 205 292 124 497
87 121 208 295 82 329
87 121 208 329 134 537
87 122 209 296 126 505
87 124 211 298 127 509
87 124 211 335 68 273
87 125 212 299 84 337
87 125 212 337 137 549
87 128 215 302 129 517
87 128 215 343 139 558
87 130 217 304 130 521
87 133 220 307 88 353
87 133 220 353 143 573
87 134 221 308 132 529
87 136 223 310 133 533
87 136 223 359 145 582
87 137 224 311 90 361
87 137 224 361 146 585
87 140 227 314 135 541
87 140 227 367 74 297
87 142 229 316 136 545
87 146 233 320 138 553
87 148 235 322 139 557
87 148 235 383 77 309
87 149 236 323 96 385
87 149 236 385 155 621
87 152 239 326 141 565
87 152 239 391 157 630
87 154 241 328 142 569
87 157 244 331 100 401
87 157 244 401 161 645
87 158 245 332 144 577
87 160 247 334 145 581
87 160 247 407 163 654
87 161 248 335 102 409
87 164 251 338 147 589
87 166 253 340 148 593
87 169 256 343 106 425
87 170 257 344 150 601
87 172 259 346 151 605
87 173 260 347 108 433
87 176 263 350 153 613
87 178 265 352 154 617
87 181 268 355 112 449
87 182 269 356 156 625
87 184 271 358 157 629
87 185 272 359 114 457
87 188 275 362 159 637
87 190 277 364 160 641
87 193 280 367 118 473
87 194 281 368 162 649
87 88 175 262 109 437
87 88 175 263 109 438
87 89 176 263 66 265
87 89 176 265 110 441
87 92 179 266 111 445
87 92 179 271 56 225
87 94 181 268 112 449
87 97 184 271 70 281
87 97 184 281 116 465
87 98 185 272 114 457
88 101 189 277 91 365
88 101 189 290 69 277
88 103 191 279 117 470
88 103 191 294 121 485
88 105 193 281 92 369
88 105 193 298 70 281
88 107 195 283 119 478
88 107 195 302 124 497
88 109 197 285 93 373
88 109 197 306 71 285
88 111 199 287 121 486
88 111 199 310 127 509
88 113 201 289 94 377
88 113 201 314 72 289
88 115 203 291 123 494
88 115 203 318 130 521
88 117 205 293 95 381
88 117 205 322 73 293
88 119 207 295 125 502
88 119 207 326 133 533
88 123 211 299 127 510
88 123 211 334 136 545
88 125 213 301 97 389
88 125 213 338 75 301
88 127 215 303 129 518
88 127 215 342 139 557
88 129 217 305 98 393
88 129 217 346 76 305
88 131 219 307 131 526
88 131 219 350 142 569
88 133 221 309 99 397
88 133 221 354 77 309
88 135 223 311 133 534
88 135 223 358 145 581
88 137 225 313 100 401
88 137 225 362 78 313
88 139 227 315 135 542
88 139 227 366 148 593
88 141 229 317 101 405
88 141 229 370 79 317
88 145 233 321 102 409
88 145 233 378 80 321
88 147 235 323 139 558
88 147 235 382 154 617
88 149 237 325 103 413
88 149 237 386 81 325
88 151 239 327 141 566
88 151 239 390 157 629
88 153 241 329 104 417
88 153 241 394 82 329
88 155 243 331 143 574
88 155 243 398 160 641
88 157 245 333 105 421
88 157 245 402 83 333
88 159 247 335 145 582
88 159 247 406 163 653
88 161 249 337 106 425
88 163 251 339 147 590
88 167 255 343 149 598
88 169 257 345 108 433
88 171 259 347 151 606
88 173 261 349 109 437
88 175 263 351 153 614
88 177 265 353 110 441
88 179 267 355 155 622
88 181 269 357 111 445
88 183 271 359 157 630
88 185 273 361 112 449
88 189 277 365 113 453
88 191 279 367 161 646
88 193 281 369 114 457
88 89 177 265 88 353
88 89 177 266 66 265
88 91 179 267 111 446
88 91 179 270 112 449
88 93 181 269 89 357
88 93 181 274 67 269
88 95 183 271 113 454
88 95 183 278 115 461
88 97 185 273 90 361
88 97 185 282 68 273
89 100 189 278 72 289
89 100 189 289 97 389
89 102 191 280 92 369
89 103 192 281 118 473
89 103 192 295 70 281
89 104 193 282 74 297
89 104 193 297 100 401
89 106 195 284 93 373
89 107 196 285 120 481
89 107 196 303 71 285
89 108 197 286 76 305
89 108 197 305 103 413
89 110 199 288 94 377
89 111 200 289 122 489
89 111 200 311 72 289
89 112 201 290 78 313
89 112 201 313 106 425
89 114 203 292 95 381
89 115 204 293 124 497
89 115 204 319 73 293
89 116 205 294 80 321
89 116 205 321 109 437
89 118 207 296 96 385
89 119 208 297 126 505
89 119 208 327 74 297
89 120 209 298 82 329
89 120 209 329 112 449
89 122 211 300 97 389
89 123 212 301 128 513
89 123 212 335 75 301
89 124 213 302 84 337
89 124 213 337 115 461
89 126 215 304 98 393
89 127 216 305 130 521
89 127 216 343 76 305
89 128 217 306 86 345
89 128 217 345 118 473
89 130 219 308 99 397
89 131 220 309 132 529
89 131 220 351 77 309
89 132 221 310 88 353
89 132 221 353 121 485
89 134 223 312 100 401
89 135 224 313 134 537
89 135 224 359 78 313
89 136 225 314 90 361
89 136 225 361 124 497
89 138 227 316 101 405
89 139 228 317 136 545
89 139 228 367 79 317
89 140 229 318 92 369
89 140 229 369 127 509
89 142 231 320 102 409
89 143 232 321 138 553
89 143 232 375 80 321
89 144 233 322 94 377
89 144 233 377 130 521
89 146 235 324 103 413
89 147 236 325 140 561
89 147 236 383 81 325
89 148 237 326 96 385
89 148 237 385 133 533
89 150 239 328 104 417
89 151 240 329 142 569
89 151 240 391 82 329
89 152 241 330 98 393
89 152 241 393 136 545
89 154 243 332 105 421
89 155 244 333 144 577
89 155 244 399 83 333
89 156 245 334 100 401
89 156 245 401 139 557
89 158 247 336 106 425
89 159 248 337 146 585
89 159 248 407 84 337
89 160 249 338 102 409
89 162 251 340 107 429
89 163 252 341 148 593
89 164 253 342 104 417
89 166 255 344 108 433
89 167 256 345 150 601
89 168 257 346 106 425
89 170 259 348 109 437
89 171 260 349 152 609
89 172 261 350 108 433
89 174 263 352 110 441
89 175 264 353 154 617
89 176 265 354 110 441
89 179 268 357 156 625
89 180 269 358 112 449
89 182 271 360 113 453
89 183 272 361 158 633
89 184 273 362 114 457
89 186 275 364 115 461
89 187 276 365 160 641
89 188 277 366 116 465
89 190 279 368 117 469
89 191 280 369 162 649
89 192 281 370 118 473
89 90 179 268 89 357
89 91 180 269 112 449
89 91 180 271 67 269
89 92 181 270 68 273
89 92 181 273 91 365
89 94 183 272 90 361
89 95 184 273 114 457
89 95 184 279 68 273
89 96 185 274 70 281
89 96 185 281 94 377
89 98 187 276 91 365
89 99 188 277 116 465
89 99 188 287 69 277
90 101 191 292 98 393
90 103 193 296 122 489
90 107 197 304 125 501
90 109 199 308 104 417
90 113 203 316 107 429
90 119 209 328 134 537
90 121 211 332 113 453
90 127 217 344 140 561
90 131 221 352 143 573
90 133 223 356 122 489
90 137 227 364 125 501
90 139 229 368 149 597
90 143 233 376 152 609
90 149 239 388 134 537
90 151 241 392 158 633
90 157 247 404 140 561
90 91 181 272 113 453
90 97 187 284 95 381
91 100 191 282 118 473
91 100 191 291 60 241
91 101 192 283 73 293
91 101 192 293 121 485
91 102 193 284 119 477
91 106 197 288 121 485
91 108 199 290 122 489
91 108 199 307 63 253
91 109 200 291 77 309
91 109 200 309 127 509
91 110 201 292 123 493
91 113 204 295 79 317
91 113 204 317 130 521
91 114 205 296 125 501
91 116 207 298 126 505
91 116 207 323 66 265
91 118 209 300 127 509
91 120 211 302 128 513
91 120 211 331 135 542
91 121 212 303 83 333
91 121 212 333 136 545
91 122 213 304 129 517
91 124 215 306 130 521
91 124 215 339 69 277
91 125 216 307 85 341
91 125 216 341 139 557
91 128 219 310 132 529
91 128 219 347 141 566
91 129 220 311 87 349
91 129 220 349 142 569
91 132 223 314 134 537
91 132 223 355 72 289
91 134 225 316 135 541
91 136 227 318 136 545
91 136 227 363 147 590
91 137 228 319 91 365
91 137 228 365 148 593
91 138 229 320 137 549
91 141 232 323 93 373
91 141 232 373 151 605
91 142 233 324 139 557
91 144 235 326 140 561
91 144 235 379 153 614
91 145 236 327 95 381
91 145 236 381 154 617
91 146 237 328 141 565
91 148 239 330 142 569
91 148 239 387 78 313
91 149 240 331 97 389
91 149 240 389 157 629
91 150 241 332 143 573
91 152 243 334 144 577
91 152 243 395 159 638
91 153 244 335 99 397
91 153 244 397 160 641
91 157 248 339 101 405
91 157 248 405 163 653
91 158 249 340 147 589
91 160 251 342 148 593
91 162 253 344 149 597
91 164 255 346 150 601
91 165 256 347 105 421
91 166 257 348 151 605
91 170 261 352 153 613
91 172 263 354 154 617
91 173 264 355 109 437
91 174 265 356 155 621
91 176 267 358 156 625
91 177 268 359 111 445
91 178 269 360 157 629
91 180 271 362 158 633
91 181 272 363 113 453
91 184 275 366 160 641
91 185 276 367 115 461
91 186 277 368 161 645
91 188 279 370 162 649
91 190 281 372 163 653
91 92 183 274 114 457
91 92 183 275 57 229
91 93 184 275 69 277
91 93 184 277 115 461
91 94 185 276 115 461
91 96 187 278 116 465
91 96 187 283 117 470
91 97 188 279 71 285
91 97 188 285 118 473
92 101 193 285 94 377
92 101 193 294 71 285
92 103 195 287 60 241
92 103 195 298 123 493
92 105 197 289 95 381
92 105 197 302 72 289
92 107 199 291 61 245
92 107 199 306 126 505
92 109 201 293 96 385
92 109 201 310 73 293
92 111 203 295 62 249
92 111 203 314 129 517
92 113 205 297 97 389
92 113 205 318 74 297
92 117 209 301 98 393
92 117 209 326 75 301
92 119 211 303 64 257
92 119 211 330 135 541
92 121 213 305 99 397
92 121 213 334 76 305
92 123 215 307 65 261
92 123 215 338 138 553
92 125 217 309 100 401
92 125 217 342 77 309
92 127 219 311 66 265
92 127 219 346 141 565
92 129 221 313 101 405
92 129 221 350 78 313
92 131 223 315 67 269
92 131 223 354 144 577
92 133 225 317 102 409
92 133 225 358 79 317
92 135 227 319 68 273
92 135 227 362 147 589
92 137 229 321 103 413
92 137 229 366 80 321
92 139 231 323 69 277
92 139 231 370 150 601
92 141 233 325 104 417
92 141 233 374 81 325
92 143 235 327 70 281
92 143 235 378 153 613
92 145 237 329 105 421
92 145 237 382 82 329
92 147 239 331 71 285
92 147 239 386 156 625
92 149 241 333 106 425
92 149 241 390 83 333
92 151 243 335 72 289
92 151 243 394 159 637
92 153 245 337 107 429
92 153 245 398 84 337
92 155 247 339 73 293
92 155 247 402 162 649
92 157 249 341 108 433
92 157 249 406 85 341
92 159 251 343 74 297
92 163 255 347 75 301
92 165 257 349 110 441
92 167 259 351 76 305
92 169 261 353 111 445
92 171 263 355 77 309
92 173 265 357 112 449
92 175 267 359 78 313
92 177 269 361 113 453
92 179 271 363 79 317
92 181 273 365 114 457
92 183 275 367 80 321
92 185 277 369 115 461
92 187 279 371 81 325
92 93 185 277 92 369
92 93 185 278 69 277
92 95 187 279 58 233
92 95 187 282 117 469
92 97 189 281 93 373
92 97 189 286 70 281
92 99 191 283 59 237
92 99 191 290 120 481
93 100 193 286 73 293
93 100 193 293 98 393
93 103 196 289 121 485
93 103 196 299 72 289
93 104 197 290 75 301
93 104 197 301 101 405
93 106 199 292 96 385
93 107 200 293 123 493
93 107 200 307 73 293
93 110 203 296 97 389
93 112 205 298 79 317
93 112 205 317 107 429
93 115 208 301 127 509
93 115 208 323 75 301
93 116 209 302 81 325
93 116 209 325 110 441
93 118 211 304 99 397
93 119 212 305 129 517
93 119 212 331 76 305
93 122 215 308 100 401
93 127 220 313 133 533
93 127 220 347 78 313
93 128 221 314 87 349
93 128 221 349 119 477
93 130 223 316 102 409
93 131 224 317 135 541
93 131 224 355 79 317
93 134 227 320 103 413
93 136 229 322 91 365
93 136 229 365 125 501
93 139 232 325 139 557
93 139 232 371 81 325
93 140 233 326 93 373
93 140 233 373 128 513
93 142 235 328 105 421
93 143 236 329 141 565
93 143 236 379 82 329
93 146 239 332 106 425
93 148 241 334 97 389
93 148 241 389 134 537
93 151 244 337 145 581
93 151 244 395 84 337
93 152 245 338 99 397
93 152 245 397 137 549
93 154 247 340 108 433
93 158 251 344 109 437
93 160 253 346 103 413
93 163 256 349 151 605
93 164 257 350 105 421
93 166 259 352 111 445
93 167 260 353 153 613
93 170 263 356 112 449
93 172 265 358 109 437
93 175 268 361 157 629
93 176 269 362 111 445
93 178 271 364 114 457
93 179 272 365 159 637
93 182 275 368 115 461
93 184 277 370 115 461
93 187 280 373 163 653
93 94 187 280 93 373
93 95 188 281 117 469
93 95 188 283 70 281
93 98 191 284 94 377
94 101 195 296 99 397
94 103 197 300 124 497
94 105 199 304 102 409
94 107 201 308 127 509
94 109 203 312 105 421
94 111 205 316 130 521
94 113 207 320 108 433
94 115 209 324 133 533
94 117 211 328 111 445
94 119 213 332 136 545
94 121 215 336 114 457
94 123 217 340 139 557
94 125 219 344 117 469
94 127 221 348 142 569
94 129 223 352 120 481
94 131 225 356 145 581
94 133 227 360 123 493
94 135 229 364 148 593
94 137 231 368 126 505
94 139 233 372 151 605
94 143 237 380 154 617
94 145 239 384 132 529
94 147 241 388 157 629
94 149 243 392 135 541
94 151 245 396 160 641
94 153 247 400 138 553
94 155 249 404 163 653
94 95 189 284 118 473
94 97 191 288 96 385
94 99 193 292 121 485
95 101 196 291 74 297
95 101 196 297 123 493
95 102 197 292 122 489
95 104 199 294 123 493
95 104 199 303 125 502
95 106 201 296 124 497
95 108 203 298 125 501
95 108 203 311 64 257
95 109 204 299 78 313
95 109 204 313 129 517
95 112 207 302 127 509
95 112 207 319 131 526
95 113 208 303 80 321
95 113 208 321 132 529
95 116 211 306 129 517
95 116 211 327 67 269
95 117 212 307 82 329
95 117 212 329 135 541
95 118 213 308 130 521
95 121 216 311 84 337
95 121 216 337 138 553
95 122 217 312 132 529
95 124 219 314 133 533
95 124 219 343 70 281
95 126 221 316 134 537
95 128 223 318 135 541
95 128 223 351 143 574
95 129 224 319 88 353
95 129 224 353 144 577
95 132 227 322 137 549
95 132 227 359 73 293
95 134 229 324 138 553
95 136 231 326 139 557
95 136 231 367 149 598
95 137 232 327 92 369
95 137 232 369 150 601
95 138 233 328 140 561
95 141 236 331 94 377
95 141 236 377 153 613
95 142 237 332 142 569
95 144 239 334 143 573
95 144 239 383 155 622
95 146 241 336 144 577
95 148 243 338 145 581
95 148 243 391 79 317
95 149 244 339 98 393
95 149 244 393 159 637
95 153 248 343 100 401
95 153 248 401 162 649
95 154 249 344 148 593
95 156 251 346 149 597
95 156 251 407 82 329
95 157 252 347 102 409
95 158 253 348 150 601
95 161 256 351 104 417
95 162 257 352 152 609
95 164 259 354 153 613
95 166 261 356 154 617
95 168 263 358 155 621
95 169 264 359 108 433
95 172 267 362 157 629
95 173 268 363 110 441
95 174 269 364 158 633
95 176 271 366 159 637
95 177 272 367 112 449
95 178 273 368 160 641
95 181 276 371 114 457
95 182 277 372 162 649
95 184 279 374 163 653
95 96 191 286 119 477
95 96 191 287 119 478
95 97 192 287 72 289
95 97 192 289 120 481
95 98 193 288 120 481
96 101 197 293 97 389
96 101 197 298 73 293
96 103 199 295 123 494
96 103 199 302 125 501
96 107 203 299 125 502
96 107 203 310 128 513
96 109 205 301 99 397
96 109 205 314 75 301
96 113 209 305 100 401
96 113 209 322 76 305
96 115 211 307 129 518
96 115 211 326 134 537
96 119 215 311 131 526
96 119 215 334 137 549
96 121 217 313 102 409
96 121 217 338 78 313
96 125 221 317 103 413
96 125 221 346 79 317
96 127 223 319 135 542
96 127 223 350 143 573
96 131 227 323 137 550
96 131 227 358 146 585
96 133 229 325 105 421
96 133 229 362 81 325
96 137 233 329 106 425
96 137 233 370 82 329
96 139 235 331 141 566
96 139 235 374 152 609
96 143 239 335 143 574
96 143 239 382 155 621
96 145 241 337 108 433
96 145 241 386 84 337
96 149 245 341 109 437
96 149 245 394 85 341
96 151 247 343 147 590
96 151 247 398 161 645
96 155 251 347 149 598
96 155 251 406 164 657
96 157 253 349 111 445
96 161 257 353 112 449
96 163 259 355 153 614
96 167 263 359 155 622
96 169 265 361 114 457
96 173 269 365 115 461
96 175 271 367 159 638
96 179 275 371 161 646
96 181 277 373 117 469
96 97 193 289 96 385
96 97 193 290 72 289
97 100 197 294 74 297
97 100 197 297 99 397
97 102 199 296 98 393
97 103 200 297 124 497
97 103 200 303 74 297
97 104 201 298 76 305
97 104 201 305 102 409
97 106 203 300 99 397
97 107 204 301 126 505
97 107 204 311 75 301
97 108 205 302 78 313
97 108 205 313 105 421
97 110 207 304 100 401
97 111 208 305 128 513
97 111 208 319 76 305
97 112 209 306 80 321
97 112 209 321 108 433
97 114 211 308 101 405
97 115 212 309 130 521
97 115 212 327 77 309
97 116 213 310 82 329
97 116 213 329 111 445
97 118 215 312 102 409
97 119 216 313 132 529
97 119 216 335 78 313
97 120 217 314 84 337
97 120 217 337 114 457
97 122 219 316 103 413
97 123 220 317 134 537
97 123 220 343 79 317
97 124 221 318 86 345
97 124 221 345 117 469
97 126 223 320 104 417
97 127 224 321 136 545
97 127 224 351 80 321
97 128 225 322 88 353
97 128 225 353 120 481
97 130 227 324 105 421
97 131 228 325 138 553
97 131 228 359 81 325
97 132 229 326 90 361
97 132 229 361 123 493
97 134 231 328 106 425
97 135 232 329 140 561
97 135 232 367 82 329
97 136 233 330 92 369
97 136 233 369 126 505
97 138 235 332 107 429
97 139 236 333 142 569
97 139 236 375 83 333
97 140 237 334 94 377
97 140 237 377 129 517
97 142 239 336 108 433
97 143 240 337 144 577
97 143 240 383 84 337
97 144 241 338 96 385
97 144 241 385 132 529
97 146 243 340 109 437
97 147 244 341 146 585
97 147 244 391 85 341
97 148 245 342 98 393
97 148 245 393 135 541
97 150 247 344 110 441
97 151 248 345 148 593
97 151 248 399 86 345
97 152 249 346 100 401
97 152 249 401 138 553
97 154 251 348 111 445
97 155 252 349 150 601
97 156 253 350 102 409
97 158 255 352 112 449
97 159 256 353 152 609
97 160 257 354 104 417
97 162 259 356 113 453
97 163 260 357 154 617
97 164 261 358 106 425
97 166 263 360 114 457
97 167 264 361 156 625
97 168 265 362 108 433
97 170 267 364 115 461
97 171 268 365 158 633
97 172 269 366 110 441
97 174 271 368 116 465
97 175 272 369 160 641
97 176 273 370 112 449
97 178 275 372 117 469
97 179 276 373 162 649
97 180 277 374 114 457
97 182 279 376 118 473
97 98 195 292 97 389
97 99 196 293 122 489
97 99 196 295 73 293
98 101 199 300 100 401
98 103 201 304 126 505
98 107 205 312 129 517
98 109 207 316 106 425
98 111 209 320 132 529
98 113 211 324 109 437
98 115 213 328 135 541
98 117 215 332 112 449
98 121 219 340 115 461
98 123 221 344 141 565
98 125 223 348 118 473
98 127 225 352 144 577
98 129 227 356 121 485
98 131 229 360 147 589
98 135 233 368 150 601
98 137 235 372 127 509
98 139 237 376 153 613
98 141 239 380 130 521
98 143 241 384 156 625
98 145 243 388 133 533
98 149 247 396 136 545
98 151 249 400 162 649
98 153 251 404 139 557
98 99 197 296 123 493
99 100 199 298 124 497
99 100 199 299 62 249
99 101 200 299 75 301
99 101 200 301 125 501
99 104 203 302 126 505
99 104 203 307 127 510
99 106 205 304 127 509
99 109 208 307 79 317
99 109 208 317 131 525
99 112 211 310 130 521
99 112 211 323 133 534
99 113 212 311 81 325
99 113 212 325 134 537
99 116 215 314 132 529
99 116 215 331 68 273
99 118 217 316 133 533
99 122 221 320 135 541
99 124 223 322 136 545
99 124 223 347 71 285
99 125 224 323 87 349
99 125 224 349 143 573
99 128 227 326 138 553
99 128 227 355 145 582
99 130 229 328 139 557
99 133 232 331 91 365
99 133 232 365 149 597
99 134 233 332 141 565
99 136 235 334 142 569
99 136 235 371 151 606
99 137 236 335 93 373
99 137 236 373 152 609
99 140 239 338 144 577
99 140 239 379 77 309
99 142 241 340 145 581
99 145 244 343 97 389
99 145 244 389 158 633
99 146 245 344 147 589
99 148 247 346 148 593
99 148 247 395 80 321
99 149 248 347 99 397
99 149 248 397 161 645
99 152 251 350 150 601
99 152 251 403 163 654
99 157 256 355 103 413
99 158 257 356 153 613
99 160 259 358 154 617
99 161 260 359 105 421
99 164 263 362 156 625
99 166 265 364 157 629
99 169 268 367 109 437
99 170 269 368 159 637
99 172 271 370 160 641
99 173 272 371 111 445
99 178 277 376 163 653
100 101 201 301 100 401
100 101 201 302 75 301
100 103 203 303 63 253
100 103 203 306 127 509
100 107 207 307 64 257
100 107 207 314 130 521
100 109 209 309 102 409
100 109 209 318 77 309
100 111 211 311 65 261
100 111 211 322 133 533
100 113 213 313 103 413
100 113 213 326 78 313
100 117 217 317 104 417
100 117 217 334 79 317
100 119 219 319 67 269
100 119 219 338 139 557
100 121 221 321 105 421
100 121 221 342 80 321
100 123 223 323 68 273
100 123 223 346 142 569
100 127 227 327 69 277
100 127 227 354 145 581
100 129 229 329 107 429
100 129 229 358 82 329
100 131 231 331 70 281
100 131 231 362 148 593
100 133 233 333 108 433
100 133 233 366 83 333
100 137 237 337 109 437
100 137 237 374 84 337
100 139 239 339 72 289
100 139 239 378 154 617
100 141 241 341 110 441
100 141 241 382 85 341
100 143 243 343 73 293
100 143 243 386 157 629
100 147 247 347 74 297
100 147 247 394 160 641
100 149 249 349 112 449
100 149 249 398 87 349
100 151 251 351 75 301
100 151 251 402 163 653
100 153 253 353 113 453
100 157 257 357 114 457
100 159 259 359 77 309
100 161 261 361 115 461
100 163 263 363 78 313
100 167 267 367 79 317
100 169 269 369 117 469
100 171 271 371 80 321
100 173 273 373 118 473
100 177 277 377 119 477
101 102 203 304 101 405
101 103 204 305 127 509
101 103 204 307 76 305
101 104 205 306 77 309
101 104 205 309 103 413
101 106 207 308 102 409
101 107 208 309 129 517
101 107 208 315 77 309
101 108 209 310 79 317
101 108 209 317 106 425
101 110 211 312 103 413
101 111 212 313 131 525
101 111 212 323 78 313
101 112 213 314 81 325
101 112 213 325 109 437
101 114 215 316 104 417
101 115 216 317 133 533
101 115 216 331 79 317
101 116 217 318 83 333
101 116 217 333 112 449
101 118 219 320 105 421
101 119 220 321 135 541
101 119 220 339 80 321
101 120 221 322 85 341
101 120 221 341 115 461
101 122 223 324 106 425
101 123 224 325 137 549
101 123 224 347 81 325
101 124 225 326 87 349
101 124 225 349 118 473
101 126 227 328 107 429
101 127 228 329 139 557
101 127 228 355 82 329
101 128 229 330 89 357
101 128 229 357 121 485
101 130 231 332 108 433
101 131 232 333 141 565
101 131 232 363 83 333
101 132 233 334 91 365
101 132 233 365 124 497
101 134 235 336 109 437
101 135 236 337 143 573
101 135 236 371 84 337
101 136 237 338 93 373
101 136 237 373 127 509
101 138 239 340 110 441
101 139 240 341 145 581
101 139 240 379 85 341
101 140 241 342 95 381
101 140 241 381 130 521
101 142 243 344 111 445
101 143 244 345 147 589
101 143 244 387 86 345
101 144 245 346 97 389
101 144 245 389 133 533
101 146 247 348 112 449
101 147 248 349 149 597
101 147 248 395 87 349
101 148 249 350 99 397
101 148 249 397 136 545
101 150 251 352 113 453
101 151 252 353 151 605
101 151 252 403 88 353
101 152 253 354 101 405
101 152 253 405 139 557
101 154 255 356 114 457
101 155 256 357 153 613
101 156 257 358 103 413
101 158 259 360 115 461
101 159 260 361 155 621
101 160 261 362 105 421
101 162 263 364 116 465
101 163 264 365 157 629
101 164 265 366 107 429
101 166 267 368 117 469
101 167 268 369 159 637
101 168 269 370 109 437
101 170 271 372 118 473
101 171 272 373 161 645
101 172 273 374 111 445
101 174 275 376 119 477
101 175 276 377 163 653
101 176 277 378 113 453
102 103 205 308 128 513
102 107 209 316 131 525
102 109 211 320 107 429
102 113 215 328 110 441
102 115 217 332 137 549
102 121 223 344 116 465
102 125 227 352 119 477
102 127 229 356 146 585
102 131 233 364 149 597
102 133 235 368 125 501
102 137 239 376 128 513
102 139 241 380 155 621
102 143 245 388 158 633
102 145 247 392 134 537
102 149 251 400 137 549
102 151 253 404 164 657
103 104 207 310 129 517
103 104 207 311 129 518
103 105 208 311 78 313
103 105 208 313 130 521
103 106 209 312 130 521
103 108 211 314 131 525
103 108 211 319 66 265
103 109 212 315 80 321
103 109 212 321 133 533
103 110 213 316 132 529
103 112 215 318 133 533
103 112 215 327 135 542
103 113 216 319 82 329
103 113 216 329 136 545
103 114 217 320 134 537
103 116 219 322 135 541
103 116 219 335 69 277
103 117 220 323 84 337
103 117 220 337 139 557
103 118 221 324 136 545
103 120 223 326 137 549
103 120 223 343 141 566
103 121 224 327 86 345
103 121 224 345 142 569
103 122 225 328 138 553
103 124 227 330 139 557
103 124 227 351 72 289
103 125 228 331 88 353
103 125 228 353 145 581
103 126 229 332 140 561
103 128 231 334 141 565
103 128 231 359 147 590
103 129 232 335 90 361
103 129 232 361 148 593
103 130 233 336 142 569
103 132 235 338 143 573
103 132 235 367 75 301
103 133 236 339 92 369
103 133 236 369 151 605
103 134 237 340 144 577
103 136 239 342 145 581
103 136 239 375 153 614
103 137 240 343 94 377
103 137 240 377 154 617
103 138 241 344 146 585
103 140 243 346 147 589
103 140 243 383 78 313
103 141 244 347 96 385
103 141 244 385 157 629
103 142 245 348 148 593
103 144 247 350 149 597
103 144 247 391 159 638
103 145 248 351 98 393
103 145 248 393 160 641
103 146 249 352 150 601
103 148 251 354 151 605
103 148 251 399 81 325
103 149 252 355 100 401
103 149 252 401 163 653
103 150 253 356 152 609
103 152 255 358 153 613
103 153 256 359 102 409
103 154 257 360 154 617
103 156 259 362 155 621
103 157 260 363 104 417
103 158 261 364 156 625
103 160 263 366 157 629
103 161 264 367 106 425
103 162 265 368 158 633
103 164 267 370 159 637
103 165 268 371 108 433
103 166 269 372 160 641
103 168 271 374 161 645
103 169 272 375 110 441
103 170 273 376 162 649
103 172 275 378 163 653
103 173 276 379 112 449
103 174 277 380 164 657
104 105 209 313 104 417
104 105 209 314 78 313
104 107 211 315 131 526
104 107 211 318 132 529
104 109 213 317 105 421
104 109 213 322 79 317
104 111 215 319 133 534
104 111 215 326 135 541
104 113 217 321 106 425
104 113 217 330 80 321
104 115 219 323 135 542
104 115 219 334 138 553
104 119 223 327 137 550
104 119 223 342 141 565
104 121 225 329 108 433
104 121 225 346 82 329
104 123 227 331 139 558
104 123 227 350 144 577
104 125 229 333 109 437
104 125 229 354 83 333
104 127 231 335 141 566
104 127 231 358 147 589
104 129 233 337 110 441
104 129 233 362 84 337
104 131 235 339 143 574
104 131 235 366 150 601
104 133 237 341 111 445
104 133 237 370 85 341
104 135 239 343 145 582
104 135 239 374 153 613
104 137 241 345 112 449
104 137 241 378 86 345
104 139 243 347 147 590
104 139 243 382 156 625
104 141 245 349 113 453
104 141 245 386 87 349
104 145 249 353 114 457
104 145 249 394 88 353
104 147 251 355 151 606
104 147 251 398 162 649
104 149 253 357 115 461
104 149 253 402 89 357
104 151 255 359 153 614
104 153 257 361 116 465
104 155 259 363 155 622
104 157 261 365 117 469
104 159 263 367 157 630
104 161 265 369 118 473
104 163 267 371 159 638
104 165 269 373 119 477
104 167 271 375 161 646
104 171 275 379 163 654
105 106 211 316 105 421
105 107 212 317 132 529
105 107 212 319 79 317
105 116 221 326 84 337
105 116 221 337 113 453
105 118 223 328 108 433
105 122 227 332 109 437
105 124 229 334 88 353
105 124 229 353 119 477
105 127 232 337 142 569
105 127 232 359 84 337
105 128 233 338 90 361
105 128 233 361 122 489
105 131 236 341 144 577
105 131 236 367 85 341
105 134 239 344 112 449
105 136 241 346 94 377
105 136 241 377 128 513
105 139 244 349 148 593
105 139 244 383 87 349
105 142 247 352 114 457
105 143 248 353 150 601
105 143 248 391 88 353
105 146 251 356 115 461
105 148 253 358 100 401
105 148 253 401 137 549
105 151 256 361 154 617
105 152 257 362 102 409
105 158 263 368 118 473
105 163 268 373 160 641
105 164 269 374 108 433
105 166 271 376 120 481
105 167 272 377 162 649
106 107 213 320 133 533
106 109 215 324 108 433
106 111 217 328 136 545
106 113 219 332 111 445
106 115 221 336 139 557
106 117 223 340 114 457
106 119 225 344 142 569
106 121 227 348 117 469
106 123 229 352 145 581
106 125 231 356 120 481
106 127 233 360 148 593
106 129 235 364 123 493
106 131 237 368 151 605
106 133 239 372 126 505
106 135 241 376 154 617
106 137 243 380 129 517
106 139 245 384 157 629
106 141 247 388 132 529
106 143 249 392 160 641
106 145 251 396 135 541
106 147 253 400 163 653
106 149 255 404 138 553
107 108 215 322 134 537
107 108 215 323 67 269
107 109 216 323 81 325
107 109 216 325 135 541
107 110 217 324 135 541
107 112 219 326 136 545
107 112 219 331 137 550
107 113 220 327 83 333
107 113 220 333 138 553
107 114 221 328 137 549
107 116 223 330 138 553
107 116 223 339 70 281
107 117 224 331 85 341
107 117 224 341 141 565
107 118 225 332 139 557
107 120 227 334 140 561
107 120 227 347 143 574
107 121 228 335 87 349
107 121 228 349 144 577
107 122 229 336 141 565
107 124 231 338 142 569
107 124 231 355 73 293
107 125 232 339 89 357
107 125 232 357 147 589
107 126 233 340 143 573
107 128 235 342 144 577
107 128 235 363 149 598
107 129 236 343 91 365
107 129 236 365 150 601
107 130 237 344 145 581
107 132 239 346 146 585
107 132 239 371 76 305
107 133 240 347 93 373
107 133 240 373 153 613
107 134 241 348 147 589
107 136 243 350 148 593
107 136 243 379 155 622
107 137 244 351 95 381
107 137 244 381 156 625
107 138 245 352 149 597
107 140 247 354 150 601
107 140 247 387 79 317
107 141 248 355 97 389
107 141 248 389 159 637
107 142 249 356 151 605
107 144 251 358 152 609
107 144 251 395 161 646
107 145 252 359 99 397
107 145 252 397 162 649
107 146 253 360 153 613
107 148 255 362 154 617
107 148 255 403 82 329
107 149 256 363 101 405
107 150 257 364 155 621
107 152 259 366 156 625
107 153 260 367 103 413
107 154 261 368 157 629
107 156 263 370 158 633
107 157 264 371 105 421
107 158 265 372 159 637
107 160 267 374 160 641
107 161 268 375 107 429
107 162 269 376 161 645
107 164 271 378 162 649
107 165 272 379 109 437
107 166 273 380 163 653
107 168 275 382 164 657
108 109 217 325 108 433
108 109 217 326 81 325
108 113 221 329 109 437
108 113 221 334 82 329
108 115 223 331 69 277
108 115 223 338 140 561
108 119 227 335 70 281
108 119 227 346 143 573
108 121 229 337 111 445
108 121 229 350 84 337
108 125 233 341 112 449
108 125 233 358 85 341
108 127 235 343 72 289
108 127 235 362 149 597
108 131 239 347 73 293
108 131 239 370 152 609
108 133 241 349 114 457
108 133 241 374 87 349
108 137 245 353 115 461
108 137 245 382 88 353
108 139 247 355 75 301
108 139 247 386 158 633
108 143 251 359 76 305
108 143 251 394 161 645
108 145 253 361 117 469
108 145 253 398 90 361
108 149 257 365 118 473
108 151 259 367 78 313
108 155 263 371 79 317
108 157 265 373 120 481
108 161 269 377 121 485
108 163 271 379 81 325
108 167 275 383 82 329
109 110 219 328 109 437
109 111 220 329 137 549
109 111 220 331 82 329
109 112 221 330 83 333
109 112 221 333 111 445
109 114 223 332 110 441
109 115 224 333 139 557
109 115 224 339 83 333
109 116 225 334 85 341
109 116 225 341 114 457
109 118 227 336 111 445
109 119 228 337 141 565
109 119 228 347 84 337
109 120 229 338 87 349
109 120 229 349 117 469
109 122 231 340 112 449
109 123 232 341 143 573
109 123 232 355 85 341
109 124 233 342 89 357
109 124 233 357 120 481
109 126 235 344 113 453
109 127 236 345 145 581
109 127 236 363 86 345
109 128 237 346 91 365
109 128 237 365 123 493
109 130 239 348 114 457
109 131 240 349 147 589
109 131 240 371 87 349
109 132 241 350 93 373
109 132 241 373 126 505
109 134 243 352 115 461
109 135 244 353 149 597
109 135 244 379 88 353
109 136 245 354 95 381
109 136 245 381 129 517
109 138 247 356 116 465
109 139 248 357 151 605
109 139 248 387 89 357
109 140 249 358 97 389
109 140 249 389 132 529
109 142 251 360 117 469
109 143 252 361 153 613
109 143 252 395 90 361
109 144 253 362 99 397
109 144 253 397 135 541
109 146 255 364 118 473
109 147 256 365 155 621
109 147 256 403 91 365
109 148 257 366 101 405
109 150 259 368 119 477
109 151 260 369 157 629
109 152 261 370 103 413
109 154 263 372 120 481
109 155 264 373 159 637
109 156 265 374 105 421
109 158 267 376 121 485
109 159 268 377 161 645
109 160 269 378 107 429
109 162 271 380 122 489
109 163 272 381 163 653
109 164 273 382 109 437
110 111 221 332 138 553
110 113 223 336 112 449
110 117 227 344 115 461
110 119 229 348 144 577
110 123 233 356 147 589
110 127 237 364 150 601
110 129 239 368 124 497
110 131 241 372 153 613
110 133 243 376 127 509
110 137 247 384 130 521
110 139 249 388 159 637
110 141 251 392 133 533
111 112 223 334 139 557
111 112 223 335 139 558
111 113 224 335 84 337
111 113 224 337 140 561
111 116 227 338 141 565
111 116 227 343 71 285
111 118 229 340 142 569
111 121 232 343 88 353
111 121 232 353 146 585
111 122 233 344 144 577
111 124 235 346 145 581
111 124 235 359 74 297
111 125 236 347 90 361
111 125 236 361 149 597
111 128 239 350 147 589
111 128 239 367 151 606
111 130 241 352 148 593
111 133 244 355 94 377
111 133 244 377 155 621
111 134 245 356 150 601
111 136 247 358 151 605
111 136 247 383 157 630
111 137 248 359 96 385
111 137 248 385 158 633
111 140 251 362 153 613
111 140 251 391 80 321
111 142 253 364 154 617
111 145 256 367 100 401
111 145 256 401 164 657
111 146 257 368 156 625
111 149 260 371 102 409
111 152 263 374 159 637
111 154 265 376 160 641
111 157 268 379 106 425
111 158 269 380 162 649
111 160 271 382 163 653
111 161 272 383 108 433
112 113 225 337 112 449
112 113 225 338 84 337
112 115 227 339 141 566
112 115 227 342 142 569
112 117 229 341 113 453
112 117 229 346 85 341
112 121 233 345 114 457
112 121 233 354 86 345
112 123 235 347 145 582
112 123 235 358 148 593
112 125 237 349 115 461
112 125 237 362 87 349
112 127 239 351 147 590
112 127 239 366 151 605
112 129 241 353 116 465
112 129 241 370 88 353
112 131 243 355 149 598
112 131 243 374 154 617
112 135 247 359 151 606
112 135 247 382 157 629
112 137 249 361 118 473
112 137 249 386 90 361
112 139 251 363 153 614
112 139 251 390 160 641
112 141 253 365 119 477
112 141 253 394 91 365
112 143 255 367 155 622
112 143 255 398 163 653
112 145 257 369 120 481
112 145 257 402 92 369
112 149 261 373 121 485
112 151 263 375 159 638
112 153 265 377 122 489
112 155 267 379 161 646
112 157 269 381 123 493
112 159 271 383 163 654
113 114 227 340 113 453
113 115 228 341 142 569
113 115 228 343 85 341
113 116 229 342 86 345
113 116 229 345 115 461
113 118 231 344 114 457
113 119 232 345 144 577
113 119 232 351 86 345
113 120 233 346 88 353
113 120 233 353 118 473
113 122 235 348 115 461
113 123 236 349 146 585
113 123 236 359 87 349
113 124 237 350 90 361
113 124 237 361 121 485
113 126 239 352 116 465
113 127 240 353 148 593
113 127 240 367 88 353
113 128 241 354 92 369
113 128 241 369 124 497
113 130 243 356 117 469
113 131 244 357 150 601
113 131 244 375 89 357
113 132 245 358 94 377
113 132 245 377 127 509
113 134 247 360 118 473
113 135 248 361 152 609
113 135 248 383 90 361
113 136 249 362 96 385
113 136 249 385 130 521
113 138 251 364 119 477
113 139 252 365 154 617
113 139 252 391 91 365
113 140 253 366 98 393
113 140 253 393 133 533
113 142 255 368 120 481
113 143 256 369 156 625
113 143 256 399 92 369
113 144 257 370 100 401
113 144 257 401 136 545
113 146 259 372 121 485
113 147 260 373 158 633
113 148 261 374 102 409
113 150 263 376 122 489
113 151 264 377 160 641
113 152 265 378 104 417
113 154 267 380 123 493
113 155 268 381 162 649
113 156 269 382 106 425
113 158 271 384 124 497
113 159 272 385 164 657
113 160 273 386 108 433
114 115 229 344 143 573
114 119 233 352 146 585
114 121 235 356 119 477
114 125 239 364 122 489
114 127 241 368 152 609
114 131 245 376 155 621
114 137 251 388 131 525
114 139 253 392 161 645
114 143 257 400 164 657
115 116 231 346 144 577
115 116 231 347 72 289
115 117 232 347 87 349
115 117 232 349 145 581
115 118 233 348 145 581
115 121 236 351 89 357
115 121 236 357 148 593
115 122 237 352 147 589
115 124 239 354 148 593
115 124 239 363 75 301
115 126 241 356 149 597
115 128 243 358 150 601
115 128 243 371 153 614
115 129 244 359 93 373
115 129 244 373 154 617
115 132 247 362 152 609
115 132 247 379 78 313
115 133 248 363 95 381
115 133 248 381 157 629
115 134 249 364 153 613
115 136 251 366 154 617
115 136 251 387 159 638
115 137 252 367 97 389
115 137 252 389 160 641
115 141 256 371 99 397
115 141 256 397 163 653
115 142 257 372 157 629
115 144 259 374 158 633
115 146 261 376 159 637
115 148 263 378 160 641
115 149 264 379 103 413
115 152 267 382 162 649
115 153 268 383 105 421
115 154 269 384 163 653
115 156 271 386 164 657
115 157 272 387 107 429
116 117 233 349 116 465
116 117 233 350 87 349
116 119 235 351 73 293
116 119 235 354 147 589
116 121 237 353 117 469
116 121 237 358 88 353
116 123 239 355 74 297
116 123 239 362 150 601
116 125 241 357 118 473
116 125 241 366 89 357
116 127 243 359 75 301
116 127 243 370 153 613
116 129 245 361 119 477
116 129 245 374 90 361
116 131 247 363 76 305
116 131 247 378 156 625
116 133 249 365 120 481
116 133 249 382 91 365
116 135 251 367 77 309
116 135 251 386 159 637
116 137 253 369 121 485
116 137 253 390 92 369
116 139 255 371 78 313
116 139 255 394 162 649
116 141 257 373 122 489
116 141 257 398 93 373
116 143 259 375 79 317
116 147 263 379 80 321
116 149 265 381 124 497
116 151 267 383 81 325
116 153 269 385 125 501
116 155 271 387 82 329
117 118 235 352 117 469
117 119 236 353 147 589
117 119 236 355 88 353
117 122 239 356 118 473
117 124 241 358 91 365
117 124 241 365 122 489
117 127 244 361 151 605
117 127 244 371 90 361
117 128 245 362 93 373
117 128 245 373 125 501
117 131 248 365 153 613
117 131 248 379 91 365
117 134 251 368 121 485
117 136 253 370 97 389
117 136 253 389 131 525
117 139 256 373 157 629
117 139 256 395 93 373
117 140 257 374 99 397
117 140 257 397 134 537
117 142 259 376 123 493
117 146 263 380 124 497
117 148 265 382 103 413
117 151 268 385 163 653
117 152 269 386 105 421
117 154 271 388 126 505
118 119 237 356 148 593
118 121 239 360 120 481
118 123 241 364 151 605
118 125 243 368 123 493
118 127 245 372 154 617
118 129 247 376 126 505
118 131 249 380 157 629
118 133 251 384 129 517
118 135 253 388 160 641
118 137 255 392 132 529
118 139 257 396 163 653
118 141 259 400 135 541
119 120 239 358 149 597
119 120 239 359 149 598
119 121 240 359 90 361
119 121 240 361 150 601
119 122 241 360 150 601
119 124 243 362 151 605
119 124 243 367 76 305
119 125 244 363 92 369
119 125 244 369 153 613
119 128 247 366 153 613
119 128 247 375 155 622
119 129 248 367 94 377
119 129 248 377 156 625
119 130 249 368 154 617
119 132 251 370 155 621
119 132 251 383 79 317
119 134 253 372 156 625
119 137 256 375 98 393
119 137 256 393 162 649
119 138 257 376 158 633
119 141 260 379 100 401
119 142 261 380 160 641
119 144 263 382 161 645
119 145 264 383 102 409
119 146 265 384 162 649
119 148 267 386 163 653
119 149 268 387 104 417
119 150 269 388 164 657
120 121 241 361 120 481
120 121 241 362 90 361
120 127 247 367 153 614
120 127 247 374 155 621
120 131 251 371 155 622
120 131 251 382 158 633
120 133 253 373 123 493
120 133 253 386 93 373
120 137 257 377 124 497
120 137 257 394 94 377
120 139 259 379 159 638
120 139 259 398 164 657
120 143 263 383 161 646
120 149 269 389 127 509
121 122 243 364 121 485
121 123 244 365 152 609
121 123 244 367 91 365
121 124 245 366 92 369
121 124 245 369 123 493
121 126 247 368 122 489
121 127 248 369 154 617
121 127 248 375 92 369
121 128 249 370 94 377
121 128 249 377 126 505
121 130 251 372 123 493
121 131 252 373 156 625
121 131 252 383 93 373
121 134 255 376 124 497
121 135 256 377 158 633
121 135 256 391 94 377
121 136 257 378 98 393
121 136 257 393 132 529
121 138 259 380 125 501
121 139 260 381 160 641
121 139 260 399 95 381
121 140 261 382 100 401
121 142 263 384 126 505
121 144 265 386 102 409
121 146 267 388 127 509
121 147 268 389 164 657
121 148 269 390 104 417
122 123 245 368 153 613
122 125 247 372 124 497
122 127 249 376 156 625
122 129 251 380 127 509
122 131 253 384 159 637
122 133 255 388 130 521
122 135 257 392 162 649
122 137 259 396 133 533
123 124 247 370 154 617
123 124 247 371 77 309
123 125 248 371 93 373
123 125 248 373 155 621
123 128 251 374 156 625
123 128 251 379 157 630
123 130 253 376 157 629
123 133 256 379 97 389
123 133 256 389 161 645
123 134 257 380 159 637
123 136 259 382 160 641
123 136 259 395 163 654
123 137 260 383 99 397
123 137 260 397 164 657
123 140 263 386 162 649
123 142 265 388 163 653
123 145 268 391 103 413
124 125 249 373 124 497
124 125 249 374 93 373
124 127 251 375 78 313
124 127 251 378 157 629
124 129 253 377 125 501
124 129 253 382 94 377
124 131 255 379 79 317
124 131 255 386 160 641
124 133 257 381 126 505
124 133 257 390 95 381
124 135 259 383 80 321
124 135 259 394 163 653
124 137 261 385 127 509
124 137 261 398 96 385
124 139 263 387 81 325
124 141 265 389 128 513
124 143 267 391 82 329
125 126 251 376 125 501
125 127 252 377 157 629
125 127 252 379 94 377
125 128 253 378 95 381
125 128 253 381 127 509
125 131 256 381 159 637
125 131 256 387 95 381
125 132 257 382 97 389
125 132 257 389 130 521
125 134 259 384 127 509
125 136 261 386 99 397
125 136 261 397 133 533
125 138 263 388 128 513
125 139 264 389 163 653
125 142 267 392 129 517
126 127 253 380 158 633
126 131 257 388 161 645
127 128 255 382 159 637
127 128 255 383 159 638
127 129 256 383 96 385
127 129 256 385 160 641
127 130 257 384 160 641
127 132 259 386 161 645
127 132 259 391 81 325
127 133 260 387 98 393
127 133 260 393 163 653
127 134 261 388 162 649
127 136 263 390 163 653
127 137 264 391 100 401
127 138 265 392 164 657
128 129 257 385 128 513
128 129 257 386 96 385
128 131 259 387 161 646
128 131 259 390 162 649
128 133 261 389 129 517
128 133 261 394 97 389
128 135 263 391 163 654
128 137 265 393 130 521
129 130 259 388 129 517
129 131 260 389 162 649
129 131 260 391 97 389
129 134 263 392 130 521
129 136 265 394 100 401
130 131 261 392 163 653
130 133 263 396 132 529
131 132 263 394 164 657
131 132 263 395 82 329
131 133 264 395 99 397


==> anc/brute.c <==
// brute.c -- exhaustive search for near-tight n-tuples: all v_1 < ... < v_n <= M with ML(v) < 1/n.  Exact.
// A tuple is discarded as soon as some time a/q of a fixed table has ||v_i a/q|| >= 1/n for all i (integer test);
// the tuples that survive the table are decided by the corner lemma (ML is attained at some m/(v_i+v_j)).
// usage: brute n M [part nparts]   (splits on v_1 + v_2 modulo nparts)
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
typedef unsigned long long u64; typedef long long i64;
#define W 4
static int N,M; static u64 (*bad)[W]; static u64 ALL[W]; static int ntimes=0;
static i64 gcdll(i64 a,i64 b){ while(b){ i64 t=a%b;a=b;b=t; } return a; }
static int near_tight(const int*v){ for(int a=0;a<N;a++) for(int b=a;b<N;b++){ int q=v[a]+v[b]; for(int m=1;m<q;m++){ int ok=1; for(int i=0;i<N&&ok;i++){ i64 r=((i64)v[i]*m)%q; if(q-r<r) r=q-r; if(r*N<q) ok=0; } if(ok) return 0; } } return 1; }
static void mlval(const int*v,i64*pn,i64*pd){ i64 bn=0,bd=1; for(int a=0;a<N;a++) for(int b=a;b<N;b++){ int q=v[a]+v[b]; for(int m=1;m<q;m++){ i64 mn=q; for(int i=0;i<N;i++){ i64 r=((i64)v[i]*m)%q; if(q-r<r) r=q-r; if(r<mn) mn=r; } if(mn*bd>bn*q){ bn=mn; bd=q; } } } i64 g=gcdll(bn,bd); *pn=bn/g; *pd=bd/g; }
static i64 cnt_all=0,cnt_surv=0,cnt_nt=0;
static int v[8]; static u64 acc[8][W];
static void rec(int lv,int start,int part,int nparts){
  if(lv==N-1){ u64 a0=acc[lv-1][0],a1=acc[lv-1][1],a2=acc[lv-1][2],a3=acc[lv-1][3]; for(int x=start;x<=M;x++){ cnt_all++; const u64*b=bad[x]; if((a0|b[0])!=ALL[0]) continue; if((a1|b[1])!=ALL[1]||(a2|b[2])!=ALL[2]||(a3|b[3])!=ALL[3]) continue; cnt_surv++; v[lv]=x; if(near_tight(v)){ i64 g=0; for(int i=0;i<N;i++) g=gcdll(g,v[i]); if(g!=1) continue; cnt_nt++; i64 pn,pd; mlval(v,&pn,&pd); printf("NT"); for(int i=0;i<N;i++) printf(" %d",v[i]); printf(" ML %lld/%lld\n",pn,pd); } } return; }
  for(int x=start;x<=M-(N-1-lv);x++){ v[lv]=x; if(lv==1 && nparts>1 && ((v[0]+v[1])%nparts)!=part) continue; for(int w=0;w<W;w++) acc[lv][w]=(lv?acc[lv-1][w]:0)|bad[x][w]; rec(lv+1,x+1,part,nparts); } }
int main(int argc,char**argv){ N=atoi(argv[1]); M=atoi(argv[2]); int part=argc>3?atoi(argv[3]):0, nparts=argc>4?atoi(argv[4]):1;
  bad=calloc(M+1,sizeof(*bad)); // time table: a/q, gcd(a,q)=1, 1<=a<=q/2, q=2..  until 64*W times
  for(int q=2;ntimes<64*W;q++) for(int a=1;2*a<=q&&ntimes<64*W;a++){ if(gcdll(a,q)!=1) continue; for(int u=1;u<=M;u++){ i64 r=((i64)u*a)%q; if(q-r<r) r=q-r; if(r*N<q) bad[u][ntimes/64]|=1ULL<<(ntimes%64); } ntimes++; }
  for(int w=0;w<W;w++) ALL[w]=~0ULL;
  rec(0,1,part,nparts);
  fprintf(stderr,"n=%d M=%d part %d/%d: tuples %lld, survive table %lld, near-tight primitive %lld\n",N,M,part,nparts,cnt_all,cnt_surv,cnt_nt); return 0; }


==> anc/brute4_260.txt <==
NT 1 2 3 4 ML 1/5
NT 1 2 3 5 ML 1/4
NT 1 2 3 6 ML 1/4
NT 1 2 3 7 ML 1/4
NT 1 2 3 8 ML 2/9
NT 1 2 3 9 ML 1/4
NT 1 2 3 10 ML 1/4
NT 1 2 3 11 ML 1/4
NT 1 2 3 12 ML 3/13
NT 1 2 3 13 ML 1/4
NT 1 2 3 14 ML 1/4
NT 1 2 3 15 ML 1/4
NT 1 2 3 16 ML 4/17
NT 1 2 3 17 ML 1/4
NT 1 2 3 18 ML 1/4
NT 1 2 3 19 ML 1/4
NT 1 2 3 20 ML 5/21
NT 1 2 3 21 ML 1/4
NT 1 2 3 22 ML 1/4
NT 1 2 3 23 ML 1/4
NT 1 2 3 24 ML 6/25
NT 1 2 3 25 ML 1/4
NT 1 2 3 26 ML 1/4
NT 1 2 3 27 ML 1/4
NT 1 2 3 28 ML 7/29
NT 1 2 3 29 ML 1/4
NT 1 2 3 30 ML 1/4
NT 1 2 3 31 ML 1/4
NT 1 2 3 32 ML 8/33
NT 1 2 3 33 ML 1/4
NT 1 2 3 34 ML 1/4
NT 1 2 3 35 ML 1/4
NT 1 2 3 36 ML 9/37
NT 1 2 3 37 ML 1/4
NT 1 2 3 38 ML 1/4
NT 1 2 3 39 ML 1/4
NT 1 2 3 40 ML 10/41
NT 1 2 3 41 ML 1/4
NT 1 2 3 42 ML 1/4
NT 1 2 3 43 ML 1/4
NT 1 2 3 44 ML 11/45
NT 1 2 3 45 ML 1/4
NT 1 2 3 46 ML 1/4
NT 1 2 3 47 ML 1/4
NT 1 2 3 48 ML 12/49
NT 1 2 3 49 ML 1/4
NT 1 2 3 50 ML 1/4
NT 1 2 3 51 ML 1/4
NT 1 2 3 52 ML 13/53
NT 1 2 3 53 ML 1/4
NT 1 2 3 54 ML 1/4
NT 1 2 3 55 ML 1/4
NT 1 2 3 56 ML 14/57
NT 1 2 3 57 ML 1/4
NT 1 2 3 58 ML 1/4
NT 1 2 3 59 ML 1/4
NT 1 2 3 60 ML 15/61
NT 1 2 3 61 ML 1/4
NT 1 2 3 62 ML 1/4
NT 1 2 3 63 ML 1/4
NT 1 2 3 64 ML 16/65
NT 1 2 3 65 ML 1/4
NT 1 2 3 66 ML 1/4
NT 1 2 3 67 ML 1/4
NT 1 2 3 68 ML 17/69
NT 1 2 3 69 ML 1/4
NT 1 2 3 70 ML 1/4
NT 1 2 3 71 ML 1/4
NT 1 2 3 72 ML 18/73
NT 1 2 3 73 ML 1/4
NT 1 2 3 74 ML 1/4
NT 1 2 3 75 ML 1/4
NT 1 2 3 76 ML 19/77
NT 1 2 3 77 ML 1/4
NT 1 2 3 78 ML 1/4
NT 1 2 3 79 ML 1/4
NT 1 2 3 80 ML 20/81
NT 1 2 3 81 ML 1/4
NT 1 2 3 82 ML 1/4
NT 1 2 3 83 ML 1/4
NT 1 2 3 84 ML 21/85
NT 1 2 3 85 ML 1/4
NT 1 2 3 86 ML 1/4
NT 1 2 3 87 ML 1/4
NT 1 2 3 88 ML 22/89
NT 1 2 3 89 ML 1/4
NT 1 2 3 90 ML 1/4
NT 1 2 3 91 ML 1/4
NT 1 2 3 92 ML 23/93
NT 1 2 3 93 ML 1/4
NT 1 2 3 94 ML 1/4
NT 1 2 3 95 ML 1/4
NT 1 2 3 96 ML 24/97
NT 1 2 3 97 ML 1/4
NT 1 2 3 98 ML 1/4
NT 1 2 3 99 ML 1/4
NT 1 2 3 100 ML 25/101
NT 1 2 3 101 ML 1/4
NT 1 2 3 102 ML 1/4
NT 1 2 3 103 ML 1/4
NT 1 2 3 104 ML 26/105
NT 1 2 3 105 ML 1/4
NT 1 2 3 106 ML 1/4
NT 1 2 3 107 ML 1/4
NT 1 2 3 108 ML 27/109
NT 1 2 3 109 ML 1/4
NT 1 2 3 110 ML 1/4
NT 1 2 3 111 ML 1/4
NT 1 2 3 112 ML 28/113
NT 1 2 3 113 ML 1/4
NT 1 2 3 114 ML 1/4
NT 1 2 3 115 ML 1/4
NT 1 2 3 116 ML 29/117
NT 1 2 3 117 ML 1/4
NT 1 2 3 118 ML 1/4
NT 1 2 3 119 ML 1/4
NT 1 2 3 120 ML 30/121
NT 1 2 3 121 ML 1/4
NT 1 2 3 122 ML 1/4
NT 1 2 3 123 ML 1/4
NT 1 2 3 124 ML 31/125
NT 1 2 3 125 ML 1/4
NT 1 2 3 126 ML 1/4
NT 1 2 3 127 ML 1/4
NT 1 2 3 128 ML 32/129
NT 1 2 3 129 ML 1/4
NT 1 2 3 130 ML 1/4
NT 1 2 3 131 ML 1/4
NT 1 2 3 132 ML 33/133
NT 1 2 3 133 ML 1/4
NT 1 2 3 134 ML 1/4
NT 1 2 3 135 ML 1/4
NT 1 2 3 136 ML 34/137
NT 1 2 3 137 ML 1/4
NT 1 2 3 138 ML 1/4
NT 1 2 3 139 ML 1/4
NT 1 2 3 140 ML 35/141
NT 1 2 3 141 ML 1/4
NT 1 2 3 142 ML 1/4
NT 1 2 3 143 ML 1/4
NT 1 2 3 144 ML 36/145
NT 1 2 3 145 ML 1/4
NT 1 2 3 146 ML 1/4
NT 1 2 3 147 ML 1/4
NT 1 2 3 148 ML 37/149
NT 1 2 3 149 ML 1/4
NT 1 2 3 150 ML 1/4
NT 1 2 3 151 ML 1/4
NT 1 2 3 152 ML 38/153
NT 1 2 3 153 ML 1/4
NT 1 2 3 154 ML 1/4
NT 1 2 3 155 ML 1/4
NT 1 2 3 156 ML 39/157
NT 1 2 3 157 ML 1/4
NT 1 2 3 158 ML 1/4
NT 1 2 3 159 ML 1/4
NT 1 2 3 160 ML 40/161
NT 1 2 3 161 ML 1/4
NT 1 2 3 162 ML 1/4
NT 1 2 3 163 ML 1/4
NT 1 2 3 164 ML 41/165
NT 1 2 3 165 ML 1/4
NT 1 2 3 166 ML 1/4
NT 1 2 3 167 ML 1/4
NT 1 2 3 168 ML 42/169
NT 1 2 3 169 ML 1/4
NT 1 2 3 170 ML 1/4
NT 1 2 3 171 ML 1/4
NT 1 2 3 172 ML 43/173
NT 1 2 3 173 ML 1/4
NT 1 2 3 174 ML 1/4
NT 1 2 3 175 ML 1/4
NT 1 2 3 176 ML 44/177
NT 1 2 3 177 ML 1/4
NT 1 2 3 178 ML 1/4
NT 1 2 3 179 ML 1/4
NT 1 2 3 180 ML 45/181
NT 1 2 3 181 ML 1/4
NT 1 2 3 182 ML 1/4
NT 1 2 3 183 ML 1/4
NT 1 2 3 184 ML 46/185
NT 1 2 3 185 ML 1/4
NT 1 2 3 186 ML 1/4
NT 1 2 3 187 ML 1/4
NT 1 2 3 188 ML 47/189
NT 1 2 3 189 ML 1/4
NT 1 2 3 190 ML 1/4
NT 1 2 3 191 ML 1/4
NT 1 2 3 192 ML 48/193
NT 1 2 3 193 ML 1/4
NT 1 2 3 194 ML 1/4
NT 1 2 3 195 ML 1/4
NT 1 2 3 196 ML 49/197
NT 1 2 3 197 ML 1/4
NT 1 2 3 198 ML 1/4
NT 1 2 3 199 ML 1/4
NT 1 2 3 200 ML 50/201
NT 1 2 3 201 ML 1/4
NT 1 2 3 202 ML 1/4
NT 1 2 3 203 ML 1/4
NT 1 2 3 204 ML 51/205
NT 1 2 3 205 ML 1/4
NT 1 2 3 206 ML 1/4
NT 1 2 3 207 ML 1/4
NT 1 2 3 208 ML 52/209
NT 1 2 3 209 ML 1/4
NT 1 2 3 210 ML 1/4
NT 1 2 3 211 ML 1/4
NT 1 2 3 212 ML 53/213
NT 1 2 3 213 ML 1/4
NT 1 2 3 214 ML 1/4
NT 1 2 3 215 ML 1/4
NT 1 2 3 216 ML 54/217
NT 1 2 3 217 ML 1/4
NT 1 2 3 218 ML 1/4
NT 1 2 3 219 ML 1/4
NT 1 2 3 220 ML 55/221
NT 1 2 3 221 ML 1/4
NT 1 2 3 222 ML 1/4
NT 1 2 3 223 ML 1/4
NT 1 2 3 224 ML 56/225
NT 1 2 3 225 ML 1/4
NT 1 2 3 226 ML 1/4
NT 1 2 3 227 ML 1/4
NT 1 2 3 228 ML 57/229
NT 1 2 3 229 ML 1/4
NT 1 2 3 230 ML 1/4
NT 1 2 3 231 ML 1/4
NT 1 2 3 232 ML 58/233
NT 1 2 3 233 ML 1/4
NT 1 2 3 234 ML 1/4
NT 1 2 3 235 ML 1/4
NT 1 2 3 236 ML 59/237
NT 1 2 3 237 ML 1/4
NT 1 2 3 238 ML 1/4
NT 1 2 3 239 ML 1/4
NT 1 2 3 240 ML 60/241
NT 1 2 3 241 ML 1/4
NT 1 2 3 242 ML 1/4
NT 1 2 3 243 ML 1/4
NT 1 2 3 244 ML 61/245
NT 1 2 3 245 ML 1/4
NT 1 2 3 246 ML 1/4
NT 1 2 3 247 ML 1/4
NT 1 2 3 248 ML 62/249
NT 1 2 3 249 ML 1/4
NT 1 2 3 250 ML 1/4
NT 1 2 3 251 ML 1/4
NT 1 2 3 252 ML 63/253
NT 1 2 3 253 ML 1/4
NT 1 2 3 254 ML 1/4
NT 1 2 3 255 ML 1/4
NT 1 2 3 256 ML 64/257
NT 1 2 3 257 ML 1/4
NT 1 2 3 258 ML 1/4
NT 1 2 3 259 ML 1/4
NT 1 2 3 260 ML 65/261
NT 1 2 4 6 ML 1/4
NT 1 2 4 9 ML 3/11
NT 1 2 6 7 ML 1/4
NT 1 2 6 10 ML 3/11
NT 1 2 6 11 ML 1/4
NT 1 2 6 14 ML 4/15
NT 1 2 6 17 ML 5/18
NT 1 2 6 18 ML 5/19
NT 1 2 6 21 ML 3/11
NT 1 2 6 25 ML 7/26
NT 1 2 6 28 ML 8/29
NT 1 2 6 32 ML 3/11
NT 1 2 6 35 ML 5/18
NT 1 2 6 39 ML 11/40
NT 1 2 6 42 ML 12/43
NT 1 2 6 46 ML 13/47
NT 1 2 6 53 ML 5/18
NT 1 2 6 60 ML 17/61
NT 1 2 6 67 ML 19/68
NT 1 2 7 9 ML 3/11
NT 1 2 9 10 ML 3/11
NT 1 2 9 14 ML 4/15
NT 1 2 9 17 ML 5/18
NT 1 2 12 17 ML 5/18
NT 1 3 4 5 ML 2/9
NT 1 3 4 7 ML 1/5
NT 1 3 4 9 ML 1/4
NT 1 3 4 12 ML 1/4
NT 1 3 4 14 ML 4/17
NT 1 3 4 16 ML 5/19
NT 1 3 4 19 ML 6/23
NT 1 3 4 21 ML 1/4
NT 1 3 4 23 ML 7/26
NT 1 3 4 26 ML 4/15
NT 1 3 4 28 ML 8/31
NT 1 3 4 30 ML 3/11
NT 1 3 4 33 ML 10/37
NT 1 3 4 35 ML 5/19
NT 1 3 4 37 ML 11/40
NT 1 3 4 40 ML 3/11
NT 1 3 4 42 ML 4/15
NT 1 3 4 44 ML 13/47
NT 1 3 4 47 ML 14/51
NT 1 3 4 49 ML 7/26
NT 1 3 4 51 ML 5/18
NT 1 3 4 54 ML 8/29
NT 1 3 4 56 ML 16/59
NT 1 3 4 58 ML 17/61
NT 1 3 4 61 ML 18/65
NT 1 3 4 63 ML 3/11
NT 1 3 4 65 ML 19/68
NT 1 3 4 68 ML 5/18
NT 1 3 4 70 ML 20/73
NT 1 3 4 75 ML 22/79
NT 1 3 4 77 ML 11/40
NT 1 3 4 82 ML 12/43
NT 1 3 4 84 ML 8/29
NT 1 3 4 89 ML 26/93
NT 1 3 4 91 ML 13/47
NT 1 3 4 98 ML 28/101
NT 1 3 4 105 ML 5/18
NT 1 3 4 112 ML 32/115
NT 1 3 4 119 ML 17/61
NT 1 3 4 126 ML 12/43
NT 1 3 4 133 ML 19/68
NT 1 3 4 140 ML 40/143
NT 1 3 5 6 ML 3/11
NT 1 3 6 7 ML 1/4
NT 1 3 6 9 ML 1/4
NT 1 3 6 16 ML 3/11
NT 1 3 7 8 ML 4/15
NT 1 3 8 9 ML 1/4
NT 1 3 9 10 ML 5/19
NT 1 3 11 12 ML 6/23
NT 1 3 13 14 ML 7/27
NT 1 3 13 16 ML 8/29
NT 1 3 14 15 ML 8/29
NT 1 3 15 16 ML 5/19
NT 1 3 16 17 ML 3/11
NT 1 3 18 19 ML 10/37
NT 1 3 20 21 ML 11/41
NT 1 3 21 22 ML 12/43
NT 1 3 22 23 ML 7/26
NT 1 3 23 24 ML 13/47
NT 1 3 25 26 ML 14/51
NT 1 3 27 28 ML 3/11
NT 1 3 29 30 ML 3/11
NT 1 3 30 31 ML 17/61
NT 1 3 32 33 ML 18/65
NT 1 3 34 35 ML 19/69
NT 1 3 36 37 ML 11/40
NT 1 3 39 40 ML 22/79
NT 1 3 41 42 ML 23/83
NT 1 3 43 44 ML 13/47
NT 1 3 46 47 ML 26/93
NT 1 3 48 49 ML 27/97
NT 1 3 50 51 ML 5/18
NT 1 3 55 56 ML 31/111
NT 1 3 57 58 ML 17/61
NT 1 3 64 65 ML 19/68
NT 1 4 5 6 ML 2/9
NT 1 4 5 9 ML 3/13
NT 1 4 5 12 ML 1/4
NT 1 4 5 15 ML 5/19
NT 1 4 5 18 ML 3/11
NT 1 4 8 12 ML 1/4
NT 1 5 6 7 ML 1/4
NT 1 5 6 10 ML 3/11
NT 1 5 6 11 ML 1/4
NT 1 5 6 14 ML 3/11
NT 1 5 6 17 ML 5/18
NT 1 5 6 18 ML 5/19
NT 1 5 6 21 ML 3/11
NT 1 5 6 25 ML 3/11
NT 1 5 6 28 ML 8/29
NT 1 5 6 32 ML 3/11
NT 1 5 6 35 ML 5/18
NT 1 5 6 39 ML 11/40
NT 1 5 6 42 ML 12/43
NT 1 5 6 46 ML 13/47
NT 1 5 6 53 ML 5/18
NT 1 5 6 60 ML 17/61
NT 1 5 6 67 ML 19/68
NT 1 5 9 10 ML 3/11
NT 1 5 10 15 ML 1/4
NT 1 5 12 17 ML 5/18
NT 1 6 7 8 ML 3/13
NT 1 6 7 10 ML 1/4
NT 1 6 7 11 ML 5/18
NT 1 6 7 13 ML 1/4
NT 1 6 7 16 ML 6/23
NT 1 6 7 18 ML 1/4
NT 1 6 7 21 ML 1/4
NT 1 6 7 23 ML 8/29
NT 1 6 7 26 ML 1/4
NT 1 6 7 29 ML 5/18
NT 1 6 7 31 ML 10/37
NT 1 6 7 34 ML 11/41
NT 1 6 7 39 ML 4/15
NT 1 6 7 47 ML 5/18
NT 1 6 7 52 ML 8/29
NT 1 6 9 10 ML 3/11
NT 1 6 10 16 ML 3/11
NT 1 6 12 18 ML 1/4
NT 1 7 8 9 ML 4/17
NT 1 7 8 12 ML 4/15
NT 1 7 8 15 ML 5/22
NT 1 7 8 18 ML 4/15
NT 1 7 8 21 ML 1/4
NT 1 7 8 24 ML 8/31
NT 1 7 8 27 ML 4/15
NT 1 7 8 30 ML 10/37
NT 1 7 8 33 ML 11/40
NT 1 7 8 36 ML 12/43
NT 1 7 11 12 ML 5/18
NT 1 7 14 21 ML 1/4
NT 1 8 9 10 ML 4/17
NT 1 8 9 14 ML 3/11
NT 1 8 9 17 ML 6/25
NT 1 8 9 24 ML 3/11
NT 1 8 16 24 ML 1/4
NT 1 9 10 11 ML 1/4
NT 1 9 10 13 ML 3/11
NT 1 9 10 14 ML 4/15
NT 1 9 10 16 ML 3/11
NT 1 9 10 19 ML 1/4
NT 1 9 10 22 ML 5/19
NT 1 9 10 24 ML 3/11
NT 1 9 10 27 ML 3/11
NT 1 9 10 30 ML 8/31
NT 1 9 10 33 ML 12/43
NT 1 9 10 35 ML 3/11
NT 1 9 10 38 ML 3/11
NT 1 9 10 41 ML 14/51
NT 1 9 10 46 ML 3/11
NT 1 9 10 49 ML 3/11
NT 1 9 10 57 ML 3/11
NT 1 9 18 27 ML 1/4
NT 1 10 11 12 ML 5/21
NT 1 10 11 21 ML 1/4
NT 1 10 11 30 ML 1/4
NT 1 10 11 33 ML 11/43
NT 1 10 11 42 ML 7/26
NT 1 10 11 51 ML 17/61
NT 1 10 14 15 ML 8/29
NT 1 10 20 30 ML 1/4
NT 1 11 12 13 ML 6/25
NT 1 11 12 20 ML 6/23
NT 1 11 12 23 ML 4/17
NT 1 11 12 26 ML 10/37
NT 1 11 12 33 ML 4/15
NT 1 11 12 36 ML 13/47
NT 1 11 22 33 ML 1/4
NT 1 12 13 14 ML 6/25
NT 1 12 13 25 ML 9/37
NT 1 12 13 39 ML 11/40
NT 1 12 24 36 ML 1/4
NT 1 13 14 15 ML 1/4
NT 1 13 14 24 ML 10/37
NT 1 13 14 27 ML 1/4
NT 1 13 14 30 ML 3/11
NT 1 13 14 39 ML 4/15
NT 1 13 14 42 ML 11/43
NT 1 13 14 54 ML 18/67
NT 1 13 14 66 ML 22/79
NT 1 13 26 39 ML 1/4
NT 1 14 15 16 ML 7/29
NT 1 14 15 19 ML 8/29
NT 1 14 15 26 ML 8/29
NT 1 14 15 29 ML 1/4
NT 1 14 15 32 ML 8/29
NT 1 14 15 42 ML 5/19
NT 1 14 15 45 ML 16/59
NT 1 14 15 58 ML 5/18
NT 1 14 28 42 ML 1/4
NT 1 15 16 17 ML 8/33
NT 1 15 16 28 ML 12/43
NT 1 15 16 31 ML 11/46
NT 1 15 16 45 ML 17/61
NT 1 15 30 45 ML 1/4
NT 1 16 17 18 ML 8/33
NT 1 16 17 30 ML 5/18
NT 1 16 17 33 ML 12/49
NT 1 16 17 36 ML 3/11
NT 1 16 17 48 ML 5/18
NT 1 16 17 51 ML 7/26
NT 1 16 17 63 ML 22/79
NT 1 16 17 66 ML 5/18
NT 1 16 17 69 ML 12/43
NT 1 16 17 81 ML 27/97
NT 1 16 32 48 ML 1/4
NT 1 17 18 19 ML 1/4
NT 1 17 18 35 ML 1/4
NT 1 17 18 51 ML 5/19
NT 1 17 18 54 ML 19/71
NT 1 17 18 70 ML 8/29
NT 1 17 34 51 ML 1/4
NT 1 18 19 20 ML 9/37
NT 1 18 19 34 ML 10/37
NT 1 18 19 37 ML 1/4
NT 1 18 19 40 ML 8/29
NT 1 18 19 54 ML 20/73
NT 1 18 36 54 ML 1/4
NT 1 19 20 21 ML 10/41
NT 1 19 20 39 ML 7/29
NT 1 19 20 60 ML 17/61
NT 1 19 38 57 ML 1/4
NT 1 20 21 22 ML 10/41
NT 1 20 21 38 ML 8/29
NT 1 20 21 41 ML 15/61
NT 1 20 21 44 ML 18/65
NT 1 20 21 60 ML 3/11
NT 1 20 21 63 ML 17/64
NT 1 20 21 82 ML 14/51
NT 1 20 40 60 ML 1/4
NT 1 21 22 23 ML 1/4
NT 1 21 22 40 ML 12/43
NT 1 21 22 43 ML 1/4
NT 1 21 22 46 ML 12/43
NT 1 21 22 63 ML 23/85
NT 1 21 22 66 ML 8/29
NT 1 21 42 63 ML 1/4
NT 1 22 23 24 ML 11/45
NT 1 22 23 45 ML 1/4
NT 1 22 44 66 ML 1/4
NT 1 23 24 25 ML 12/49
NT 1 23 24 47 ML 17/70
NT 1 23 24 50 ML 13/47
NT 1 23 24 72 ML 20/73
NT 1 23 46 69 ML 1/4
NT 1 24 25 26 ML 12/49
NT 1 24 25 49 ML 18/73
NT 1 24 25 72 ML 7/26
NT 1 24 25 75 ML 3/11
NT 1 24 25 98 ML 17/61
NT 1 24 48 72 ML 1/4
NT 1 25 26 27 ML 1/4
NT 1 25 26 48 ML 14/51
NT 1 25 26 51 ML 1/4
NT 1 25 26 54 ML 22/79
NT 1 25 26 75 ML 28/101
NT 1 25 50 75 ML 1/4
NT 1 26 27 28 ML 13/53
NT 1 26 27 53 ML 1/4
NT 1 26 52 78 ML 1/4
NT 1 27 28 29 ML 14/57
NT 1 27 28 52 ML 22/79
NT 1 27 28 55 ML 10/41
NT 1 27 28 58 ML 12/43
NT 1 27 28 81 ML 8/29
NT 1 27 28 84 ML 23/85
NT 1 27 28 110 ML 38/137
NT 1 27 54 81 ML 1/4
NT 1 28 29 30 ML 14/57
NT 1 28 29 57 ML 21/85
NT 1 28 29 84 ML 31/113
NT 1 28 29 87 ML 32/115
NT 1 28 56 84 ML 1/4
NT 1 29 30 31 ML 1/4
NT 1 29 30 59 ML 1/4
NT 1 29 58 87 ML 1/4
NT 1 30 31 32 ML 15/61
NT 1 30 31 61 ML 1/4
NT 1 30 31 64 ML 17/61
NT 1 30 31 93 ML 13/47
NT 1 30 60 90 ML 1/4
NT 1 31 32 33 ML 16/65
NT 1 31 32 63 ML 23/94
NT 1 31 32 93 ML 3/11
NT 1 31 32 96 ML 35/127
NT 1 31 62 93 ML 1/4
NT 1 32 33 34 ML 16/65
NT 1 32 33 62 ML 18/65
NT 1 32 33 65 ML 24/97
NT 1 32 33 96 ML 12/43
NT 1 32 64 96 ML 1/4
NT 1 33 34 35 ML 1/4
NT 1 33 34 67 ML 1/4
NT 1 33 66 99 ML 1/4
NT 1 34 35 36 ML 17/69
NT 1 34 35 69 ML 1/4
NT 1 34 35 102 ML 5/18
NT 1 34 35 105 ML 29/106
NT 1 34 35 138 ML 12/43
NT 1 34 68 102 ML 1/4
NT 1 35 36 37 ML 18/73
NT 1 35 36 71 ML 13/53
NT 1 35 36 105 ML 13/47
NT 1 35 36 108 ML 40/143
NT 1 35 70 105 ML 1/4
NT 1 36 37 38 ML 18/73
NT 1 36 37 73 ML 27/109
NT 1 36 72 108 ML 1/4
NT 1 37 38 39 ML 1/4
NT 1 37 38 75 ML 1/4
NT 1 37 38 114 ML 32/115
NT 1 37 74 111 ML 1/4
NT 1 38 39 40 ML 19/77
NT 1 38 39 77 ML 1/4
NT 1 38 39 114 ML 11/40
NT 1 38 39 117 ML 43/155
NT 1 38 76 114 ML 1/4
NT 1 39 40 41 ML 20/81
NT 1 39 40 76 ML 22/79
NT 1 39 40 79 ML 29/118
NT 1 39 78 117 ML 1/4
NT 1 40 41 42 ML 20/81
NT 1 40 41 81 ML 30/121
NT 1 40 80 120 ML 1/4
NT 1 41 42 43 ML 1/4
NT 1 41 42 83 ML 1/4
NT 1 41 42 123 ML 12/43
NT 1 41 42 126 ML 35/127
NT 1 41 82 123 ML 1/4
NT 1 42 43 44 ML 21/85
NT 1 42 43 85 ML 1/4
NT 1 42 43 126 ML 47/169
NT 1 42 84 126 ML 1/4
NT 1 43 44 45 ML 22/89
NT 1 43 44 87 ML 16/65
NT 1 43 86 129 ML 1/4
NT 1 44 45 46 ML 22/89
NT 1 44 45 89 ML 33/133
NT 1 44 45 135 ML 19/68
NT 1 44 88 132 ML 1/4
NT 1 45 46 47 ML 1/4
NT 1 45 46 91 ML 1/4
NT 1 45 46 135 ML 13/47
NT 1 45 46 138 ML 17/61
NT 1 45 90 135 ML 1/4
NT 1 46 47 48 ML 23/93
NT 1 46 47 90 ML 26/93
NT 1 46 47 93 ML 1/4
NT 1 46 92 138 ML 1/4
NT 1 47 48 49 ML 24/97
NT 1 47 48 95 ML 35/142
NT 1 47 94 141 ML 1/4
NT 1 48 49 50 ML 24/97
NT 1 48 49 97 ML 36/145
NT 1 48 49 147 ML 41/148
NT 1 48 96 144 ML 1/4
NT 1 49 50 51 ML 1/4
NT 1 49 50 99 ML 1/4
NT 1 49 50 147 ML 55/197
NT 1 49 98 147 ML 1/4
NT 1 50 51 52 ML 25/101
NT 1 50 51 101 ML 1/4
NT 1 50 100 150 ML 1/4
NT 1 51 52 53 ML 26/105
NT 1 51 52 103 ML 19/77
NT 1 51 102 153 ML 1/4
NT 1 52 53 54 ML 26/105
NT 1 52 53 105 ML 39/157
NT 1 52 53 156 ML 5/18
NT 1 52 53 159 ML 59/211
NT 1 52 104 156 ML 1/4
NT 1 53 54 55 ML 1/4
NT 1 53 54 107 ML 1/4
NT 1 53 106 159 ML 1/4
NT 1 54 55 56 ML 27/109
NT 1 54 55 109 ML 1/4
NT 1 54 108 162 ML 1/4
NT 1 55 56 57 ML 28/113
NT 1 55 56 111 ML 41/166
NT 1 55 56 168 ML 47/169
NT 1 55 110 165 ML 1/4
NT 1 56 57 58 ML 28/113
NT 1 56 57 113 ML 42/169
NT 1 56 112 168 ML 1/4
NT 1 57 58 59 ML 1/4
NT 1 57 58 115 ML 1/4
NT 1 57 114 171 ML 1/4
NT 1 58 59 60 ML 29/117
NT 1 58 59 117 ML 1/4
NT 1 58 116 174 ML 1/4
NT 1 59 60 61 ML 30/121
NT 1 59 60 119 ML 22/89
NT 1 59 60 177 ML 17/61
NT 1 59 118 177 ML 1/4
NT 1 60 61 62 ML 30/121
NT 1 60 61 121 ML 45/181
NT 1 60 120 180 ML 1/4
NT 1 61 62 63 ML 1/4
NT 1 61 62 123 ML 1/4
NT 1 61 122 183 ML 1/4
NT 1 62 63 64 ML 31/125
NT 1 62 63 125 ML 1/4
NT 1 62 63 189 ML 53/190
NT 1 62 124 186 ML 1/4
NT 1 63 64 65 ML 32/129
NT 1 63 64 127 ML 47/190
NT 1 63 126 189 ML 1/4
NT 1 64 65 66 ML 32/129
NT 1 64 65 129 ML 48/193
NT 1 64 128 192 ML 1/4
NT 1 65 66 67 ML 1/4
NT 1 65 66 131 ML 1/4
NT 1 65 130 195 ML 1/4
NT 1 66 67 68 ML 33/133
NT 1 66 67 133 ML 1/4
NT 1 66 67 198 ML 19/68
NT 1 66 132 198 ML 1/4
NT 1 67 68 69 ML 34/137
NT 1 67 68 135 ML 25/101
NT 1 67 134 201 ML 1/4
NT 1 68 69 70 ML 34/137
NT 1 68 69 137 ML 51/205
NT 1 68 136 204 ML 1/4
NT 1 69 70 71 ML 1/4
NT 1 69 70 139 ML 1/4
NT 1 69 70 210 ML 59/211
NT 1 69 138 207 ML 1/4
NT 1 70 71 72 ML 35/141
NT 1 70 71 141 ML 1/4
NT 1 70 140 210 ML 1/4
NT 1 71 72 73 ML 36/145
NT 1 71 72 143 ML 53/214
NT 1 71 142 213 ML 1/4
NT 1 72 73 74 ML 36/145
NT 1 72 73 145 ML 54/217
NT 1 72 144 216 ML 1/4
NT 1 73 74 75 ML 1/4
NT 1 73 74 147 ML 1/4
NT 1 73 146 219 ML 1/4
NT 1 74 75 76 ML 37/149
NT 1 74 75 149 ML 1/4
NT 1 74 148 222 ML 1/4
NT 1 75 76 77 ML 38/153
NT 1 75 76 151 ML 28/113
NT 1 75 150 225 ML 1/4
NT 1 76 77 78 ML 38/153
NT 1 76 77 153 ML 57/229
NT 1 76 152 228 ML 1/4
NT 1 77 78 79 ML 1/4
NT 1 77 78 155 ML 1/4
NT 1 77 154 231 ML 1/4
NT 1 78 79 80 ML 39/157
NT 1 78 79 157 ML 1/4
NT 1 78 156 234 ML 1/4
NT 1 79 80 81 ML 40/161
NT 1 79 80 159 ML 59/238
NT 1 79 158 237 ML 1/4
NT 1 80 81 82 ML 40/161
NT 1 80 81 161 ML 60/241
NT 1 80 160 240 ML 1/4
NT 1 81 82 83 ML 1/4
NT 1 81 82 163 ML 1/4
NT 1 81 162 243 ML 1/4
NT 1 82 83 84 ML 41/165
NT 1 82 83 165 ML 1/4
NT 1 82 164 246 ML 1/4
NT 1 83 84 85 ML 42/169
NT 1 83 84 167 ML 31/125
NT 1 83 166 249 ML 1/4
NT 1 84 85 86 ML 42/169
NT 1 84 85 169 ML 63/253
NT 1 84 168 252 ML 1/4
NT 1 85 86 87 ML 1/4
NT 1 85 86 171 ML 1/4
NT 1 85 170 255 ML 1/4
NT 1 86 87 88 ML 43/173
NT 1 86 87 173 ML 1/4
NT 1 86 172 258 ML 1/4
NT 1 87 88 89 ML 44/177
NT 1 87 88 175 ML 65/262
NT 1 88 89 90 ML 44/177
NT 1 88 89 177 ML 66/265
NT 1 89 90 91 ML 1/4
NT 1 89 90 179 ML 1/4
NT 1 90 91 92 ML 45/181
NT 1 90 91 181 ML 1/4
NT 1 91 92 93 ML 46/185
NT 1 91 92 183 ML 34/137
NT 1 92 93 94 ML 46/185
NT 1 92 93 185 ML 69/277
NT 1 93 94 95 ML 1/4
NT 1 93 94 187 ML 1/4
NT 1 94 95 96 ML 47/189
NT 1 94 95 189 ML 1/4
NT 1 95 96 97 ML 48/193
NT 1 95 96 191 ML 71/286
NT 1 96 97 98 ML 48/193
NT 1 96 97 193 ML 72/289
NT 1 97 98 99 ML 1/4
NT 1 97 98 195 ML 1/4
NT 1 98 99 100 ML 49/197
NT 1 98 99 197 ML 1/4
NT 1 99 100 101 ML 50/201
NT 1 99 100 199 ML 37/149
NT 1 100 101 102 ML 50/201
NT 1 100 101 201 ML 75/301
NT 1 101 102 103 ML 1/4
NT 1 101 102 203 ML 1/4
NT 1 102 103 104 ML 51/205
NT 1 102 103 205 ML 1/4
NT 1 103 104 105 ML 52/209
NT 1 103 104 207 ML 77/310
NT 1 104 105 106 ML 52/209
NT 1 104 105 209 ML 78/313
NT 1 105 106 107 ML 1/4
NT 1 105 106 211 ML 1/4
NT 1 106 107 108 ML 53/213
NT 1 106 107 213 ML 1/4
NT 1 107 108 109 ML 54/217
NT 1 107 108 215 ML 40/161
NT 1 108 109 110 ML 54/217
NT 1 108 109 217 ML 81/325
NT 1 109 110 111 ML 1/4
NT 1 109 110 219 ML 1/4
NT 1 110 111 112 ML 55/221
NT 1 110 111 221 ML 1/4
NT 1 111 112 113 ML 56/225
NT 1 111 112 223 ML 83/334
NT 1 112 113 114 ML 56/225
NT 1 112 113 225 ML 84/337
NT 1 113 114 115 ML 1/4
NT 1 113 114 227 ML 1/4
NT 1 114 115 116 ML 57/229
NT 1 114 115 229 ML 1/4
NT 1 115 116 117 ML 58/233
NT 1 115 116 231 ML 43/173
NT 1 116 117 118 ML 58/233
NT 1 116 117 233 ML 87/349
NT 1 117 118 119 ML 1/4
NT 1 117 118 235 ML 1/4
NT 1 118 119 120 ML 59/237
NT 1 118 119 237 ML 1/4
NT 1 119 120 121 ML 60/241
NT 1 119 120 239 ML 89/358
NT 1 120 121 122 ML 60/241
NT 1 120 121 241 ML 90/361
NT 1 121 122 123 ML 1/4
NT 1 121 122 243 ML 1/4
NT 1 122 123 124 ML 61/245
NT 1 122 123 245 ML 1/4
NT 1 123 124 125 ML 62/249
NT 1 123 124 247 ML 46/185
NT 1 124 125 126 ML 62/249
NT 1 124 125 249 ML 93/373
NT 1 125 126 127 ML 1/4
NT 1 125 126 251 ML 1/4
NT 1 126 127 128 ML 63/253
NT 1 126 127 253 ML 1/4
NT 1 127 128 129 ML 64/257
NT 1 127 128 255 ML 95/382
NT 1 128 129 130 ML 64/257
NT 1 128 129 257 ML 96/385
NT 1 129 130 131 ML 1/4
NT 1 129 130 259 ML 1/4
NT 1 130 131 132 ML 65/261
NT 1 131 132 133 ML 66/265
NT 1 132 133 134 ML 66/265
NT 1 133 134 135 ML 1/4
NT 1 134 135 136 ML 67/269
NT 1 135 136 137 ML 68/273
NT 1 136 137 138 ML 68/273
NT 1 137 138 139 ML 1/4
NT 1 138 139 140 ML 69/277
NT 1 139 140 141 ML 70/281
NT 1 140 141 142 ML 70/281
NT 1 141 142 143 ML 1/4
NT 1 142 143 144 ML 71/285
NT 1 143 144 145 ML 72/289
NT 1 144 145 146 ML 72/289
NT 1 145 146 147 ML 1/4
NT 1 146 147 148 ML 73/293
NT 1 147 148 149 ML 74/297
NT 1 148 149 150 ML 74/297
NT 1 149 150 151 ML 1/4
NT 1 150 151 152 ML 75/301
NT 1 151 152 153 ML 76/305
NT 1 152 153 154 ML 76/305
NT 1 153 154 155 ML 1/4
NT 1 154 155 156 ML 77/309
NT 1 155 156 157 ML 78/313
NT 1 156 157 158 ML 78/313
NT 1 157 158 159 ML 1/4
NT 1 158 159 160 ML 79/317
NT 1 159 160 161 ML 80/321
NT 1 160 161 162 ML 80/321
NT 1 161 162 163 ML 1/4
NT 1 162 163 164 ML 81/325
NT 1 163 164 165 ML 82/329
NT 1 164 165 166 ML 82/329
NT 1 165 166 167 ML 1/4
NT 1 166 167 168 ML 83/333
NT 1 167 168 169 ML 84/337
NT 1 168 169 170 ML 84/337
NT 1 169 170 171 ML 1/4
NT 1 170 171 172 ML 85/341
NT 1 171 172 173 ML 86/345
NT 1 172 173 174 ML 86/345
NT 1 173 174 175 ML 1/4
NT 1 174 175 176 ML 87/349
NT 1 175 176 177 ML 88/353
NT 1 176 177 178 ML 88/353
NT 1 177 178 179 ML 1/4
NT 1 178 179 180 ML 89/357
NT 1 179 180 181 ML 90/361
NT 1 180 181 182 ML 90/361
NT 1 181 182 183 ML 1/4
NT 1 182 183 184 ML 91/365
NT 1 183 184 185 ML 92/369
NT 1 184 185 186 ML 92/369
NT 1 185 186 187 ML 1/4
NT 1 186 187 188 ML 93/373
NT 1 187 188 189 ML 94/377
NT 1 188 189 190 ML 94/377
NT 1 189 190 191 ML 1/4
NT 1 190 191 192 ML 95/381
NT 1 191 192 193 ML 96/385
NT 1 192 193 194 ML 96/385
NT 1 193 194 195 ML 1/4
NT 1 194 195 196 ML 97/389
NT 1 195 196 197 ML 98/393
NT 1 196 197 198 ML 98/393
NT 1 197 198 199 ML 1/4
NT 1 198 199 200 ML 99/397
NT 1 199 200 201 ML 100/401
NT 1 200 201 202 ML 100/401
NT 1 201 202 203 ML 1/4
NT 1 202 203 204 ML 101/405
NT 1 203 204 205 ML 102/409
NT 1 204 205 206 ML 102/409
NT 1 205 206 207 ML 1/4
NT 1 206 207 208 ML 103/413
NT 1 207 208 209 ML 104/417
NT 1 208 209 210 ML 104/417
NT 1 209 210 211 ML 1/4
NT 1 210 211 212 ML 105/421
NT 1 211 212 213 ML 106/425
NT 1 212 213 214 ML 106/425
NT 1 213 214 215 ML 1/4
NT 1 214 215 216 ML 107/429
NT 1 215 216 217 ML 108/433
NT 1 216 217 218 ML 108/433
NT 1 217 218 219 ML 1/4
NT 1 218 219 220 ML 109/437
NT 1 219 220 221 ML 110/441
NT 1 220 221 222 ML 110/441
NT 1 221 222 223 ML 1/4
NT 1 222 223 224 ML 111/445
NT 1 223 224 225 ML 112/449
NT 1 224 225 226 ML 112/449
NT 1 225 226 227 ML 1/4
NT 1 226 227 228 ML 113/453
NT 1 227 228 229 ML 114/457
NT 1 228 229 230 ML 114/457
NT 1 229 230 231 ML 1/4
NT 1 230 231 232 ML 115/461
NT 1 231 232 233 ML 116/465
NT 1 232 233 234 ML 116/465
NT 1 233 234 235 ML 1/4
NT 1 234 235 236 ML 117/469
NT 1 235 236 237 ML 118/473
NT 1 236 237 238 ML 118/473
NT 1 237 238 239 ML 1/4
NT 1 238 239 240 ML 119/477
NT 1 239 240 241 ML 120/481
NT 1 240 241 242 ML 120/481
NT 1 241 242 243 ML 1/4
NT 1 242 243 244 ML 121/485
NT 1 243 244 245 ML 122/489
NT 1 244 245 246 ML 122/489
NT 1 245 246 247 ML 1/4
NT 1 246 247 248 ML 123/493
NT 1 247 248 249 ML 124/497
NT 1 248 249 250 ML 124/497
NT 1 249 250 251 ML 1/4
NT 1 250 251 252 ML 125/501
NT 1 251 252 253 ML 126/505
NT 1 252 253 254 ML 126/505
NT 1 253 254 255 ML 1/4
NT 1 254 255 256 ML 127/509
NT 1 255 256 257 ML 128/513
NT 1 256 257 258 ML 128/513
NT 1 257 258 259 ML 1/4
NT 1 258 259 260 ML 129/517
NT 2 3 4 6 ML 1/4
NT 2 3 4 7 ML 3/11
NT 2 3 5 6 ML 1/4
NT 2 3 5 7 ML 1/4
NT 2 3 5 8 ML 3/13
NT 2 3 5 13 ML 4/15
NT 2 3 5 14 ML 1/4
NT 2 3 5 15 ML 1/4
NT 2 3 5 20 ML 3/11
NT 2 3 5 21 ML 6/23
NT 2 3 5 22 ML 7/27
NT 2 3 5 27 ML 8/29
NT 2 3 5 28 ML 4/15
NT 2 3 5 29 ML 9/34
NT 2 3 5 34 ML 5/18
NT 2 3 5 35 ML 10/37
NT 2 3 5 36 ML 11/41
NT 2 3 5 41 ML 12/43
NT 2 3 5 42 ML 3/11
NT 2 3 5 43 ML 13/48
NT 2 3 5 49 ML 14/51
NT 2 3 5 50 ML 3/11
NT 2 3 5 56 ML 8/29
NT 2 3 5 57 ML 17/62
NT 2 3 5 63 ML 18/65
NT 2 3 5 64 ML 19/69
NT 2 3 5 70 ML 5/18
NT 2 3 5 71 ML 21/76
NT 2 3 5 77 ML 22/79
NT 2 3 5 78 ML 23/83
NT 2 3 5 84 ML 12/43
NT 2 3 5 85 ML 5/18
NT 2 3 5 91 ML 26/93
NT 2 3 5 92 ML 27/97
NT 2 3 5 99 ML 29/104
NT 2 3 5 106 ML 31/111
NT 2 3 5 113 ML 33/118
NT 2 3 6 9 ML 1/4
NT 2 3 6 13 ML 5/19
NT 2 3 10 13 ML 4/15
NT 2 4 5 6 ML 1/4
NT 2 4 5 15 ML 5/19
NT 2 4 6 7 ML 1/4
NT 2 4 6 9 ML 1/4
NT 2 4 6 11 ML 1/4
NT 2 4 6 13 ML 1/4
NT 2 4 6 15 ML 1/4
NT 2 4 6 17 ML 1/4
NT 2 4 6 19 ML 1/4
NT 2 4 6 21 ML 1/4
NT 2 4 6 23 ML 1/4
NT 2 4 6 25 ML 1/4
NT 2 4 6 27 ML 1/4
NT 2 4 6 29 ML 1/4
NT 2 4 6 31 ML 1/4
NT 2 4 6 33 ML 1/4
NT 2 4 6 35 ML 1/4
NT 2 4 6 37 ML 1/4
NT 2 4 6 39 ML 1/4
NT 2 4 6 41 ML 1/4
NT 2 4 6 43 ML 1/4
NT 2 4 6 45 ML 1/4
NT 2 4 6 47 ML 1/4
NT 2 4 6 49 ML 1/4
NT 2 4 6 51 ML 1/4
NT 2 4 6 53 ML 1/4
NT 2 4 6 55 ML 1/4
NT 2 4 6 57 ML 1/4
NT 2 4 6 59 ML 1/4
NT 2 4 6 61 ML 1/4
NT 2 4 6 63 ML 1/4
NT 2 4 6 65 ML 1/4
NT 2 4 6 67 ML 1/4
NT 2 4 6 69 ML 1/4
NT 2 4 6 71 ML 1/4
NT 2 4 6 73 ML 1/4
NT 2 4 6 75 ML 1/4
NT 2 4 6 77 ML 1/4
NT 2 4 6 79 ML 1/4
NT 2 4 6 81 ML 1/4
NT 2 4 6 83 ML 1/4
NT 2 4 6 85 ML 1/4
NT 2 4 6 87 ML 1/4
NT 2 4 6 89 ML 1/4
NT 2 4 6 91 ML 1/4
NT 2 4 6 93 ML 1/4
NT 2 4 6 95 ML 1/4
NT 2 4 6 97 ML 1/4
NT 2 4 6 99 ML 1/4
NT 2 4 6 101 ML 1/4
NT 2 4 6 103 ML 1/4
NT 2 4 6 105 ML 1/4
NT 2 4 6 107 ML 1/4
NT 2 4 6 109 ML 1/4
NT 2 4 6 111 ML 1/4
NT 2 4 6 113 ML 1/4
NT 2 4 6 115 ML 1/4
NT 2 4 6 117 ML 1/4
NT 2 4 6 119 ML 1/4
NT 2 4 6 121 ML 1/4
NT 2 4 6 123 ML 1/4
NT 2 4 6 125 ML 1/4
NT 2 4 6 127 ML 1/4
NT 2 4 6 129 ML 1/4
NT 2 4 6 131 ML 1/4
NT 2 4 6 133 ML 1/4
NT 2 4 6 135 ML 1/4
NT 2 4 6 137 ML 1/4
NT 2 4 6 139 ML 1/4
NT 2 4 6 141 ML 1/4
NT 2 4 6 143 ML 1/4
NT 2 4 6 145 ML 1/4
NT 2 4 6 147 ML 1/4
NT 2 4 6 149 ML 1/4
NT 2 4 6 151 ML 1/4
NT 2 4 6 153 ML 1/4
NT 2 4 6 155 ML 1/4
NT 2 4 6 157 ML 1/4
NT 2 4 6 159 ML 1/4
NT 2 4 6 161 ML 1/4
NT 2 4 6 163 ML 1/4
NT 2 4 6 165 ML 1/4
NT 2 4 6 167 ML 1/4
NT 2 4 6 169 ML 1/4
NT 2 4 6 171 ML 1/4
NT 2 4 6 173 ML 1/4
NT 2 4 6 175 ML 1/4
NT 2 4 6 177 ML 1/4
NT 2 4 6 179 ML 1/4
NT 2 4 6 181 ML 1/4
NT 2 4 6 183 ML 1/4
NT 2 4 6 185 ML 1/4
NT 2 4 6 187 ML 1/4
NT 2 4 6 189 ML 1/4
NT 2 4 6 191 ML 1/4
NT 2 4 6 193 ML 1/4
NT 2 4 6 195 ML 1/4
NT 2 4 6 197 ML 1/4
NT 2 4 6 199 ML 1/4
NT 2 4 6 201 ML 1/4
NT 2 4 6 203 ML 1/4
NT 2 4 6 205 ML 1/4
NT 2 4 6 207 ML 1/4
NT 2 4 6 209 ML 1/4
NT 2 4 6 211 ML 1/4
NT 2 4 6 213 ML 1/4
NT 2 4 6 215 ML 1/4
NT 2 4 6 217 ML 1/4
NT 2 4 6 219 ML 1/4
NT 2 4 6 221 ML 1/4
NT 2 4 6 223 ML 1/4
NT 2 4 6 225 ML 1/4
NT 2 4 6 227 ML 1/4
NT 2 4 6 229 ML 1/4
NT 2 4 6 231 ML 1/4
NT 2 4 6 233 ML 1/4
NT 2 4 6 235 ML 1/4
NT 2 4 6 237 ML 1/4
NT 2 4 6 239 ML 1/4
NT 2 4 6 241 ML 1/4
NT 2 4 6 243 ML 1/4
NT 2 4 6 245 ML 1/4
NT 2 4 6 247 ML 1/4
NT 2 4 6 249 ML 1/4
NT 2 4 6 251 ML 1/4
NT 2 4 6 253 ML 1/4
NT 2 4 6 255 ML 1/4
NT 2 4 6 257 ML 1/4
NT 2 4 6 259 ML 1/4
NT 2 4 7 9 ML 3/11
NT 2 5 6 7 ML 1/4
NT 2 5 6 11 ML 1/4
NT 2 5 7 9 ML 1/4
NT 2 5 7 12 ML 4/17
NT 2 5 7 15 ML 1/4
NT 2 5 7 18 ML 6/23
NT 2 5 7 21 ML 7/26
NT 2 5 7 24 ML 8/29
NT 2 5 10 15 ML 1/4
NT 2 6 7 9 ML 1/4
NT 2 6 7 13 ML 5/19
NT 2 6 9 11 ML 1/4
NT 2 6 11 13 ML 5/19
NT 2 6 17 19 ML 5/18
NT 2 6 19 21 ML 11/40
NT 2 6 21 23 ML 3/11
NT 2 6 23 25 ML 13/48
NT 2 6 25 27 ML 3/11
NT 2 6 33 35 ML 19/68
NT 2 6 35 37 ML 5/18
NT 2 6 37 39 ML 21/76
NT 2 6 39 41 ML 13/47
NT 2 6 51 53 ML 29/104
NT 2 6 53 55 ML 17/61
NT 2 7 8 15 ML 3/11
NT 2 7 9 10 ML 3/11
NT 2 7 9 11 ML 1/4
NT 2 7 9 15 ML 3/11
NT 2 7 9 16 ML 6/25
NT 2 7 9 17 ML 7/26
NT 2 7 9 21 ML 3/11
NT 2 7 9 22 ML 8/31
NT 2 7 9 26 ML 3/11
NT 2 7 9 27 ML 1/4
NT 2 7 9 32 ML 3/11
NT 2 7 9 37 ML 3/11
NT 2 7 9 38 ML 13/47
NT 2 7 9 43 ML 3/11
NT 2 7 9 48 ML 3/11
NT 2 7 9 59 ML 19/68
NT 2 7 14 21 ML 1/4
NT 2 9 11 13 ML 1/4
NT 2 9 11 14 ML 6/23
NT 2 9 11 20 ML 7/29
NT 2 9 11 27 ML 5/19
NT 2 9 18 27 ML 1/4
NT 2 11 13 15 ML 1/4
NT 2 11 13 18 ML 8/29
NT 2 11 13 24 ML 9/37
NT 2 11 13 30 ML 12/43
NT 2 11 13 33 ML 4/15
NT 2 11 13 39 ML 13/50
NT 2 11 13 48 ML 16/59
NT 2 11 13 57 ML 19/68
NT 2 11 22 33 ML 1/4
NT 2 12 13 25 ML 10/37
NT 2 13 14 27 ML 11/40
NT 2 13 15 17 ML 1/4
NT 2 13 15 28 ML 10/41
NT 2 13 15 39 ML 5/18
NT 2 13 15 45 ML 13/47
NT 2 13 26 39 ML 1/4
NT 2 14 15 29 ML 12/43
NT 2 15 17 19 ML 1/4
NT 2 15 17 32 ML 12/49
NT 2 15 17 45 ML 5/19
NT 2 15 17 51 ML 3/11
NT 2 15 17 64 ML 22/79
NT 2 15 30 45 ML 1/4
NT 2 17 19 21 ML 1/4
NT 2 17 19 36 ML 13/53
NT 2 17 19 42 ML 5/18
NT 2 17 19 57 ML 16/59
NT 2 17 19 78 ML 27/97
NT 2 17 34 51 ML 1/4
NT 2 19 20 39 ML 8/29
NT 2 19 21 23 ML 1/4
NT 2 19 21 34 ML 11/40
NT 2 19 21 40 ML 15/61
NT 2 19 21 46 ML 18/65
NT 2 19 21 57 ML 7/26
NT 2 19 38 57 ML 1/4
NT 2 20 21 41 ML 17/61
NT 2 21 23 25 ML 1/4
NT 2 21 23 44 ML 16/65
NT 2 21 23 50 ML 20/73
NT 2 21 23 69 ML 19/71
NT 2 21 42 63 ML 1/4
NT 2 23 25 27 ML 1/4
NT 2 23 25 42 ML 18/65
NT 2 23 25 48 ML 18/73
NT 2 23 25 69 ML 13/47
NT 2 23 46 69 ML 1/4
NT 2 25 27 29 ML 1/4
NT 2 25 27 52 ML 19/77
NT 2 25 27 75 ML 8/29
NT 2 25 27 81 ML 29/106
NT 2 25 27 104 ML 12/43
NT 2 25 50 75 ML 1/4
NT 2 26 27 53 ML 22/79
NT 2 27 29 31 ML 1/4
NT 2 27 29 56 ML 21/85
NT 2 27 54 81 ML 1/4
NT 2 29 31 33 ML 1/4
NT 2 29 31 60 ML 22/89
NT 2 29 31 87 ML 3/11
NT 2 29 31 93 ML 17/61
NT 2 29 58 87 ML 1/4
NT 2 31 33 35 ML 1/4
NT 2 31 33 64 ML 24/97
NT 2 31 33 99 ML 28/101
NT 2 31 62 93 ML 1/4
NT 2 33 35 37 ML 1/4
NT 2 33 35 62 ML 19/68
NT 2 33 35 68 ML 25/101
NT 2 33 35 99 ML 37/134
NT 2 33 66 99 ML 1/4
NT 2 35 37 39 ML 1/4
NT 2 35 37 72 ML 27/109
NT 2 35 37 78 ML 32/115
NT 2 35 37 111 ML 31/113
NT 2 35 70 105 ML 1/4
NT 2 37 39 41 ML 1/4
NT 2 37 39 76 ML 28/113
NT 2 37 74 111 ML 1/4
NT 2 39 41 43 ML 1/4
NT 2 39 41 80 ML 30/121
NT 2 39 41 117 ML 12/43
NT 2 39 41 123 ML 5/18
NT 2 39 78 117 ML 1/4
NT 2 41 43 45 ML 1/4
NT 2 41 43 84 ML 31/125
NT 2 41 82 123 ML 1/4
NT 2 43 45 47 ML 1/4
NT 2 43 45 88 ML 33/133
NT 2 43 45 129 ML 13/47
NT 2 43 86 129 ML 1/4
NT 2 45 47 49 ML 1/4
NT 2 45 47 92 ML 34/137
NT 2 45 47 141 ML 40/143
NT 2 45 90 135 ML 1/4
NT 2 47 49 51 ML 1/4
NT 2 47 49 96 ML 36/145
NT 2 47 49 141 ML 53/190
NT 2 47 94 141 ML 1/4
NT 2 49 51 53 ML 1/4
NT 2 49 51 100 ML 37/149
NT 2 49 51 153 ML 43/155
NT 2 49 98 147 ML 1/4
NT 2 51 53 55 ML 1/4
NT 2 51 53 104 ML 39/157
NT 2 51 102 153 ML 1/4
NT 2 53 55 57 ML 1/4
NT 2 53 55 108 ML 40/161
NT 2 53 55 165 ML 61/218
NT 2 53 106 159 ML 1/4
NT 2 55 57 59 ML 1/4
NT 2 55 57 112 ML 42/169
NT 2 55 110 165 ML 1/4
NT 2 57 59 61 ML 1/4
NT 2 57 59 116 ML 43/173
NT 2 57 59 171 ML 17/61
NT 2 57 114 171 ML 1/4
NT 2 59 61 63 ML 1/4
NT 2 59 61 120 ML 45/181
NT 2 59 118 177 ML 1/4
NT 2 61 63 65 ML 1/4
NT 2 61 63 124 ML 46/185
NT 2 61 122 183 ML 1/4
NT 2 63 65 67 ML 1/4
NT 2 63 65 128 ML 48/193
NT 2 63 65 195 ML 55/197
NT 2 63 126 189 ML 1/4
NT 2 65 67 69 ML 1/4
NT 2 65 67 132 ML 49/197
NT 2 65 130 195 ML 1/4
NT 2 67 69 71 ML 1/4
NT 2 67 69 136 ML 51/205
NT 2 67 134 201 ML 1/4
NT 2 69 71 73 ML 1/4
NT 2 69 71 140 ML 52/209
NT 2 69 138 207 ML 1/4
NT 2 71 73 75 ML 1/4
NT 2 71 73 144 ML 54/217
NT 2 71 142 213 ML 1/4
NT 2 73 75 77 ML 1/4
NT 2 73 75 148 ML 55/221
NT 2 73 146 219 ML 1/4
NT 2 75 77 79 ML 1/4
NT 2 75 77 152 ML 57/229
NT 2 75 150 225 ML 1/4
NT 2 77 79 81 ML 1/4
NT 2 77 79 156 ML 58/233
NT 2 77 154 231 ML 1/4
NT 2 79 81 83 ML 1/4
NT 2 79 81 160 ML 60/241
NT 2 79 158 237 ML 1/4
NT 2 81 83 85 ML 1/4
NT 2 81 83 164 ML 61/245
NT 2 81 162 243 ML 1/4
NT 2 83 85 87 ML 1/4
NT 2 83 85 168 ML 63/253
NT 2 83 166 249 ML 1/4
NT 2 85 87 89 ML 1/4
NT 2 85 87 172 ML 64/257
NT 2 85 170 255 ML 1/4
NT 2 87 89 91 ML 1/4
NT 2 87 89 176 ML 66/265
NT 2 89 91 93 ML 1/4
NT 2 89 91 180 ML 67/269
NT 2 91 93 95 ML 1/4
NT 2 91 93 184 ML 69/277
NT 2 93 95 97 ML 1/4
NT 2 93 95 188 ML 70/281
NT 2 95 97 99 ML 1/4
NT 2 95 97 192 ML 72/289
NT 2 97 99 101 ML 1/4
NT 2 97 99 196 ML 73/293
NT 2 99 101 103 ML 1/4
NT 2 99 101 200 ML 75/301
NT 2 101 103 105 ML 1/4
NT 2 101 103 204 ML 76/305
NT 2 103 105 107 ML 1/4
NT 2 103 105 208 ML 78/313
NT 2 105 107 109 ML 1/4
NT 2 105 107 212 ML 79/317
NT 2 107 109 111 ML 1/4
NT 2 107 109 216 ML 81/325
NT 2 109 111 113 ML 1/4
NT 2 109 111 220 ML 82/329
NT 2 111 113 115 ML 1/4
NT 2 111 113 224 ML 84/337
NT 2 113 115 117 ML 1/4
NT 2 113 115 228 ML 85/341
NT 2 115 117 119 ML 1/4
NT 2 115 117 232 ML 87/349
NT 2 117 119 121 ML 1/4
NT 2 117 119 236 ML 88/353
NT 2 119 121 123 ML 1/4
NT 2 119 121 240 ML 90/361
NT 2 121 123 125 ML 1/4
NT 2 121 123 244 ML 91/365
NT 2 123 125 127 ML 1/4
NT 2 123 125 248 ML 93/373
NT 2 125 127 129 ML 1/4
NT 2 125 127 252 ML 94/377
NT 2 127 129 131 ML 1/4
NT 2 127 129 256 ML 96/385
NT 2 129 131 133 ML 1/4
NT 2 129 131 260 ML 97/389
NT 2 131 133 135 ML 1/4
NT 2 133 135 137 ML 1/4
NT 2 135 137 139 ML 1/4
NT 2 137 139 141 ML 1/4
NT 2 139 141 143 ML 1/4
NT 2 141 143 145 ML 1/4
NT 2 143 145 147 ML 1/4
NT 2 145 147 149 ML 1/4
NT 2 147 149 151 ML 1/4
NT 2 149 151 153 ML 1/4
NT 2 151 153 155 ML 1/4
NT 2 153 155 157 ML 1/4
NT 2 155 157 159 ML 1/4
NT 2 157 159 161 ML 1/4
NT 2 159 161 163 ML 1/4
NT 2 161 163 165 ML 1/4
NT 2 163 165 167 ML 1/4
NT 2 165 167 169 ML 1/4
NT 2 167 169 171 ML 1/4
NT 2 169 171 173 ML 1/4
NT 2 171 173 175 ML 1/4
NT 2 173 175 177 ML 1/4
NT 2 175 177 179 ML 1/4
NT 2 177 179 181 ML 1/4
NT 2 179 181 183 ML 1/4
NT 2 181 183 185 ML 1/4
NT 2 183 185 187 ML 1/4
NT 2 185 187 189 ML 1/4
NT 2 187 189 191 ML 1/4
NT 2 189 191 193 ML 1/4
NT 2 191 193 195 ML 1/4
NT 2 193 195 197 ML 1/4
NT 2 195 197 199 ML 1/4
NT 2 197 199 201 ML 1/4
NT 2 199 201 203 ML 1/4
NT 2 201 203 205 ML 1/4
NT 2 203 205 207 ML 1/4
NT 2 205 207 209 ML 1/4
NT 2 207 209 211 ML 1/4
NT 2 209 211 213 ML 1/4
NT 2 211 213 215 ML 1/4
NT 2 213 215 217 ML 1/4
NT 2 215 217 219 ML 1/4
NT 2 217 219 221 ML 1/4
NT 2 219 221 223 ML 1/4
NT 2 221 223 225 ML 1/4
NT 2 223 225 227 ML 1/4
NT 2 225 227 229 ML 1/4
NT 2 227 229 231 ML 1/4
NT 2 229 231 233 ML 1/4
NT 2 231 233 235 ML 1/4
NT 2 233 235 237 ML 1/4
NT 2 235 237 239 ML 1/4
NT 2 237 239 241 ML 1/4
NT 2 239 241 243 ML 1/4
NT 2 241 243 245 ML 1/4
NT 2 243 245 247 ML 1/4
NT 2 245 247 249 ML 1/4
NT 2 247 249 251 ML 1/4
NT 2 249 251 253 ML 1/4
NT 2 251 253 255 ML 1/4
NT 2 253 255 257 ML 1/4
NT 2 255 257 259 ML 1/4
NT 3 4 5 8 ML 3/11
NT 3 4 6 9 ML 1/4
NT 3 4 7 8 ML 3/11
NT 3 4 7 9 ML 3/11
NT 3 4 7 10 ML 4/17
NT 3 4 7 11 ML 2/9
NT 3 4 7 12 ML 5/19
NT 3 4 7 19 ML 3/11
NT 3 4 7 20 ML 3/11
NT 3 4 7 21 ML 1/4
NT 3 4 7 22 ML 8/29
NT 3 4 7 30 ML 3/11
NT 3 4 7 31 ML 3/11
NT 3 4 7 40 ML 12/43
NT 3 4 7 41 ML 3/11
NT 3 4 7 51 ML 5/18
NT 3 4 8 12 ML 1/4
NT 3 5 6 8 ML 3/11
NT 3 5 6 9 ML 1/4
NT 3 5 6 10 ML 3/11
NT 3 5 7 8 ML 3/11
NT 3 5 8 9 ML 1/4
NT 3 5 8 11 ML 3/13
NT 3 5 8 13 ML 5/21
NT 3 5 8 15 ML 3/11
NT 3 5 8 17 ML 3/11
NT 3 5 8 22 ML 4/15
NT 3 5 8 24 ML 1/4
NT 3 5 8 26 ML 3/11
NT 3 5 8 28 ML 3/11
NT 3 5 8 35 ML 12/43
NT 3 5 8 37 ML 3/11
NT 3 5 8 39 ML 3/11
NT 3 5 8 50 ML 8/29
NT 3 5 10 15 ML 1/4
NT 3 6 7 9 ML 1/4
NT 3 6 8 9 ML 1/4
NT 3 6 9 10 ML 1/4
NT 3 6 9 11 ML 1/4
NT 3 6 9 13 ML 1/4
NT 3 6 9 14 ML 1/4
NT 3 6 9 16 ML 1/4
NT 3 6 9 17 ML 1/4
NT 3 6 9 19 ML 1/4
NT 3 6 9 20 ML 1/4
NT 3 6 9 22 ML 1/4
NT 3 6 9 23 ML 1/4
NT 3 6 9 25 ML 1/4
NT 3 6 9 26 ML 1/4
NT 3 6 9 28 ML 1/4
NT 3 6 9 29 ML 1/4
NT 3 6 9 31 ML 1/4
NT 3 6 9 32 ML 1/4
NT 3 6 9 34 ML 1/4
NT 3 6 9 35 ML 1/4
NT 3 6 9 37 ML 1/4
NT 3 6 9 38 ML 1/4
NT 3 6 9 40 ML 1/4
NT 3 6 9 41 ML 1/4
NT 3 6 9 43 ML 1/4
NT 3 6 9 44 ML 1/4
NT 3 6 9 46 ML 1/4
NT 3 6 9 47 ML 1/4
NT 3 6 9 49 ML 1/4
NT 3 6 9 50 ML 1/4
NT 3 6 9 52 ML 1/4
NT 3 6 9 53 ML 1/4
NT 3 6 9 55 ML 1/4
NT 3 6 9 56 ML 1/4
NT 3 6 9 58 ML 1/4
NT 3 6 9 59 ML 1/4
NT 3 6 9 61 ML 1/4
NT 3 6 9 62 ML 1/4
NT 3 6 9 64 ML 1/4
NT 3 6 9 65 ML 1/4
NT 3 6 9 67 ML 1/4
NT 3 6 9 68 ML 1/4
NT 3 6 9 70 ML 1/4
NT 3 6 9 71 ML 1/4
NT 3 6 9 73 ML 1/4
NT 3 6 9 74 ML 1/4
NT 3 6 9 76 ML 1/4
NT 3 6 9 77 ML 1/4
NT 3 6 9 79 ML 1/4
NT 3 6 9 80 ML 1/4
NT 3 6 9 82 ML 1/4
NT 3 6 9 83 ML 1/4
NT 3 6 9 85 ML 1/4
NT 3 6 9 86 ML 1/4
NT 3 6 9 88 ML 1/4
NT 3 6 9 89 ML 1/4
NT 3 6 9 91 ML 1/4
NT 3 6 9 92 ML 1/4
NT 3 6 9 94 ML 1/4
NT 3 6 9 95 ML 1/4
NT 3 6 9 97 ML 1/4
NT 3 6 9 98 ML 1/4
NT 3 6 9 100 ML 1/4
NT 3 6 9 101 ML 1/4
NT 3 6 9 103 ML 1/4
NT 3 6 9 104 ML 1/4
NT 3 6 9 106 ML 1/4
NT 3 6 9 107 ML 1/4
NT 3 6 9 109 ML 1/4
NT 3 6 9 110 ML 1/4
NT 3 6 9 112 ML 1/4
NT 3 6 9 113 ML 1/4
NT 3 6 9 115 ML 1/4
NT 3 6 9 116 ML 1/4
NT 3 6 9 118 ML 1/4
NT 3 6 9 119 ML 1/4
NT 3 6 9 121 ML 1/4
NT 3 6 9 122 ML 1/4
NT 3 6 9 124 ML 1/4
NT 3 6 9 125 ML 1/4
NT 3 6 9 127 ML 1/4
NT 3 6 9 128 ML 1/4
NT 3 6 9 130 ML 1/4
NT 3 6 9 131 ML 1/4
NT 3 6 9 133 ML 1/4
NT 3 6 9 134 ML 1/4
NT 3 6 9 136 ML 1/4
NT 3 6 9 137 ML 1/4
NT 3 6 9 139 ML 1/4
NT 3 6 9 140 ML 1/4
NT 3 6 9 142 ML 1/4
NT 3 6 9 143 ML 1/4
NT 3 6 9 145 ML 1/4
NT 3 6 9 146 ML 1/4
NT 3 6 9 148 ML 1/4
NT 3 6 9 149 ML 1/4
NT 3 6 9 151 ML 1/4
NT 3 6 9 152 ML 1/4
NT 3 6 9 154 ML 1/4
NT 3 6 9 155 ML 1/4
NT 3 6 9 157 ML 1/4
NT 3 6 9 158 ML 1/4
NT 3 6 9 160 ML 1/4
NT 3 6 9 161 ML 1/4
NT 3 6 9 163 ML 1/4
NT 3 6 9 164 ML 1/4
NT 3 6 9 166 ML 1/4
NT 3 6 9 167 ML 1/4
NT 3 6 9 169 ML 1/4
NT 3 6 9 170 ML 1/4
NT 3 6 9 172 ML 1/4
NT 3 6 9 173 ML 1/4
NT 3 6 9 175 ML 1/4
NT 3 6 9 176 ML 1/4
NT 3 6 9 178 ML 1/4
NT 3 6 9 179 ML 1/4
NT 3 6 9 181 ML 1/4
NT 3 6 9 182 ML 1/4
NT 3 6 9 184 ML 1/4
NT 3 6 9 185 ML 1/4
NT 3 6 9 187 ML 1/4
NT 3 6 9 188 ML 1/4
NT 3 6 9 190 ML 1/4
NT 3 6 9 191 ML 1/4
NT 3 6 9 193 ML 1/4
NT 3 6 9 194 ML 1/4
NT 3 6 9 196 ML 1/4
NT 3 6 9 197 ML 1/4
NT 3 6 9 199 ML 1/4
NT 3 6 9 200 ML 1/4
NT 3 6 9 202 ML 1/4
NT 3 6 9 203 ML 1/4
NT 3 6 9 205 ML 1/4
NT 3 6 9 206 ML 1/4
NT 3 6 9 208 ML 1/4
NT 3 6 9 209 ML 1/4
NT 3 6 9 211 ML 1/4
NT 3 6 9 212 ML 1/4
NT 3 6 9 214 ML 1/4
NT 3 6 9 215 ML 1/4
NT 3 6 9 217 ML 1/4
NT 3 6 9 218 ML 1/4
NT 3 6 9 220 ML 1/4
NT 3 6 9 221 ML 1/4
NT 3 6 9 223 ML 1/4
NT 3 6 9 224 ML 1/4
NT 3 6 9 226 ML 1/4
NT 3 6 9 227 ML 1/4
NT 3 6 9 229 ML 1/4
NT 3 6 9 230 ML 1/4
NT 3 6 9 232 ML 1/4
NT 3 6 9 233 ML 1/4
NT 3 6 9 235 ML 1/4
NT 3 6 9 236 ML 1/4
NT 3 6 9 238 ML 1/4
NT 3 6 9 239 ML 1/4
NT 3 6 9 241 ML 1/4
NT 3 6 9 242 ML 1/4
NT 3 6 9 244 ML 1/4
NT 3 6 9 245 ML 1/4
NT 3 6 9 247 ML 1/4
NT 3 6 9 248 ML 1/4
NT 3 6 9 250 ML 1/4
NT 3 6 9 251 ML 1/4
NT 3 6 9 253 ML 1/4
NT 3 6 9 254 ML 1/4
NT 3 6 9 256 ML 1/4
NT 3 6 9 257 ML 1/4
NT 3 6 9 259 ML 1/4
NT 3 6 9 260 ML 1/4
NT 3 7 8 10 ML 4/15
NT 3 7 8 15 ML 3/11
NT 3 7 9 10 ML 5/19
NT 3 7 10 13 ML 1/4
NT 3 7 10 17 ML 1/4
NT 3 7 10 21 ML 8/31
NT 3 7 10 26 ML 5/18
NT 3 7 10 30 ML 3/11
NT 3 7 10 34 ML 3/11
NT 3 7 14 21 ML 1/4
NT 3 8 9 11 ML 5/19
NT 3 8 11 14 ML 6/25
NT 3 8 11 19 ML 7/30
NT 3 8 11 23 ML 7/26
NT 3 8 11 28 ML 5/19
NT 3 8 11 33 ML 1/4
NT 3 8 11 47 ML 8/29
NT 3 8 16 24 ML 1/4
NT 3 9 10 13 ML 6/23
NT 3 9 13 16 ML 8/29
NT 3 9 14 17 ML 7/26
NT 3 9 17 20 ML 10/37
NT 3 9 19 22 ML 11/41
NT 3 9 20 23 ML 12/43
NT 3 9 22 25 ML 13/47
NT 3 9 26 29 ML 3/11
NT 3 9 28 31 ML 11/40
NT 3 9 29 32 ML 17/61
NT 3 9 31 34 ML 18/65
NT 3 9 35 38 ML 13/47
NT 3 9 38 41 ML 22/79
NT 3 9 40 43 ML 23/83
NT 3 9 47 50 ML 27/97
NT 3 9 49 52 ML 17/61
NT 3 9 56 59 ML 19/68
NT 3 10 13 14 ML 6/23
NT 3 10 13 16 ML 7/29
NT 3 10 13 23 ML 1/4
NT 3 10 13 30 ML 11/43
NT 3 10 20 30 ML 1/4
NT 3 11 14 17 ML 1/4
NT 3 11 14 25 ML 1/4
NT 3 11 14 33 ML 13/47
NT 3 11 14 42 ML 4/15
NT 3 11 22 33 ML 1/4
NT 3 13 16 19 ML 7/29
NT 3 13 16 20 ML 8/29
NT 3 13 16 28 ML 8/29
NT 3 13 16 29 ML 11/45
NT 3 13 16 30 ML 12/43
NT 3 13 16 38 ML 8/29
NT 3 13 16 39 ML 5/19
NT 3 13 16 48 ML 17/61
NT 3 13 16 49 ML 18/65
NT 3 13 26 39 ML 1/4
NT 3 14 17 20 ML 9/37
NT 3 14 17 22 ML 5/18
NT 3 14 17 31 ML 1/4
NT 3 14 17 42 ML 16/59
NT 3 14 17 51 ML 5/18
NT 3 14 17 62 ML 22/79
NT 3 14 28 42 ML 1/4
NT 3 16 19 22 ML 10/41
NT 3 16 19 35 ML 13/54
NT 3 16 19 48 ML 3/11
NT 3 16 19 57 ML 20/73
NT 3 16 19 70 ML 12/43
NT 3 16 32 48 ML 1/4
NT 3 17 20 23 ML 9/37
NT 3 17 20 28 ML 10/37
NT 3 17 20 37 ML 14/57
NT 3 17 20 51 ML 19/71
NT 3 17 34 51 ML 1/4
NT 3 19 22 25 ML 1/4
NT 3 19 22 41 ML 1/4
NT 3 19 22 50 ML 5/18
NT 3 19 22 66 ML 23/85
NT 3 19 38 57 ML 1/4
NT 3 20 23 26 ML 12/49
NT 3 20 23 34 ML 12/43
NT 3 20 23 43 ML 8/33
NT 3 20 23 52 ML 12/43
NT 3 20 23 60 ML 7/26
NT 3 20 40 60 ML 1/4
NT 3 22 25 28 ML 13/53
NT 3 22 25 47 ML 1/4
NT 3 22 25 56 ML 13/47
NT 3 22 25 75 ML 7/26
NT 3 22 44 66 ML 1/4
NT 3 23 26 29 ML 1/4
NT 3 23 26 49 ML 1/4
NT 3 23 26 69 ML 8/29
NT 3 23 26 78 ML 28/101
NT 3 23 46 69 ML 1/4
NT 3 25 28 31 ML 13/53
NT 3 25 28 53 ML 20/81
NT 3 25 28 84 ML 8/29
NT 3 25 50 75 ML 1/4
NT 3 26 29 32 ML 15/61
NT 3 26 29 55 ML 1/4
NT 3 26 29 64 ML 26/93
NT 3 26 29 87 ML 31/113
NT 3 26 52 78 ML 1/4
NT 3 28 31 34 ML 16/65
NT 3 28 31 59 ML 11/45
NT 3 28 31 84 ML 32/115
NT 3 28 56 84 ML 1/4
NT 3 29 32 35 ML 15/61
NT 3 29 32 61 ML 23/93
NT 3 29 32 70 ML 17/61
NT 3 29 32 96 ML 3/11
NT 3 29 58 87 ML 1/4
NT 3 31 34 37 ML 1/4
NT 3 31 34 56 ML 18/65
NT 3 31 34 65 ML 1/4
NT 3 31 34 93 ML 35/127
NT 3 31 62 93 ML 1/4
NT 3 32 35 38 ML 18/73
NT 3 32 35 67 ML 25/102
NT 3 32 35 105 ML 5/18
NT 3 32 64 96 ML 1/4
NT 3 34 37 40 ML 19/77
NT 3 34 37 71 ML 1/4
NT 3 34 37 102 ML 11/40
NT 3 34 68 102 ML 1/4
NT 3 35 38 41 ML 1/4
NT 3 35 38 73 ML 1/4
NT 3 35 38 105 ML 40/143
NT 3 35 70 105 ML 1/4
NT 3 37 40 43 ML 19/77
NT 3 37 40 77 ML 29/117
NT 3 37 40 111 ML 12/43
NT 3 37 74 111 ML 1/4
NT 3 38 41 44 ML 21/85
NT 3 38 41 70 ML 22/79
NT 3 38 41 79 ML 1/4
NT 3 38 41 114 ML 43/155
NT 3 38 76 114 ML 1/4
NT 3 40 43 46 ML 22/89
NT 3 40 43 83 ML 31/126
NT 3 40 43 129 ML 47/169
NT 3 40 80 120 ML 1/4
NT 3 41 44 47 ML 21/85
NT 3 41 44 85 ML 32/129
NT 3 41 44 123 ML 13/47
NT 3 41 82 123 ML 1/4
NT 3 43 46 49 ML 1/4
NT 3 43 46 89 ML 1/4
NT 3 43 46 138 ML 13/47
NT 3 43 86 129 ML 1/4
NT 3 44 47 50 ML 24/97
NT 3 44 47 91 ML 17/69
NT 3 44 88 132 ML 1/4
NT 3 46 49 52 ML 25/101
NT 3 46 49 95 ML 1/4
NT 3 46 92 138 ML 1/4
NT 3 47 50 53 ML 1/4
NT 3 47 50 97 ML 1/4
NT 3 47 50 150 ML 55/197
NT 3 47 94 141 ML 1/4
NT 3 49 52 55 ML 25/101
NT 3 49 52 101 ML 38/153
NT 3 49 98 147 ML 1/4
NT 3 50 53 56 ML 27/109
NT 3 50 53 103 ML 1/4
NT 3 50 53 159 ML 5/18
NT 3 50 100 150 ML 1/4
NT 3 52 55 58 ML 28/113
NT 3 52 55 107 ML 20/81
NT 3 52 55 156 ML 59/211
NT 3 52 104 156 ML 1/4
NT 3 53 56 59 ML 27/109
NT 3 53 56 109 ML 41/165
NT 3 53 106 159 ML 1/4
NT 3 55 58 61 ML 1/4
NT 3 55 58 113 ML 1/4
NT 3 55 58 165 ML 17/61
NT 3 55 110 165 ML 1/4
NT 3 56 59 62 ML 30/121
NT 3 56 59 115 ML 43/174
NT 3 56 112 168 ML 1/4
NT 3 58 61 64 ML 31/125
NT 3 58 61 119 ML 1/4
NT 3 58 116 174 ML 1/4
NT 3 59 62 65 ML 1/4
NT 3 59 62 121 ML 1/4
NT 3 59 118 177 ML 1/4
NT 3 61 64 67 ML 31/125
NT 3 61 64 125 ML 47/189
NT 3 61 122 183 ML 1/4
NT 3 62 65 68 ML 33/133
NT 3 62 65 127 ML 1/4
NT 3 62 65 186 ML 19/68
NT 3 62 124 186 ML 1/4
NT 3 64 67 70 ML 34/137
NT 3 64 67 131 ML 49/198
NT 3 64 67 201 ML 19/68
NT 3 64 128 192 ML 1/4
NT 3 65 68 71 ML 33/133
NT 3 65 68 133 ML 50/201
NT 3 65 130 195 ML 1/4
NT 3 67 70 73 ML 1/4
NT 3 67 70 137 ML 1/4
NT 3 67 134 201 ML 1/4
NT 3 68 71 74 ML 36/145
NT 3 68 71 139 ML 26/105
NT 3 68 136 204 ML 1/4
NT 3 70 73 76 ML 37/149
NT 3 70 73 143 ML 1/4
NT 3 70 140 210 ML 1/4
NT 3 71 74 77 ML 1/4
NT 3 71 74 145 ML 1/4
NT 3 71 142 213 ML 1/4
NT 3 73 76 79 ML 37/149
NT 3 73 76 149 ML 56/225
NT 3 73 146 219 ML 1/4
NT 3 74 77 80 ML 39/157
NT 3 74 77 151 ML 1/4
NT 3 74 148 222 ML 1/4
NT 3 76 79 82 ML 40/161
NT 3 76 79 155 ML 29/117
NT 3 76 152 228 ML 1/4
NT 3 77 80 83 ML 39/157
NT 3 77 80 157 ML 59/237
NT 3 77 154 231 ML 1/4
NT 3 79 82 85 ML 1/4
NT 3 79 82 161 ML 1/4
NT 3 79 158 237 ML 1/4
NT 3 80 83 86 ML 42/169
NT 3 80 83 163 ML 61/246
NT 3 80 160 240 ML 1/4
NT 3 82 85 88 ML 43/173
NT 3 82 85 167 ML 1/4
NT 3 82 164 246 ML 1/4
NT 3 83 86 89 ML 1/4
NT 3 83 86 169 ML 1/4
NT 3 83 166 249 ML 1/4
NT 3 85 88 91 ML 43/173
NT 3 85 88 173 ML 65/261
NT 3 85 170 255 ML 1/4
NT 3 86 89 92 ML 45/181
NT 3 86 89 175 ML 1/4
NT 3 86 172 258 ML 1/4
NT 3 88 91 94 ML 46/185
NT 3 88 91 179 ML 67/270
NT 3 89 92 95 ML 45/181
NT 3 89 92 181 ML 68/273
NT 3 91 94 97 ML 1/4
NT 3 91 94 185 ML 1/4
NT 3 92 95 98 ML 48/193
NT 3 92 95 187 ML 35/141
NT 3 94 97 100 ML 49/197
NT 3 94 97 191 ML 1/4
NT 3 95 98 101 ML 1/4
NT 3 95 98 193 ML 1/4
NT 3 97 100 103 ML 49/197
NT 3 97 100 197 ML 74/297
NT 3 98 101 104 ML 51/205
NT 3 98 101 199 ML 1/4
NT 3 100 103 106 ML 52/209
NT 3 100 103 203 ML 38/153
NT 3 101 104 107 ML 51/205
NT 3 101 104 205 ML 77/309
NT 3 103 106 109 ML 1/4
NT 3 103 106 209 ML 1/4
NT 3 104 107 110 ML 54/217
NT 3 104 107 211 ML 79/318
NT 3 106 109 112 ML 55/221
NT 3 106 109 215 ML 1/4
NT 3 107 110 113 ML 1/4
NT 3 107 110 217 ML 1/4
NT 3 109 112 115 ML 55/221
NT 3 109 112 221 ML 83/333
NT 3 110 113 116 ML 57/229
NT 3 110 113 223 ML 1/4
NT 3 112 115 118 ML 58/233
NT 3 112 115 227 ML 85/342
NT 3 113 116 119 ML 57/229
NT 3 113 116 229 ML 86/345
NT 3 115 118 121 ML 1/4
NT 3 115 118 233 ML 1/4
NT 3 116 119 122 ML 60/241
NT 3 116 119 235 ML 44/177
NT 3 118 121 124 ML 61/245
NT 3 118 121 239 ML 1/4
NT 3 119 122 125 ML 1/4
NT 3 119 122 241 ML 1/4
NT 3 121 124 127 ML 61/245
NT 3 121 124 245 ML 92/369
NT 3 122 125 128 ML 63/253
NT 3 122 125 247 ML 1/4
NT 3 124 127 130 ML 64/257
NT 3 124 127 251 ML 47/189
NT 3 125 128 131 ML 63/253
NT 3 125 128 253 ML 95/381
NT 3 127 130 133 ML 1/4
NT 3 127 130 257 ML 1/4
NT 3 128 131 134 ML 66/265
NT 3 128 131 259 ML 97/390
NT 3 130 133 136 ML 67/269
NT 3 131 134 137 ML 1/4
NT 3 133 136 139 ML 67/269
NT 3 134 137 140 ML 69/277
NT 3 136 139 142 ML 70/281
NT 3 137 140 143 ML 69/277
NT 3 139 142 145 ML 1/4
NT 3 140 143 146 ML 72/289
NT 3 142 145 148 ML 73/293
NT 3 143 146 149 ML 1/4
NT 3 145 148 151 ML 73/293
NT 3 146 149 152 ML 75/301
NT 3 148 151 154 ML 76/305
NT 3 149 152 155 ML 75/301
NT 3 151 154 157 ML 1/4
NT 3 152 155 158 ML 78/313
NT 3 154 157 160 ML 79/317
NT 3 155 158 161 ML 1/4
NT 3 157 160 163 ML 79/317
NT 3 158 161 164 ML 81/325
NT 3 160 163 166 ML 82/329
NT 3 161 164 167 ML 81/325
NT 3 163 166 169 ML 1/4
NT 3 164 167 170 ML 84/337
NT 3 166 169 172 ML 85/341
NT 3 167 170 173 ML 1/4
NT 3 169 172 175 ML 85/341
NT 3 170 173 176 ML 87/349
NT 3 172 175 178 ML 88/353
NT 3 173 176 179 ML 87/349
NT 3 175 178 181 ML 1/4
NT 3 176 179 182 ML 90/361
NT 3 178 181 184 ML 91/365
NT 3 179 182 185 ML 1/4
NT 3 181 184 187 ML 91/365
NT 3 182 185 188 ML 93/373
NT 3 184 187 190 ML 94/377
NT 3 185 188 191 ML 93/373
NT 3 187 190 193 ML 1/4
NT 3 188 191 194 ML 96/385
NT 3 190 193 196 ML 97/389
NT 3 191 194 197 ML 1/4
NT 3 193 196 199 ML 97/389
NT 3 194 197 200 ML 99/397
NT 3 196 199 202 ML 100/401
NT 3 197 200 203 ML 99/397
NT 3 199 202 205 ML 1/4
NT 3 200 203 206 ML 102/409
NT 3 202 205 208 ML 103/413
NT 3 203 206 209 ML 1/4
NT 3 205 208 211 ML 103/413
NT 3 206 209 212 ML 105/421
NT 3 208 211 214 ML 106/425
NT 3 209 212 215 ML 105/421
NT 3 211 214 217 ML 1/4
NT 3 212 215 218 ML 108/433
NT 3 214 217 220 ML 109/437
NT 3 215 218 221 ML 1/4
NT 3 217 220 223 ML 109/437
NT 3 218 221 224 ML 111/445
NT 3 220 223 226 ML 112/449
NT 3 221 224 227 ML 111/445
NT 3 223 226 229 ML 1/4
NT 3 224 227 230 ML 114/457
NT 3 226 229 232 ML 115/461
NT 3 227 230 233 ML 1/4
NT 3 229 232 235 ML 115/461
NT 3 230 233 236 ML 117/469
NT 3 232 235 238 ML 118/473
NT 3 233 236 239 ML 117/469
NT 3 235 238 241 ML 1/4
NT 3 236 239 242 ML 120/481
NT 3 238 241 244 ML 121/485
NT 3 239 242 245 ML 1/4
NT 3 241 244 247 ML 121/485
NT 3 242 245 248 ML 123/493
NT 3 244 247 250 ML 124/497
NT 3 245 248 251 ML 123/493
NT 3 247 250 253 ML 1/4
NT 3 248 251 254 ML 126/505
NT 3 250 253 256 ML 127/509
NT 3 251 254 257 ML 1/4
NT 3 253 256 259 ML 127/509
NT 3 254 257 260 ML 129/517
NT 4 5 7 12 ML 5/19
NT 4 5 8 12 ML 1/4
NT 4 5 9 13 ML 4/17
NT 4 5 9 14 ML 3/13
NT 4 5 9 15 ML 1/4
NT 4 5 9 27 ML 8/31
NT 4 5 9 28 ML 10/37
NT 4 5 10 15 ML 1/4
NT 4 5 11 15 ML 7/26
NT 4 6 7 11 ML 5/18
NT 4 7 8 12 ML 1/4
NT 4 7 9 11 ML 5/18
NT 4 7 9 13 ML 3/11
NT 4 7 11 12 ML 5/18
NT 4 7 11 15 ML 3/13
NT 4 7 11 18 ML 7/29
NT 4 7 11 21 ML 4/15
NT 4 7 11 24 ML 5/18
NT 4 7 11 27 ML 5/18
NT 4 7 11 30 ML 5/18
NT 4 7 11 33 ML 11/40
NT 4 7 11 36 ML 12/43
NT 4 7 14 21 ML 1/4
NT 4 8 9 12 ML 1/4
NT 4 8 11 12 ML 1/4
NT 4 8 12 13 ML 1/4
NT 4 8 12 15 ML 1/4
NT 4 8 12 17 ML 1/4
NT 4 8 12 19 ML 1/4
NT 4 8 12 21 ML 1/4
NT 4 8 12 23 ML 1/4
NT 4 8 12 25 ML 1/4
NT 4 8 12 27 ML 1/4
NT 4 8 12 29 ML 1/4
NT 4 8 12 31 ML 1/4
NT 4 8 12 33 ML 1/4
NT 4 8 12 35 ML 1/4
NT 4 8 12 37 ML 1/4
NT 4 8 12 39 ML 1/4
NT 4 8 12 41 ML 1/4
NT 4 8 12 43 ML 1/4
NT 4 8 12 45 ML 1/4
NT 4 8 12 47 ML 1/4
NT 4 8 12 49 ML 1/4
NT 4 8 12 51 ML 1/4
NT 4 8 12 53 ML 1/4
NT 4 8 12 55 ML 1/4
NT 4 8 12 57 ML 1/4
NT 4 8 12 59 ML 1/4
NT 4 8 12 61 ML 1/4
NT 4 8 12 63 ML 1/4
NT 4 8 12 65 ML 1/4
NT 4 8 12 67 ML 1/4
NT 4 8 12 69 ML 1/4
NT 4 8 12 71 ML 1/4
NT 4 8 12 73 ML 1/4
NT 4 8 12 75 ML 1/4
NT 4 8 12 77 ML 1/4
NT 4 8 12 79 ML 1/4
NT 4 8 12 81 ML 1/4
NT 4 8 12 83 ML 1/4
NT 4 8 12 85 ML 1/4
NT 4 8 12 87 ML 1/4
NT 4 8 12 89 ML 1/4
NT 4 8 12 91 ML 1/4
NT 4 8 12 93 ML 1/4
NT 4 8 12 95 ML 1/4
NT 4 8 12 97 ML 1/4
NT 4 8 12 99 ML 1/4
NT 4 8 12 101 ML 1/4
NT 4 8 12 103 ML 1/4
NT 4 8 12 105 ML 1/4
NT 4 8 12 107 ML 1/4
NT 4 8 12 109 ML 1/4
NT 4 8 12 111 ML 1/4
NT 4 8 12 113 ML 1/4
NT 4 8 12 115 ML 1/4
NT 4 8 12 117 ML 1/4
NT 4 8 12 119 ML 1/4
NT 4 8 12 121 ML 1/4
NT 4 8 12 123 ML 1/4
NT 4 8 12 125 ML 1/4
NT 4 8 12 127 ML 1/4
NT 4 8 12 129 ML 1/4
NT 4 8 12 131 ML 1/4
NT 4 8 12 133 ML 1/4
NT 4 8 12 135 ML 1/4
NT 4 8 12 137 ML 1/4
NT 4 8 12 139 ML 1/4
NT 4 8 12 141 ML 1/4
NT 4 8 12 143 ML 1/4
NT 4 8 12 145 ML 1/4
NT 4 8 12 147 ML 1/4
NT 4 8 12 149 ML 1/4
NT 4 8 12 151 ML 1/4
NT 4 8 12 153 ML 1/4
NT 4 8 12 155 ML 1/4
NT 4 8 12 157 ML 1/4
NT 4 8 12 159 ML 1/4
NT 4 8 12 161 ML 1/4
NT 4 8 12 163 ML 1/4
NT 4 8 12 165 ML 1/4
NT 4 8 12 167 ML 1/4
NT 4 8 12 169 ML 1/4
NT 4 8 12 171 ML 1/4
NT 4 8 12 173 ML 1/4
NT 4 8 12 175 ML 1/4
NT 4 8 12 177 ML 1/4
NT 4 8 12 179 ML 1/4
NT 4 8 12 181 ML 1/4
NT 4 8 12 183 ML 1/4
NT 4 8 12 185 ML 1/4
NT 4 8 12 187 ML 1/4
NT 4 8 12 189 ML 1/4
NT 4 8 12 191 ML 1/4
NT 4 8 12 193 ML 1/4
NT 4 8 12 195 ML 1/4
NT 4 8 12 197 ML 1/4
NT 4 8 12 199 ML 1/4
NT 4 8 12 201 ML 1/4
NT 4 8 12 203 ML 1/4
NT 4 8 12 205 ML 1/4
NT 4 8 12 207 ML 1/4
NT 4 8 12 209 ML 1/4
NT 4 8 12 211 ML 1/4
NT 4 8 12 213 ML 1/4
NT 4 8 12 215 ML 1/4
NT 4 8 12 217 ML 1/4
NT 4 8 12 219 ML 1/4
NT 4 8 12 221 ML 1/4
NT 4 8 12 223 ML 1/4
NT 4 8 12 225 ML 1/4
NT 4 8 12 227 ML 1/4
NT 4 8 12 229 ML 1/4
NT 4 8 12 231 ML 1/4
NT 4 8 12 233 ML 1/4
NT 4 8 12 235 ML 1/4
NT 4 8 12 237 ML 1/4
NT 4 8 12 239 ML 1/4
NT 4 8 12 241 ML 1/4
NT 4 8 12 243 ML 1/4
NT 4 8 12 245 ML 1/4
NT 4 8 12 247 ML 1/4
NT 4 8 12 249 ML 1/4
NT 4 8 12 251 ML 1/4
NT 4 8 12 253 ML 1/4
NT 4 8 12 255 ML 1/4
NT 4 8 12 257 ML 1/4
NT 4 8 12 259 ML 1/4
NT 4 9 10 13 ML 3/11
NT 4 9 11 20 ML 8/29
NT 4 9 12 13 ML 3/11
NT 4 9 13 17 ML 5/21
NT 4 9 13 22 ML 4/17
NT 4 9 13 27 ML 11/40
NT 4 9 13 29 ML 3/11
NT 4 9 13 34 ML 3/11
NT 4 9 13 39 ML 11/43
NT 4 9 13 56 ML 19/69
NT 4 9 18 27 ML 1/4
NT 4 11 12 15 ML 7/26
NT 4 11 14 15 ML 7/26
NT 4 11 15 19 ML 4/17
NT 4 11 15 26 ML 10/41
NT 4 11 15 33 ML 5/19
NT 4 11 15 40 ML 14/51
NT 4 11 22 33 ML 1/4
NT 4 12 13 17 ML 4/15
NT 4 12 15 19 ML 9/34
NT 4 12 17 21 ML 3/11
NT 4 12 25 29 ML 5/18
NT 4 12 27 31 ML 8/29
NT 4 12 29 33 ML 17/62
NT 4 12 31 35 ML 13/47
NT 4 12 41 45 ML 12/43
NT 4 12 43 47 ML 5/18
NT 4 12 45 49 ML 17/61
NT 4 12 57 61 ML 33/118
NT 4 13 15 28 ML 12/43
NT 4 13 17 21 ML 6/25
NT 4 13 17 30 ML 5/21
NT 4 13 17 42 ML 16/59
NT 4 13 17 51 ML 17/64
NT 4 13 26 39 ML 1/4
NT 4 15 19 22 ML 10/37
NT 4 15 19 23 ML 5/21
NT 4 15 19 34 ML 13/53
NT 4 15 19 45 ML 17/64
NT 4 15 19 57 ML 17/61
NT 4 15 19 68 ML 5/18
NT 4 15 30 45 ML 1/4
NT 4 17 21 25 ML 7/29
NT 4 17 21 38 ML 6/25
NT 4 17 21 63 ML 11/40
NT 4 17 34 51 ML 1/4
NT 4 19 21 40 ML 17/61
NT 4 19 23 27 ML 6/25
NT 4 19 23 42 ML 16/65
NT 4 19 23 57 ML 11/40
NT 4 19 23 69 ML 20/73
NT 4 19 38 57 ML 1/4
NT 4 21 25 29 ML 8/33
NT 4 21 25 46 ML 7/29
NT 4 21 25 63 ML 8/29
NT 4 21 42 63 ML 1/4
NT 4 23 27 31 ML 7/29
NT 4 23 27 50 ML 19/77
NT 4 23 27 81 ML 23/85
NT 4 23 46 69 ML 1/4
NT 4 25 29 33 ML 9/37
NT 4 25 29 42 ML 5/18
NT 4 25 29 54 ML 8/33
NT 4 25 29 75 ML 3/11
NT 4 25 50 75 ML 1/4
NT 4 27 31 35 ML 8/33
NT 4 27 31 58 ML 22/89
NT 4 27 31 70 ML 28/101
NT 4 27 31 93 ML 11/40
NT 4 27 54 81 ML 1/4
NT 4 29 33 37 ML 10/41
NT 4 29 33 50 ML 22/79
NT 4 29 33 62 ML 9/37
NT 4 29 33 87 ML 11/40
NT 4 29 58 87 ML 1/4
NT 4 31 35 39 ML 9/37
NT 4 31 35 66 ML 25/101
NT 4 31 35 105 ML 19/68
NT 4 31 62 93 ML 1/4
NT 4 33 37 41 ML 11/45
NT 4 33 37 70 ML 10/41
NT 4 33 37 99 ML 19/68
NT 4 33 37 111 ML 32/115
NT 4 33 66 99 ML 1/4
NT 4 35 39 43 ML 10/41
NT 4 35 39 74 ML 28/113
NT 4 35 39 105 ML 12/43
NT 4 35 70 105 ML 1/4
NT 4 37 41 45 ML 12/49
NT 4 37 41 78 ML 11/45
NT 4 37 41 123 ML 35/127
NT 4 37 74 111 ML 1/4
NT 4 39 43 47 ML 11/45
NT 4 39 43 82 ML 31/125
NT 4 39 43 117 ML 13/47
NT 4 39 78 117 ML 1/4
NT 4 41 45 49 ML 13/53
NT 4 41 45 86 ML 12/49
NT 4 41 45 98 ML 40/143
NT 4 41 45 135 ML 49/176
NT 4 41 82 123 ML 1/4
NT 4 43 47 51 ML 12/49
NT 4 43 47 90 ML 34/137
NT 4 43 47 129 ML 49/176
NT 4 43 86 129 ML 1/4
NT 4 45 49 53 ML 14/57
NT 4 45 49 94 ML 13/53
NT 4 45 90 135 ML 1/4
NT 4 47 51 55 ML 13/53
NT 4 47 51 98 ML 37/149
NT 4 47 94 141 ML 1/4
NT 4 49 53 57 ML 15/61
NT 4 49 53 102 ML 14/57
NT 4 49 98 147 ML 1/4
NT 4 51 55 59 ML 14/57
NT 4 51 55 106 ML 40/161
NT 4 51 55 165 ML 47/169
NT 4 51 102 153 ML 1/4
NT 4 53 57 61 ML 16/65
NT 4 53 57 110 ML 15/61
NT 4 53 57 159 ML 17/61
NT 4 53 106 159 ML 1/4
NT 4 55 59 63 ML 15/61
NT 4 55 59 114 ML 43/173
NT 4 55 110 165 ML 1/4
NT 4 57 61 65 ML 17/69
NT 4 57 61 118 ML 16/65
NT 4 57 114 171 ML 1/4
NT 4 59 63 67 ML 16/65
NT 4 59 63 122 ML 46/185
NT 4 59 118 177 ML 1/4
NT 4 61 65 69 ML 18/73
NT 4 61 65 126 ML 17/69
NT 4 61 122 183 ML 1/4
NT 4 63 67 71 ML 17/69
NT 4 63 67 130 ML 49/197
NT 4 63 126 189 ML 1/4
NT 4 65 69 73 ML 19/77
NT 4 65 69 134 ML 18/73
NT 4 65 69 207 ML 59/211
NT 4 65 130 195 ML 1/4
NT 4 67 71 75 ML 18/73
NT 4 67 71 138 ML 52/209
NT 4 67 134 201 ML 1/4
NT 4 69 73 77 ML 20/81
NT 4 69 73 142 ML 19/77
NT 4 69 138 207 ML 1/4
NT 4 71 75 79 ML 19/77
NT 4 71 75 146 ML 55/221
NT 4 71 142 213 ML 1/4
NT 4 73 77 81 ML 21/85
NT 4 73 77 150 ML 20/81
NT 4 73 146 219 ML 1/4
NT 4 75 79 83 ML 20/81
NT 4 75 79 154 ML 58/233
NT 4 75 150 225 ML 1/4
NT 4 77 81 85 ML 22/89
NT 4 77 81 158 ML 21/85
NT 4 77 154 231 ML 1/4
NT 4 79 83 87 ML 21/85
NT 4 79 83 162 ML 61/245
NT 4 79 158 237 ML 1/4
NT 4 81 85 89 ML 23/93
NT 4 81 85 166 ML 22/89
NT 4 81 162 243 ML 1/4
NT 4 83 87 91 ML 22/89
NT 4 83 87 170 ML 64/257
NT 4 83 166 249 ML 1/4
NT 4 85 89 93 ML 24/97
NT 4 85 89 174 ML 23/93
NT 4 85 170 255 ML 1/4
NT 4 87 91 95 ML 23/93
NT 4 87 91 178 ML 67/269
NT 4 89 93 97 ML 25/101
NT 4 89 93 182 ML 24/97
NT 4 91 95 99 ML 24/97
NT 4 91 95 186 ML 70/281
NT 4 93 97 101 ML 26/105
NT 4 93 97 190 ML 25/101
NT 4 95 99 103 ML 25/101
NT 4 95 99 194 ML 73/293
NT 4 97 101 105 ML 27/109
NT 4 97 101 198 ML 26/105
NT 4 99 103 107 ML 26/105
NT 4 99 103 202 ML 76/305
NT 4 101 105 109 ML 28/113
NT 4 101 105 206 ML 27/109
NT 4 103 107 111 ML 27/109
NT 4 103 107 210 ML 79/317
NT 4 105 109 113 ML 29/117
NT 4 105 109 214 ML 28/113
NT 4 107 111 115 ML 28/113
NT 4 107 111 218 ML 82/329
NT 4 109 113 117 ML 30/121
NT 4 109 113 222 ML 29/117
NT 4 111 115 119 ML 29/117
NT 4 111 115 226 ML 85/341
NT 4 113 117 121 ML 31/125
NT 4 113 117 230 ML 30/121
NT 4 115 119 123 ML 30/121
NT 4 115 119 234 ML 88/353
NT 4 117 121 125 ML 32/129
NT 4 117 121 238 ML 31/125
NT 4 119 123 127 ML 31/125
NT 4 119 123 242 ML 91/365
NT 4 121 125 129 ML 33/133
NT 4 121 125 246 ML 32/129
NT 4 123 127 131 ML 32/129
NT 4 123 127 250 ML 94/377
NT 4 125 129 133 ML 34/137
NT 4 125 129 254 ML 33/133
NT 4 127 131 135 ML 33/133
NT 4 127 131 258 ML 97/389
NT 4 129 133 137 ML 35/141
NT 4 131 135 139 ML 34/137
NT 4 133 137 141 ML 36/145
NT 4 135 139 143 ML 35/141
NT 4 137 141 145 ML 37/149
NT 4 139 143 147 ML 36/145
NT 4 141 145 149 ML 38/153
NT 4 143 147 151 ML 37/149
NT 4 145 149 153 ML 39/157
NT 4 147 151 155 ML 38/153
NT 4 149 153 157 ML 40/161
NT 4 151 155 159 ML 39/157
NT 4 153 157 161 ML 41/165
NT 4 155 159 163 ML 40/161
NT 4 157 161 165 ML 42/169
NT 4 159 163 167 ML 41/165
NT 4 161 165 169 ML 43/173
NT 4 163 167 171 ML 42/169
NT 4 165 169 173 ML 44/177
NT 4 167 171 175 ML 43/173
NT 4 169 173 177 ML 45/181
NT 4 171 175 179 ML 44/177
NT 4 173 177 181 ML 46/185
NT 4 175 179 183 ML 45/181
NT 4 177 181 185 ML 47/189
NT 4 179 183 187 ML 46/185
NT 4 181 185 189 ML 48/193
NT 4 183 187 191 ML 47/189
NT 4 185 189 193 ML 49/197
NT 4 187 191 195 ML 48/193
NT 4 189 193 197 ML 50/201
NT 4 191 195 199 ML 49/197
NT 4 193 197 201 ML 51/205
NT 4 195 199 203 ML 50/201
NT 4 197 201 205 ML 52/209
NT 4 199 203 207 ML 51/205
NT 4 201 205 209 ML 53/213
NT 4 203 207 211 ML 52/209
NT 4 205 209 213 ML 54/217
NT 4 207 211 215 ML 53/213
NT 4 209 213 217 ML 55/221
NT 4 211 215 219 ML 54/217
NT 4 213 217 221 ML 56/225
NT 4 215 219 223 ML 55/221
NT 4 217 221 225 ML 57/229
NT 4 219 223 227 ML 56/225
NT 4 221 225 229 ML 58/233
NT 4 223 227 231 ML 57/229
NT 4 225 229 233 ML 59/237
NT 4 227 231 235 ML 58/233
NT 4 229 233 237 ML 60/241
NT 4 231 235 239 ML 59/237
NT 4 233 237 241 ML 61/245
NT 4 235 239 243 ML 60/241
NT 4 237 241 245 ML 62/249
NT 4 239 243 247 ML 61/245
NT 4 241 245 249 ML 63/253
NT 4 243 247 251 ML 62/249
NT 4 245 249 253 ML 64/257
NT 4 247 251 255 ML 63/253
NT 4 249 253 257 ML 65/261
NT 4 251 255 259 ML 64/257
NT 5 6 8 14 ML 3/11
NT 5 6 10 15 ML 1/4
NT 5 6 11 15 ML 7/26
NT 5 6 11 16 ML 5/21
NT 5 6 11 17 ML 1/4
NT 5 6 11 18 ML 1/4
NT 5 6 11 32 ML 12/43
NT 5 6 11 33 ML 5/19
NT 5 6 11 34 ML 4/15
NT 5 6 11 50 ML 17/61
NT 5 6 12 18 ML 1/4
NT 5 7 10 15 ML 1/4
NT 5 7 12 13 ML 5/18
NT 5 7 12 15 ML 5/19
NT 5 7 12 17 ML 7/29
NT 5 7 12 19 ML 4/17
NT 5 7 12 21 ML 3/11
NT 5 7 12 32 ML 3/11
NT 5 7 12 34 ML 5/19
NT 5 7 12 36 ML 11/43
NT 5 7 12 53 ML 18/65
NT 5 7 14 21 ML 1/4
NT 5 8 9 14 ML 5/19
NT 5 8 10 15 ML 1/4
NT 5 8 12 17 ML 8/29
NT 5 8 13 18 ML 5/21
NT 5 8 13 21 ML 7/29
NT 5 8 13 24 ML 5/18
NT 5 8 13 39 ML 13/47
NT 5 8 16 24 ML 1/4
NT 5 9 10 15 ML 1/4
NT 5 9 14 15 ML 6/23
NT 5 9 14 19 ML 1/4
NT 5 9 14 23 ML 1/4
NT 5 9 14 27 ML 5/19
NT 5 9 14 31 ML 11/40
NT 5 9 14 38 ML 12/43
NT 5 9 14 42 ML 13/47
NT 5 9 14 46 ML 14/51
NT 5 9 18 27 ML 1/4
NT 5 10 11 15 ML 1/4
NT 5 10 12 15 ML 1/4
NT 5 10 13 15 ML 1/4
NT 5 10 14 15 ML 1/4
NT 5 10 15 16 ML 1/4
NT 5 10 15 17 ML 1/4
NT 5 10 15 18 ML 1/4
NT 5 10 15 19 ML 1/4
NT 5 10 15 21 ML 1/4
NT 5 10 15 22 ML 1/4
NT 5 10 15 23 ML 1/4
NT 5 10 15 24 ML 1/4
NT 5 10 15 26 ML 1/4
NT 5 10 15 27 ML 1/4
NT 5 10 15 28 ML 1/4
NT 5 10 15 29 ML 1/4
NT 5 10 15 31 ML 1/4
NT 5 10 15 32 ML 1/4
NT 5 10 15 33 ML 1/4
NT 5 10 15 34 ML 1/4
NT 5 10 15 36 ML 1/4
NT 5 10 15 37 ML 1/4
NT 5 10 15 38 ML 1/4
NT 5 10 15 39 ML 1/4
NT 5 10 15 41 ML 1/4
NT 5 10 15 42 ML 1/4
NT 5 10 15 43 ML 1/4
NT 5 10 15 44 ML 1/4
NT 5 10 15 46 ML 1/4
NT 5 10 15 47 ML 1/4
NT 5 10 15 48 ML 1/4
NT 5 10 15 49 ML 1/4
NT 5 10 15 51 ML 1/4
NT 5 10 15 52 ML 1/4
NT 5 10 15 53 ML 1/4
NT 5 10 15 54 ML 1/4
NT 5 10 15 56 ML 1/4
NT 5 10 15 57 ML 1/4
NT 5 10 15 58 ML 1/4
NT 5 10 15 59 ML 1/4
NT 5 10 15 61 ML 1/4
NT 5 10 15 62 ML 1/4
NT 5 10 15 63 ML 1/4
NT 5 10 15 64 ML 1/4
NT 5 10 15 66 ML 1/4
NT 5 10 15 67 ML 1/4
NT 5 10 15 68 ML 1/4
NT 5 10 15 69 ML 1/4
NT 5 10 15 71 ML 1/4
NT 5 10 15 72 ML 1/4
NT 5 10 15 73 ML 1/4
NT 5 10 15 74 ML 1/4
NT 5 10 15 76 ML 1/4
NT 5 10 15 77 ML 1/4
NT 5 10 15 78 ML 1/4
NT 5 10 15 79 ML 1/4
NT 5 10 15 81 ML 1/4
NT 5 10 15 82 ML 1/4
NT 5 10 15 83 ML 1/4
NT 5 10 15 84 ML 1/4
NT 5 10 15 86 ML 1/4
NT 5 10 15 87 ML 1/4
NT 5 10 15 88 ML 1/4
NT 5 10 15 89 ML 1/4
NT 5 10 15 91 ML 1/4
NT 5 10 15 92 ML 1/4
NT 5 10 15 93 ML 1/4
NT 5 10 15 94 ML 1/4
NT 5 10 15 96 ML 1/4
NT 5 10 15 97 ML 1/4
NT 5 10 15 98 ML 1/4
NT 5 10 15 99 ML 1/4
NT 5 10 15 101 ML 1/4
NT 5 10 15 102 ML 1/4
NT 5 10 15 103 ML 1/4
NT 5 10 15 104 ML 1/4
NT 5 10 15 106 ML 1/4
NT 5 10 15 107 ML 1/4
NT 5 10 15 108 ML 1/4
NT 5 10 15 109 ML 1/4
NT 5 10 15 111 ML 1/4
NT 5 10 15 112 ML 1/4
NT 5 10 15 113 ML 1/4
NT 5 10 15 114 ML 1/4
NT 5 10 15 116 ML 1/4
NT 5 10 15 117 ML 1/4
NT 5 10 15 118 ML 1/4
NT 5 10 15 119 ML 1/4
NT 5 10 15 121 ML 1/4
NT 5 10 15 122 ML 1/4
NT 5 10 15 123 ML 1/4
NT 5 10 15 124 ML 1/4
NT 5 10 15 126 ML 1/4
NT 5 10 15 127 ML 1/4
NT 5 10 15 128 ML 1/4
NT 5 10 15 129 ML 1/4
NT 5 10 15 131 ML 1/4
NT 5 10 15 132 ML 1/4
NT 5 10 15 133 ML 1/4
NT 5 10 15 134 ML 1/4
NT 5 10 15 136 ML 1/4
NT 5 10 15 137 ML 1/4
NT 5 10 15 138 ML 1/4
NT 5 10 15 139 ML 1/4
NT 5 10 15 141 ML 1/4
NT 5 10 15 142 ML 1/4
NT 5 10 15 143 ML 1/4
NT 5 10 15 144 ML 1/4
NT 5 10 15 146 ML 1/4
NT 5 10 15 147 ML 1/4
NT 5 10 15 148 ML 1/4
NT 5 10 15 149 ML 1/4
NT 5 10 15 151 ML 1/4
NT 5 10 15 152 ML 1/4
NT 5 10 15 153 ML 1/4
NT 5 10 15 154 ML 1/4
NT 5 10 15 156 ML 1/4
NT 5 10 15 157 ML 1/4
NT 5 10 15 158 ML 1/4
NT 5 10 15 159 ML 1/4
NT 5 10 15 161 ML 1/4
NT 5 10 15 162 ML 1/4
NT 5 10 15 163 ML 1/4
NT 5 10 15 164 ML 1/4
NT 5 10 15 166 ML 1/4
NT 5 10 15 167 ML 1/4
NT 5 10 15 168 ML 1/4
NT 5 10 15 169 ML 1/4
NT 5 10 15 171 ML 1/4
NT 5 10 15 172 ML 1/4
NT 5 10 15 173 ML 1/4
NT 5 10 15 174 ML 1/4
NT 5 10 15 176 ML 1/4
NT 5 10 15 177 ML 1/4
NT 5 10 15 178 ML 1/4
NT 5 10 15 179 ML 1/4
NT 5 10 15 181 ML 1/4
NT 5 10 15 182 ML 1/4
NT 5 10 15 183 ML 1/4
NT 5 10 15 184 ML 1/4
NT 5 10 15 186 ML 1/4
NT 5 10 15 187 ML 1/4
NT 5 10 15 188 ML 1/4
NT 5 10 15 189 ML 1/4
NT 5 10 15 191 ML 1/4
NT 5 10 15 192 ML 1/4
NT 5 10 15 193 ML 1/4
NT 5 10 15 194 ML 1/4
NT 5 10 15 196 ML 1/4
NT 5 10 15 197 ML 1/4
NT 5 10 15 198 ML 1/4
NT 5 10 15 199 ML 1/4
NT 5 10 15 201 ML 1/4
NT 5 10 15 202 ML 1/4
NT 5 10 15 203 ML 1/4
NT 5 10 15 204 ML 1/4
NT 5 10 15 206 ML 1/4
NT 5 10 15 207 ML 1/4
NT 5 10 15 208 ML 1/4
NT 5 10 15 209 ML 1/4
NT 5 10 15 211 ML 1/4
NT 5 10 15 212 ML 1/4
NT 5 10 15 213 ML 1/4
NT 5 10 15 214 ML 1/4
NT 5 10 15 216 ML 1/4
NT 5 10 15 217 ML 1/4
NT 5 10 15 218 ML 1/4
NT 5 10 15 219 ML 1/4
NT 5 10 15 221 ML 1/4
NT 5 10 15 222 ML 1/4
NT 5 10 15 223 ML 1/4
NT 5 10 15 224 ML 1/4
NT 5 10 15 226 ML 1/4
NT 5 10 15 227 ML 1/4
NT 5 10 15 228 ML 1/4
NT 5 10 15 229 ML 1/4
NT 5 10 15 231 ML 1/4
NT 5 10 15 232 ML 1/4
NT 5 10 15 233 ML 1/4
NT 5 10 15 234 ML 1/4
NT 5 10 15 236 ML 1/4
NT 5 10 15 237 ML 1/4
NT 5 10 15 238 ML 1/4
NT 5 10 15 239 ML 1/4
NT 5 10 15 241 ML 1/4
NT 5 10 15 242 ML 1/4
NT 5 10 15 243 ML 1/4
NT 5 10 15 244 ML 1/4
NT 5 10 15 246 ML 1/4
NT 5 10 15 247 ML 1/4
NT 5 10 15 248 ML 1/4
NT 5 10 15 249 ML 1/4
NT 5 10 15 251 ML 1/4
NT 5 10 15 252 ML 1/4
NT 5 10 15 253 ML 1/4
NT 5 10 15 254 ML 1/4
NT 5 10 15 256 ML 1/4
NT 5 10 15 257 ML 1/4
NT 5 10 15 258 ML 1/4
NT 5 10 15 259 ML 1/4
NT 5 11 15 16 ML 7/27
NT 5 11 16 21 ML 9/37
NT 5 11 16 27 ML 5/21
NT 5 11 16 42 ML 8/29
NT 5 11 16 48 ML 16/59
NT 5 11 22 33 ML 1/4
NT 5 12 14 17 ML 8/29
NT 5 12 15 17 ML 8/29
NT 5 12 17 21 ML 8/29
NT 5 12 17 22 ML 7/29
NT 5 12 17 29 ML 10/41
NT 5 12 17 36 ML 3/11
NT 5 12 17 43 ML 8/29
NT 5 12 24 36 ML 1/4
NT 5 13 15 18 ML 3/11
NT 5 13 16 18 ML 8/29
NT 5 13 18 23 ML 1/4
NT 5 13 18 31 ML 1/4
NT 5 13 18 39 ML 5/19
NT 5 13 18 54 ML 16/59
NT 5 13 18 62 ML 11/40
NT 5 13 26 39 ML 1/4
NT 5 14 15 19 ML 3/11
NT 5 14 18 19 ML 3/11
NT 5 14 19 24 ML 8/33
NT 5 14 19 33 ML 1/4
NT 5 14 19 42 ML 17/61
NT 5 14 19 48 ML 3/11
NT 5 14 19 57 ML 19/71
NT 5 14 28 42 ML 1/4
NT 5 15 16 21 ML 10/37
NT 5 15 18 23 ML 11/41
NT 5 15 19 24 ML 12/43
NT 5 15 21 26 ML 13/47
NT 5 15 23 28 ML 14/51
NT 5 15 27 32 ML 13/47
NT 5 15 28 33 ML 17/61
NT 5 15 32 37 ML 19/69
NT 5 15 34 39 ML 5/18
NT 5 15 37 42 ML 22/79
NT 5 15 39 44 ML 23/83
NT 5 15 41 46 ML 17/61
NT 5 15 44 49 ML 26/93
NT 5 15 46 51 ML 27/97
NT 5 15 48 53 ML 19/68
NT 5 15 53 58 ML 31/111
NT 5 16 21 22 ML 10/37
NT 5 16 21 26 ML 9/37
NT 5 16 21 37 ML 13/53
NT 5 16 21 48 ML 7/26
NT 5 16 21 63 ML 19/68
NT 5 16 21 74 ML 22/79
NT 5 16 32 48 ML 1/4
NT 5 17 22 27 ML 1/4
NT 5 17 22 39 ML 1/4
NT 5 17 22 51 ML 20/73
NT 5 17 22 66 ML 19/71
NT 5 17 34 51 ML 1/4
NT 5 18 23 28 ML 10/41
NT 5 18 23 41 ML 1/4
NT 5 18 23 56 ML 22/79
NT 5 18 23 69 ML 8/29
NT 5 18 36 54 ML 1/4
NT 5 19 24 28 ML 12/43
NT 5 19 24 29 ML 13/53
NT 5 19 24 43 ML 15/62
NT 5 19 24 57 ML 8/29
NT 5 19 38 57 ML 1/4
NT 5 21 26 31 ML 1/4
NT 5 21 26 32 ML 13/47
NT 5 21 26 47 ML 1/4
NT 5 21 26 62 ML 13/47
NT 5 21 26 78 ML 3/11
NT 5 21 42 63 ML 1/4
NT 5 22 27 32 ML 12/49
NT 5 22 27 49 ML 1/4
NT 5 22 44 66 ML 1/4
NT 5 23 28 33 ML 15/61
NT 5 23 28 36 ML 14/51
NT 5 23 28 51 ML 9/37
NT 5 23 28 69 ML 3/11
NT 5 23 46 69 ML 1/4
NT 5 24 29 34 ML 13/53
NT 5 24 29 53 ML 19/77
NT 5 24 29 72 ML 28/101
NT 5 24 29 87 ML 25/92
NT 5 24 48 72 ML 1/4
NT 5 26 31 36 ML 14/57
NT 5 26 31 57 ML 1/4
NT 5 26 31 78 ML 5/18
NT 5 26 52 78 ML 1/4
NT 5 27 32 37 ML 17/69
NT 5 27 32 59 ML 21/86
NT 5 27 32 81 ML 31/113
NT 5 27 32 96 ML 28/101
NT 5 27 54 81 ML 1/4
NT 5 28 33 38 ML 15/61
NT 5 28 33 46 ML 17/61
NT 5 28 33 61 ML 22/89
NT 5 28 33 76 ML 17/61
NT 5 28 33 99 ML 35/127
NT 5 28 56 84 ML 1/4
NT 5 29 34 39 ML 1/4
NT 5 29 34 63 ML 1/4
NT 5 29 58 87 ML 1/4
NT 5 31 36 41 ML 19/77
NT 5 31 36 67 ML 12/49
NT 5 31 36 93 ML 12/43
NT 5 31 36 108 ML 31/113
NT 5 31 62 93 ML 1/4
NT 5 32 37 42 ML 17/69
NT 5 32 37 69 ML 25/101
NT 5 32 37 111 ML 40/143
NT 5 32 64 96 ML 1/4
NT 5 33 38 43 ML 1/4
NT 5 33 38 71 ML 1/4
NT 5 33 38 99 ML 12/43
NT 5 33 66 99 ML 1/4
NT 5 34 39 44 ML 18/73
NT 5 34 39 73 ML 1/4
NT 5 34 39 102 ML 13/47
NT 5 34 39 117 ML 17/61
NT 5 34 68 102 ML 1/4
NT 5 36 41 46 ML 19/77
NT 5 36 41 77 ML 28/113
NT 5 36 72 108 ML 1/4
NT 5 37 42 47 ML 1/4
NT 5 37 42 64 ML 22/79
NT 5 37 42 79 ML 1/4
NT 5 37 42 111 ML 13/47
NT 5 37 74 111 ML 1/4
NT 5 38 43 48 ML 20/81
NT 5 38 43 81 ML 1/4
NT 5 38 43 129 ML 37/134
NT 5 38 76 114 ML 1/4
NT 5 39 44 49 ML 23/93
NT 5 39 44 83 ML 15/61
NT 5 39 78 117 ML 1/4
NT 5 41 46 51 ML 1/4
NT 5 41 46 87 ML 1/4
NT 5 41 46 123 ML 47/169
NT 5 41 46 138 ML 40/143
NT 5 41 82 123 ML 1/4
NT 5 42 47 52 ML 22/89
NT 5 42 47 89 ML 1/4
NT 5 42 47 141 ML 17/61
NT 5 42 84 126 ML 1/4
NT 5 43 48 53 ML 25/101
NT 5 43 48 91 ML 33/134
NT 5 43 86 129 ML 1/4
NT 5 44 49 54 ML 23/93
NT 5 44 49 78 ML 26/93
NT 5 44 49 93 ML 34/137
NT 5 44 49 132 ML 5/18
NT 5 44 88 132 ML 1/4
NT 5 46 51 56 ML 24/97
NT 5 46 51 97 ML 1/4
NT 5 46 92 138 ML 1/4
NT 5 47 52 57 ML 27/109
NT 5 47 52 99 ML 18/73
NT 5 47 94 141 ML 1/4
NT 5 48 53 58 ML 25/101
NT 5 48 53 101 ML 37/149
NT 5 48 53 144 ML 55/197
NT 5 48 96 144 ML 1/4
NT 5 49 54 59 ML 1/4
NT 5 49 54 103 ML 1/4
NT 5 49 54 162 ML 59/211
NT 5 49 98 147 ML 1/4
NT 5 51 56 61 ML 29/117
NT 5 51 56 107 ML 39/158
NT 5 51 56 153 ML 17/61
NT 5 51 102 153 ML 1/4
NT 5 52 57 62 ML 27/109
NT 5 52 57 109 ML 40/161
NT 5 52 57 171 ML 49/176
NT 5 52 104 156 ML 1/4
NT 5 53 58 63 ML 1/4
NT 5 53 58 111 ML 1/4
NT 5 53 106 159 ML 1/4
NT 5 54 59 64 ML 28/113
NT 5 54 59 113 ML 1/4
NT 5 54 108 162 ML 1/4
NT 5 56 61 66 ML 29/117
NT 5 56 61 117 ML 43/173
NT 5 56 112 168 ML 1/4
NT 5 57 62 67 ML 1/4
NT 5 57 62 119 ML 1/4
NT 5 57 114 171 ML 1/4
NT 5 58 63 68 ML 30/121
NT 5 58 63 121 ML 1/4
NT 5 58 63 174 ML 19/68
NT 5 58 116 174 ML 1/4
NT 5 59 64 69 ML 33/133
NT 5 59 64 123 ML 45/182
NT 5 59 64 192 ML 55/197
NT 5 59 118 177 ML 1/4
NT 5 61 66 71 ML 1/4
NT 5 61 66 127 ML 1/4
NT 5 61 122 183 ML 1/4
NT 5 62 67 72 ML 32/129
NT 5 62 67 129 ML 1/4
NT 5 62 124 186 ML 1/4
NT 5 63 68 73 ML 35/141
NT 5 63 68 131 ML 24/97
NT 5 63 126 189 ML 1/4
NT 5 64 69 74 ML 33/133
NT 5 64 69 133 ML 49/197
NT 5 64 128 192 ML 1/4
NT 5 66 71 76 ML 34/137
NT 5 66 71 137 ML 1/4
NT 5 66 71 213 ML 61/218
NT 5 66 132 198 ML 1/4
NT 5 67 72 77 ML 37/149
NT 5 67 72 139 ML 51/206
NT 5 67 134 201 ML 1/4
NT 5 68 73 78 ML 35/141
NT 5 68 73 141 ML 52/209
NT 5 68 136 204 ML 1/4
NT 5 69 74 79 ML 1/4
NT 5 69 74 143 ML 1/4
NT 5 69 138 207 ML 1/4
NT 5 71 76 81 ML 39/157
NT 5 71 76 147 ML 27/109
NT 5 71 142 213 ML 1/4
NT 5 72 77 82 ML 37/149
NT 5 72 77 149 ML 55/221
NT 5 72 144 216 ML 1/4
NT 5 73 78 83 ML 1/4
NT 5 73 78 151 ML 1/4
NT 5 73 146 219 ML 1/4
NT 5 74 79 84 ML 38/153
NT 5 74 79 153 ML 1/4
NT 5 74 148 222 ML 1/4
NT 5 76 81 86 ML 39/157
NT 5 76 81 157 ML 58/233
NT 5 76 152 228 ML 1/4
NT 5 77 82 87 ML 1/4
NT 5 77 82 159 ML 1/4
NT 5 77 154 231 ML 1/4
NT 5 78 83 88 ML 40/161
NT 5 78 83 161 ML 1/4
NT 5 78 156 234 ML 1/4
NT 5 79 84 89 ML 43/173
NT 5 79 84 163 ML 30/121
NT 5 79 158 237 ML 1/4
NT 5 81 86 91 ML 1/4
NT 5 81 86 167 ML 1/4
NT 5 81 162 243 ML 1/4
NT 5 82 87 92 ML 42/169
NT 5 82 87 169 ML 1/4
NT 5 82 164 246 ML 1/4
NT 5 83 88 93 ML 45/181
NT 5 83 88 171 ML 63/254
NT 5 83 166 249 ML 1/4
NT 5 84 89 94 ML 43/173
NT 5 84 89 173 ML 64/257
NT 5 84 168 252 ML 1/4
NT 5 86 91 96 ML 44/177
NT 5 86 91 177 ML 1/4
NT 5 86 172 258 ML 1/4
NT 5 87 92 97 ML 47/189
NT 5 87 92 179 ML 33/133
NT 5 88 93 98 ML 45/181
NT 5 88 93 181 ML 67/269
NT 5 89 94 99 ML 1/4
NT 5 89 94 183 ML 1/4
NT 5 91 96 101 ML 49/197
NT 5 91 96 187 ML 69/278
NT 5 92 97 102 ML 47/189
NT 5 92 97 189 ML 70/281
NT 5 93 98 103 ML 1/4
NT 5 93 98 191 ML 1/4
NT 5 94 99 104 ML 48/193
NT 5 94 99 193 ML 1/4
NT 5 96 101 106 ML 49/197
NT 5 96 101 197 ML 73/293
NT 5 97 102 107 ML 1/4
NT 5 97 102 199 ML 1/4
NT 5 98 103 108 ML 50/201
NT 5 98 103 201 ML 1/4
NT 5 99 104 109 ML 53/213
NT 5 99 104 203 ML 75/302
NT 5 101 106 111 ML 1/4
NT 5 101 106 207 ML 1/4
NT 5 102 107 112 ML 52/209
NT 5 102 107 209 ML 1/4
NT 5 103 108 113 ML 55/221
NT 5 103 108 211 ML 39/157
NT 5 104 109 114 ML 53/213
NT 5 104 109 213 ML 79/317
NT 5 106 111 116 ML 54/217
NT 5 106 111 217 ML 1/4
NT 5 107 112 117 ML 57/229
NT 5 107 112 219 ML 81/326
NT 5 108 113 118 ML 55/221
NT 5 108 113 221 ML 82/329
NT 5 109 114 119 ML 1/4
NT 5 109 114 223 ML 1/4
NT 5 111 116 121 ML 59/237
NT 5 111 116 227 ML 42/169
NT 5 112 117 122 ML 57/229
NT 5 112 117 229 ML 85/341
NT 5 113 118 123 ML 1/4
NT 5 113 118 231 ML 1/4
NT 5 114 119 124 ML 58/233
NT 5 114 119 233 ML 1/4
NT 5 116 121 126 ML 59/237
NT 5 116 121 237 ML 88/353
NT 5 117 122 127 ML 1/4
NT 5 117 122 239 ML 1/4
NT 5 118 123 128 ML 60/241
NT 5 118 123 241 ML 1/4
NT 5 119 124 129 ML 63/253
NT 5 119 124 243 ML 45/181
NT 5 121 126 131 ML 1/4
NT 5 121 126 247 ML 1/4
NT 5 122 127 132 ML 62/249
NT 5 122 127 249 ML 1/4
NT 5 123 128 133 ML 65/261
NT 5 123 128 251 ML 93/374
NT 5 124 129 134 ML 63/253
NT 5 124 129 253 ML 94/377
NT 5 126 131 136 ML 64/257
NT 5 126 131 257 ML 1/4
NT 5 127 132 137 ML 67/269
NT 5 127 132 259 ML 48/193
NT 5 128 133 138 ML 65/261
NT 5 129 134 139 ML 1/4
NT 5 131 136 141 ML 69/277
NT 5 132 137 142 ML 67/269
NT 5 133 138 143 ML 1/4
NT 5 134 139 144 ML 68/273
NT 5 136 141 146 ML 69/277
NT 5 137 142 147 ML 1/4
NT 5 138 143 148 ML 70/281
NT 5 139 144 149 ML 73/293
NT 5 141 146 151 ML 1/4
NT 5 142 147 152 ML 72/289
NT 5 143 148 153 ML 75/301
NT 5 144 149 154 ML 73/293
NT 5 146 151 156 ML 74/297
NT 5 147 152 157 ML 77/309
NT 5 148 153 158 ML 75/301
NT 5 149 154 159 ML 1/4
NT 5 151 156 161 ML 79/317
NT 5 152 157 162 ML 77/309
NT 5 153 158 163 ML 1/4
NT 5 154 159 164 ML 78/313
NT 5 156 161 166 ML 79/317
NT 5 157 162 167 ML 1/4
NT 5 158 163 168 ML 80/321
NT 5 159 164 169 ML 83/333
NT 5 161 166 171 ML 1/4
NT 5 162 167 172 ML 82/329
NT 5 163 168 173 ML 85/341
NT 5 164 169 174 ML 83/333
NT 5 166 171 176 ML 84/337
NT 5 167 172 177 ML 87/349
NT 5 168 173 178 ML 85/341
NT 5 169 174 179 ML 1/4
NT 5 171 176 181 ML 89/357
NT 5 172 177 182 ML 87/349
NT 5 173 178 183 ML 1/4
NT 5 174 179 184 ML 88/353
NT 5 176 181 186 ML 89/357
NT 5 177 182 187 ML 1/4
NT 5 178 183 188 ML 90/361
NT 5 179 184 189 ML 93/373
NT 5 181 186 191 ML 1/4
NT 5 182 187 192 ML 92/369
NT 5 183 188 193 ML 95/381
NT 5 184 189 194 ML 93/373
NT 5 186 191 196 ML 94/377
NT 5 187 192 197 ML 97/389
NT 5 188 193 198 ML 95/381
NT 5 189 194 199 ML 1/4
NT 5 191 196 201 ML 99/397
NT 5 192 197 202 ML 97/389
NT 5 193 198 203 ML 1/4
NT 5 194 199 204 ML 98/393
NT 5 196 201 206 ML 99/397
NT 5 197 202 207 ML 1/4
NT 5 198 203 208 ML 100/401
NT 5 199 204 209 ML 103/413
NT 5 201 206 211 ML 1/4
NT 5 202 207 212 ML 102/409
NT 5 203 208 213 ML 105/421
NT 5 204 209 214 ML 103/413
NT 5 206 211 216 ML 104/417
NT 5 207 212 217 ML 107/429
NT 5 208 213 218 ML 105/421
NT 5 209 214 219 ML 1/4
NT 5 211 216 221 ML 109/437
NT 5 212 217 222 ML 107/429
NT 5 213 218 223 ML 1/4
NT 5 214 219 224 ML 108/433
NT 5 216 221 226 ML 109/437
NT 5 217 222 227 ML 1/4
NT 5 218 223 228 ML 110/441
NT 5 219 224 229 ML 113/453
NT 5 221 226 231 ML 1/4
NT 5 222 227 232 ML 112/449
NT 5 223 228 233 ML 115/461
NT 5 224 229 234 ML 113/453
NT 5 226 231 236 ML 114/457
NT 5 227 232 237 ML 117/469
NT 5 228 233 238 ML 115/461
NT 5 229 234 239 ML 1/4
NT 5 231 236 241 ML 119/477
NT 5 232 237 242 ML 117/469
NT 5 233 238 243 ML 1/4
NT 5 234 239 244 ML 118/473
NT 5 236 241 246 ML 119/477
NT 5 237 242 247 ML 1/4
NT 5 238 243 248 ML 120/481
NT 5 239 244 249 ML 123/493
NT 5 241 246 251 ML 1/4
NT 5 242 247 252 ML 122/489
NT 5 243 248 253 ML 125/501
NT 5 244 249 254 ML 123/493
NT 5 246 251 256 ML 124/497
NT 5 247 252 257 ML 127/509
NT 5 248 253 258 ML 125/501
NT 5 249 254 259 ML 1/4
NT 6 7 10 17 ML 6/23
NT 6 7 12 18 ML 1/4
NT 6 7 13 18 ML 8/31
NT 6 7 13 19 ML 1/4
NT 6 7 13 20 ML 8/33
NT 6 7 13 21 ML 5/19
NT 6 7 13 22 ML 8/29
NT 6 7 13 38 ML 14/51
NT 6 7 13 39 ML 4/15
NT 6 7 13 40 ML 14/53
NT 6 7 13 41 ML 5/18
NT 6 7 13 59 ML 5/18
NT 6 7 14 21 ML 1/4
NT 6 8 11 19 ML 4/15
NT 6 10 13 23 ML 5/18
NT 6 11 12 18 ML 1/4
NT 6 11 17 23 ML 1/4
NT 6 11 17 28 ML 11/45
NT 6 11 17 33 ML 6/23
NT 6 11 17 51 ML 5/19
NT 6 11 17 56 ML 20/73
NT 6 11 22 33 ML 1/4
NT 6 12 13 18 ML 1/4
NT 6 12 17 18 ML 1/4
NT 6 12 18 19 ML 1/4
NT 6 12 18 23 ML 1/4
NT 6 12 18 25 ML 1/4
NT 6 12 18 29 ML 1/4
NT 6 12 18 31 ML 1/4
NT 6 12 18 35 ML 1/4
NT 6 12 18 37 ML 1/4
NT 6 12 18 41 ML 1/4
NT 6 12 18 43 ML 1/4
NT 6 12 18 47 ML 1/4
NT 6 12 18 49 ML 1/4
NT 6 12 18 53 ML 1/4
NT 6 12 18 55 ML 1/4
NT 6 12 18 59 ML 1/4
NT 6 12 18 61 ML 1/4
NT 6 12 18 65 ML 1/4
NT 6 12 18 67 ML 1/4
NT 6 12 18 71 ML 1/4
NT 6 12 18 73 ML 1/4
NT 6 12 18 77 ML 1/4
NT 6 12 18 79 ML 1/4
NT 6 12 18 83 ML 1/4
NT 6 12 18 85 ML 1/4
NT 6 12 18 89 ML 1/4
NT 6 12 18 91 ML 1/4
NT 6 12 18 95 ML 1/4
NT 6 12 18 97 ML 1/4
NT 6 12 18 101 ML 1/4
NT 6 12 18 103 ML 1/4
NT 6 12 18 107 ML 1/4
NT 6 12 18 109 ML 1/4
NT 6 12 18 113 ML 1/4
NT 6 12 18 115 ML 1/4
NT 6 12 18 119 ML 1/4
NT 6 12 18 121 ML 1/4
NT 6 12 18 125 ML 1/4
NT 6 12 18 127 ML 1/4
NT 6 12 18 131 ML 1/4
NT 6 12 18 133 ML 1/4
NT 6 12 18 137 ML 1/4
NT 6 12 18 139 ML 1/4
NT 6 12 18 143 ML 1/4
NT 6 12 18 145 ML 1/4
NT 6 12 18 149 ML 1/4
NT 6 12 18 151 ML 1/4
NT 6 12 18 155 ML 1/4
NT 6 12 18 157 ML 1/4
NT 6 12 18 161 ML 1/4
NT 6 12 18 163 ML 1/4
NT 6 12 18 167 ML 1/4
NT 6 12 18 169 ML 1/4
NT 6 12 18 173 ML 1/4
NT 6 12 18 175 ML 1/4
NT 6 12 18 179 ML 1/4
NT 6 12 18 181 ML 1/4
NT 6 12 18 185 ML 1/4
NT 6 12 18 187 ML 1/4
NT 6 12 18 191 ML 1/4
NT 6 12 18 193 ML 1/4
NT 6 12 18 197 ML 1/4
NT 6 12 18 199 ML 1/4
NT 6 12 18 203 ML 1/4
NT 6 12 18 205 ML 1/4
NT 6 12 18 209 ML 1/4
NT 6 12 18 211 ML 1/4
NT 6 12 18 215 ML 1/4
NT 6 12 18 217 ML 1/4
NT 6 12 18 221 ML 1/4
NT 6 12 18 223 ML 1/4
NT 6 12 18 227 ML 1/4
NT 6 12 18 229 ML 1/4
NT 6 12 18 233 ML 1/4
NT 6 12 18 235 ML 1/4
NT 6 12 18 239 ML 1/4
NT 6 12 18 241 ML 1/4
NT 6 12 18 245 ML 1/4
NT 6 12 18 247 ML 1/4
NT 6 12 18 251 ML 1/4
NT 6 12 18 253 ML 1/4
NT 6 12 18 257 ML 1/4
NT 6 12 18 259 ML 1/4
NT 6 13 19 25 ML 1/4
NT 6 13 19 32 ML 11/45
NT 6 13 26 39 ML 1/4
NT 6 14 17 31 ML 13/48
NT 6 16 19 35 ML 5/18
NT 6 17 18 23 ML 11/40
NT 6 17 22 23 ML 8/29
NT 6 17 23 29 ML 1/4
NT 6 17 23 40 ML 14/57
NT 6 17 23 51 ML 8/29
NT 6 17 23 80 ML 12/43
NT 6 17 34 51 ML 1/4
NT 6 18 19 25 ML 3/11
NT 6 18 23 29 ML 13/47
NT 6 18 31 37 ML 19/68
NT 6 18 35 41 ML 21/76
NT 6 18 37 43 ML 17/61
NT 6 18 49 55 ML 29/104
NT 6 19 25 26 ML 14/51
NT 6 19 25 31 ML 1/4
NT 6 19 25 44 ML 17/69
NT 6 19 25 62 ML 8/29
NT 6 19 25 75 ML 13/47
NT 6 19 38 57 ML 1/4
NT 6 22 25 47 ML 5/18
NT 6 23 29 35 ML 1/4
NT 6 23 29 52 ML 20/81
NT 6 23 46 69 ML 1/4
NT 6 25 31 37 ML 1/4
NT 6 25 31 56 ML 20/81
NT 6 25 31 75 ML 29/106
NT 6 25 31 93 ML 3/11
NT 6 25 31 112 ML 40/143
NT 6 25 50 75 ML 1/4
NT 6 28 31 59 ML 5/18
NT 6 29 32 61 ML 26/93
NT 6 29 35 41 ML 1/4
NT 6 29 35 64 ML 23/93
NT 6 29 35 87 ML 17/61
NT 6 29 35 105 ML 37/134
NT 6 29 58 87 ML 1/4
NT 6 31 37 43 ML 1/4
NT 6 31 37 50 ML 19/68
NT 6 31 37 68 ML 26/105
NT 6 31 37 93 ML 12/43
NT 6 31 62 93 ML 1/4
NT 6 35 38 73 ML 31/111
NT 6 35 41 47 ML 1/4
NT 6 35 41 58 ML 26/93
NT 6 35 41 76 ML 29/117
NT 6 35 41 105 ML 13/47
NT 6 35 41 123 ML 12/43
NT 6 35 41 152 ML 54/193
NT 6 35 70 105 ML 1/4
NT 6 37 43 49 ML 1/4
NT 6 37 43 80 ML 29/117
NT 6 37 74 111 ML 1/4
NT 6 41 47 53 ML 1/4
NT 6 41 47 88 ML 32/129
NT 6 41 82 123 ML 1/4
NT 6 43 49 55 ML 1/4
NT 6 43 49 92 ML 35/141
NT 6 43 49 147 ML 53/190
NT 6 43 86 129 ML 1/4
NT 6 47 53 59 ML 1/4
NT 6 47 53 100 ML 38/153
NT 6 47 94 141 ML 1/4
NT 6 49 55 61 ML 1/4
NT 6 49 55 104 ML 38/153
NT 6 49 55 147 ML 17/61
NT 6 49 98 147 ML 1/4
NT 6 53 59 65 ML 1/4
NT 6 53 59 112 ML 41/165
NT 6 53 59 159 ML 61/218
NT 6 53 59 177 ML 17/61
NT 6 53 106 159 ML 1/4
NT 6 55 61 67 ML 1/4
NT 6 55 61 116 ML 44/177
NT 6 55 110 165 ML 1/4
NT 6 59 65 71 ML 1/4
NT 6 59 65 124 ML 47/189
NT 6 59 118 177 ML 1/4
NT 6 61 67 73 ML 1/4
NT 6 61 67 128 ML 47/189
NT 6 61 122 183 ML 1/4
NT 6 65 71 77 ML 1/4
NT 6 65 71 136 ML 50/201
NT 6 65 130 195 ML 1/4
NT 6 67 73 79 ML 1/4
NT 6 67 73 140 ML 53/213
NT 6 67 134 201 ML 1/4
NT 6 71 77 83 ML 1/4
NT 6 71 77 148 ML 56/225
NT 6 71 142 213 ML 1/4
NT 6 73 79 85 ML 1/4
NT 6 73 79 152 ML 56/225
NT 6 73 146 219 ML 1/4
NT 6 77 83 89 ML 1/4
NT 6 77 83 160 ML 59/237
NT 6 77 154 231 ML 1/4
NT 6 79 85 91 ML 1/4
NT 6 79 85 164 ML 62/249
NT 6 79 158 237 ML 1/4
NT 6 83 89 95 ML 1/4
NT 6 83 89 172 ML 65/261
NT 6 83 166 249 ML 1/4
NT 6 85 91 97 ML 1/4
NT 6 85 91 176 ML 65/261
NT 6 85 170 255 ML 1/4
NT 6 89 95 101 ML 1/4
NT 6 89 95 184 ML 68/273
NT 6 91 97 103 ML 1/4
NT 6 91 97 188 ML 71/285
NT 6 95 101 107 ML 1/4
NT 6 95 101 196 ML 74/297
NT 6 97 103 109 ML 1/4
NT 6 97 103 200 ML 74/297
NT 6 101 107 113 ML 1/4
NT 6 101 107 208 ML 77/309
NT 6 103 109 115 ML 1/4
NT 6 103 109 212 ML 80/321
NT 6 107 113 119 ML 1/4
NT 6 107 113 220 ML 83/333
NT 6 109 115 121 ML 1/4
NT 6 109 115 224 ML 83/333
NT 6 113 119 125 ML 1/4
NT 6 113 119 232 ML 86/345
NT 6 115 121 127 ML 1/4
NT 6 115 121 236 ML 89/357
NT 6 119 125 131 ML 1/4
NT 6 119 125 244 ML 92/369
NT 6 121 127 133 ML 1/4
NT 6 121 127 248 ML 92/369
NT 6 125 131 137 ML 1/4
NT 6 125 131 256 ML 95/381
NT 6 127 133 139 ML 1/4
NT 6 127 133 260 ML 98/393
NT 6 131 137 143 ML 1/4
NT 6 133 139 145 ML 1/4
NT 6 137 143 149 ML 1/4
NT 6 139 145 151 ML 1/4
NT 6 143 149 155 ML 1/4
NT 6 145 151 157 ML 1/4
NT 6 149 155 161 ML 1/4
NT 6 151 157 163 ML 1/4
NT 6 155 161 167 ML 1/4
NT 6 157 163 169 ML 1/4
NT 6 161 167 173 ML 1/4
NT 6 163 169 175 ML 1/4
NT 6 167 173 179 ML 1/4
NT 6 169 175 181 ML 1/4
NT 6 173 179 185 ML 1/4
NT 6 175 181 187 ML 1/4
NT 6 179 185 191 ML 1/4
NT 6 181 187 193 ML 1/4
NT 6 185 191 197 ML 1/4
NT 6 187 193 199 ML 1/4
NT 6 191 197 203 ML 1/4
NT 6 193 199 205 ML 1/4
NT 6 197 203 209 ML 1/4
NT 6 199 205 211 ML 1/4
NT 6 203 209 215 ML 1/4
NT 6 205 211 217 ML 1/4
NT 6 209 215 221 ML 1/4
NT 6 211 217 223 ML 1/4
NT 6 215 221 227 ML 1/4
NT 6 217 223 229 ML 1/4
NT 6 221 227 233 ML 1/4
NT 6 223 229 235 ML 1/4
NT 6 227 233 239 ML 1/4
NT 6 229 235 241 ML 1/4
NT 6 233 239 245 ML 1/4
NT 6 235 241 247 ML 1/4
NT 6 239 245 251 ML 1/4
NT 6 241 247 253 ML 1/4
NT 6 245 251 257 ML 1/4
NT 6 247 253 259 ML 1/4
NT 7 8 14 21 ML 1/4
NT 7 8 15 21 ML 6/23
NT 7 8 15 22 ML 9/37
NT 7 8 15 23 ML 9/38
NT 7 8 15 24 ML 3/11
NT 7 8 15 25 ML 3/11
NT 7 8 15 44 ML 14/51
NT 7 8 15 45 ML 7/26
NT 7 8 15 46 ML 3/11
NT 7 8 15 47 ML 17/62
NT 7 8 16 24 ML 1/4
NT 7 9 14 21 ML 1/4
NT 7 9 16 23 ML 6/25
NT 7 9 16 25 ML 10/41
NT 7 9 16 27 ML 6/23
NT 7 9 16 48 ML 5/19
NT 7 9 16 50 ML 3/11
NT 7 9 18 27 ML 1/4
NT 7 10 12 19 ML 3/11
NT 7 10 14 21 ML 1/4
NT 7 10 17 21 ML 5/19
NT 7 10 17 24 ML 10/41
NT 7 10 17 27 ML 1/4
NT 7 10 17 30 ML 13/47
NT 7 10 17 48 ML 18/65
NT 7 10 17 51 ML 17/61
NT 7 10 20 30 ML 1/4
NT 7 11 14 21 ML 1/4
NT 7 11 18 21 ML 8/29
NT 7 11 18 25 ML 1/4
NT 7 11 18 29 ML 1/4
NT 7 11 18 54 ML 17/61
NT 7 11 22 33 ML 1/4
NT 7 12 13 20 ML 3/11
NT 7 12 14 21 ML 1/4
NT 7 12 19 21 ML 11/40
NT 7 12 19 26 ML 11/45
NT 7 12 19 31 ML 6/25
NT 7 12 19 36 ML 7/26
NT 7 12 19 57 ML 17/64
NT 7 12 19 62 ML 22/81
NT 7 12 24 36 ML 1/4
NT 7 13 14 21 ML 1/4
NT 7 13 20 21 ML 3/11
NT 7 13 20 27 ML 8/33
NT 7 13 20 33 ML 13/53
NT 7 13 20 39 ML 16/59
NT 7 13 20 54 ML 3/11
NT 7 13 20 60 ML 20/73
NT 7 13 20 66 ML 12/43
NT 7 13 26 39 ML 1/4
NT 7 14 15 21 ML 1/4
NT 7 14 16 21 ML 1/4
NT 7 14 17 21 ML 1/4
NT 7 14 18 21 ML 1/4
NT 7 14 19 21 ML 1/4
NT 7 14 20 21 ML 1/4
NT 7 14 21 22 ML 1/4
NT 7 14 21 23 ML 1/4
NT 7 14 21 24 ML 1/4
NT 7 14 21 25 ML 1/4
NT 7 14 21 26 ML 1/4
NT 7 14 21 27 ML 1/4
NT 7 14 21 29 ML 1/4
NT 7 14 21 30 ML 1/4
NT 7 14 21 31 ML 1/4
NT 7 14 21 32 ML 1/4
NT 7 14 21 33 ML 1/4
NT 7 14 21 34 ML 1/4
NT 7 14 21 36 ML 1/4
NT 7 14 21 37 ML 1/4
NT 7 14 21 38 ML 1/4
NT 7 14 21 39 ML 1/4
NT 7 14 21 40 ML 1/4
NT 7 14 21 41 ML 1/4
NT 7 14 21 43 ML 1/4
NT 7 14 21 44 ML 1/4
NT 7 14 21 45 ML 1/4
NT 7 14 21 46 ML 1/4
NT 7 14 21 47 ML 1/4
NT 7 14 21 48 ML 1/4
NT 7 14 21 50 ML 1/4
NT 7 14 21 51 ML 1/4
NT 7 14 21 52 ML 1/4
NT 7 14 21 53 ML 1/4
NT 7 14 21 54 ML 1/4
NT 7 14 21 55 ML 1/4
NT 7 14 21 57 ML 1/4
NT 7 14 21 58 ML 1/4
NT 7 14 21 59 ML 1/4
NT 7 14 21 60 ML 1/4
NT 7 14 21 61 ML 1/4
NT 7 14 21 62 ML 1/4
NT 7 14 21 64 ML 1/4
NT 7 14 21 65 ML 1/4
NT 7 14 21 66 ML 1/4
NT 7 14 21 67 ML 1/4
NT 7 14 21 68 ML 1/4
NT 7 14 21 69 ML 1/4
NT 7 14 21 71 ML 1/4
NT 7 14 21 72 ML 1/4
NT 7 14 21 73 ML 1/4
NT 7 14 21 74 ML 1/4
NT 7 14 21 75 ML 1/4
NT 7 14 21 76 ML 1/4
NT 7 14 21 78 ML 1/4
NT 7 14 21 79 ML 1/4
NT 7 14 21 80 ML 1/4
NT 7 14 21 81 ML 1/4
NT 7 14 21 82 ML 1/4
NT 7 14 21 83 ML 1/4
NT 7 14 21 85 ML 1/4
NT 7 14 21 86 ML 1/4
NT 7 14 21 87 ML 1/4
NT 7 14 21 88 ML 1/4
NT 7 14 21 89 ML 1/4
NT 7 14 21 90 ML 1/4
NT 7 14 21 92 ML 1/4
NT 7 14 21 93 ML 1/4
NT 7 14 21 94 ML 1/4
NT 7 14 21 95 ML 1/4
NT 7 14 21 96 ML 1/4
NT 7 14 21 97 ML 1/4
NT 7 14 21 99 ML 1/4
NT 7 14 21 100 ML 1/4
NT 7 14 21 101 ML 1/4
NT 7 14 21 102 ML 1/4
NT 7 14 21 103 ML 1/4
NT 7 14 21 104 ML 1/4
NT 7 14 21 106 ML 1/4
NT 7 14 21 107 ML 1/4
NT 7 14 21 108 ML 1/4
NT 7 14 21 109 ML 1/4
NT 7 14 21 110 ML 1/4
NT 7 14 21 111 ML 1/4
NT 7 14 21 113 ML 1/4
NT 7 14 21 114 ML 1/4
NT 7 14 21 115 ML 1/4
NT 7 14 21 116 ML 1/4
NT 7 14 21 117 ML 1/4
NT 7 14 21 118 ML 1/4
NT 7 14 21 120 ML 1/4
NT 7 14 21 121 ML 1/4
NT 7 14 21 122 ML 1/4
NT 7 14 21 123 ML 1/4
NT 7 14 21 124 ML 1/4
NT 7 14 21 125 ML 1/4
NT 7 14 21 127 ML 1/4
NT 7 14 21 128 ML 1/4
NT 7 14 21 129 ML 1/4
NT 7 14 21 130 ML 1/4
NT 7 14 21 131 ML 1/4
NT 7 14 21 132 ML 1/4
NT 7 14 21 134 ML 1/4
NT 7 14 21 135 ML 1/4
NT 7 14 21 136 ML 1/4
NT 7 14 21 137 ML 1/4
NT 7 14 21 138 ML 1/4
NT 7 14 21 139 ML 1/4
NT 7 14 21 141 ML 1/4
NT 7 14 21 142 ML 1/4
NT 7 14 21 143 ML 1/4
NT 7 14 21 144 ML 1/4
NT 7 14 21 145 ML 1/4
NT 7 14 21 146 ML 1/4
NT 7 14 21 148 ML 1/4
NT 7 14 21 149 ML 1/4
NT 7 14 21 150 ML 1/4
NT 7 14 21 151 ML 1/4
NT 7 14 21 152 ML 1/4
NT 7 14 21 153 ML 1/4
NT 7 14 21 155 ML 1/4
NT 7 14 21 156 ML 1/4
NT 7 14 21 157 ML 1/4
NT 7 14 21 158 ML 1/4
NT 7 14 21 159 ML 1/4
NT 7 14 21 160 ML 1/4
NT 7 14 21 162 ML 1/4
NT 7 14 21 163 ML 1/4
NT 7 14 21 164 ML 1/4
NT 7 14 21 165 ML 1/4
NT 7 14 21 166 ML 1/4
NT 7 14 21 167 ML 1/4
NT 7 14 21 169 ML 1/4
NT 7 14 21 170 ML 1/4
NT 7 14 21 171 ML 1/4
NT 7 14 21 172 ML 1/4
NT 7 14 21 173 ML 1/4
NT 7 14 21 174 ML 1/4
NT 7 14 21 176 ML 1/4
NT 7 14 21 177 ML 1/4
NT 7 14 21 178 ML 1/4
NT 7 14 21 179 ML 1/4
NT 7 14 21 180 ML 1/4
NT 7 14 21 181 ML 1/4
NT 7 14 21 183 ML 1/4
NT 7 14 21 184 ML 1/4
NT 7 14 21 185 ML 1/4
NT 7 14 21 186 ML 1/4
NT 7 14 21 187 ML 1/4
NT 7 14 21 188 ML 1/4
NT 7 14 21 190 ML 1/4
NT 7 14 21 191 ML 1/4
NT 7 14 21 192 ML 1/4
NT 7 14 21 193 ML 1/4
NT 7 14 21 194 ML 1/4
NT 7 14 21 195 ML 1/4
NT 7 14 21 197 ML 1/4
NT 7 14 21 198 ML 1/4
NT 7 14 21 199 ML 1/4
NT 7 14 21 200 ML 1/4
NT 7 14 21 201 ML 1/4
NT 7 14 21 202 ML 1/4
NT 7 14 21 204 ML 1/4
NT 7 14 21 205 ML 1/4
NT 7 14 21 206 ML 1/4
NT 7 14 21 207 ML 1/4
NT 7 14 21 208 ML 1/4
NT 7 14 21 209 ML 1/4
NT 7 14 21 211 ML 1/4
NT 7 14 21 212 ML 1/4
NT 7 14 21 213 ML 1/4
NT 7 14 21 214 ML 1/4
NT 7 14 21 215 ML 1/4
NT 7 14 21 216 ML 1/4
NT 7 14 21 218 ML 1/4
NT 7 14 21 219 ML 1/4
NT 7 14 21 220 ML 1/4
NT 7 14 21 221 ML 1/4
NT 7 14 21 222 ML 1/4
NT 7 14 21 223 ML 1/4
NT 7 14 21 225 ML 1/4
NT 7 14 21 226 ML 1/4
NT 7 14 21 227 ML 1/4
NT 7 14 21 228 ML 1/4
NT 7 14 21 229 ML 1/4
NT 7 14 21 230 ML 1/4
NT 7 14 21 232 ML 1/4
NT 7 14 21 233 ML 1/4
NT 7 14 21 234 ML 1/4
NT 7 14 21 235 ML 1/4
NT 7 14 21 236 ML 1/4
NT 7 14 21 237 ML 1/4
NT 7 14 21 239 ML 1/4
NT 7 14 21 240 ML 1/4
NT 7 14 21 241 ML 1/4
NT 7 14 21 242 ML 1/4
NT 7 14 21 243 ML 1/4
NT 7 14 21 244 ML 1/4
NT 7 14 21 246 ML 1/4
NT 7 14 21 247 ML 1/4
NT 7 14 21 248 ML 1/4
NT 7 14 21 249 ML 1/4
NT 7 14 21 250 ML 1/4
NT 7 14 21 251 ML 1/4
NT 7 14 21 253 ML 1/4
NT 7 14 21 254 ML 1/4
NT 7 14 21 255 ML 1/4
NT 7 14 21 256 ML 1/4
NT 7 14 21 257 ML 1/4
NT 7 14 21 258 ML 1/4
NT 7 14 21 260 ML 1/4
NT 7 15 16 22 ML 8/29
NT 7 15 21 22 ML 10/37
NT 7 15 22 29 ML 1/4
NT 7 15 22 37 ML 1/4
NT 7 15 22 45 ML 8/29
NT 7 15 22 58 ML 18/65
NT 7 15 22 66 ML 20/73
NT 7 15 22 74 ML 8/29
NT 7 15 30 45 ML 1/4
NT 7 16 23 30 ML 13/53
NT 7 16 23 39 ML 15/62
NT 7 16 23 48 ML 19/71
NT 7 16 23 69 ML 23/85
NT 7 16 23 78 ML 28/101
NT 7 16 32 48 ML 1/4
NT 7 17 20 24 ML 3/11
NT 7 17 21 24 ML 11/41
NT 7 17 24 31 ML 10/41
NT 7 17 24 41 ML 16/65
NT 7 17 24 62 ML 12/43
NT 7 17 34 51 ML 1/4
NT 7 18 21 25 ML 12/43
NT 7 18 25 32 ML 14/57
NT 7 18 25 43 ML 1/4
NT 7 18 36 54 ML 1/4
NT 7 19 21 26 ML 13/47
NT 7 19 24 26 ML 12/43
NT 7 19 26 33 ML 1/4
NT 7 19 26 45 ML 1/4
NT 7 19 26 57 ML 3/11
NT 7 19 26 78 ML 23/85
NT 7 19 26 90 ML 8/29
NT 7 19 38 57 ML 1/4
NT 7 20 21 27 ML 13/47
NT 7 20 26 27 ML 13/47
NT 7 20 27 34 ML 15/61
NT 7 20 27 47 ML 9/37
NT 7 20 27 60 ML 8/29
NT 7 20 27 68 ML 13/47
NT 7 20 27 81 ML 28/101
NT 7 20 40 60 ML 1/4
NT 7 21 22 29 ML 14/51
NT 7 21 24 31 ML 3/11
NT 7 21 26 33 ML 5/18
NT 7 21 27 34 ML 17/61
NT 7 21 29 36 ML 18/65
NT 7 21 31 38 ML 19/69
NT 7 21 33 40 ML 17/61
NT 7 21 36 43 ML 22/79
NT 7 21 38 45 ML 23/83
NT 7 21 40 47 ML 19/68
NT 7 21 43 50 ML 26/93
NT 7 21 45 52 ML 27/97
NT 7 21 52 59 ML 31/111
NT 7 22 29 30 ML 5/18
NT 7 22 29 36 ML 16/65
NT 7 22 29 51 ML 1/4
NT 7 22 29 66 ML 5/18
NT 7 22 29 72 ML 22/79
NT 7 22 29 87 ML 13/47
NT 7 22 29 102 ML 5/18
NT 7 22 44 66 ML 1/4
NT 7 23 30 37 ML 1/4
NT 7 23 30 53 ML 1/4
NT 7 23 30 69 ML 3/11
NT 7 23 30 90 ML 31/113
NT 7 23 30 106 ML 19/68
NT 7 23 46 69 ML 1/4
NT 7 24 31 34 ML 18/65
NT 7 24 31 38 ML 17/69
NT 7 24 31 55 ML 21/86
NT 7 24 48 72 ML 1/4
NT 7 25 32 39 ML 14/57
NT 7 25 32 57 ML 22/89
NT 7 25 50 75 ML 1/4
NT 7 26 33 40 ML 18/73
NT 7 26 33 59 ML 1/4
NT 7 26 33 78 ML 11/40
NT 7 26 33 99 ML 29/106
NT 7 26 33 118 ML 42/151
NT 7 26 52 78 ML 1/4
NT 7 27 34 40 ML 17/61
NT 7 27 34 41 ML 1/4
NT 7 27 34 61 ML 1/4
NT 7 27 34 81 ML 32/115
NT 7 27 34 82 ML 17/61
NT 7 27 34 102 ML 12/43
NT 7 27 54 81 ML 1/4
NT 7 29 36 43 ML 16/65
NT 7 29 36 44 ML 12/43
NT 7 29 36 65 ML 25/101
NT 7 29 36 86 ML 26/93
NT 7 29 36 87 ML 12/43
NT 7 29 36 108 ML 32/115
NT 7 29 36 130 ML 12/43
NT 7 29 58 87 ML 1/4
NT 7 30 37 44 ML 20/81
NT 7 30 37 67 ML 1/4
NT 7 30 37 90 ML 35/127
NT 7 30 37 111 ML 13/47
NT 7 30 60 90 ML 1/4
NT 7 31 38 45 ML 1/4
NT 7 31 38 48 ML 12/43
NT 7 31 38 69 ML 1/4
NT 7 31 62 93 ML 1/4
NT 7 32 39 46 ML 21/85
NT 7 32 39 71 ML 27/110
NT 7 32 64 96 ML 1/4
NT 7 33 40 47 ML 18/73
NT 7 33 40 73 ML 28/113
NT 7 33 40 99 ML 13/47
NT 7 33 40 120 ML 35/127
NT 7 33 40 146 ML 26/93
NT 7 33 66 99 ML 1/4
NT 7 34 41 48 ML 22/89
NT 7 34 41 75 ML 1/4
NT 7 34 41 102 ML 40/143
NT 7 34 68 102 ML 1/4
NT 7 36 43 50 ML 23/93
NT 7 36 43 79 ML 15/61
NT 7 36 43 129 ML 19/68
NT 7 36 72 108 ML 1/4
NT 7 37 44 51 ML 20/81
NT 7 37 44 81 ML 31/125
NT 7 37 44 111 ML 43/155
NT 7 37 44 132 ML 47/169
NT 7 37 74 111 ML 1/4
NT 7 38 45 52 ML 24/97
NT 7 38 45 83 ML 1/4
NT 7 38 76 114 ML 1/4
NT 7 39 46 53 ML 1/4
NT 7 39 46 85 ML 1/4
NT 7 39 78 117 ML 1/4
NT 7 40 47 54 ML 25/101
NT 7 40 47 87 ML 33/134
NT 7 40 47 120 ML 5/18
NT 7 40 47 141 ML 41/148
NT 7 40 80 120 ML 1/4
NT 7 41 48 55 ML 22/89
NT 7 41 48 89 ML 34/137
NT 7 41 82 123 ML 1/4
NT 7 43 50 57 ML 1/4
NT 7 43 50 93 ML 1/4
NT 7 43 86 129 ML 1/4
NT 7 44 51 58 ML 27/109
NT 7 44 51 95 ML 18/73
NT 7 44 51 132 ML 17/61
NT 7 44 51 153 ML 55/197
NT 7 44 88 132 ML 1/4
NT 7 45 52 59 ML 24/97
NT 7 45 52 97 ML 37/149
NT 7 45 90 135 ML 1/4
NT 7 46 53 60 ML 28/113
NT 7 46 53 99 ML 1/4
NT 7 46 92 138 ML 1/4
NT 7 47 54 61 ML 1/4
NT 7 47 54 101 ML 1/4
NT 7 47 54 141 ML 17/61
NT 7 47 54 162 ML 47/169
NT 7 47 94 141 ML 1/4
NT 7 48 55 62 ML 29/117
NT 7 48 55 103 ML 39/158
NT 7 48 96 144 ML 1/4
NT 7 50 57 64 ML 30/121
NT 7 50 57 107 ML 1/4
NT 7 50 100 150 ML 1/4
NT 7 51 58 65 ML 1/4
NT 7 51 58 109 ML 1/4
NT 7 51 58 153 ML 59/211
NT 7 51 102 153 ML 1/4
NT 7 52 59 66 ML 31/125
NT 7 52 59 111 ML 21/85
NT 7 52 104 156 ML 1/4
NT 7 53 60 67 ML 28/113
NT 7 53 60 113 ML 43/173
NT 7 53 106 159 ML 1/4
NT 7 54 61 68 ML 32/129
NT 7 54 61 115 ML 1/4
NT 7 54 61 162 ML 19/68
NT 7 54 61 183 ML 53/190
NT 7 54 108 162 ML 1/4
NT 7 55 62 69 ML 1/4
NT 7 55 62 117 ML 1/4
NT 7 55 110 165 ML 1/4
NT 7 57 64 71 ML 30/121
NT 7 57 64 121 ML 46/185
NT 7 57 114 171 ML 1/4
NT 7 58 65 72 ML 34/137
NT 7 58 65 123 ML 1/4
NT 7 58 116 174 ML 1/4
NT 7 59 66 73 ML 1/4
NT 7 59 66 125 ML 1/4
NT 7 59 118 177 ML 1/4
NT 7 60 67 74 ML 35/141
NT 7 60 67 127 ML 24/97
NT 7 60 120 180 ML 1/4
NT 7 61 68 75 ML 32/129
NT 7 61 68 129 ML 49/197
NT 7 61 68 204 ML 59/211
NT 7 61 122 183 ML 1/4
NT 7 62 69 76 ML 36/145
NT 7 62 69 131 ML 1/4
NT 7 62 124 186 ML 1/4
NT 7 64 71 78 ML 37/149
NT 7 64 71 135 ML 51/206
NT 7 64 128 192 ML 1/4
NT 7 65 72 79 ML 34/137
NT 7 65 72 137 ML 52/209
NT 7 65 130 195 ML 1/4
NT 7 66 73 80 ML 38/153
NT 7 66 73 139 ML 1/4
NT 7 66 132 198 ML 1/4
NT 7 67 74 81 ML 1/4
NT 7 67 74 141 ML 1/4
NT 7 67 134 201 ML 1/4
NT 7 68 75 82 ML 39/157
NT 7 68 75 143 ML 27/109
NT 7 68 136 204 ML 1/4
NT 7 69 76 83 ML 36/145
NT 7 69 76 145 ML 55/221
NT 7 69 138 207 ML 1/4
NT 7 71 78 85 ML 1/4
NT 7 71 78 149 ML 1/4
NT 7 71 142 213 ML 1/4
NT 7 72 79 86 ML 41/165
NT 7 72 79 151 ML 57/230
NT 7 72 144 216 ML 1/4
NT 7 73 80 87 ML 38/153
NT 7 73 80 153 ML 58/233
NT 7 73 146 219 ML 1/4
NT 7 74 81 88 ML 42/169
NT 7 74 81 155 ML 1/4
NT 7 74 148 222 ML 1/4
NT 7 75 82 89 ML 1/4
NT 7 75 82 157 ML 1/4
NT 7 75 150 225 ML 1/4
NT 7 76 83 90 ML 43/173
NT 7 76 83 159 ML 30/121
NT 7 76 152 228 ML 1/4
NT 7 78 85 92 ML 44/177
NT 7 78 85 163 ML 1/4
NT 7 78 156 234 ML 1/4
NT 7 79 86 93 ML 1/4
NT 7 79 86 165 ML 1/4
NT 7 79 158 237 ML 1/4
NT 7 80 87 94 ML 45/181
NT 7 80 87 167 ML 63/254
NT 7 80 160 240 ML 1/4
NT 7 81 88 95 ML 42/169
NT 7 81 88 169 ML 64/257
NT 7 81 162 243 ML 1/4
NT 7 82 89 96 ML 46/185
NT 7 82 89 171 ML 1/4
NT 7 82 164 246 ML 1/4
NT 7 83 90 97 ML 1/4
NT 7 83 90 173 ML 1/4
NT 7 83 166 249 ML 1/4
NT 7 85 92 99 ML 44/177
NT 7 85 92 177 ML 67/269
NT 7 85 170 255 ML 1/4
NT 7 86 93 100 ML 48/193
NT 7 86 93 179 ML 1/4
NT 7 86 172 258 ML 1/4
NT 7 87 94 101 ML 1/4
NT 7 87 94 181 ML 1/4
NT 7 88 95 102 ML 49/197
NT 7 88 95 183 ML 69/278
NT 7 89 96 103 ML 46/185
NT 7 89 96 185 ML 70/281
NT 7 90 97 104 ML 50/201
NT 7 90 97 187 ML 1/4
NT 7 92 99 106 ML 51/205
NT 7 92 99 191 ML 36/145
NT 7 93 100 107 ML 48/193
NT 7 93 100 193 ML 73/293
NT 7 94 101 108 ML 52/209
NT 7 94 101 195 ML 1/4
NT 7 95 102 109 ML 1/4
NT 7 95 102 197 ML 1/4
NT 7 96 103 110 ML 53/213
NT 7 96 103 199 ML 75/302
NT 7 97 104 111 ML 50/201
NT 7 97 104 201 ML 76/305
NT 7 99 106 113 ML 1/4
NT 7 99 106 205 ML 1/4
NT 7 100 107 114 ML 55/221
NT 7 100 107 207 ML 39/157
NT 7 101 108 115 ML 52/209
NT 7 101 108 209 ML 79/317
NT 7 102 109 116 ML 56/225
NT 7 102 109 211 ML 1/4
NT 7 103 110 117 ML 1/4
NT 7 103 110 213 ML 1/4
NT 7 104 111 118 ML 57/229
NT 7 104 111 215 ML 81/326
NT 7 106 113 120 ML 58/233
NT 7 106 113 219 ML 1/4
NT 7 107 114 121 ML 1/4
NT 7 107 114 221 ML 1/4
NT 7 108 115 122 ML 59/237
NT 7 108 115 223 ML 42/169
NT 7 109 116 123 ML 56/225
NT 7 109 116 225 ML 85/341
NT 7 110 117 124 ML 60/241
NT 7 110 117 227 ML 1/4
NT 7 111 118 125 ML 1/4
NT 7 111 118 229 ML 1/4
NT 7 113 120 127 ML 58/233
NT 7 113 120 233 ML 88/353
NT 7 114 121 128 ML 62/249
NT 7 114 121 235 ML 1/4
NT 7 115 122 129 ML 1/4
NT 7 115 122 237 ML 1/4
NT 7 116 123 130 ML 63/253
NT 7 116 123 239 ML 45/181
NT 7 117 124 131 ML 60/241
NT 7 117 124 241 ML 91/365
NT 7 118 125 132 ML 64/257
NT 7 118 125 243 ML 1/4
NT 7 120 127 134 ML 65/261
NT 7 120 127 247 ML 93/374
NT 7 121 128 135 ML 62/249
NT 7 121 128 249 ML 94/377
NT 7 122 129 136 ML 66/265
NT 7 122 129 251 ML 1/4
NT 7 123 130 137 ML 1/4
NT 7 123 130 253 ML 1/4
NT 7 124 131 138 ML 67/269
NT 7 124 131 255 ML 48/193
NT 7 125 132 139 ML 64/257
NT 7 125 132 257 ML 97/389
NT 7 127 134 141 ML 1/4
NT 7 128 135 142 ML 69/277
NT 7 129 136 143 ML 66/265
NT 7 130 137 144 ML 70/281
NT 7 131 138 145 ML 1/4
NT 7 132 139 146 ML 71/285
NT 7 134 141 148 ML 72/289
NT 7 135 142 149 ML 1/4
NT 7 136 143 150 ML 73/293
NT 7 137 144 151 ML 70/281
NT 7 138 145 152 ML 74/297
NT 7 139 146 153 ML 1/4
NT 7 141 148 155 ML 72/289
NT 7 142 149 156 ML 76/305
NT 7 143 150 157 ML 1/4
NT 7 144 151 158 ML 77/309
NT 7 145 152 159 ML 74/297
NT 7 146 153 160 ML 78/313
NT 7 148 155 162 ML 79/317
NT 7 149 156 163 ML 76/305
NT 7 150 157 164 ML 80/321
NT 7 151 158 165 ML 1/4
NT 7 152 159 166 ML 81/325
NT 7 153 160 167 ML 78/313
NT 7 155 162 169 ML 1/4
NT 7 156 163 170 ML 83/333
NT 7 157 164 171 ML 80/321
NT 7 158 165 172 ML 84/337
NT 7 159 166 173 ML 1/4
NT 7 160 167 174 ML 85/341
NT 7 162 169 176 ML 86/345
NT 7 163 170 177 ML 1/4
NT 7 164 171 178 ML 87/349
NT 7 165 172 179 ML 84/337
NT 7 166 173 180 ML 88/353
NT 7 167 174 181 ML 1/4
NT 7 169 176 183 ML 86/345
NT 7 170 177 184 ML 90/361
NT 7 171 178 185 ML 1/4
NT 7 172 179 186 ML 91/365
NT 7 173 180 187 ML 88/353
NT 7 174 181 188 ML 92/369
NT 7 176 183 190 ML 93/373
NT 7 177 184 191 ML 90/361
NT 7 178 185 192 ML 94/377
NT 7 179 186 193 ML 1/4
NT 7 180 187 194 ML 95/381
NT 7 181 188 195 ML 92/369
NT 7 183 190 197 ML 1/4
NT 7 184 191 198 ML 97/389
NT 7 185 192 199 ML 94/377
NT 7 186 193 200 ML 98/393
NT 7 187 194 201 ML 1/4
NT 7 188 195 202 ML 99/397
NT 7 190 197 204 ML 100/401
NT 7 191 198 205 ML 1/4
NT 7 192 199 206 ML 101/405
NT 7 193 200 207 ML 98/393
NT 7 194 201 208 ML 102/409
NT 7 195 202 209 ML 1/4
NT 7 197 204 211 ML 100/401
NT 7 198 205 212 ML 104/417
NT 7 199 206 213 ML 1/4
NT 7 200 207 214 ML 105/421
NT 7 201 208 215 ML 102/409
NT 7 202 209 216 ML 106/425
NT 7 204 211 218 ML 107/429
NT 7 205 212 219 ML 104/417
NT 7 206 213 220 ML 108/433
NT 7 207 214 221 ML 1/4
NT 7 208 215 222 ML 109/437
NT 7 209 216 223 ML 106/425
NT 7 211 218 225 ML 1/4
NT 7 212 219 226 ML 111/445
NT 7 213 220 227 ML 108/433
NT 7 214 221 228 ML 112/449
NT 7 215 222 229 ML 1/4
NT 7 216 223 230 ML 113/453
NT 7 218 225 232 ML 114/457
NT 7 219 226 233 ML 1/4
NT 7 220 227 234 ML 115/461
NT 7 221 228 235 ML 112/449
NT 7 222 229 236 ML 116/465
NT 7 223 230 237 ML 1/4
NT 7 225 232 239 ML 114/457
NT 7 226 233 240 ML 118/473
NT 7 227 234 241 ML 1/4
NT 7 228 235 242 ML 119/477
NT 7 229 236 243 ML 116/465
NT 7 230 237 244 ML 120/481
NT 7 232 239 246 ML 121/485
NT 7 233 240 247 ML 118/473
NT 7 234 241 248 ML 122/489
NT 7 235 242 249 ML 1/4
NT 7 236 243 250 ML 123/493
NT 7 237 244 251 ML 120/481
NT 7 239 246 253 ML 1/4
NT 7 240 247 254 ML 125/501
NT 7 241 248 255 ML 122/489
NT 7 242 249 256 ML 126/505
NT 7 243 250 257 ML 1/4
NT 7 244 251 258 ML 127/509
NT 7 246 253 260 ML 128/513
NT 8 9 16 24 ML 1/4
NT 8 9 17 24 ML 7/26
NT 8 9 17 25 ML 8/33
NT 8 9 17 26 ML 6/25
NT 8 9 17 50 ML 8/29
NT 8 9 17 51 ML 16/59
NT 8 9 18 27 ML 1/4
NT 8 10 13 21 ML 8/29
NT 8 11 15 26 ML 10/37
NT 8 11 16 24 ML 1/4
NT 8 11 19 24 ML 4/15
NT 8 11 19 27 ML 11/46
NT 8 11 19 30 ML 12/49
NT 8 11 19 33 ML 7/26
NT 8 11 19 54 ML 18/65
NT 8 11 19 57 ML 19/68
NT 8 11 22 33 ML 1/4
NT 8 13 16 24 ML 1/4
NT 8 13 17 30 ML 12/43
NT 8 13 21 24 ML 4/15
NT 8 13 21 29 ML 9/37
NT 8 13 21 34 ML 7/29
NT 8 13 21 39 ML 8/29
NT 8 13 21 58 ML 22/79
NT 8 13 21 63 ML 19/71
NT 8 13 21 68 ML 8/29
NT 8 13 26 39 ML 1/4
NT 8 14 15 23 ML 8/29
NT 8 15 16 24 ML 1/4
NT 8 15 23 24 ML 13/47
NT 8 15 23 31 ML 13/54
NT 8 15 23 38 ML 15/61
NT 8 15 23 45 ML 19/68
NT 8 15 30 45 ML 1/4
NT 8 16 17 24 ML 1/4
NT 8 16 19 24 ML 1/4
NT 8 16 21 24 ML 1/4
NT 8 16 23 24 ML 1/4
NT 8 16 24 25 ML 1/4
NT 8 16 24 27 ML 1/4
NT 8 16 24 29 ML 1/4
NT 8 16 24 31 ML 1/4
NT 8 16 24 33 ML 1/4
NT 8 16 24 35 ML 1/4
NT 8 16 24 37 ML 1/4
NT 8 16 24 39 ML 1/4
NT 8 16 24 41 ML 1/4
NT 8 16 24 43 ML 1/4
NT 8 16 24 45 ML 1/4
NT 8 16 24 47 ML 1/4
NT 8 16 24 49 ML 1/4
NT 8 16 24 51 ML 1/4
NT 8 16 24 53 ML 1/4
NT 8 16 24 55 ML 1/4
NT 8 16 24 57 ML 1/4
NT 8 16 24 59 ML 1/4
NT 8 16 24 61 ML 1/4
NT 8 16 24 63 ML 1/4
NT 8 16 24 65 ML 1/4
NT 8 16 24 67 ML 1/4
NT 8 16 24 69 ML 1/4
NT 8 16 24 71 ML 1/4
NT 8 16 24 73 ML 1/4
NT 8 16 24 75 ML 1/4
NT 8 16 24 77 ML 1/4
NT 8 16 24 79 ML 1/4
NT 8 16 24 81 ML 1/4
NT 8 16 24 83 ML 1/4
NT 8 16 24 85 ML 1/4
NT 8 16 24 87 ML 1/4
NT 8 16 24 89 ML 1/4
NT 8 16 24 91 ML 1/4
NT 8 16 24 93 ML 1/4
NT 8 16 24 95 ML 1/4
NT 8 16 24 97 ML 1/4
NT 8 16 24 99 ML 1/4
NT 8 16 24 101 ML 1/4
NT 8 16 24 103 ML 1/4
NT 8 16 24 105 ML 1/4
NT 8 16 24 107 ML 1/4
NT 8 16 24 109 ML 1/4
NT 8 16 24 111 ML 1/4
NT 8 16 24 113 ML 1/4
NT 8 16 24 115 ML 1/4
NT 8 16 24 117 ML 1/4
NT 8 16 24 119 ML 1/4
NT 8 16 24 121 ML 1/4
NT 8 16 24 123 ML 1/4
NT 8 16 24 125 ML 1/4
NT 8 16 24 127 ML 1/4
NT 8 16 24 129 ML 1/4
NT 8 16 24 131 ML 1/4
NT 8 16 24 133 ML 1/4
NT 8 16 24 135 ML 1/4
NT 8 16 24 137 ML 1/4
NT 8 16 24 139 ML 1/4
NT 8 16 24 141 ML 1/4
NT 8 16 24 143 ML 1/4
NT 8 16 24 145 ML 1/4
NT 8 16 24 147 ML 1/4
NT 8 16 24 149 ML 1/4
NT 8 16 24 151 ML 1/4
NT 8 16 24 153 ML 1/4
NT 8 16 24 155 ML 1/4
NT 8 16 24 157 ML 1/4
NT 8 16 24 159 ML 1/4
NT 8 16 24 161 ML 1/4
NT 8 16 24 163 ML 1/4
NT 8 16 24 165 ML 1/4
NT 8 16 24 167 ML 1/4
NT 8 16 24 169 ML 1/4
NT 8 16 24 171 ML 1/4
NT 8 16 24 173 ML 1/4
NT 8 16 24 175 ML 1/4
NT 8 16 24 177 ML 1/4
NT 8 16 24 179 ML 1/4
NT 8 16 24 181 ML 1/4
NT 8 16 24 183 ML 1/4
NT 8 16 24 185 ML 1/4
NT 8 16 24 187 ML 1/4
NT 8 16 24 189 ML 1/4
NT 8 16 24 191 ML 1/4
NT 8 16 24 193 ML 1/4
NT 8 16 24 195 ML 1/4
NT 8 16 24 197 ML 1/4
NT 8 16 24 199 ML 1/4
NT 8 16 24 201 ML 1/4
NT 8 16 24 203 ML 1/4
NT 8 16 24 205 ML 1/4
NT 8 16 24 207 ML 1/4
NT 8 16 24 209 ML 1/4
NT 8 16 24 211 ML 1/4
NT 8 16 24 213 ML 1/4
NT 8 16 24 215 ML 1/4
NT 8 16 24 217 ML 1/4
NT 8 16 24 219 ML 1/4
NT 8 16 24 221 ML 1/4
NT 8 16 24 223 ML 1/4
NT 8 16 24 225 ML 1/4
NT 8 16 24 227 ML 1/4
NT 8 16 24 229 ML 1/4
NT 8 16 24 231 ML 1/4
NT 8 16 24 233 ML 1/4
NT 8 16 24 235 ML 1/4
NT 8 16 24 237 ML 1/4
NT 8 16 24 239 ML 1/4
NT 8 16 24 241 ML 1/4
NT 8 16 24 243 ML 1/4
NT 8 16 24 245 ML 1/4
NT 8 16 24 247 ML 1/4
NT 8 16 24 249 ML 1/4
NT 8 16 24 251 ML 1/4
NT 8 16 24 253 ML 1/4
NT 8 16 24 255 ML 1/4
NT 8 16 24 257 ML 1/4
NT 8 16 24 259 ML 1/4
NT 8 17 21 38 ML 8/29
NT 8 17 25 33 ML 10/41
NT 8 17 25 42 ML 8/33
NT 8 17 25 51 ML 3/11
NT 8 17 25 75 ML 25/92
NT 8 17 25 84 ML 28/101
NT 8 17 34 51 ML 1/4
NT 8 19 23 42 ML 17/61
NT 8 19 27 35 ML 15/62
NT 8 19 27 46 ML 18/73
NT 8 19 38 57 ML 1/4
NT 8 21 29 37 ML 11/45
NT 8 21 29 50 ML 9/37
NT 8 21 29 63 ML 25/92
NT 8 21 29 87 ML 5/18
NT 8 21 42 63 ML 1/4
NT 8 23 24 31 ML 5/18
NT 8 23 31 39 ML 17/70
NT 8 23 31 54 ML 21/85
NT 8 23 31 78 ML 12/43
NT 8 23 31 93 ML 28/101
NT 8 23 46 69 ML 1/4
NT 8 24 25 33 ML 8/29
NT 8 24 27 35 ML 17/62
NT 8 24 29 37 ML 17/61
NT 8 24 39 47 ML 12/43
NT 8 24 41 49 ML 5/18
NT 8 24 55 63 ML 33/118
NT 8 25 29 54 ML 22/79
NT 8 25 33 34 ML 8/29
NT 8 25 33 41 ML 12/49
NT 8 25 33 58 ML 10/41
NT 8 25 33 75 ML 5/18
NT 8 25 50 75 ML 1/4
NT 8 27 35 38 ML 12/43
NT 8 27 35 43 ML 19/78
NT 8 27 35 62 ML 24/97
NT 8 27 35 81 ML 12/43
NT 8 27 35 105 ML 31/113
NT 8 27 35 124 ML 12/43
NT 8 27 54 81 ML 1/4
NT 8 29 37 45 ML 13/53
NT 8 29 37 66 ML 11/45
NT 8 29 58 87 ML 1/4
NT 8 31 35 66 ML 12/43
NT 8 31 39 47 ML 21/86
NT 8 31 39 70 ML 27/109
NT 8 31 39 93 ML 13/47
NT 8 31 39 117 ML 41/148
NT 8 31 62 93 ML 1/4
NT 8 33 41 49 ML 14/57
NT 8 33 41 74 ML 12/49
NT 8 33 66 99 ML 1/4
NT 8 35 43 51 ML 23/94
NT 8 35 43 78 ML 30/121
NT 8 35 43 105 ML 41/148
NT 8 35 70 105 ML 1/4
NT 8 37 45 53 ML 15/61
NT 8 37 45 82 ML 13/53
NT 8 37 45 135 ML 40/143
NT 8 37 74 111 ML 1/4
NT 8 39 47 55 ML 25/102
NT 8 39 47 62 ML 12/43
NT 8 39 47 86 ML 33/133
NT 8 39 78 117 ML 1/4
NT 8 41 49 57 ML 16/65
NT 8 41 49 90 ML 14/57
NT 8 41 49 147 ML 43/155
NT 8 41 82 123 ML 1/4
NT 8 43 51 59 ML 27/110
NT 8 43 51 94 ML 36/145
NT 8 43 86 129 ML 1/4
NT 8 45 53 61 ML 17/69
NT 8 45 53 98 ML 15/61
NT 8 45 53 135 ML 17/61
NT 8 45 53 159 ML 19/68
NT 8 45 90 135 ML 1/4
NT 8 47 55 63 ML 29/118
NT 8 47 55 102 ML 39/157
NT 8 47 94 141 ML 1/4
NT 8 49 57 65 ML 18/73
NT 8 49 57 106 ML 16/65
NT 8 49 57 147 ML 19/68
NT 8 49 98 147 ML 1/4
NT 8 51 59 67 ML 31/126
NT 8 51 59 110 ML 42/169
NT 8 51 102 153 ML 1/4
NT 8 53 61 69 ML 19/77
NT 8 53 61 114 ML 17/69
NT 8 53 106 159 ML 1/4
NT 8 55 63 71 ML 33/134
NT 8 55 63 118 ML 45/181
NT 8 55 63 189 ML 55/197
NT 8 55 110 165 ML 1/4
NT 8 57 65 73 ML 20/81
NT 8 57 65 122 ML 18/73
NT 8 57 114 171 ML 1/4
NT 8 59 67 75 ML 35/142
NT 8 59 67 126 ML 48/193
NT 8 59 118 177 ML 1/4
NT 8 61 69 77 ML 21/85
NT 8 61 69 130 ML 19/77
NT 8 61 122 183 ML 1/4
NT 8 63 71 79 ML 37/150
NT 8 63 71 134 ML 51/205
NT 8 63 126 189 ML 1/4
NT 8 65 73 81 ML 22/89
NT 8 65 73 138 ML 20/81
NT 8 65 130 195 ML 1/4
NT 8 67 75 83 ML 39/158
NT 8 67 75 142 ML 54/217
NT 8 67 134 201 ML 1/4
NT 8 69 77 85 ML 23/93
NT 8 69 77 146 ML 21/85
NT 8 69 138 207 ML 1/4
NT 8 71 79 87 ML 41/166
NT 8 71 79 150 ML 57/229
NT 8 71 142 213 ML 1/4
NT 8 73 81 89 ML 24/97
NT 8 73 81 154 ML 22/89
NT 8 73 146 219 ML 1/4
NT 8 75 83 91 ML 43/174
NT 8 75 83 158 ML 60/241
NT 8 75 150 225 ML 1/4
NT 8 77 85 93 ML 25/101
NT 8 77 85 162 ML 23/93
NT 8 77 154 231 ML 1/4
NT 8 79 87 95 ML 45/182
NT 8 79 87 166 ML 63/253
NT 8 79 158 237 ML 1/4
NT 8 81 89 97 ML 26/105
NT 8 81 89 170 ML 24/97
NT 8 81 162 243 ML 1/4
NT 8 83 91 99 ML 47/190
NT 8 83 91 174 ML 66/265
NT 8 83 166 249 ML 1/4
NT 8 85 93 101 ML 27/109
NT 8 85 93 178 ML 25/101
NT 8 85 170 255 ML 1/4
NT 8 87 95 103 ML 49/198
NT 8 87 95 182 ML 69/277
NT 8 89 97 105 ML 28/113
NT 8 89 97 186 ML 26/105
NT 8 91 99 107 ML 51/206
NT 8 91 99 190 ML 72/289
NT 8 93 101 109 ML 29/117
NT 8 93 101 194 ML 27/109
NT 8 95 103 111 ML 53/214
NT 8 95 103 198 ML 75/301
NT 8 97 105 113 ML 30/121
NT 8 97 105 202 ML 28/113
NT 8 99 107 115 ML 55/222
NT 8 99 107 206 ML 78/313
NT 8 101 109 117 ML 31/125
NT 8 101 109 210 ML 29/117
NT 8 103 111 119 ML 57/230
NT 8 103 111 214 ML 81/325
NT 8 105 113 121 ML 32/129
NT 8 105 113 218 ML 30/121
NT 8 107 115 123 ML 59/238
NT 8 107 115 222 ML 84/337
NT 8 109 117 125 ML 33/133
NT 8 109 117 226 ML 31/125
NT 8 111 119 127 ML 61/246
NT 8 111 119 230 ML 87/349
NT 8 113 121 129 ML 34/137
NT 8 113 121 234 ML 32/129
NT 8 115 123 131 ML 63/254
NT 8 115 123 238 ML 90/361
NT 8 117 125 133 ML 35/141
NT 8 117 125 242 ML 33/133
NT 8 119 127 135 ML 65/262
NT 8 119 127 246 ML 93/373
NT 8 121 129 137 ML 36/145
NT 8 121 129 250 ML 34/137
NT 8 123 131 139 ML 67/270
NT 8 123 131 254 ML 96/385
NT 8 125 133 141 ML 37/149
NT 8 125 133 258 ML 35/141
NT 8 127 135 143 ML 69/278
NT 8 129 137 145 ML 38/153
NT 8 131 139 147 ML 71/286
NT 8 133 141 149 ML 39/157
NT 8 135 143 151 ML 73/294
NT 8 137 145 153 ML 40/161
NT 8 139 147 155 ML 75/302
NT 8 141 149 157 ML 41/165
NT 8 143 151 159 ML 77/310
NT 8 145 153 161 ML 42/169
NT 8 147 155 163 ML 79/318
NT 8 149 157 165 ML 43/173
NT 8 151 159 167 ML 81/326
NT 8 153 161 169 ML 44/177
NT 8 155 163 171 ML 83/334
NT 8 157 165 173 ML 45/181
NT 8 159 167 175 ML 85/342
NT 8 161 169 177 ML 46/185
NT 8 163 171 179 ML 87/350
NT 8 165 173 181 ML 47/189
NT 8 167 175 183 ML 89/358
NT 8 169 177 185 ML 48/193
NT 8 171 179 187 ML 91/366
NT 8 173 181 189 ML 49/197
NT 8 175 183 191 ML 93/374
NT 8 177 185 193 ML 50/201
NT 8 179 187 195 ML 95/382
NT 8 181 189 197 ML 51/205
NT 8 183 191 199 ML 97/390
NT 8 185 193 201 ML 52/209
NT 8 187 195 203 ML 99/398
NT 8 189 197 205 ML 53/213
NT 8 191 199 207 ML 101/406
NT 8 193 201 209 ML 54/217
NT 8 195 203 211 ML 103/414
NT 8 197 205 213 ML 55/221
NT 8 199 207 215 ML 105/422
NT 8 201 209 217 ML 56/225
NT 8 203 211 219 ML 107/430
NT 8 205 213 221 ML 57/229
NT 8 207 215 223 ML 109/438
NT 8 209 217 225 ML 58/233
NT 8 211 219 227 ML 111/446
NT 8 213 221 229 ML 59/237
NT 8 215 223 231 ML 113/454
NT 8 217 225 233 ML 60/241
NT 8 219 227 235 ML 115/462
NT 8 221 229 237 ML 61/245
NT 8 223 231 239 ML 117/470
NT 8 225 233 241 ML 62/249
NT 8 227 235 243 ML 119/478
NT 8 229 237 245 ML 63/253
NT 8 231 239 247 ML 121/486
NT 8 233 241 249 ML 64/257
NT 8 235 243 251 ML 123/494
NT 8 237 245 253 ML 65/261
NT 8 239 247 255 ML 125/502
NT 8 241 249 257 ML 66/265
NT 8 243 251 259 ML 127/510
NT 9 10 18 27 ML 1/4
NT 9 10 19 27 ML 8/29
NT 9 10 19 28 ML 9/37
NT 9 10 19 29 ML 1/4
NT 9 10 19 56 ML 18/65
NT 9 10 19 57 ML 3/11
NT 9 10 20 30 ML 1/4
NT 9 11 18 27 ML 1/4
NT 9 11 20 27 ML 13/47
NT 9 11 20 29 ML 12/49
NT 9 11 20 31 ML 7/29
NT 9 11 20 33 ML 8/29
NT 9 11 20 60 ML 19/71
NT 9 11 20 62 ML 8/29
NT 9 11 22 33 ML 1/4
NT 9 13 18 27 ML 1/4
NT 9 13 22 31 ML 1/4
NT 9 13 22 35 ML 1/4
NT 9 13 22 39 ML 17/61
NT 9 13 26 39 ML 1/4
NT 9 14 16 25 ML 11/41
NT 9 14 18 27 ML 1/4
NT 9 14 23 27 ML 10/37
NT 9 14 23 32 ML 10/41
NT 9 14 23 37 ML 1/4
NT 9 14 23 64 ML 8/29
NT 9 14 23 69 ML 7/26
NT 9 14 28 42 ML 1/4
NT 9 16 18 27 ML 1/4
NT 9 16 25 27 ML 7/26
NT 9 16 25 34 ML 10/41
NT 9 16 25 41 ML 14/57
NT 9 16 25 48 ML 20/73
NT 9 16 32 48 ML 1/4
NT 9 17 18 27 ML 1/4
NT 9 17 26 27 ML 12/43
NT 9 17 26 35 ML 1/4
NT 9 17 26 43 ML 1/4
NT 9 17 26 70 ML 12/43
NT 9 17 26 78 ML 8/29
NT 9 17 34 51 ML 1/4
NT 9 18 19 27 ML 1/4
NT 9 18 20 27 ML 1/4
NT 9 18 22 27 ML 1/4
NT 9 18 23 27 ML 1/4
NT 9 18 25 27 ML 1/4
NT 9 18 26 27 ML 1/4
NT 9 18 27 28 ML 1/4
NT 9 18 27 29 ML 1/4
NT 9 18 27 31 ML 1/4
NT 9 18 27 32 ML 1/4
NT 9 18 27 34 ML 1/4
NT 9 18 27 35 ML 1/4
NT 9 18 27 37 ML 1/4
NT 9 18 27 38 ML 1/4
NT 9 18 27 40 ML 1/4
NT 9 18 27 41 ML 1/4
NT 9 18 27 43 ML 1/4
NT 9 18 27 44 ML 1/4
NT 9 18 27 46 ML 1/4
NT 9 18 27 47 ML 1/4
NT 9 18 27 49 ML 1/4
NT 9 18 27 50 ML 1/4
NT 9 18 27 52 ML 1/4
NT 9 18 27 53 ML 1/4
NT 9 18 27 55 ML 1/4
NT 9 18 27 56 ML 1/4
NT 9 18 27 58 ML 1/4
NT 9 18 27 59 ML 1/4
NT 9 18 27 61 ML 1/4
NT 9 18 27 62 ML 1/4
NT 9 18 27 64 ML 1/4
NT 9 18 27 65 ML 1/4
NT 9 18 27 67 ML 1/4
NT 9 18 27 68 ML 1/4
NT 9 18 27 70 ML 1/4
NT 9 18 27 71 ML 1/4
NT 9 18 27 73 ML 1/4
NT 9 18 27 74 ML 1/4
NT 9 18 27 76 ML 1/4
NT 9 18 27 77 ML 1/4
NT 9 18 27 79 ML 1/4
NT 9 18 27 80 ML 1/4
NT 9 18 27 82 ML 1/4
NT 9 18 27 83 ML 1/4
NT 9 18 27 85 ML 1/4
NT 9 18 27 86 ML 1/4
NT 9 18 27 88 ML 1/4
NT 9 18 27 89 ML 1/4
NT 9 18 27 91 ML 1/4
NT 9 18 27 92 ML 1/4
NT 9 18 27 94 ML 1/4
NT 9 18 27 95 ML 1/4
NT 9 18 27 97 ML 1/4
NT 9 18 27 98 ML 1/4
NT 9 18 27 100 ML 1/4
NT 9 18 27 101 ML 1/4
NT 9 18 27 103 ML 1/4
NT 9 18 27 104 ML 1/4
NT 9 18 27 106 ML 1/4
NT 9 18 27 107 ML 1/4
NT 9 18 27 109 ML 1/4
NT 9 18 27 110 ML 1/4
NT 9 18 27 112 ML 1/4
NT 9 18 27 113 ML 1/4
NT 9 18 27 115 ML 1/4
NT 9 18 27 116 ML 1/4
NT 9 18 27 118 ML 1/4
NT 9 18 27 119 ML 1/4
NT 9 18 27 121 ML 1/4
NT 9 18 27 122 ML 1/4
NT 9 18 27 124 ML 1/4
NT 9 18 27 125 ML 1/4
NT 9 18 27 127 ML 1/4
NT 9 18 27 128 ML 1/4
NT 9 18 27 130 ML 1/4
NT 9 18 27 131 ML 1/4
NT 9 18 27 133 ML 1/4
NT 9 18 27 134 ML 1/4
NT 9 18 27 136 ML 1/4
NT 9 18 27 137 ML 1/4
NT 9 18 27 139 ML 1/4
NT 9 18 27 140 ML 1/4
NT 9 18 27 142 ML 1/4
NT 9 18 27 143 ML 1/4
NT 9 18 27 145 ML 1/4
NT 9 18 27 146 ML 1/4
NT 9 18 27 148 ML 1/4
NT 9 18 27 149 ML 1/4
NT 9 18 27 151 ML 1/4
NT 9 18 27 152 ML 1/4
NT 9 18 27 154 ML 1/4
NT 9 18 27 155 ML 1/4
NT 9 18 27 157 ML 1/4
NT 9 18 27 158 ML 1/4
NT 9 18 27 160 ML 1/4
NT 9 18 27 161 ML 1/4
NT 9 18 27 163 ML 1/4
NT 9 18 27 164 ML 1/4
NT 9 18 27 166 ML 1/4
NT 9 18 27 167 ML 1/4
NT 9 18 27 169 ML 1/4
NT 9 18 27 170 ML 1/4
NT 9 18 27 172 ML 1/4
NT 9 18 27 173 ML 1/4
NT 9 18 27 175 ML 1/4
NT 9 18 27 176 ML 1/4
NT 9 18 27 178 ML 1/4
NT 9 18 27 179 ML 1/4
NT 9 18 27 181 ML 1/4
NT 9 18 27 182 ML 1/4
NT 9 18 27 184 ML 1/4
NT 9 18 27 185 ML 1/4
NT 9 18 27 187 ML 1/4
NT 9 18 27 188 ML 1/4
NT 9 18 27 190 ML 1/4
NT 9 18 27 191 ML 1/4
NT 9 18 27 193 ML 1/4
NT 9 18 27 194 ML 1/4
NT 9 18 27 196 ML 1/4
NT 9 18 27 197 ML 1/4
NT 9 18 27 199 ML 1/4
NT 9 18 27 200 ML 1/4
NT 9 18 27 202 ML 1/4
NT 9 18 27 203 ML 1/4
NT 9 18 27 205 ML 1/4
NT 9 18 27 206 ML 1/4
NT 9 18 27 208 ML 1/4
NT 9 18 27 209 ML 1/4
NT 9 18 27 211 ML 1/4
NT 9 18 27 212 ML 1/4
NT 9 18 27 214 ML 1/4
NT 9 18 27 215 ML 1/4
NT 9 18 27 217 ML 1/4
NT 9 18 27 218 ML 1/4
NT 9 18 27 220 ML 1/4
NT 9 18 27 221 ML 1/4
NT 9 18 27 223 ML 1/4
NT 9 18 27 224 ML 1/4
NT 9 18 27 226 ML 1/4
NT 9 18 27 227 ML 1/4
NT 9 18 27 229 ML 1/4
NT 9 18 27 230 ML 1/4
NT 9 18 27 232 ML 1/4
NT 9 18 27 233 ML 1/4
NT 9 18 27 235 ML 1/4
NT 9 18 27 236 ML 1/4
NT 9 18 27 238 ML 1/4
NT 9 18 27 239 ML 1/4
NT 9 18 27 241 ML 1/4
NT 9 18 27 242 ML 1/4
NT 9 18 27 244 ML 1/4
NT 9 18 27 245 ML 1/4
NT 9 18 27 247 ML 1/4
NT 9 18 27 248 ML 1/4
NT 9 18 27 250 ML 1/4
NT 9 18 27 251 ML 1/4
NT 9 18 27 253 ML 1/4
NT 9 18 27 254 ML 1/4
NT 9 18 27 256 ML 1/4
NT 9 18 27 257 ML 1/4
NT 9 18 27 259 ML 1/4
NT 9 18 27 260 ML 1/4
NT 9 19 20 28 ML 13/47
NT 9 19 27 28 ML 13/47
NT 9 19 28 37 ML 16/65
NT 9 19 28 47 ML 9/37
NT 9 19 28 57 ML 23/85
NT 9 19 28 74 ML 26/93
NT 9 19 38 57 ML 1/4
NT 9 20 29 38 ML 12/49
NT 9 20 29 49 ML 17/69
NT 9 20 40 60 ML 1/4
NT 9 22 31 40 ML 13/53
NT 9 22 31 53 ML 1/4
NT 9 22 31 66 ML 11/40
NT 9 22 31 93 ML 32/115
NT 9 22 44 66 ML 1/4
NT 9 23 27 32 ML 3/11
NT 9 23 28 32 ML 14/51
NT 9 23 32 41 ML 18/73
NT 9 23 32 55 ML 10/41
NT 9 23 32 69 ML 28/101
NT 9 23 46 69 ML 1/4
NT 9 25 27 34 ML 17/61
NT 9 25 34 43 ML 1/4
NT 9 25 34 59 ML 1/4
NT 9 25 34 75 ML 12/43
NT 9 25 34 102 ML 35/127
NT 9 25 34 118 ML 40/143
NT 9 25 50 75 ML 1/4
NT 9 26 27 35 ML 17/61
NT 9 26 34 35 ML 17/61
NT 9 26 35 44 ML 15/61
NT 9 26 35 61 ML 1/4
NT 9 26 35 78 ML 31/113
NT 9 26 52 78 ML 1/4
NT 9 27 28 37 ML 18/65
NT 9 27 32 41 ML 19/68
NT 9 27 35 44 ML 22/79
NT 9 27 37 46 ML 23/83
NT 9 27 44 53 ML 27/97
NT 9 28 37 46 ML 16/65
NT 9 28 37 65 ML 23/93
NT 9 28 37 92 ML 12/43
NT 9 28 37 111 ML 11/40
NT 9 28 56 84 ML 1/4
NT 9 29 38 47 ML 1/4
NT 9 29 38 67 ML 1/4
NT 9 29 38 87 ML 13/47
NT 9 29 38 114 ML 40/143
NT 9 29 58 87 ML 1/4
NT 9 31 40 49 ML 22/89
NT 9 31 40 71 ML 25/102
NT 9 31 40 120 ML 12/43
NT 9 31 62 93 ML 1/4
NT 9 32 41 50 ML 18/73
NT 9 32 41 73 ML 26/105
NT 9 32 41 123 ML 43/155
NT 9 32 64 96 ML 1/4
NT 9 34 43 52 ML 19/77
NT 9 34 43 77 ML 1/4
NT 9 34 68 102 ML 1/4
NT 9 35 44 53 ML 24/97
NT 9 35 44 79 ML 14/57
NT 9 35 44 132 ML 13/47
NT 9 35 70 105 ML 1/4
NT 9 37 46 55 ML 1/4
NT 9 37 46 56 ML 26/93
NT 9 37 46 83 ML 1/4
NT 9 37 74 111 ML 1/4
NT 9 38 47 56 ML 21/85
NT 9 38 47 85 ML 1/4
NT 9 38 76 114 ML 1/4
NT 9 40 49 58 ML 22/89
NT 9 40 49 89 ML 32/129
NT 9 40 49 120 ML 47/169
NT 9 40 80 120 ML 1/4
NT 9 41 50 59 ML 1/4
NT 9 41 50 91 ML 1/4
NT 9 41 82 123 ML 1/4
NT 9 43 52 61 ML 28/113
NT 9 43 52 95 ML 17/69
NT 9 43 52 129 ML 17/61
NT 9 43 86 129 ML 1/4
NT 9 44 53 62 ML 24/97
NT 9 44 53 97 ML 35/141
NT 9 44 88 132 ML 1/4
NT 9 46 55 64 ML 25/101
NT 9 46 55 101 ML 1/4
NT 9 46 55 165 ML 59/211
NT 9 46 92 138 ML 1/4
NT 9 47 56 65 ML 30/121
NT 9 47 56 103 ML 37/150
NT 9 47 56 141 ML 55/197
NT 9 47 94 141 ML 1/4
NT 9 49 58 67 ML 1/4
NT 9 49 58 107 ML 1/4
NT 9 49 58 174 ML 17/61
NT 9 49 98 147 ML 1/4
NT 9 50 59 68 ML 27/109
NT 9 50 59 109 ML 1/4
NT 9 50 59 150 ML 19/68
NT 9 50 100 150 ML 1/4
NT 9 52 61 70 ML 28/113
NT 9 52 61 113 ML 41/165
NT 9 52 104 156 ML 1/4
NT 9 53 62 71 ML 1/4
NT 9 53 62 115 ML 1/4
NT 9 53 106 159 ML 1/4
NT 9 55 64 73 ML 34/137
NT 9 55 64 119 ML 43/174
NT 9 55 110 165 ML 1/4
NT 9 56 65 74 ML 30/121
NT 9 56 65 121 ML 44/177
NT 9 56 65 195 ML 19/68
NT 9 56 112 168 ML 1/4
NT 9 58 67 76 ML 31/125
NT 9 58 67 125 ML 1/4
NT 9 58 116 174 ML 1/4
NT 9 59 68 77 ML 36/145
NT 9 59 68 127 ML 23/93
NT 9 59 118 177 ML 1/4
NT 9 61 70 79 ML 1/4
NT 9 61 70 131 ML 1/4
NT 9 61 122 183 ML 1/4
NT 9 62 71 80 ML 33/133
NT 9 62 71 133 ML 1/4
NT 9 62 124 186 ML 1/4
NT 9 64 73 82 ML 34/137
NT 9 64 73 137 ML 50/201
NT 9 64 128 192 ML 1/4
NT 9 65 74 83 ML 1/4
NT 9 65 74 139 ML 1/4
NT 9 65 130 195 ML 1/4
NT 9 67 76 85 ML 40/161
NT 9 67 76 143 ML 26/105
NT 9 67 134 201 ML 1/4
NT 9 68 77 86 ML 36/145
NT 9 68 77 145 ML 53/213
NT 9 68 136 204 ML 1/4
NT 9 70 79 88 ML 37/149
NT 9 70 79 149 ML 1/4
NT 9 70 140 210 ML 1/4
NT 9 71 80 89 ML 42/169
NT 9 71 80 151 ML 55/222
NT 9 71 142 213 ML 1/4
NT 9 73 82 91 ML 1/4
NT 9 73 82 155 ML 1/4
NT 9 73 146 219 ML 1/4
NT 9 74 83 92 ML 39/157
NT 9 74 83 157 ML 1/4
NT 9 74 148 222 ML 1/4
NT 9 76 85 94 ML 40/161
NT 9 76 85 161 ML 59/237
NT 9 76 152 228 ML 1/4
NT 9 77 86 95 ML 1/4
NT 9 77 86 163 ML 1/4
NT 9 77 154 231 ML 1/4
NT 9 79 88 97 ML 46/185
NT 9 79 88 167 ML 61/246
NT 9 79 158 237 ML 1/4
NT 9 80 89 98 ML 42/169
NT 9 80 89 169 ML 62/249
NT 9 80 160 240 ML 1/4
NT 9 82 91 100 ML 43/173
NT 9 82 91 173 ML 1/4
NT 9 82 164 246 ML 1/4
NT 9 83 92 101 ML 48/193
NT 9 83 92 175 ML 32/129
NT 9 83 166 249 ML 1/4
NT 9 85 94 103 ML 1/4
NT 9 85 94 179 ML 1/4
NT 9 85 170 255 ML 1/4
NT 9 86 95 104 ML 45/181
NT 9 86 95 181 ML 1/4
NT 9 86 172 258 ML 1/4
NT 9 88 97 106 ML 46/185
NT 9 88 97 185 ML 68/273
NT 9 89 98 107 ML 1/4
NT 9 89 98 187 ML 1/4
NT 9 91 100 109 ML 52/209
NT 9 91 100 191 ML 35/141
NT 9 92 101 110 ML 48/193
NT 9 92 101 193 ML 71/285
NT 9 94 103 112 ML 49/197
NT 9 94 103 197 ML 1/4
NT 9 95 104 113 ML 54/217
NT 9 95 104 199 ML 73/294
NT 9 97 106 115 ML 1/4
NT 9 97 106 203 ML 1/4
NT 9 98 107 116 ML 51/205
NT 9 98 107 205 ML 1/4
NT 9 100 109 118 ML 52/209
NT 9 100 109 209 ML 77/309
NT 9 101 110 119 ML 1/4
NT 9 101 110 211 ML 1/4
NT 9 103 112 121 ML 58/233
NT 9 103 112 215 ML 79/318
NT 9 104 113 122 ML 54/217
NT 9 104 113 217 ML 80/321
NT 9 106 115 124 ML 55/221
NT 9 106 115 221 ML 1/4
NT 9 107 116 125 ML 60/241
NT 9 107 116 223 ML 41/165
NT 9 109 118 127 ML 1/4
NT 9 109 118 227 ML 1/4
NT 9 110 119 128 ML 57/229
NT 9 110 119 229 ML 1/4
NT 9 112 121 130 ML 58/233
NT 9 112 121 233 ML 86/345
NT 9 113 122 131 ML 1/4
NT 9 113 122 235 ML 1/4
NT 9 115 124 133 ML 64/257
NT 9 115 124 239 ML 44/177
NT 9 116 125 134 ML 60/241
NT 9 116 125 241 ML 89/357
NT 9 118 127 136 ML 61/245
NT 9 118 127 245 ML 1/4
NT 9 119 128 137 ML 66/265
NT 9 119 128 247 ML 91/366
NT 9 121 130 139 ML 1/4
NT 9 121 130 251 ML 1/4
NT 9 122 131 140 ML 63/253
NT 9 122 131 253 ML 1/4
NT 9 124 133 142 ML 64/257
NT 9 124 133 257 ML 95/381
NT 9 125 134 143 ML 1/4
NT 9 125 134 259 ML 1/4
NT 9 127 136 145 ML 70/281
NT 9 128 137 146 ML 66/265
NT 9 130 139 148 ML 67/269
NT 9 131 140 149 ML 72/289
NT 9 133 142 151 ML 1/4
NT 9 134 143 152 ML 69/277
NT 9 136 145 154 ML 70/281
NT 9 137 146 155 ML 1/4
NT 9 139 148 157 ML 76/305
NT 9 140 149 158 ML 72/289
NT 9 142 151 160 ML 73/293
NT 9 143 152 161 ML 78/313
NT 9 145 154 163 ML 1/4
NT 9 146 155 164 ML 75/301
NT 9 148 157 166 ML 76/305
NT 9 149 158 167 ML 1/4
NT 9 151 160 169 ML 82/329
NT 9 152 161 170 ML 78/313
NT 9 154 163 172 ML 79/317
NT 9 155 164 173 ML 84/337
NT 9 157 166 175 ML 1/4
NT 9 158 167 176 ML 81/325
NT 9 160 169 178 ML 82/329
NT 9 161 170 179 ML 1/4
NT 9 163 172 181 ML 88/353
NT 9 164 173 182 ML 84/337
NT 9 166 175 184 ML 85/341
NT 9 167 176 185 ML 90/361
NT 9 169 178 187 ML 1/4
NT 9 170 179 188 ML 87/349
NT 9 172 181 190 ML 88/353
NT 9 173 182 191 ML 1/4
NT 9 175 184 193 ML 94/377
NT 9 176 185 194 ML 90/361
NT 9 178 187 196 ML 91/365
NT 9 179 188 197 ML 96/385
NT 9 181 190 199 ML 1/4
NT 9 182 191 200 ML 93/373
NT 9 184 193 202 ML 94/377
NT 9 185 194 203 ML 1/4
NT 9 187 196 205 ML 100/401
NT 9 188 197 206 ML 96/385
NT 9 190 199 208 ML 97/389
NT 9 191 200 209 ML 102/409
NT 9 193 202 211 ML 1/4
NT 9 194 203 212 ML 99/397
NT 9 196 205 214 ML 100/401
NT 9 197 206 215 ML 1/4
NT 9 199 208 217 ML 106/425
NT 9 200 209 218 ML 102/409
NT 9 202 211 220 ML 103/413
NT 9 203 212 221 ML 108/433
NT 9 205 214 223 ML 1/4
NT 9 206 215 224 ML 105/421
NT 9 208 217 226 ML 106/425
NT 9 209 218 227 ML 1/4
NT 9 211 220 229 ML 112/449
NT 9 212 221 230 ML 108/433
NT 9 214 223 232 ML 109/437
NT 9 215 224 233 ML 114/457
NT 9 217 226 235 ML 1/4
NT 9 218 227 236 ML 111/445
NT 9 220 229 238 ML 112/449
NT 9 221 230 239 ML 1/4
NT 9 223 232 241 ML 118/473
NT 9 224 233 242 ML 114/457
NT 9 226 235 244 ML 115/461
NT 9 227 236 245 ML 120/481
NT 9 229 238 247 ML 1/4
NT 9 230 239 248 ML 117/469
NT 9 232 241 250 ML 118/473
NT 9 233 242 251 ML 1/4
NT 9 235 244 253 ML 124/497
NT 9 236 245 254 ML 120/481
NT 9 238 247 256 ML 121/485
NT 9 239 248 257 ML 126/505
NT 9 241 250 259 ML 1/4
NT 9 242 251 260 ML 123/493
NT 10 11 16 27 ML 12/43
NT 10 11 20 30 ML 1/4
NT 10 11 21 31 ML 1/4
NT 10 11 21 32 ML 13/53
NT 10 11 21 33 ML 5/18
NT 10 11 21 63 ML 20/73
NT 10 11 22 33 ML 1/4
NT 10 13 20 30 ML 1/4
NT 10 13 23 30 ML 5/18
NT 10 13 23 33 ML 1/4
NT 10 13 23 36 ML 12/49
NT 10 13 23 39 ML 3/11
NT 10 13 23 66 ML 22/79
NT 10 13 26 39 ML 1/4
NT 10 14 17 27 ML 3/11
NT 10 14 19 33 ML 13/47
NT 10 17 20 30 ML 1/4
NT 10 17 27 30 ML 3/11
NT 10 17 27 37 ML 1/4
NT 10 17 27 44 ML 15/61
NT 10 17 27 51 ML 10/37
NT 10 17 34 51 ML 1/4
NT 10 19 20 30 ML 1/4
NT 10 19 29 30 ML 16/59
NT 10 19 29 39 ML 1/4
NT 10 19 29 48 ML 19/77
NT 10 19 29 87 ML 29/106
NT 10 19 38 57 ML 1/4
NT 10 20 21 30 ML 1/4
NT 10 20 23 30 ML 1/4
NT 10 20 27 30 ML 1/4
NT 10 20 29 30 ML 1/4
NT 10 20 30 31 ML 1/4
NT 10 20 30 33 ML 1/4
NT 10 20 30 37 ML 1/4
NT 10 20 30 39 ML 1/4
NT 10 20 30 41 ML 1/4
NT 10 20 30 43 ML 1/4
NT 10 20 30 47 ML 1/4
NT 10 20 30 49 ML 1/4
NT 10 20 30 51 ML 1/4
NT 10 20 30 53 ML 1/4
NT 10 20 30 57 ML 1/4
NT 10 20 30 59 ML 1/4
NT 10 20 30 61 ML 1/4
NT 10 20 30 63 ML 1/4
NT 10 20 30 67 ML 1/4
NT 10 20 30 69 ML 1/4
NT 10 20 30 71 ML 1/4
NT 10 20 30 73 ML 1/4
NT 10 20 30 77 ML 1/4
NT 10 20 30 79 ML 1/4
NT 10 20 30 81 ML 1/4
NT 10 20 30 83 ML 1/4
NT 10 20 30 87 ML 1/4
NT 10 20 30 89 ML 1/4
NT 10 20 30 91 ML 1/4
NT 10 20 30 93 ML 1/4
NT 10 20 30 97 ML 1/4
NT 10 20 30 99 ML 1/4
NT 10 20 30 101 ML 1/4
NT 10 20 30 103 ML 1/4
NT 10 20 30 107 ML 1/4
NT 10 20 30 109 ML 1/4
NT 10 20 30 111 ML 1/4
NT 10 20 30 113 ML 1/4
NT 10 20 30 117 ML 1/4
NT 10 20 30 119 ML 1/4
NT 10 20 30 121 ML 1/4
NT 10 20 30 123 ML 1/4
NT 10 20 30 127 ML 1/4
NT 10 20 30 129 ML 1/4
NT 10 20 30 131 ML 1/4
NT 10 20 30 133 ML 1/4
NT 10 20 30 137 ML 1/4
NT 10 20 30 139 ML 1/4
NT 10 20 30 141 ML 1/4
NT 10 20 30 143 ML 1/4
NT 10 20 30 147 ML 1/4
NT 10 20 30 149 ML 1/4
NT 10 20 30 151 ML 1/4
NT 10 20 30 153 ML 1/4
NT 10 20 30 157 ML 1/4
NT 10 20 30 159 ML 1/4
NT 10 20 30 161 ML 1/4
NT 10 20 30 163 ML 1/4
NT 10 20 30 167 ML 1/4
NT 10 20 30 169 ML 1/4
NT 10 20 30 171 ML 1/4
NT 10 20 30 173 ML 1/4
NT 10 20 30 177 ML 1/4
NT 10 20 30 179 ML 1/4
NT 10 20 30 181 ML 1/4
NT 10 20 30 183 ML 1/4
NT 10 20 30 187 ML 1/4
NT 10 20 30 189 ML 1/4
NT 10 20 30 191 ML 1/4
NT 10 20 30 193 ML 1/4
NT 10 20 30 197 ML 1/4
NT 10 20 30 199 ML 1/4
NT 10 20 30 201 ML 1/4
NT 10 20 30 203 ML 1/4
NT 10 20 30 207 ML 1/4
NT 10 20 30 209 ML 1/4
NT 10 20 30 211 ML 1/4
NT 10 20 30 213 ML 1/4
NT 10 20 30 217 ML 1/4
NT 10 20 30 219 ML 1/4
NT 10 20 30 221 ML 1/4
NT 10 20 30 223 ML 1/4
NT 10 20 30 227 ML 1/4
NT 10 20 30 229 ML 1/4
NT 10 20 30 231 ML 1/4
NT 10 20 30 233 ML 1/4
NT 10 20 30 237 ML 1/4
NT 10 20 30 239 ML 1/4
NT 10 20 30 241 ML 1/4
NT 10 20 30 243 ML 1/4
NT 10 20 30 247 ML 1/4
NT 10 20 30 249 ML 1/4
NT 10 20 30 251 ML 1/4
NT 10 20 30 253 ML 1/4
NT 10 20 30 257 ML 1/4
NT 10 20 30 259 ML 1/4
NT 10 21 22 31 ML 12/43
NT 10 21 26 47 ML 19/68
NT 10 21 30 31 ML 17/61
NT 10 21 31 41 ML 1/4
NT 10 21 31 52 ML 18/73
NT 10 21 31 63 ML 13/47
NT 10 21 42 63 ML 1/4
NT 10 23 33 43 ML 1/4
NT 10 23 33 56 ML 22/89
NT 10 23 33 69 ML 12/43
NT 10 23 33 99 ML 17/61
NT 10 23 46 69 ML 1/4
NT 10 27 37 47 ML 1/4
NT 10 27 37 64 ML 25/101
NT 10 27 37 81 ML 13/47
NT 10 27 54 81 ML 1/4
NT 10 29 30 39 ML 19/68
NT 10 29 39 49 ML 1/4
NT 10 29 39 68 ML 24/97
NT 10 29 39 98 ML 19/68
NT 10 29 39 117 ML 35/127
NT 10 29 58 87 ML 1/4
NT 10 30 31 41 ML 5/18
NT 10 30 33 43 ML 21/76
NT 10 30 47 57 ML 29/104
NT 10 31 41 42 ML 5/18
NT 10 31 41 51 ML 1/4
NT 10 31 41 72 ML 28/113
NT 10 31 41 93 ML 37/134
NT 10 31 62 93 ML 1/4
NT 10 33 43 53 ML 1/4
NT 10 33 43 76 ML 27/109
NT 10 33 43 129 ML 5/18
NT 10 33 66 99 ML 1/4
NT 10 37 47 57 ML 1/4
NT 10 37 47 84 ML 30/121
NT 10 37 74 111 ML 1/4
NT 10 39 49 59 ML 1/4
NT 10 39 49 88 ML 34/137
NT 10 39 78 117 ML 1/4
NT 10 41 51 61 ML 1/4
NT 10 41 51 92 ML 33/133
NT 10 41 51 123 ML 17/61
NT 10 41 82 123 ML 1/4
NT 10 43 53 63 ML 1/4
NT 10 43 53 96 ML 37/149
NT 10 43 53 159 ML 47/169
NT 10 43 86 129 ML 1/4
NT 10 47 57 67 ML 1/4
NT 10 47 57 104 ML 40/161
NT 10 47 57 171 ML 61/218
NT 10 47 94 141 ML 1/4
NT 10 49 59 69 ML 1/4
NT 10 49 59 108 ML 39/157
NT 10 49 98 147 ML 1/4
NT 10 51 61 71 ML 1/4
NT 10 51 61 112 ML 43/173
NT 10 51 102 153 ML 1/4
NT 10 53 63 73 ML 1/4
NT 10 53 63 116 ML 42/169
NT 10 53 106 159 ML 1/4
NT 10 57 67 77 ML 1/4
NT 10 57 67 124 ML 45/181
NT 10 57 67 201 ML 59/211
NT 10 57 114 171 ML 1/4
NT 10 59 69 79 ML 1/4
NT 10 59 69 128 ML 49/197
NT 10 59 118 177 ML 1/4
NT 10 61 71 81 ML 1/4
NT 10 61 71 132 ML 48/193
NT 10 61 122 183 ML 1/4
NT 10 63 73 83 ML 1/4
NT 10 63 73 136 ML 52/209
NT 10 63 126 189 ML 1/4
NT 10 67 77 87 ML 1/4
NT 10 67 77 144 ML 55/221
NT 10 67 134 201 ML 1/4
NT 10 69 79 89 ML 1/4
NT 10 69 79 148 ML 54/217
NT 10 69 138 207 ML 1/4
NT 10 71 81 91 ML 1/4
NT 10 71 81 152 ML 58/233
NT 10 71 142 213 ML 1/4
NT 10 73 83 93 ML 1/4
NT 10 73 83 156 ML 57/229
NT 10 73 146 219 ML 1/4
NT 10 77 87 97 ML 1/4
NT 10 77 87 164 ML 60/241
NT 10 77 154 231 ML 1/4
NT 10 79 89 99 ML 1/4
NT 10 79 89 168 ML 64/257
NT 10 79 158 237 ML 1/4
NT 10 81 91 101 ML 1/4
NT 10 81 91 172 ML 63/253
NT 10 81 162 243 ML 1/4
NT 10 83 93 103 ML 1/4
NT 10 83 93 176 ML 67/269
NT 10 83 166 249 ML 1/4
NT 10 87 97 107 ML 1/4
NT 10 87 97 184 ML 70/281
NT 10 89 99 109 ML 1/4
NT 10 89 99 188 ML 69/277
NT 10 91 101 111 ML 1/4
NT 10 91 101 192 ML 73/293
NT 10 93 103 113 ML 1/4
NT 10 93 103 196 ML 72/289
NT 10 97 107 117 ML 1/4
NT 10 97 107 204 ML 75/301
NT 10 99 109 119 ML 1/4
NT 10 99 109 208 ML 79/317
NT 10 101 111 121 ML 1/4
NT 10 101 111 212 ML 78/313
NT 10 103 113 123 ML 1/4
NT 10 103 113 216 ML 82/329
NT 10 107 117 127 ML 1/4
NT 10 107 117 224 ML 85/341
NT 10 109 119 129 ML 1/4
NT 10 109 119 228 ML 84/337
NT 10 111 121 131 ML 1/4
NT 10 111 121 232 ML 88/353
NT 10 113 123 133 ML 1/4
NT 10 113 123 236 ML 87/349
NT 10 117 127 137 ML 1/4
NT 10 117 127 244 ML 90/361
NT 10 119 129 139 ML 1/4
NT 10 119 129 248 ML 94/377
NT 10 121 131 141 ML 1/4
NT 10 121 131 252 ML 93/373
NT 10 123 133 143 ML 1/4
NT 10 123 133 256 ML 97/389
NT 10 127 137 147 ML 1/4
NT 10 129 139 149 ML 1/4
NT 10 131 141 151 ML 1/4
NT 10 133 143 153 ML 1/4
NT 10 137 147 157 ML 1/4
NT 10 139 149 159 ML 1/4
NT 10 141 151 161 ML 1/4
NT 10 143 153 163 ML 1/4
NT 10 147 157 167 ML 1/4
NT 10 149 159 169 ML 1/4
NT 10 151 161 171 ML 1/4
NT 10 153 163 173 ML 1/4
NT 10 157 167 177 ML 1/4
NT 10 159 169 179 ML 1/4
NT 10 161 171 181 ML 1/4
NT 10 163 173 183 ML 1/4
NT 10 167 177 187 ML 1/4
NT 10 169 179 189 ML 1/4
NT 10 171 181 191 ML 1/4
NT 10 173 183 193 ML 1/4
NT 10 177 187 197 ML 1/4
NT 10 179 189 199 ML 1/4
NT 10 181 191 201 ML 1/4
NT 10 183 193 203 ML 1/4
NT 10 187 197 207 ML 1/4
NT 10 189 199 209 ML 1/4
NT 10 191 201 211 ML 1/4
NT 10 193 203 213 ML 1/4
NT 10 197 207 217 ML 1/4
NT 10 199 209 219 ML 1/4
NT 10 201 211 221 ML 1/4
NT 10 203 213 223 ML 1/4
NT 10 207 217 227 ML 1/4
NT 10 209 219 229 ML 1/4
NT 10 211 221 231 ML 1/4
NT 10 213 223 233 ML 1/4
NT 10 217 227 237 ML 1/4
NT 10 219 229 239 ML 1/4
NT 10 221 231 241 ML 1/4
NT 10 223 233 243 ML 1/4
NT 10 227 237 247 ML 1/4
NT 10 229 239 249 ML 1/4
NT 10 231 241 251 ML 1/4
NT 10 233 243 253 ML 1/4
NT 10 237 247 257 ML 1/4
NT 10 239 249 259 ML 1/4
NT 11 12 22 33 ML 1/4
NT 11 12 23 34 ML 14/57
NT 11 12 23 35 ML 7/29
NT 11 12 23 36 ML 16/59
NT 11 12 23 69 ML 11/40
NT 11 12 23 70 ML 26/93
NT 11 12 24 36 ML 1/4
NT 11 13 22 33 ML 1/4
NT 11 13 24 33 ML 10/37
NT 11 13 24 35 ML 9/37
NT 11 13 24 37 ML 15/61
NT 11 13 24 70 ML 13/47
NT 11 13 24 72 ML 23/85
NT 11 13 26 39 ML 1/4
NT 11 14 18 29 ML 13/47
NT 11 14 22 33 ML 1/4
NT 11 14 25 36 ML 15/61
NT 11 14 25 39 ML 1/4
NT 11 14 25 42 ML 5/18
NT 11 14 28 42 ML 1/4
NT 11 15 22 33 ML 1/4
NT 11 15 26 33 ML 16/59
NT 11 15 26 37 ML 1/4
NT 11 15 26 41 ML 1/4
NT 11 15 26 45 ML 10/37
NT 11 15 26 82 ML 26/93
NT 11 15 30 45 ML 1/4
NT 11 16 22 33 ML 1/4
NT 11 16 27 33 ML 12/43
NT 11 16 27 38 ML 16/65
NT 11 16 27 43 ML 17/70
NT 11 16 27 76 ML 12/43
NT 11 16 27 81 ML 25/92
NT 11 16 32 48 ML 1/4
NT 11 17 22 33 ML 1/4
NT 11 17 28 33 ML 17/61
NT 11 17 28 39 ML 11/45
NT 11 17 28 45 ML 18/73
NT 11 17 28 84 ML 28/101
NT 11 17 34 51 ML 1/4
NT 11 18 22 33 ML 1/4
NT 11 18 29 33 ML 13/47
NT 11 18 29 40 ML 17/69
NT 11 18 29 47 ML 1/4
NT 11 18 29 54 ML 11/40
NT 11 18 36 54 ML 1/4
NT 11 19 22 33 ML 1/4
NT 11 19 30 41 ML 1/4
NT 11 19 30 49 ML 1/4
NT 11 19 30 57 ML 8/29
NT 11 19 30 90 ML 28/101
NT 11 19 38 57 ML 1/4
NT 11 20 22 33 ML 1/4
NT 11 20 31 33 ML 14/51
NT 11 20 31 42 ML 18/73
NT 11 20 31 51 ML 10/41
NT 11 20 31 84 ML 32/115
NT 11 20 31 93 ML 31/113
NT 11 20 40 60 ML 1/4
NT 11 21 22 33 ML 1/4
NT 11 21 32 43 ML 13/53
NT 11 21 32 53 ML 21/85
NT 11 21 32 63 ML 12/43
NT 11 21 42 63 ML 1/4
NT 11 22 23 33 ML 1/4
NT 11 22 24 33 ML 1/4
NT 11 22 25 33 ML 1/4
NT 11 22 26 33 ML 1/4
NT 11 22 27 33 ML 1/4
NT 11 22 28 33 ML 1/4
NT 11 22 29 33 ML 1/4
NT 11 22 30 33 ML 1/4
NT 11 22 31 33 ML 1/4
NT 11 22 32 33 ML 1/4
NT 11 22 33 34 ML 1/4
NT 11 22 33 35 ML 1/4
NT 11 22 33 36 ML 1/4
NT 11 22 33 37 ML 1/4
NT 11 22 33 38 ML 1/4
NT 11 22 33 39 ML 1/4
NT 11 22 33 40 ML 1/4
NT 11 22 33 41 ML 1/4
NT 11 22 33 42 ML 1/4
NT 11 22 33 43 ML 1/4
NT 11 22 33 45 ML 1/4
NT 11 22 33 46 ML 1/4
NT 11 22 33 47 ML 1/4
NT 11 22 33 48 ML 1/4
NT 11 22 33 49 ML 1/4
NT 11 22 33 50 ML 1/4
NT 11 22 33 51 ML 1/4
NT 11 22 33 52 ML 1/4
NT 11 22 33 53 ML 1/4
NT 11 22 33 54 ML 1/4
NT 11 22 33 56 ML 1/4
NT 11 22 33 57 ML 1/4
NT 11 22 33 58 ML 1/4
NT 11 22 33 59 ML 1/4
NT 11 22 33 60 ML 1/4
NT 11 22 33 61 ML 1/4
NT 11 22 33 62 ML 1/4
NT 11 22 33 63 ML 1/4
NT 11 22 33 64 ML 1/4
NT 11 22 33 65 ML 1/4
NT 11 22 33 67 ML 1/4
NT 11 22 33 68 ML 1/4
NT 11 22 33 69 ML 1/4
NT 11 22 33 70 ML 1/4
NT 11 22 33 71 ML 1/4
NT 11 22 33 72 ML 1/4
NT 11 22 33 73 ML 1/4
NT 11 22 33 74 ML 1/4
NT 11 22 33 75 ML 1/4
NT 11 22 33 76 ML 1/4
NT 11 22 33 78 ML 1/4
NT 11 22 33 79 ML 1/4
NT 11 22 33 80 ML 1/4
NT 11 22 33 81 ML 1/4
NT 11 22 33 82 ML 1/4
NT 11 22 33 83 ML 1/4
NT 11 22 33 84 ML 1/4
NT 11 22 33 85 ML 1/4
NT 11 22 33 86 ML 1/4
NT 11 22 33 87 ML 1/4
NT 11 22 33 89 ML 1/4
NT 11 22 33 90 ML 1/4
NT 11 22 33 91 ML 1/4
NT 11 22 33 92 ML 1/4
NT 11 22 33 93 ML 1/4
NT 11 22 33 94 ML 1/4
NT 11 22 33 95 ML 1/4
NT 11 22 33 96 ML 1/4
NT 11 22 33 97 ML 1/4
NT 11 22 33 98 ML 1/4
NT 11 22 33 100 ML 1/4
NT 11 22 33 101 ML 1/4
NT 11 22 33 102 ML 1/4
NT 11 22 33 103 ML 1/4
NT 11 22 33 104 ML 1/4
NT 11 22 33 105 ML 1/4
NT 11 22 33 106 ML 1/4
NT 11 22 33 107 ML 1/4
NT 11 22 33 108 ML 1/4
NT 11 22 33 109 ML 1/4
NT 11 22 33 111 ML 1/4
NT 11 22 33 112 ML 1/4
NT 11 22 33 113 ML 1/4
NT 11 22 33 114 ML 1/4
NT 11 22 33 115 ML 1/4
NT 11 22 33 116 ML 1/4
NT 11 22 33 117 ML 1/4
NT 11 22 33 118 ML 1/4
NT 11 22 33 119 ML 1/4
NT 11 22 33 120 ML 1/4
NT 11 22 33 122 ML 1/4
NT 11 22 33 123 ML 1/4
NT 11 22 33 124 ML 1/4
NT 11 22 33 125 ML 1/4
NT 11 22 33 126 ML 1/4
NT 11 22 33 127 ML 1/4
NT 11 22 33 128 ML 1/4
NT 11 22 33 129 ML 1/4
NT 11 22 33 130 ML 1/4
NT 11 22 33 131 ML 1/4
NT 11 22 33 133 ML 1/4
NT 11 22 33 134 ML 1/4
NT 11 22 33 135 ML 1/4
NT 11 22 33 136 ML 1/4
NT 11 22 33 137 ML 1/4
NT 11 22 33 138 ML 1/4
NT 11 22 33 139 ML 1/4
NT 11 22 33 140 ML 1/4
NT 11 22 33 141 ML 1/4
NT 11 22 33 142 ML 1/4
NT 11 22 33 144 ML 1/4
NT 11 22 33 145 ML 1/4
NT 11 22 33 146 ML 1/4
NT 11 22 33 147 ML 1/4
NT 11 22 33 148 ML 1/4
NT 11 22 33 149 ML 1/4
NT 11 22 33 150 ML 1/4
NT 11 22 33 151 ML 1/4
NT 11 22 33 152 ML 1/4
NT 11 22 33 153 ML 1/4
NT 11 22 33 155 ML 1/4
NT 11 22 33 156 ML 1/4
NT 11 22 33 157 ML 1/4
NT 11 22 33 158 ML 1/4
NT 11 22 33 159 ML 1/4
NT 11 22 33 160 ML 1/4
NT 11 22 33 161 ML 1/4
NT 11 22 33 162 ML 1/4
NT 11 22 33 163 ML 1/4
NT 11 22 33 164 ML 1/4
NT 11 22 33 166 ML 1/4
NT 11 22 33 167 ML 1/4
NT 11 22 33 168 ML 1/4
NT 11 22 33 169 ML 1/4
NT 11 22 33 170 ML 1/4
NT 11 22 33 171 ML 1/4
NT 11 22 33 172 ML 1/4
NT 11 22 33 173 ML 1/4
NT 11 22 33 174 ML 1/4
NT 11 22 33 175 ML 1/4
NT 11 22 33 177 ML 1/4
NT 11 22 33 178 ML 1/4
NT 11 22 33 179 ML 1/4
NT 11 22 33 180 ML 1/4
NT 11 22 33 181 ML 1/4
NT 11 22 33 182 ML 1/4
NT 11 22 33 183 ML 1/4
NT 11 22 33 184 ML 1/4
NT 11 22 33 185 ML 1/4
NT 11 22 33 186 ML 1/4
NT 11 22 33 188 ML 1/4
NT 11 22 33 189 ML 1/4
NT 11 22 33 190 ML 1/4
NT 11 22 33 191 ML 1/4
NT 11 22 33 192 ML 1/4
NT 11 22 33 193 ML 1/4
NT 11 22 33 194 ML 1/4
NT 11 22 33 195 ML 1/4
NT 11 22 33 196 ML 1/4
NT 11 22 33 197 ML 1/4
NT 11 22 33 199 ML 1/4
NT 11 22 33 200 ML 1/4
NT 11 22 33 201 ML 1/4
NT 11 22 33 202 ML 1/4
NT 11 22 33 203 ML 1/4
NT 11 22 33 204 ML 1/4
NT 11 22 33 205 ML 1/4
NT 11 22 33 206 ML 1/4
NT 11 22 33 207 ML 1/4
NT 11 22 33 208 ML 1/4
NT 11 22 33 210 ML 1/4
NT 11 22 33 211 ML 1/4
NT 11 22 33 212 ML 1/4
NT 11 22 33 213 ML 1/4
NT 11 22 33 214 ML 1/4
NT 11 22 33 215 ML 1/4
NT 11 22 33 216 ML 1/4
NT 11 22 33 217 ML 1/4
NT 11 22 33 218 ML 1/4
NT 11 22 33 219 ML 1/4
NT 11 22 33 221 ML 1/4
NT 11 22 33 222 ML 1/4
NT 11 22 33 223 ML 1/4
NT 11 22 33 224 ML 1/4
NT 11 22 33 225 ML 1/4
NT 11 22 33 226 ML 1/4
NT 11 22 33 227 ML 1/4
NT 11 22 33 228 ML 1/4
NT 11 22 33 229 ML 1/4
NT 11 22 33 230 ML 1/4
NT 11 22 33 232 ML 1/4
NT 11 22 33 233 ML 1/4
NT 11 22 33 234 ML 1/4
NT 11 22 33 235 ML 1/4
NT 11 22 33 236 ML 1/4
NT 11 22 33 237 ML 1/4
NT 11 22 33 238 ML 1/4
NT 11 22 33 239 ML 1/4
NT 11 22 33 240 ML 1/4
NT 11 22 33 241 ML 1/4
NT 11 22 33 243 ML 1/4
NT 11 22 33 244 ML 1/4
NT 11 22 33 245 ML 1/4
NT 11 22 33 246 ML 1/4
NT 11 22 33 247 ML 1/4
NT 11 22 33 248 ML 1/4
NT 11 22 33 249 ML 1/4
NT 11 22 33 250 ML 1/4
NT 11 22 33 251 ML 1/4
NT 11 22 33 252 ML 1/4
NT 11 22 33 254 ML 1/4
NT 11 22 33 255 ML 1/4
NT 11 22 33 256 ML 1/4
NT 11 22 33 257 ML 1/4
NT 11 22 33 258 ML 1/4
NT 11 22 33 259 ML 1/4
NT 11 22 33 260 ML 1/4
NT 11 23 34 45 ML 1/4
NT 11 23 34 57 ML 1/4
NT 11 23 34 102 ML 31/113
NT 11 23 46 69 ML 1/4
NT 11 24 33 35 ML 19/68
NT 11 24 35 46 ML 20/81
NT 11 24 35 59 ML 23/94
NT 11 24 35 105 ML 12/43
NT 11 24 48 72 ML 1/4
NT 11 25 28 36 ML 17/61
NT 11 25 33 36 ML 17/61
NT 11 25 36 47 ML 15/61
NT 11 25 36 61 ML 24/97
NT 11 25 36 75 ML 13/47
NT 11 25 50 75 ML 1/4
NT 11 26 37 48 ML 21/85
NT 11 26 37 63 ML 1/4
NT 11 26 37 78 ML 32/115
NT 11 26 37 111 ML 17/61
NT 11 26 52 78 ML 1/4
NT 11 27 33 38 ML 18/65
NT 11 27 38 49 ML 1/4
NT 11 27 38 65 ML 1/4
NT 11 27 38 98 ML 19/68
NT 11 27 38 114 ML 13/47
NT 11 27 54 81 ML 1/4
NT 11 28 39 50 ML 22/89
NT 11 28 39 67 ML 13/53
NT 11 28 56 84 ML 1/4
NT 11 29 33 40 ML 19/69
NT 11 29 36 40 ML 18/65
NT 11 29 40 51 ML 17/69
NT 11 29 40 69 ML 27/109
NT 11 29 40 87 ML 35/127
NT 11 29 58 87 ML 1/4
NT 11 30 41 52 ML 23/93
NT 11 30 41 71 ML 1/4
NT 11 30 41 123 ML 37/134
NT 11 30 60 90 ML 1/4
NT 11 31 42 53 ML 1/4
NT 11 31 42 73 ML 1/4
NT 11 31 62 93 ML 1/4
NT 11 32 43 54 ML 24/97
NT 11 32 43 75 ML 29/118
NT 11 32 43 96 ML 5/18
NT 11 32 64 96 ML 1/4
NT 11 33 34 45 ML 22/79
NT 11 33 36 47 ML 23/83
NT 11 33 41 52 ML 26/93
NT 11 33 43 54 ML 27/97
NT 11 33 50 61 ML 31/111
NT 11 34 45 56 ML 25/101
NT 11 34 45 79 ML 1/4
NT 11 34 45 135 ML 47/169
NT 11 34 68 102 ML 1/4
NT 11 35 46 57 ML 1/4
NT 11 35 46 81 ML 1/4
NT 11 35 70 105 ML 1/4
NT 11 36 47 50 ML 12/43
NT 11 36 47 58 ML 26/105
NT 11 36 47 83 ML 16/65
NT 11 36 47 108 ML 43/155
NT 11 36 72 108 ML 1/4
NT 11 37 48 59 ML 21/85
NT 11 37 48 85 ML 33/133
NT 11 37 48 144 ML 43/155
NT 11 37 74 111 ML 1/4
NT 11 38 49 60 ML 27/109
NT 11 38 49 87 ML 1/4
NT 11 38 76 114 ML 1/4
NT 11 39 50 61 ML 1/4
NT 11 39 50 89 ML 1/4
NT 11 39 50 117 ML 17/61
NT 11 39 78 117 ML 1/4
NT 11 40 51 62 ML 28/113
NT 11 40 51 91 ML 35/142
NT 11 40 80 120 ML 1/4
NT 11 41 52 63 ML 23/93
NT 11 41 52 93 ML 36/145
NT 11 41 52 156 ML 55/197
NT 11 41 82 123 ML 1/4
NT 11 42 53 64 ML 29/117
NT 11 42 53 95 ML 1/4
NT 11 42 84 126 ML 1/4
NT 11 43 54 65 ML 1/4
NT 11 43 54 97 ML 1/4
NT 11 43 54 129 ML 17/61
NT 11 43 86 129 ML 1/4
NT 11 45 56 67 ML 25/101
NT 11 45 56 101 ML 39/157
NT 11 45 90 135 ML 1/4
NT 11 46 57 68 ML 31/125
NT 11 46 57 103 ML 1/4
NT 11 46 57 138 ML 19/68
NT 11 46 92 138 ML 1/4
NT 11 47 58 69 ML 1/4
NT 11 47 58 105 ML 1/4
NT 11 47 94 141 ML 1/4
NT 11 48 59 70 ML 32/129
NT 11 48 59 107 ML 41/166
NT 11 48 96 144 ML 1/4
NT 11 49 60 71 ML 27/109
NT 11 49 60 109 ML 42/169
NT 11 49 98 147 ML 1/4
NT 11 50 61 72 ML 33/133
NT 11 50 61 111 ML 1/4
NT 11 50 61 150 ML 59/211
NT 11 50 100 150 ML 1/4
NT 11 51 62 73 ML 1/4
NT 11 51 62 113 ML 1/4
NT 11 51 62 186 ML 55/197
NT 11 51 102 153 ML 1/4
NT 11 52 63 74 ML 34/137
NT 11 52 63 115 ML 22/89
NT 11 52 104 156 ML 1/4
NT 11 53 64 75 ML 29/117
NT 11 53 64 117 ML 45/181
NT 11 53 106 159 ML 1/4
NT 11 54 65 76 ML 35/141
NT 11 54 65 119 ML 1/4
NT 11 54 108 162 ML 1/4
NT 11 56 67 78 ML 36/145
NT 11 56 67 123 ML 47/190
NT 11 56 112 168 ML 1/4
NT 11 57 68 79 ML 31/125
NT 11 57 68 125 ML 48/193
NT 11 57 114 171 ML 1/4
NT 11 58 69 80 ML 37/149
NT 11 58 69 127 ML 1/4
NT 11 58 69 207 ML 61/218
NT 11 58 116 174 ML 1/4
NT 11 59 70 81 ML 1/4
NT 11 59 70 129 ML 1/4
NT 11 59 118 177 ML 1/4
NT 11 60 71 82 ML 38/153
NT 11 60 71 131 ML 25/101
NT 11 60 120 180 ML 1/4
NT 11 61 72 83 ML 33/133
NT 11 61 72 133 ML 51/205
NT 11 61 122 183 ML 1/4
NT 11 62 73 84 ML 39/157
NT 11 62 73 135 ML 1/4
NT 11 62 124 186 ML 1/4
NT 11 63 74 85 ML 1/4
NT 11 63 74 137 ML 1/4
NT 11 63 126 189 ML 1/4
NT 11 64 75 86 ML 40/161
NT 11 64 75 139 ML 53/214
NT 11 64 128 192 ML 1/4
NT 11 65 76 87 ML 35/141
NT 11 65 76 141 ML 54/217
NT 11 65 130 195 ML 1/4
NT 11 67 78 89 ML 1/4
NT 11 67 78 145 ML 1/4
NT 11 67 134 201 ML 1/4
NT 11 68 79 90 ML 42/169
NT 11 68 79 147 ML 28/113
NT 11 68 136 204 ML 1/4
NT 11 69 80 91 ML 37/149
NT 11 69 80 149 ML 57/229
NT 11 69 138 207 ML 1/4
NT 11 70 81 92 ML 43/173
NT 11 70 81 151 ML 1/4
NT 11 70 140 210 ML 1/4
NT 11 71 82 93 ML 1/4
NT 11 71 82 153 ML 1/4
NT 11 71 142 213 ML 1/4
NT 11 72 83 94 ML 44/177
NT 11 72 83 155 ML 59/238
NT 11 72 144 216 ML 1/4
NT 11 73 84 95 ML 39/157
NT 11 73 84 157 ML 60/241
NT 11 73 146 219 ML 1/4
NT 11 74 85 96 ML 45/181
NT 11 74 85 159 ML 1/4
NT 11 74 148 222 ML 1/4
NT 11 75 86 97 ML 1/4
NT 11 75 86 161 ML 1/4
NT 11 75 150 225 ML 1/4
NT 11 76 87 98 ML 46/185
NT 11 76 87 163 ML 31/125
NT 11 76 152 228 ML 1/4
NT 11 78 89 100 ML 47/189
NT 11 78 89 167 ML 1/4
NT 11 78 156 234 ML 1/4
NT 11 79 90 101 ML 1/4
NT 11 79 90 169 ML 1/4
NT 11 79 158 237 ML 1/4
NT 11 80 91 102 ML 48/193
NT 11 80 91 171 ML 65/262
NT 11 80 160 240 ML 1/4
NT 11 81 92 103 ML 43/173
NT 11 81 92 173 ML 66/265
NT 11 81 162 243 ML 1/4
NT 11 82 93 104 ML 49/197
NT 11 82 93 175 ML 1/4
NT 11 82 164 246 ML 1/4
NT 11 83 94 105 ML 1/4
NT 11 83 94 177 ML 1/4
NT 11 83 166 249 ML 1/4
NT 11 84 95 106 ML 50/201
NT 11 84 95 179 ML 34/137
NT 11 84 168 252 ML 1/4
NT 11 85 96 107 ML 45/181
NT 11 85 96 181 ML 69/277
NT 11 85 170 255 ML 1/4
NT 11 86 97 108 ML 51/205
NT 11 86 97 183 ML 1/4
NT 11 86 172 258 ML 1/4
NT 11 87 98 109 ML 1/4
NT 11 87 98 185 ML 1/4
NT 11 89 100 111 ML 47/189
NT 11 89 100 189 ML 72/289
NT 11 90 101 112 ML 53/213
NT 11 90 101 191 ML 1/4
NT 11 91 102 113 ML 1/4
NT 11 91 102 193 ML 1/4
NT 11 92 103 114 ML 54/217
NT 11 92 103 195 ML 37/149
NT 11 93 104 115 ML 49/197
NT 11 93 104 197 ML 75/301
NT 11 94 105 116 ML 55/221
NT 11 94 105 199 ML 1/4
NT 11 95 106 117 ML 1/4
NT 11 95 106 201 ML 1/4
NT 11 96 107 118 ML 56/225
NT 11 96 107 203 ML 77/310
NT 11 97 108 119 ML 51/205
NT 11 97 108 205 ML 78/313
NT 11 98 109 120 ML 57/229
NT 11 98 109 207 ML 1/4
NT 11 100 111 122 ML 58/233
NT 11 100 111 211 ML 40/161
NT 11 101 112 123 ML 53/213
NT 11 101 112 213 ML 81/325
NT 11 102 113 124 ML 59/237
NT 11 102 113 215 ML 1/4
NT 11 103 114 125 ML 1/4
NT 11 103 114 217 ML 1/4
NT 11 104 115 126 ML 60/241
NT 11 104 115 219 ML 83/334
NT 11 105 116 127 ML 55/221
NT 11 105 116 221 ML 84/337
NT 11 106 117 128 ML 61/245
NT 11 106 117 223 ML 1/4
NT 11 107 118 129 ML 1/4
NT 11 107 118 225 ML 1/4
NT 11 108 119 130 ML 62/249
NT 11 108 119 227 ML 43/173
NT 11 109 120 131 ML 57/229
NT 11 109 120 229 ML 87/349
NT 11 111 122 133 ML 1/4
NT 11 111 122 233 ML 1/4
NT 11 112 123 134 ML 64/257
NT 11 112 123 235 ML 89/358
NT 11 113 124 135 ML 59/237
NT 11 113 124 237 ML 90/361
NT 11 114 125 136 ML 65/261
NT 11 114 125 239 ML 1/4
NT 11 115 126 137 ML 1/4
NT 11 115 126 241 ML 1/4
NT 11 116 127 138 ML 66/265
NT 11 116 127 243 ML 46/185
NT 11 117 128 139 ML 61/245
NT 11 117 128 245 ML 93/373
NT 11 118 129 140 ML 67/269
NT 11 118 129 247 ML 1/4
NT 11 119 130 141 ML 1/4
NT 11 119 130 249 ML 1/4
NT 11 120 131 142 ML 68/273
NT 11 120 131 251 ML 95/382
NT 11 122 133 144 ML 69/277
NT 11 122 133 255 ML 1/4
NT 11 123 134 145 ML 1/4
NT 11 123 134 257 ML 1/4
NT 11 124 135 146 ML 70/281
NT 11 124 135 259 ML 49/197
NT 11 125 136 147 ML 65/261
NT 11 126 137 148 ML 71/285
NT 11 127 138 149 ML 1/4
NT 11 128 139 150 ML 72/289
NT 11 129 140 151 ML 67/269
NT 11 130 141 152 ML 73/293
NT 11 131 142 153 ML 1/4
NT 11 133 144 155 ML 69/277
NT 11 134 145 156 ML 75/301
NT 11 135 146 157 ML 1/4
NT 11 136 147 158 ML 76/305
NT 11 137 148 159 ML 71/285
NT 11 138 149 160 ML 77/309
NT 11 139 150 161 ML 1/4
NT 11 140 151 162 ML 78/313
NT 11 141 152 163 ML 73/293
NT 11 142 153 164 ML 79/317
NT 11 144 155 166 ML 80/321
NT 11 145 156 167 ML 75/301
NT 11 146 157 168 ML 81/325
NT 11 147 158 169 ML 1/4
NT 11 148 159 170 ML 82/329
NT 11 149 160 171 ML 77/309
NT 11 150 161 172 ML 83/333
NT 11 151 162 173 ML 1/4
NT 11 152 163 174 ML 84/337
NT 11 153 164 175 ML 79/317
NT 11 155 166 177 ML 1/4
NT 11 156 167 178 ML 86/345
NT 11 157 168 179 ML 81/325
NT 11 158 169 180 ML 87/349
NT 11 159 170 181 ML 1/4
NT 11 160 171 182 ML 88/353
NT 11 161 172 183 ML 83/333
NT 11 162 173 184 ML 89/357
NT 11 163 174 185 ML 1/4
NT 11 164 175 186 ML 90/361
NT 11 166 177 188 ML 91/365
NT 11 167 178 189 ML 1/4
NT 11 168 179 190 ML 92/369
NT 11 169 180 191 ML 87/349
NT 11 170 181 192 ML 93/373
NT 11 171 182 193 ML 1/4
NT 11 172 183 194 ML 94/377
NT 11 173 184 195 ML 89/357
NT 11 174 185 196 ML 95/381
NT 11 175 186 197 ML 1/4
NT 11 177 188 199 ML 91/365
NT 11 178 189 200 ML 97/389
NT 11 179 190 201 ML 1/4
NT 11 180 191 202 ML 98/393
NT 11 181 192 203 ML 93/373
NT 11 182 193 204 ML 99/397
NT 11 183 194 205 ML 1/4
NT 11 184 195 206 ML 100/401
NT 11 185 196 207 ML 95/381
NT 11 186 197 208 ML 101/405
NT 11 188 199 210 ML 102/409
NT 11 189 200 211 ML 97/389
NT 11 190 201 212 ML 103/413
NT 11 191 202 213 ML 1/4
NT 11 192 203 214 ML 104/417
NT 11 193 204 215 ML 99/397
NT 11 194 205 216 ML 105/421
NT 11 195 206 217 ML 1/4
NT 11 196 207 218 ML 106/425
NT 11 197 208 219 ML 101/405
NT 11 199 210 221 ML 1/4
NT 11 200 211 222 ML 108/433
NT 11 201 212 223 ML 103/413
NT 11 202 213 224 ML 109/437
NT 11 203 214 225 ML 1/4
NT 11 204 215 226 ML 110/441
NT 11 205 216 227 ML 105/421
NT 11 206 217 228 ML 111/445
NT 11 207 218 229 ML 1/4
NT 11 208 219 230 ML 112/449
NT 11 210 221 232 ML 113/453
NT 11 211 222 233 ML 1/4
NT 11 212 223 234 ML 114/457
NT 11 213 224 235 ML 109/437
NT 11 214 225 236 ML 115/461
NT 11 215 226 237 ML 1/4
NT 11 216 227 238 ML 116/465
NT 11 217 228 239 ML 111/445
NT 11 218 229 240 ML 117/469
NT 11 219 230 241 ML 1/4
NT 11 221 232 243 ML 113/453
NT 11 222 233 244 ML 119/477
NT 11 223 234 245 ML 1/4
NT 11 224 235 246 ML 120/481
NT 11 225 236 247 ML 115/461
NT 11 226 237 248 ML 121/485
NT 11 227 238 249 ML 1/4
NT 11 228 239 250 ML 122/489
NT 11 229 240 251 ML 117/469
NT 11 230 241 252 ML 123/493
NT 11 232 243 254 ML 124/497
NT 11 233 244 255 ML 119/477
NT 11 234 245 256 ML 125/501
NT 11 235 246 257 ML 1/4
NT 11 236 247 258 ML 126/505
NT 11 237 248 259 ML 121/485
NT 11 238 249 260 ML 127/509
NT 12 13 19 32 ML 14/51
NT 12 13 24 36 ML 1/4
NT 12 13 25 36 ML 17/61
NT 12 13 25 37 ML 12/49
NT 12 13 25 38 ML 9/37
NT 12 13 25 39 ML 10/37
NT 12 13 25 75 ML 8/29
NT 12 13 25 76 ML 28/101
NT 12 13 26 39 ML 1/4
NT 12 17 24 36 ML 1/4
NT 12 17 29 41 ML 13/53
NT 12 17 29 46 ML 10/41
NT 12 17 29 51 ML 11/40
NT 12 17 29 87 ML 3/11
NT 12 17 34 51 ML 1/4
NT 12 19 24 36 ML 1/4
NT 12 19 31 43 ML 9/37
NT 12 19 31 50 ML 20/81
NT 12 19 31 57 ML 12/43
NT 12 19 38 57 ML 1/4
NT 12 22 23 35 ML 13/47
NT 12 23 24 36 ML 1/4
NT 12 23 35 36 ML 8/29
NT 12 23 35 47 ML 10/41
NT 12 23 35 58 ML 23/93
NT 12 23 35 69 ML 13/47
NT 12 23 46 69 ML 1/4
NT 12 24 25 36 ML 1/4
NT 12 24 29 36 ML 1/4
NT 12 24 31 36 ML 1/4
NT 12 24 35 36 ML 1/4
NT 12 24 36 37 ML 1/4
NT 12 24 36 41 ML 1/4
NT 12 24 36 43 ML 1/4
NT 12 24 36 47 ML 1/4
NT 12 24 36 49 ML 1/4
NT 12 24 36 53 ML 1/4
NT 12 24 36 55 ML 1/4
NT 12 24 36 59 ML 1/4
NT 12 24 36 61 ML 1/4
NT 12 24 36 65 ML 1/4
NT 12 24 36 67 ML 1/4
NT 12 24 36 71 ML 1/4
NT 12 24 36 73 ML 1/4
NT 12 24 36 77 ML 1/4
NT 12 24 36 79 ML 1/4
NT 12 24 36 83 ML 1/4
NT 12 24 36 85 ML 1/4
NT 12 24 36 89 ML 1/4
NT 12 24 36 91 ML 1/4
NT 12 24 36 95 ML 1/4
NT 12 24 36 97 ML 1/4
NT 12 24 36 101 ML 1/4
NT 12 24 36 103 ML 1/4
NT 12 24 36 107 ML 1/4
NT 12 24 36 109 ML 1/4
NT 12 24 36 113 ML 1/4
NT 12 24 36 115 ML 1/4
NT 12 24 36 119 ML 1/4
NT 12 24 36 121 ML 1/4
NT 12 24 36 125 ML 1/4
NT 12 24 36 127 ML 1/4
NT 12 24 36 131 ML 1/4
NT 12 24 36 133 ML 1/4
NT 12 24 36 137 ML 1/4
NT 12 24 36 139 ML 1/4
NT 12 24 36 143 ML 1/4
NT 12 24 36 145 ML 1/4
NT 12 24 36 149 ML 1/4
NT 12 24 36 151 ML 1/4
NT 12 24 36 155 ML 1/4
NT 12 24 36 157 ML 1/4
NT 12 24 36 161 ML 1/4
NT 12 24 36 163 ML 1/4
NT 12 24 36 167 ML 1/4
NT 12 24 36 169 ML 1/4
NT 12 24 36 173 ML 1/4
NT 12 24 36 175 ML 1/4
NT 12 24 36 179 ML 1/4
NT 12 24 36 181 ML 1/4
NT 12 24 36 185 ML 1/4
NT 12 24 36 187 ML 1/4
NT 12 24 36 191 ML 1/4
NT 12 24 36 193 ML 1/4
NT 12 24 36 197 ML 1/4
NT 12 24 36 199 ML 1/4
NT 12 24 36 203 ML 1/4
NT 12 24 36 205 ML 1/4
NT 12 24 36 209 ML 1/4
NT 12 24 36 211 ML 1/4
NT 12 24 36 215 ML 1/4
NT 12 24 36 217 ML 1/4
NT 12 24 36 221 ML 1/4
NT 12 24 36 223 ML 1/4
NT 12 24 36 227 ML 1/4
NT 12 24 36 229 ML 1/4
NT 12 24 36 233 ML 1/4
NT 12 24 36 235 ML 1/4
NT 12 24 36 239 ML 1/4
NT 12 24 36 241 ML 1/4
NT 12 24 36 245 ML 1/4
NT 12 24 36 247 ML 1/4
NT 12 24 36 251 ML 1/4
NT 12 24 36 253 ML 1/4
NT 12 24 36 257 ML 1/4
NT 12 24 36 259 ML 1/4
NT 12 25 36 37 ML 17/62
NT 12 25 37 49 ML 15/61
NT 12 25 37 62 ML 12/49
NT 12 25 37 111 ML 19/68
NT 12 25 50 75 ML 1/4
NT 12 29 41 53 ML 16/65
NT 12 29 41 70 ML 13/53
NT 12 29 58 87 ML 1/4
NT 12 31 43 55 ML 12/49
NT 12 31 43 74 ML 29/117
NT 12 31 43 93 ML 19/68
NT 12 31 43 129 ML 13/47
NT 12 31 62 93 ML 1/4
NT 12 35 47 59 ML 13/53
NT 12 35 47 82 ML 32/129
NT 12 35 47 141 ML 49/176
NT 12 35 70 105 ML 1/4
NT 12 36 37 49 ML 12/43
NT 12 36 53 65 ML 33/118
NT 12 37 49 50 ML 12/43
NT 12 37 49 61 ML 18/73
NT 12 37 49 86 ML 15/61
NT 12 37 49 111 ML 17/61
NT 12 37 74 111 ML 1/4
NT 12 41 53 65 ML 19/77
NT 12 41 53 94 ML 16/65
NT 12 41 53 123 ML 49/176
NT 12 41 82 123 ML 1/4
NT 12 43 55 67 ML 15/61
NT 12 43 55 98 ML 38/153
NT 12 43 86 129 ML 1/4
NT 12 47 59 71 ML 16/65
NT 12 47 59 106 ML 41/165
NT 12 47 94 141 ML 1/4
NT 12 49 61 73 ML 21/85
NT 12 49 61 110 ML 18/73
NT 12 49 98 147 ML 1/4
NT 12 53 65 77 ML 22/89
NT 12 53 65 118 ML 19/77
NT 12 53 106 159 ML 1/4
NT 12 55 67 79 ML 18/73
NT 12 55 67 122 ML 47/189
NT 12 55 110 165 ML 1/4
NT 12 59 71 83 ML 19/77
NT 12 59 71 130 ML 50/201
NT 12 59 118 177 ML 1/4
NT 12 61 73 85 ML 24/97
NT 12 61 73 134 ML 21/85
NT 12 61 122 183 ML 1/4
NT 12 65 77 89 ML 25/101
NT 12 65 77 142 ML 22/89
NT 12 65 130 195 ML 1/4
NT 12 67 79 91 ML 21/85
NT 12 67 79 146 ML 56/225
NT 12 67 134 201 ML 1/4
NT 12 71 83 95 ML 22/89
NT 12 71 83 154 ML 59/237
NT 12 71 142 213 ML 1/4
NT 12 73 85 97 ML 27/109
NT 12 73 85 158 ML 24/97
NT 12 73 146 219 ML 1/4
NT 12 77 89 101 ML 28/113
NT 12 77 89 166 ML 25/101
NT 12 77 154 231 ML 1/4
NT 12 79 91 103 ML 24/97
NT 12 79 91 170 ML 65/261
NT 12 79 158 237 ML 1/4
NT 12 83 95 107 ML 25/101
NT 12 83 95 178 ML 68/273
NT 12 83 166 249 ML 1/4
NT 12 85 97 109 ML 30/121
NT 12 85 97 182 ML 27/109
NT 12 85 170 255 ML 1/4
NT 12 89 101 113 ML 31/125
NT 12 89 101 190 ML 28/113
NT 12 91 103 115 ML 27/109
NT 12 91 103 194 ML 74/297
NT 12 95 107 119 ML 28/113
NT 12 95 107 202 ML 77/309
NT 12 97 109 121 ML 33/133
NT 12 97 109 206 ML 30/121
NT 12 101 113 125 ML 34/137
NT 12 101 113 214 ML 31/125
NT 12 103 115 127 ML 30/121
NT 12 103 115 218 ML 83/333
NT 12 107 119 131 ML 31/125
NT 12 107 119 226 ML 86/345
NT 12 109 121 133 ML 36/145
NT 12 109 121 230 ML 33/133
NT 12 113 125 137 ML 37/149
NT 12 113 125 238 ML 34/137
NT 12 115 127 139 ML 33/133
NT 12 115 127 242 ML 92/369
NT 12 119 131 143 ML 34/137
NT 12 119 131 250 ML 95/381
NT 12 121 133 145 ML 39/157
NT 12 121 133 254 ML 36/145
NT 12 125 137 149 ML 40/161
NT 12 127 139 151 ML 36/145
NT 12 131 143 155 ML 37/149
NT 12 133 145 157 ML 42/169
NT 12 137 149 161 ML 43/173
NT 12 139 151 163 ML 39/157
NT 12 143 155 167 ML 40/161
NT 12 145 157 169 ML 45/181
NT 12 149 161 173 ML 46/185
NT 12 151 163 175 ML 42/169
NT 12 155 167 179 ML 43/173
NT 12 157 169 181 ML 48/193
NT 12 161 173 185 ML 49/197
NT 12 163 175 187 ML 45/181
NT 12 167 179 191 ML 46/185
NT 12 169 181 193 ML 51/205
NT 12 173 185 197 ML 52/209
NT 12 175 187 199 ML 48/193
NT 12 179 191 203 ML 49/197
NT 12 181 193 205 ML 54/217
NT 12 185 197 209 ML 55/221
NT 12 187 199 211 ML 51/205
NT 12 191 203 215 ML 52/209
NT 12 193 205 217 ML 57/229
NT 12 197 209 221 ML 58/233
NT 12 199 211 223 ML 54/217
NT 12 203 215 227 ML 55/221
NT 12 205 217 229 ML 60/241
NT 12 209 221 233 ML 61/245
NT 12 211 223 235 ML 57/229
NT 12 215 227 239 ML 58/233
NT 12 217 229 241 ML 63/253
NT 12 221 233 245 ML 64/257
NT 12 223 235 247 ML 60/241
NT 12 227 239 251 ML 61/245
NT 12 229 241 253 ML 66/265
NT 12 233 245 257 ML 67/269
NT 12 235 247 259 ML 63/253
NT 13 14 26 39 ML 1/4
NT 13 14 27 39 ML 3/11
NT 13 14 27 40 ML 13/53
NT 13 14 27 41 ML 1/4
NT 13 14 27 42 ML 11/40
NT 13 14 27 81 ML 13/47
NT 13 14 27 82 ML 30/109
NT 13 14 28 42 ML 1/4
NT 13 15 26 39 ML 1/4
NT 13 15 28 39 ML 12/43
NT 13 15 28 41 ML 17/69
NT 13 15 28 43 ML 10/41
NT 13 15 28 45 ML 20/73
NT 13 15 28 82 ML 12/43
NT 13 15 28 84 ML 3/11
NT 13 15 30 45 ML 1/4
NT 13 16 21 34 ML 13/47
NT 13 16 26 39 ML 1/4
NT 13 16 29 39 ML 19/68
NT 13 16 29 42 ML 11/45
NT 13 16 29 45 ML 15/61
NT 13 16 32 48 ML 1/4
NT 13 17 26 39 ML 1/4
NT 13 17 30 39 ML 13/47
NT 13 17 30 43 ML 1/4
NT 13 17 30 47 ML 1/4
NT 13 17 30 51 ML 12/43
NT 13 17 34 51 ML 1/4
NT 13 18 26 39 ML 1/4
NT 13 18 31 44 ML 14/57
NT 13 18 31 49 ML 1/4
NT 13 18 31 54 ML 3/11
NT 13 18 31 93 ML 29/106
NT 13 18 31 98 ML 12/43
NT 13 18 36 54 ML 1/4
NT 13 19 26 39 ML 1/4
NT 13 19 32 39 ML 14/51
NT 13 19 32 45 ML 19/77
NT 13 19 32 51 ML 11/45
NT 13 19 32 90 ML 17/61
NT 13 19 32 96 ML 32/115
NT 13 19 38 57 ML 1/4
NT 13 20 26 39 ML 1/4
NT 13 20 33 46 ML 13/53
NT 13 20 33 53 ML 18/73
NT 13 20 40 60 ML 1/4
NT 13 21 26 39 ML 1/4
NT 13 21 34 39 ML 20/73
NT 13 21 34 47 ML 1/4
NT 13 21 34 55 ML 1/4
NT 13 21 34 63 ML 13/47
NT 13 21 34 102 ML 32/115
NT 13 21 34 110 ML 5/18
NT 13 21 42 63 ML 1/4
NT 13 22 26 39 ML 1/4
NT 13 22 35 48 ML 15/61
NT 13 22 35 57 ML 1/4
NT 13 22 35 66 ML 28/101
NT 13 22 35 105 ML 35/127
NT 13 22 44 66 ML 1/4
NT 13 23 26 39 ML 1/4
NT 13 23 36 49 ML 21/85
NT 13 23 36 59 ML 12/49
NT 13 23 46 69 ML 1/4
NT 13 24 26 39 ML 1/4
NT 13 24 37 39 ML 17/61
NT 13 24 37 50 ML 15/61
NT 13 24 37 61 ML 21/85
NT 13 24 48 72 ML 1/4
NT 13 25 26 39 ML 1/4
NT 13 25 38 51 ML 1/4
NT 13 25 38 63 ML 1/4
NT 13 25 38 75 ML 14/51
NT 13 25 38 114 ML 35/127
NT 13 25 50 75 ML 1/4
NT 13 26 27 39 ML 1/4
NT 13 26 28 39 ML 1/4
NT 13 26 29 39 ML 1/4
NT 13 26 30 39 ML 1/4
NT 13 26 31 39 ML 1/4
NT 13 26 32 39 ML 1/4
NT 13 26 33 39 ML 1/4
NT 13 26 34 39 ML 1/4
NT 13 26 35 39 ML 1/4
NT 13 26 36 39 ML 1/4
NT 13 26 37 39 ML 1/4
NT 13 26 38 39 ML 1/4
NT 13 26 39 40 ML 1/4
NT 13 26 39 41 ML 1/4
NT 13 26 39 42 ML 1/4
NT 13 26 39 43 ML 1/4
NT 13 26 39 44 ML 1/4
NT 13 26 39 45 ML 1/4
NT 13 26 39 46 ML 1/4
NT 13 26 39 47 ML 1/4
NT 13 26 39 48 ML 1/4
NT 13 26 39 49 ML 1/4
NT 13 26 39 50 ML 1/4
NT 13 26 39 51 ML 1/4
NT 13 26 39 53 ML 1/4
NT 13 26 39 54 ML 1/4
NT 13 26 39 55 ML 1/4
NT 13 26 39 56 ML 1/4
NT 13 26 39 57 ML 1/4
NT 13 26 39 58 ML 1/4
NT 13 26 39 59 ML 1/4
NT 13 26 39 60 ML 1/4
NT 13 26 39 61 ML 1/4
NT 13 26 39 62 ML 1/4
NT 13 26 39 63 ML 1/4
NT 13 26 39 64 ML 1/4
NT 13 26 39 66 ML 1/4
NT 13 26 39 67 ML 1/4
NT 13 26 39 68 ML 1/4
NT 13 26 39 69 ML 1/4
NT 13 26 39 70 ML 1/4
NT 13 26 39 71 ML 1/4
NT 13 26 39 72 ML 1/4
NT 13 26 39 73 ML 1/4
NT 13 26 39 74 ML 1/4
NT 13 26 39 75 ML 1/4
NT 13 26 39 76 ML 1/4
NT 13 26 39 77 ML 1/4
NT 13 26 39 79 ML 1/4
NT 13 26 39 80 ML 1/4
NT 13 26 39 81 ML 1/4
NT 13 26 39 82 ML 1/4
NT 13 26 39 83 ML 1/4
NT 13 26 39 84 ML 1/4
NT 13 26 39 85 ML 1/4
NT 13 26 39 86 ML 1/4
NT 13 26 39 87 ML 1/4
NT 13 26 39 88 ML 1/4
NT 13 26 39 89 ML 1/4
NT 13 26 39 90 ML 1/4
NT 13 26 39 92 ML 1/4
NT 13 26 39 93 ML 1/4
NT 13 26 39 94 ML 1/4
NT 13 26 39 95 ML 1/4
NT 13 26 39 96 ML 1/4
NT 13 26 39 97 ML 1/4
NT 13 26 39 98 ML 1/4
NT 13 26 39 99 ML 1/4
NT 13 26 39 100 ML 1/4
NT 13 26 39 101 ML 1/4
NT 13 26 39 102 ML 1/4
NT 13 26 39 103 ML 1/4
NT 13 26 39 105 ML 1/4
NT 13 26 39 106 ML 1/4
NT 13 26 39 107 ML 1/4
NT 13 26 39 108 ML 1/4
NT 13 26 39 109 ML 1/4
NT 13 26 39 110 ML 1/4
NT 13 26 39 111 ML 1/4
NT 13 26 39 112 ML 1/4
NT 13 26 39 113 ML 1/4
NT 13 26 39 114 ML 1/4
NT 13 26 39 115 ML 1/4
NT 13 26 39 116 ML 1/4
NT 13 26 39 118 ML 1/4
NT 13 26 39 119 ML 1/4
NT 13 26 39 120 ML 1/4
NT 13 26 39 121 ML 1/4
NT 13 26 39 122 ML 1/4
NT 13 26 39 123 ML 1/4
NT 13 26 39 124 ML 1/4
NT 13 26 39 125 ML 1/4
NT 13 26 39 126 ML 1/4
NT 13 26 39 127 ML 1/4
NT 13 26 39 128 ML 1/4
NT 13 26 39 129 ML 1/4
NT 13 26 39 131 ML 1/4
NT 13 26 39 132 ML 1/4
NT 13 26 39 133 ML 1/4
NT 13 26 39 134 ML 1/4
NT 13 26 39 135 ML 1/4
NT 13 26 39 136 ML 1/4
NT 13 26 39 137 ML 1/4
NT 13 26 39 138 ML 1/4
NT 13 26 39 139 ML 1/4
NT 13 26 39 140 ML 1/4
NT 13 26 39 141 ML 1/4
NT 13 26 39 142 ML 1/4
NT 13 26 39 144 ML 1/4
NT 13 26 39 145 ML 1/4
NT 13 26 39 146 ML 1/4
NT 13 26 39 147 ML 1/4
NT 13 26 39 148 ML 1/4
NT 13 26 39 149 ML 1/4
NT 13 26 39 150 ML 1/4
NT 13 26 39 151 ML 1/4
NT 13 26 39 152 ML 1/4
NT 13 26 39 153 ML 1/4
NT 13 26 39 154 ML 1/4
NT 13 26 39 155 ML 1/4
NT 13 26 39 157 ML 1/4
NT 13 26 39 158 ML 1/4
NT 13 26 39 159 ML 1/4
NT 13 26 39 160 ML 1/4
NT 13 26 39 161 ML 1/4
NT 13 26 39 162 ML 1/4
NT 13 26 39 163 ML 1/4
NT 13 26 39 164 ML 1/4
NT 13 26 39 165 ML 1/4
NT 13 26 39 166 ML 1/4
NT 13 26 39 167 ML 1/4
NT 13 26 39 168 ML 1/4
NT 13 26 39 170 ML 1/4
NT 13 26 39 171 ML 1/4
NT 13 26 39 172 ML 1/4
NT 13 26 39 173 ML 1/4
NT 13 26 39 174 ML 1/4
NT 13 26 39 175 ML 1/4
NT 13 26 39 176 ML 1/4
NT 13 26 39 177 ML 1/4
NT 13 26 39 178 ML 1/4
NT 13 26 39 179 ML 1/4
NT 13 26 39 180 ML 1/4
NT 13 26 39 181 ML 1/4
NT 13 26 39 183 ML 1/4
NT 13 26 39 184 ML 1/4
NT 13 26 39 185 ML 1/4
NT 13 26 39 186 ML 1/4
NT 13 26 39 187 ML 1/4
NT 13 26 39 188 ML 1/4
NT 13 26 39 189 ML 1/4
NT 13 26 39 190 ML 1/4
NT 13 26 39 191 ML 1/4
NT 13 26 39 192 ML 1/4
NT 13 26 39 193 ML 1/4
NT 13 26 39 194 ML 1/4
NT 13 26 39 196 ML 1/4
NT 13 26 39 197 ML 1/4
NT 13 26 39 198 ML 1/4
NT 13 26 39 199 ML 1/4
NT 13 26 39 200 ML 1/4
NT 13 26 39 201 ML 1/4
NT 13 26 39 202 ML 1/4
NT 13 26 39 203 ML 1/4
NT 13 26 39 204 ML 1/4
NT 13 26 39 205 ML 1/4
NT 13 26 39 206 ML 1/4
NT 13 26 39 207 ML 1/4
NT 13 26 39 209 ML 1/4
NT 13 26 39 210 ML 1/4
NT 13 26 39 211 ML 1/4
NT 13 26 39 212 ML 1/4
NT 13 26 39 213 ML 1/4
NT 13 26 39 214 ML 1/4
NT 13 26 39 215 ML 1/4
NT 13 26 39 216 ML 1/4
NT 13 26 39 217 ML 1/4
NT 13 26 39 218 ML 1/4
NT 13 26 39 219 ML 1/4
NT 13 26 39 220 ML 1/4
NT 13 26 39 222 ML 1/4
NT 13 26 39 223 ML 1/4
NT 13 26 39 224 ML 1/4
NT 13 26 39 225 ML 1/4
NT 13 26 39 226 ML 1/4
NT 13 26 39 227 ML 1/4
NT 13 26 39 228 ML 1/4
NT 13 26 39 229 ML 1/4
NT 13 26 39 230 ML 1/4
NT 13 26 39 231 ML 1/4
NT 13 26 39 232 ML 1/4
NT 13 26 39 233 ML 1/4
NT 13 26 39 235 ML 1/4
NT 13 26 39 236 ML 1/4
NT 13 26 39 237 ML 1/4
NT 13 26 39 238 ML 1/4
NT 13 26 39 239 ML 1/4
NT 13 26 39 240 ML 1/4
NT 13 26 39 241 ML 1/4
NT 13 26 39 242 ML 1/4
NT 13 26 39 243 ML 1/4
NT 13 26 39 244 ML 1/4
NT 13 26 39 245 ML 1/4
NT 13 26 39 246 ML 1/4
NT 13 26 39 248 ML 1/4
NT 13 26 39 249 ML 1/4
NT 13 26 39 250 ML 1/4
NT 13 26 39 251 ML 1/4
NT 13 26 39 252 ML 1/4
NT 13 26 39 253 ML 1/4
NT 13 26 39 254 ML 1/4
NT 13 26 39 255 ML 1/4
NT 13 26 39 256 ML 1/4
NT 13 26 39 257 ML 1/4
NT 13 26 39 258 ML 1/4
NT 13 26 39 259 ML 1/4
NT 13 27 40 53 ML 23/93
NT 13 27 40 67 ML 13/53
NT 13 27 54 81 ML 1/4
NT 13 28 30 41 ML 5/18
NT 13 28 39 41 ML 19/69
NT 13 28 41 54 ML 17/69
NT 13 28 41 69 ML 24/97
NT 13 28 41 84 ML 5/18
NT 13 28 41 123 ML 19/68
NT 13 28 41 138 ML 50/179
NT 13 28 56 84 ML 1/4
NT 13 29 42 55 ML 1/4
NT 13 29 42 71 ML 1/4
NT 13 29 42 87 ML 12/43
NT 13 29 42 126 ML 43/155
NT 13 29 58 87 ML 1/4
NT 13 30 43 56 ML 18/73
NT 13 30 43 73 ML 1/4
NT 13 30 60 90 ML 1/4
NT 13 31 44 57 ML 25/101
NT 13 31 44 75 ML 14/57
NT 13 31 62 93 ML 1/4
NT 13 32 45 58 ML 19/77
NT 13 32 45 77 ML 27/109
NT 13 32 45 96 ML 13/47
NT 13 32 45 135 ML 41/148
NT 13 32 64 96 ML 1/4
NT 13 33 39 46 ML 22/79
NT 13 33 40 46 ML 12/43
NT 13 33 46 59 ML 1/4
NT 13 33 46 79 ML 1/4
NT 13 33 66 99 ML 1/4
NT 13 34 47 60 ML 20/81
NT 13 34 47 81 ML 1/4
NT 13 34 68 102 ML 1/4
NT 13 35 39 48 ML 23/83
NT 13 35 44 48 ML 17/61
NT 13 35 48 61 ML 27/109
NT 13 35 48 83 ML 15/61
NT 13 35 48 105 ML 17/61
NT 13 35 70 105 ML 1/4
NT 13 36 49 62 ML 21/85
NT 13 36 49 85 ML 30/121
NT 13 36 49 147 ML 17/61
NT 13 36 72 108 ML 1/4
NT 13 37 50 63 ML 1/4
NT 13 37 50 87 ML 1/4
NT 13 37 74 111 ML 1/4
NT 13 38 51 64 ML 22/89
NT 13 38 51 89 ML 1/4
NT 13 38 76 114 ML 1/4
NT 13 39 40 53 ML 26/93
NT 13 39 42 55 ML 27/97
NT 13 39 49 62 ML 31/111
NT 13 40 53 66 ML 23/93
NT 13 40 53 93 ML 33/133
NT 13 40 80 120 ML 1/4
NT 13 41 54 67 ML 1/4
NT 13 41 54 95 ML 1/4
NT 13 41 82 123 ML 1/4
NT 13 42 55 68 ML 24/97
NT 13 42 55 97 ML 1/4
NT 13 42 55 126 ML 19/68
NT 13 42 84 126 ML 1/4
NT 13 43 56 69 ML 31/125
NT 13 43 56 99 ML 35/142
NT 13 43 56 168 ML 59/211
NT 13 43 86 129 ML 1/4
NT 13 44 57 70 ML 25/101
NT 13 44 57 101 ML 36/145
NT 13 44 88 132 ML 1/4
NT 13 45 58 71 ML 1/4
NT 13 45 58 103 ML 1/4
NT 13 45 90 135 ML 1/4
NT 13 46 59 72 ML 26/105
NT 13 46 59 105 ML 1/4
NT 13 46 59 138 ML 55/197
NT 13 46 59 177 ML 53/190
NT 13 46 92 138 ML 1/4
NT 13 47 60 73 ML 33/133
NT 13 47 60 107 ML 19/77
NT 13 47 94 141 ML 1/4
NT 13 48 61 74 ML 27/109
NT 13 48 61 109 ML 39/157
NT 13 48 96 144 ML 1/4
NT 13 49 62 75 ML 1/4
NT 13 49 62 111 ML 1/4
NT 13 49 98 147 ML 1/4
NT 13 50 63 76 ML 28/113
NT 13 50 63 113 ML 1/4
NT 13 50 100 150 ML 1/4
NT 13 51 64 77 ML 35/141
NT 13 51 64 115 ML 41/166
NT 13 51 102 153 ML 1/4
NT 13 53 66 79 ML 1/4
NT 13 53 66 119 ML 1/4
NT 13 53 66 198 ML 59/211
NT 13 53 106 159 ML 1/4
NT 13 54 67 80 ML 30/121
NT 13 54 67 121 ML 1/4
NT 13 54 108 162 ML 1/4
NT 13 55 68 81 ML 37/149
NT 13 55 68 123 ML 22/89
NT 13 55 110 165 ML 1/4
NT 13 56 69 82 ML 31/125
NT 13 56 69 125 ML 45/181
NT 13 56 112 168 ML 1/4
NT 13 57 70 83 ML 1/4
NT 13 57 70 127 ML 1/4
NT 13 57 114 171 ML 1/4
NT 13 58 71 84 ML 32/129
NT 13 58 71 129 ML 1/4
NT 13 58 116 174 ML 1/4
NT 13 59 72 85 ML 39/157
NT 13 59 72 131 ML 47/190
NT 13 59 118 177 ML 1/4
NT 13 60 73 86 ML 33/133
NT 13 60 73 133 ML 48/193
NT 13 60 120 180 ML 1/4
NT 13 61 74 87 ML 1/4
NT 13 61 74 135 ML 1/4
NT 13 61 122 183 ML 1/4
NT 13 62 75 88 ML 34/137
NT 13 62 75 137 ML 1/4
NT 13 62 124 186 ML 1/4
NT 13 63 76 89 ML 41/165
NT 13 63 76 139 ML 25/101
NT 13 63 126 189 ML 1/4
NT 13 64 77 90 ML 35/141
NT 13 64 77 141 ML 51/205
NT 13 64 128 192 ML 1/4
NT 13 66 79 92 ML 36/145
NT 13 66 79 145 ML 1/4
NT 13 66 132 198 ML 1/4
NT 13 67 80 93 ML 43/173
NT 13 67 80 147 ML 53/214
NT 13 67 134 201 ML 1/4
NT 13 68 81 94 ML 37/149
NT 13 68 81 149 ML 54/217
NT 13 68 136 204 ML 1/4
NT 13 69 82 95 ML 1/4
NT 13 69 82 151 ML 1/4
NT 13 69 138 207 ML 1/4
NT 13 70 83 96 ML 38/153
NT 13 70 83 153 ML 1/4
NT 13 70 140 210 ML 1/4
NT 13 71 84 97 ML 45/181
NT 13 71 84 155 ML 28/113
NT 13 71 142 213 ML 1/4
NT 13 72 85 98 ML 39/157
NT 13 72 85 157 ML 57/229
NT 13 72 144 216 ML 1/4
NT 13 73 86 99 ML 1/4
NT 13 73 86 159 ML 1/4
NT 13 73 146 219 ML 1/4
NT 13 74 87 100 ML 40/161
NT 13 74 87 161 ML 1/4
NT 13 74 148 222 ML 1/4
NT 13 75 88 101 ML 47/189
NT 13 75 88 163 ML 59/238
NT 13 75 150 225 ML 1/4
NT 13 76 89 102 ML 41/165
NT 13 76 89 165 ML 60/241
NT 13 76 152 228 ML 1/4
NT 13 77 90 103 ML 1/4
NT 13 77 90 167 ML 1/4
NT 13 77 154 231 ML 1/4
NT 13 79 92 105 ML 49/197
NT 13 79 92 171 ML 31/125
NT 13 79 158 237 ML 1/4
NT 13 80 93 106 ML 43/173
NT 13 80 93 173 ML 63/253
NT 13 80 160 240 ML 1/4
NT 13 81 94 107 ML 1/4
NT 13 81 94 175 ML 1/4
NT 13 81 162 243 ML 1/4
NT 13 82 95 108 ML 44/177
NT 13 82 95 177 ML 1/4
NT 13 82 164 246 ML 1/4
NT 13 83 96 109 ML 51/205
NT 13 83 96 179 ML 65/262
NT 13 83 166 249 ML 1/4
NT 13 84 97 110 ML 45/181
NT 13 84 97 181 ML 66/265
NT 13 84 168 252 ML 1/4
NT 13 85 98 111 ML 1/4
NT 13 85 98 183 ML 1/4
NT 13 85 170 255 ML 1/4
NT 13 86 99 112 ML 46/185
NT 13 86 99 185 ML 1/4
NT 13 86 172 258 ML 1/4
NT 13 87 100 113 ML 53/213
NT 13 87 100 187 ML 34/137
NT 13 88 101 114 ML 47/189
NT 13 88 101 189 ML 69/277
NT 13 89 102 115 ML 1/4
NT 13 89 102 191 ML 1/4
NT 13 90 103 116 ML 48/193
NT 13 90 103 193 ML 1/4
NT 13 92 105 118 ML 49/197
NT 13 92 105 197 ML 72/289
NT 13 93 106 119 ML 1/4
NT 13 93 106 199 ML 1/4
NT 13 94 107 120 ML 50/201
NT 13 94 107 201 ML 1/4
NT 13 95 108 121 ML 57/229
NT 13 95 108 203 ML 37/149
NT 13 96 109 122 ML 51/205
NT 13 96 109 205 ML 75/301
NT 13 97 110 123 ML 1/4
NT 13 97 110 207 ML 1/4
NT 13 98 111 124 ML 52/209
NT 13 98 111 209 ML 1/4
NT 13 99 112 125 ML 59/237
NT 13 99 112 211 ML 77/310
NT 13 100 113 126 ML 53/213
NT 13 100 113 213 ML 78/313
NT 13 101 114 127 ML 1/4
NT 13 101 114 215 ML 1/4
NT 13 102 115 128 ML 54/217
NT 13 102 115 217 ML 1/4
NT 13 103 116 129 ML 61/245
NT 13 103 116 219 ML 40/161
NT 13 105 118 131 ML 1/4
NT 13 105 118 223 ML 1/4
NT 13 106 119 132 ML 56/225
NT 13 106 119 225 ML 1/4
NT 13 107 120 133 ML 63/253
NT 13 107 120 227 ML 83/334
NT 13 108 121 134 ML 57/229
NT 13 108 121 229 ML 84/337
NT 13 109 122 135 ML 1/4
NT 13 109 122 231 ML 1/4
NT 13 110 123 136 ML 58/233
NT 13 110 123 233 ML 1/4
NT 13 111 124 137 ML 65/261
NT 13 111 124 235 ML 43/173
NT 13 112 125 138 ML 59/237
NT 13 112 125 237 ML 87/349
NT 13 113 126 139 ML 1/4
NT 13 113 126 239 ML 1/4
NT 13 114 127 140 ML 60/241
NT 13 114 127 241 ML 1/4
NT 13 115 128 141 ML 67/269
NT 13 115 128 243 ML 89/358
NT 13 116 129 142 ML 61/245
NT 13 116 129 245 ML 90/361
NT 13 118 131 144 ML 62/249
NT 13 118 131 249 ML 1/4
NT 13 119 132 145 ML 69/277
NT 13 119 132 251 ML 46/185
NT 13 120 133 146 ML 63/253
NT 13 120 133 253 ML 93/373
NT 13 121 134 147 ML 1/4
NT 13 121 134 255 ML 1/4
NT 13 122 135 148 ML 64/257
NT 13 122 135 257 ML 1/4
NT 13 123 136 149 ML 71/285
NT 13 123 136 259 ML 95/382
NT 13 124 137 150 ML 65/261
NT 13 125 138 151 ML 1/4
NT 13 126 139 152 ML 66/265
NT 13 127 140 153 ML 73/293
NT 13 128 141 154 ML 67/269
NT 13 129 142 155 ML 1/4
NT 13 131 144 157 ML 75/301
NT 13 132 145 158 ML 69/277
NT 13 133 146 159 ML 1/4
NT 13 134 147 160 ML 70/281
NT 13 135 148 161 ML 77/309
NT 13 136 149 162 ML 71/285
NT 13 137 150 163 ML 1/4
NT 13 138 151 164 ML 72/289
NT 13 139 152 165 ML 79/317
NT 13 140 153 166 ML 73/293
NT 13 141 154 167 ML 1/4
NT 13 142 155 168 ML 74/297
NT 13 144 157 170 ML 75/301
NT 13 145 158 171 ML 1/4
NT 13 146 159 172 ML 76/305
NT 13 147 160 173 ML 83/333
NT 13 148 161 174 ML 77/309
NT 13 149 162 175 ML 1/4
NT 13 150 163 176 ML 78/313
NT 13 151 164 177 ML 85/341
NT 13 152 165 178 ML 79/317
NT 13 153 166 179 ML 1/4
NT 13 154 167 180 ML 80/321
NT 13 155 168 181 ML 87/349
NT 13 157 170 183 ML 1/4
NT 13 158 171 184 ML 82/329
NT 13 159 172 185 ML 89/357
NT 13 160 173 186 ML 83/333
NT 13 161 174 187 ML 1/4
NT 13 162 175 188 ML 84/337
NT 13 163 176 189 ML 91/365
NT 13 164 177 190 ML 85/341
NT 13 165 178 191 ML 1/4
NT 13 166 179 192 ML 86/345
NT 13 167 180 193 ML 93/373
NT 13 168 181 194 ML 87/349
NT 13 170 183 196 ML 88/353
NT 13 171 184 197 ML 95/381
NT 13 172 185 198 ML 89/357
NT 13 173 186 199 ML 1/4
NT 13 174 187 200 ML 90/361
NT 13 175 188 201 ML 97/389
NT 13 176 189 202 ML 91/365
NT 13 177 190 203 ML 1/4
NT 13 178 191 204 ML 92/369
NT 13 179 192 205 ML 99/397
NT 13 180 193 206 ML 93/373
NT 13 181 194 207 ML 1/4
NT 13 183 196 209 ML 101/405
NT 13 184 197 210 ML 95/381
NT 13 185 198 211 ML 1/4
NT 13 186 199 212 ML 96/385
NT 13 187 200 213 ML 103/413
NT 13 188 201 214 ML 97/389
NT 13 189 202 215 ML 1/4
NT 13 190 203 216 ML 98/393
NT 13 191 204 217 ML 105/421
NT 13 192 205 218 ML 99/397
NT 13 193 206 219 ML 1/4
NT 13 194 207 220 ML 100/401
NT 13 196 209 222 ML 101/405
NT 13 197 210 223 ML 1/4
NT 13 198 211 224 ML 102/409
NT 13 199 212 225 ML 109/437
NT 13 200 213 226 ML 103/413
NT 13 201 214 227 ML 1/4
NT 13 202 215 228 ML 104/417
NT 13 203 216 229 ML 111/445
NT 13 204 217 230 ML 105/421
NT 13 205 218 231 ML 1/4
NT 13 206 219 232 ML 106/425
NT 13 207 220 233 ML 113/453
NT 13 209 222 235 ML 1/4
NT 13 210 223 236 ML 108/433
NT 13 211 224 237 ML 115/461
NT 13 212 225 238 ML 109/437
NT 13 213 226 239 ML 1/4
NT 13 214 227 240 ML 110/441
NT 13 215 228 241 ML 117/469
NT 13 216 229 242 ML 111/445
NT 13 217 230 243 ML 1/4
NT 13 218 231 244 ML 112/449
NT 13 219 232 245 ML 119/477
NT 13 220 233 246 ML 113/453
NT 13 222 235 248 ML 114/457
NT 13 223 236 249 ML 121/485
NT 13 224 237 250 ML 115/461
NT 13 225 238 251 ML 1/4
NT 13 226 239 252 ML 116/465
NT 13 227 240 253 ML 123/493
NT 13 228 241 254 ML 117/469
NT 13 229 242 255 ML 1/4
NT 13 230 243 256 ML 118/473
NT 13 231 244 257 ML 125/501
NT 13 232 245 258 ML 119/477
NT 13 233 246 259 ML 1/4
NT 14 15 22 37 ML 5/18
NT 14 15 28 42 ML 1/4
NT 14 15 29 42 ML 3/11
NT 14 15 29 43 ML 1/4
NT 14 15 29 44 ML 18/73
NT 14 15 29 45 ML 12/43
NT 14 15 29 87 ML 28/101
NT 14 15 29 88 ML 12/43
NT 14 15 30 45 ML 1/4
NT 14 16 23 39 ML 17/62
NT 14 17 24 41 ML 18/65
NT 14 17 28 42 ML 1/4
NT 14 17 31 42 ML 20/73
NT 14 17 31 45 ML 1/4
NT 14 17 31 48 ML 16/65
NT 14 17 34 51 ML 1/4
NT 14 18 25 43 ML 19/68
NT 14 19 28 42 ML 1/4
NT 14 19 33 47 ML 1/4
NT 14 19 33 52 ML 21/85
NT 14 19 33 57 ML 13/47
NT 14 19 33 99 ML 31/113
NT 14 19 33 104 ML 38/137
NT 14 19 38 57 ML 1/4
NT 14 22 29 51 ML 12/43
NT 14 23 28 42 ML 1/4
NT 14 23 30 53 ML 23/83
NT 14 23 37 51 ML 1/4
NT 14 23 37 60 ML 24/97
NT 14 23 37 69 ML 14/51
NT 14 23 37 111 ML 37/134
NT 14 23 46 69 ML 1/4
NT 14 24 31 55 ML 12/43
NT 14 25 28 42 ML 1/4
NT 14 25 39 53 ML 1/4
NT 14 25 39 64 ML 22/89
NT 14 25 50 75 ML 1/4
NT 14 26 27 41 ML 19/68
NT 14 27 28 42 ML 1/4
NT 14 27 41 42 ML 19/68
NT 14 27 41 55 ML 1/4
NT 14 27 41 68 ML 27/109
NT 14 27 41 81 ML 17/61
NT 14 27 41 110 ML 19/68
NT 14 27 54 81 ML 1/4
NT 14 28 29 42 ML 1/4
NT 14 28 31 42 ML 1/4
NT 14 28 33 42 ML 1/4
NT 14 28 37 42 ML 1/4
NT 14 28 39 42 ML 1/4
NT 14 28 41 42 ML 1/4
NT 14 28 42 43 ML 1/4
NT 14 28 42 45 ML 1/4
NT 14 28 42 47 ML 1/4
NT 14 28 42 51 ML 1/4
NT 14 28 42 53 ML 1/4
NT 14 28 42 55 ML 1/4
NT 14 28 42 57 ML 1/4
NT 14 28 42 59 ML 1/4
NT 14 28 42 61 ML 1/4
NT 14 28 42 65 ML 1/4
NT 14 28 42 67 ML 1/4
NT 14 28 42 69 ML 1/4
NT 14 28 42 71 ML 1/4
NT 14 28 42 73 ML 1/4
NT 14 28 42 75 ML 1/4
NT 14 28 42 79 ML 1/4
NT 14 28 42 81 ML 1/4
NT 14 28 42 83 ML 1/4
NT 14 28 42 85 ML 1/4
NT 14 28 42 87 ML 1/4
NT 14 28 42 89 ML 1/4
NT 14 28 42 93 ML 1/4
NT 14 28 42 95 ML 1/4
NT 14 28 42 97 ML 1/4
NT 14 28 42 99 ML 1/4
NT 14 28 42 101 ML 1/4
NT 14 28 42 103 ML 1/4
NT 14 28 42 107 ML 1/4
NT 14 28 42 109 ML 1/4
NT 14 28 42 111 ML 1/4
NT 14 28 42 113 ML 1/4
NT 14 28 42 115 ML 1/4
NT 14 28 42 117 ML 1/4
NT 14 28 42 121 ML 1/4
NT 14 28 42 123 ML 1/4
NT 14 28 42 125 ML 1/4
NT 14 28 42 127 ML 1/4
NT 14 28 42 129 ML 1/4
NT 14 28 42 131 ML 1/4
NT 14 28 42 135 ML 1/4
NT 14 28 42 137 ML 1/4
NT 14 28 42 139 ML 1/4
NT 14 28 42 141 ML 1/4
NT 14 28 42 143 ML 1/4
NT 14 28 42 145 ML 1/4
NT 14 28 42 149 ML 1/4
NT 14 28 42 151 ML 1/4
NT 14 28 42 153 ML 1/4
NT 14 28 42 155 ML 1/4
NT 14 28 42 157 ML 1/4
NT 14 28 42 159 ML 1/4
NT 14 28 42 163 ML 1/4
NT 14 28 42 165 ML 1/4
NT 14 28 42 167 ML 1/4
NT 14 28 42 169 ML 1/4
NT 14 28 42 171 ML 1/4
NT 14 28 42 173 ML 1/4
NT 14 28 42 177 ML 1/4
NT 14 28 42 179 ML 1/4
NT 14 28 42 181 ML 1/4
NT 14 28 42 183 ML 1/4
NT 14 28 42 185 ML 1/4
NT 14 28 42 187 ML 1/4
NT 14 28 42 191 ML 1/4
NT 14 28 42 193 ML 1/4
NT 14 28 42 195 ML 1/4
NT 14 28 42 197 ML 1/4
NT 14 28 42 199 ML 1/4
NT 14 28 42 201 ML 1/4
NT 14 28 42 205 ML 1/4
NT 14 28 42 207 ML 1/4
NT 14 28 42 209 ML 1/4
NT 14 28 42 211 ML 1/4
NT 14 28 42 213 ML 1/4
NT 14 28 42 215 ML 1/4
NT 14 28 42 219 ML 1/4
NT 14 28 42 221 ML 1/4
NT 14 28 42 223 ML 1/4
NT 14 28 42 225 ML 1/4
NT 14 28 42 227 ML 1/4
NT 14 28 42 229 ML 1/4
NT 14 28 42 233 ML 1/4
NT 14 28 42 235 ML 1/4
NT 14 28 42 237 ML 1/4
NT 14 28 42 239 ML 1/4
NT 14 28 42 241 ML 1/4
NT 14 28 42 243 ML 1/4
NT 14 28 42 247 ML 1/4
NT 14 28 42 249 ML 1/4
NT 14 28 42 251 ML 1/4
NT 14 28 42 253 ML 1/4
NT 14 28 42 255 ML 1/4
NT 14 28 42 257 ML 1/4
NT 14 29 42 43 ML 5/18
NT 14 29 43 57 ML 1/4
NT 14 29 43 72 ML 25/101
NT 14 29 43 129 ML 40/143
NT 14 29 58 87 ML 1/4
NT 14 30 37 67 ML 29/104
NT 14 31 34 45 ML 22/79
NT 14 31 42 45 ML 21/76
NT 14 31 45 59 ML 1/4
NT 14 31 45 76 ML 30/121
NT 14 31 62 93 ML 1/4
NT 14 33 47 61 ML 1/4
NT 14 33 47 80 ML 28/113
NT 14 33 47 99 ML 17/61
NT 14 33 47 141 ML 43/155
NT 14 33 66 99 ML 1/4
NT 14 37 51 65 ML 1/4
NT 14 37 51 88 ML 31/125
NT 14 37 51 111 ML 5/18
NT 14 37 51 153 ML 53/190
NT 14 37 74 111 ML 1/4
NT 14 39 53 67 ML 1/4
NT 14 39 53 92 ML 36/145
NT 14 39 78 117 ML 1/4
NT 14 41 55 69 ML 1/4
NT 14 41 55 96 ML 34/137
NT 14 41 82 123 ML 1/4
NT 14 42 45 59 ML 29/104
NT 14 43 57 71 ML 1/4
NT 14 43 57 100 ML 39/157
NT 14 43 86 129 ML 1/4
NT 14 45 59 73 ML 1/4
NT 14 45 59 104 ML 37/149
NT 14 45 90 135 ML 1/4
NT 14 47 61 75 ML 1/4
NT 14 47 61 108 ML 42/169
NT 14 47 61 183 ML 55/197
NT 14 47 94 141 ML 1/4
NT 14 51 65 79 ML 1/4
NT 14 51 65 116 ML 45/181
NT 14 51 65 153 ML 61/218
NT 14 51 102 153 ML 1/4
NT 14 53 67 81 ML 1/4
NT 14 53 67 120 ML 43/173
NT 14 53 106 159 ML 1/4
NT 14 55 69 83 ML 1/4
NT 14 55 69 124 ML 48/193
NT 14 55 110 165 ML 1/4
NT 14 57 71 85 ML 1/4
NT 14 57 71 128 ML 46/185
NT 14 57 114 171 ML 1/4
NT 14 59 73 87 ML 1/4
NT 14 59 73 132 ML 51/205
NT 14 59 118 177 ML 1/4
NT 14 61 75 89 ML 1/4
NT 14 61 75 136 ML 49/197
NT 14 61 122 183 ML 1/4
NT 14 65 79 93 ML 1/4
NT 14 65 79 144 ML 52/209
NT 14 65 130 195 ML 1/4
NT 14 67 81 95 ML 1/4
NT 14 67 81 148 ML 57/229
NT 14 67 134 201 ML 1/4
NT 14 69 83 97 ML 1/4
NT 14 69 83 152 ML 55/221
NT 14 69 138 207 ML 1/4
NT 14 71 85 99 ML 1/4
NT 14 71 85 156 ML 60/241
NT 14 71 142 213 ML 1/4
NT 14 73 87 101 ML 1/4
NT 14 73 87 160 ML 58/233
NT 14 73 146 219 ML 1/4
NT 14 75 89 103 ML 1/4
NT 14 75 89 164 ML 63/253
NT 14 75 150 225 ML 1/4
NT 14 79 93 107 ML 1/4
NT 14 79 93 172 ML 66/265
NT 14 79 158 237 ML 1/4
NT 14 81 95 109 ML 1/4
NT 14 81 95 176 ML 64/257
NT 14 81 162 243 ML 1/4
NT 14 83 97 111 ML 1/4
NT 14 83 97 180 ML 69/277
NT 14 83 166 249 ML 1/4
NT 14 85 99 113 ML 1/4
NT 14 85 99 184 ML 67/269
NT 14 85 170 255 ML 1/4
NT 14 87 101 115 ML 1/4
NT 14 87 101 188 ML 72/289
NT 14 89 103 117 ML 1/4
NT 14 89 103 192 ML 70/281
NT 14 93 107 121 ML 1/4
NT 14 93 107 200 ML 73/293
NT 14 95 109 123 ML 1/4
NT 14 95 109 204 ML 78/313
NT 14 97 111 125 ML 1/4
NT 14 97 111 208 ML 76/305
NT 14 99 113 127 ML 1/4
NT 14 99 113 212 ML 81/325
NT 14 101 115 129 ML 1/4
NT 14 101 115 216 ML 79/317
NT 14 103 117 131 ML 1/4
NT 14 103 117 220 ML 84/337
NT 14 107 121 135 ML 1/4
NT 14 107 121 228 ML 87/349
NT 14 109 123 137 ML 1/4
NT 14 109 123 232 ML 85/341
NT 14 111 125 139 ML 1/4
NT 14 111 125 236 ML 90/361
NT 14 113 127 141 ML 1/4
NT 14 113 127 240 ML 88/353
NT 14 115 129 143 ML 1/4
NT 14 115 129 244 ML 93/373
NT 14 117 131 145 ML 1/4
NT 14 117 131 248 ML 91/365
NT 14 121 135 149 ML 1/4
NT 14 121 135 256 ML 94/377
NT 14 123 137 151 ML 1/4
NT 14 123 137 260 ML 99/397
NT 14 125 139 153 ML 1/4
NT 14 127 141 155 ML 1/4
NT 14 129 143 157 ML 1/4
NT 14 131 145 159 ML 1/4
NT 14 135 149 163 ML 1/4
NT 14 137 151 165 ML 1/4
NT 14 139 153 167 ML 1/4
NT 14 141 155 169 ML 1/4
NT 14 143 157 171 ML 1/4
NT 14 145 159 173 ML 1/4
NT 14 149 163 177 ML 1/4
NT 14 151 165 179 ML 1/4
NT 14 153 167 181 ML 1/4
NT 14 155 169 183 ML 1/4
NT 14 157 171 185 ML 1/4
NT 14 159 173 187 ML 1/4
NT 14 163 177 191 ML 1/4
NT 14 165 179 193 ML 1/4
NT 14 167 181 195 ML 1/4
NT 14 169 183 197 ML 1/4
NT 14 171 185 199 ML 1/4
NT 14 173 187 201 ML 1/4
NT 14 177 191 205 ML 1/4
NT 14 179 193 207 ML 1/4
NT 14 181 195 209 ML 1/4
NT 14 183 197 211 ML 1/4
NT 14 185 199 213 ML 1/4
NT 14 187 201 215 ML 1/4
NT 14 191 205 219 ML 1/4
NT 14 193 207 221 ML 1/4
NT 14 195 209 223 ML 1/4
NT 14 197 211 225 ML 1/4
NT 14 199 213 227 ML 1/4
NT 14 201 215 229 ML 1/4
NT 14 205 219 233 ML 1/4
NT 14 207 221 235 ML 1/4
NT 14 209 223 237 ML 1/4
NT 14 211 225 239 ML 1/4
NT 14 213 227 241 ML 1/4
NT 14 215 229 243 ML 1/4
NT 14 219 233 247 ML 1/4
NT 14 221 235 249 ML 1/4
NT 14 223 237 251 ML 1/4
NT 14 225 239 253 ML 1/4
NT 14 227 241 255 ML 1/4
NT 14 229 243 257 ML 1/4
NT 15 16 30 45 ML 1/4
NT 15 16 31 45 ML 13/47
NT 15 16 31 46 ML 19/77
NT 15 16 31 47 ML 19/78
NT 15 16 31 93 ML 5/18
NT 15 16 32 48 ML 1/4
NT 15 17 30 45 ML 1/4
NT 15 17 32 47 ML 12/49
NT 15 17 32 49 ML 20/81
NT 15 17 32 51 ML 13/47
NT 15 17 32 96 ML 31/113
NT 15 17 32 98 ML 32/115
NT 15 17 34 51 ML 1/4
NT 15 19 30 45 ML 1/4
NT 15 19 34 49 ML 1/4
NT 15 19 34 53 ML 1/4
NT 15 19 38 57 ML 1/4
NT 15 22 30 45 ML 1/4
NT 15 22 37 52 ML 22/89
NT 15 22 37 59 ML 1/4
NT 15 22 44 66 ML 1/4
NT 15 23 30 45 ML 1/4
NT 15 23 38 45 ML 17/61
NT 15 23 38 53 ML 1/4
NT 15 23 38 61 ML 1/4
NT 15 23 38 114 ML 12/43
NT 15 23 46 69 ML 1/4
NT 15 26 30 45 ML 1/4
NT 15 26 41 56 ML 24/97
NT 15 26 41 67 ML 1/4
NT 15 26 52 78 ML 1/4
NT 15 28 30 45 ML 1/4
NT 15 28 43 58 ML 25/101
NT 15 28 43 71 ML 14/57
NT 15 28 43 84 ML 8/29
NT 15 28 56 84 ML 1/4
NT 15 29 30 45 ML 1/4
NT 15 29 44 59 ML 18/73
NT 15 29 44 73 ML 29/117
NT 15 29 58 87 ML 1/4
NT 15 30 31 45 ML 1/4
NT 15 30 32 45 ML 1/4
NT 15 30 34 45 ML 1/4
NT 15 30 37 45 ML 1/4
NT 15 30 38 45 ML 1/4
NT 15 30 41 45 ML 1/4
NT 15 30 43 45 ML 1/4
NT 15 30 44 45 ML 1/4
NT 15 30 45 46 ML 1/4
NT 15 30 45 47 ML 1/4
NT 15 30 45 49 ML 1/4
NT 15 30 45 52 ML 1/4
NT 15 30 45 53 ML 1/4
NT 15 30 45 56 ML 1/4
NT 15 30 45 58 ML 1/4
NT 15 30 45 59 ML 1/4
NT 15 30 45 61 ML 1/4
NT 15 30 45 62 ML 1/4
NT 15 30 45 64 ML 1/4
NT 15 30 45 67 ML 1/4
NT 15 30 45 68 ML 1/4
NT 15 30 45 71 ML 1/4
NT 15 30 45 73 ML 1/4
NT 15 30 45 74 ML 1/4
NT 15 30 45 76 ML 1/4
NT 15 30 45 77 ML 1/4
NT 15 30 45 79 ML 1/4
NT 15 30 45 82 ML 1/4
NT 15 30 45 83 ML 1/4
NT 15 30 45 86 ML 1/4
NT 15 30 45 88 ML 1/4
NT 15 30 45 89 ML 1/4
NT 15 30 45 91 ML 1/4
NT 15 30 45 92 ML 1/4
NT 15 30 45 94 ML 1/4
NT 15 30 45 97 ML 1/4
NT 15 30 45 98 ML 1/4
NT 15 30 45 101 ML 1/4
NT 15 30 45 103 ML 1/4
NT 15 30 45 104 ML 1/4
NT 15 30 45 106 ML 1/4
NT 15 30 45 107 ML 1/4
NT 15 30 45 109 ML 1/4
NT 15 30 45 112 ML 1/4
NT 15 30 45 113 ML 1/4
NT 15 30 45 116 ML 1/4
NT 15 30 45 118 ML 1/4
NT 15 30 45 119 ML 1/4
NT 15 30 45 121 ML 1/4
NT 15 30 45 122 ML 1/4
NT 15 30 45 124 ML 1/4
NT 15 30 45 127 ML 1/4
NT 15 30 45 128 ML 1/4
NT 15 30 45 131 ML 1/4
NT 15 30 45 133 ML 1/4
NT 15 30 45 134 ML 1/4
NT 15 30 45 136 ML 1/4
NT 15 30 45 137 ML 1/4
NT 15 30 45 139 ML 1/4
NT 15 30 45 142 ML 1/4
NT 15 30 45 143 ML 1/4
NT 15 30 45 146 ML 1/4
NT 15 30 45 148 ML 1/4
NT 15 30 45 149 ML 1/4
NT 15 30 45 151 ML 1/4
NT 15 30 45 152 ML 1/4
NT 15 30 45 154 ML 1/4
NT 15 30 45 157 ML 1/4
NT 15 30 45 158 ML 1/4
NT 15 30 45 161 ML 1/4
NT 15 30 45 163 ML 1/4
NT 15 30 45 164 ML 1/4
NT 15 30 45 166 ML 1/4
NT 15 30 45 167 ML 1/4
NT 15 30 45 169 ML 1/4
NT 15 30 45 172 ML 1/4
NT 15 30 45 173 ML 1/4
NT 15 30 45 176 ML 1/4
NT 15 30 45 178 ML 1/4
NT 15 30 45 179 ML 1/4
NT 15 30 45 181 ML 1/4
NT 15 30 45 182 ML 1/4
NT 15 30 45 184 ML 1/4
NT 15 30 45 187 ML 1/4
NT 15 30 45 188 ML 1/4
NT 15 30 45 191 ML 1/4
NT 15 30 45 193 ML 1/4
NT 15 30 45 194 ML 1/4
NT 15 30 45 196 ML 1/4
NT 15 30 45 197 ML 1/4
NT 15 30 45 199 ML 1/4
NT 15 30 45 202 ML 1/4
NT 15 30 45 203 ML 1/4
NT 15 30 45 206 ML 1/4
NT 15 30 45 208 ML 1/4
NT 15 30 45 209 ML 1/4
NT 15 30 45 211 ML 1/4
NT 15 30 45 212 ML 1/4
NT 15 30 45 214 ML 1/4
NT 15 30 45 217 ML 1/4
NT 15 30 45 218 ML 1/4
NT 15 30 45 221 ML 1/4
NT 15 30 45 223 ML 1/4
NT 15 30 45 224 ML 1/4
NT 15 30 45 226 ML 1/4
NT 15 30 45 227 ML 1/4
NT 15 30 45 229 ML 1/4
NT 15 30 45 232 ML 1/4
NT 15 30 45 233 ML 1/4
NT 15 30 45 236 ML 1/4
NT 15 30 45 238 ML 1/4
NT 15 30 45 239 ML 1/4
NT 15 30 45 241 ML 1/4
NT 15 30 45 242 ML 1/4
NT 15 30 45 244 ML 1/4
NT 15 30 45 247 ML 1/4
NT 15 30 45 248 ML 1/4
NT 15 30 45 251 ML 1/4
NT 15 30 45 253 ML 1/4
NT 15 30 45 254 ML 1/4
NT 15 30 45 256 ML 1/4
NT 15 30 45 257 ML 1/4
NT 15 30 45 259 ML 1/4
NT 15 31 46 61 ML 1/4
NT 15 31 46 77 ML 1/4
NT 15 31 46 93 ML 17/61
NT 15 31 46 138 ML 47/169
NT 15 31 62 93 ML 1/4
NT 15 32 34 47 ML 22/79
NT 15 32 45 47 ML 22/79
NT 15 32 47 62 ML 27/109
NT 15 32 47 79 ML 31/126
NT 15 32 47 96 ML 40/143
NT 15 32 64 96 ML 1/4
NT 15 34 45 49 ML 23/83
NT 15 34 49 64 ML 28/113
NT 15 34 49 83 ML 1/4
NT 15 34 49 147 ML 5/18
NT 15 34 68 102 ML 1/4
NT 15 37 52 67 ML 22/89
NT 15 37 52 89 ML 35/141
NT 15 37 74 111 ML 1/4
NT 15 38 53 68 ML 30/121
NT 15 38 53 91 ML 1/4
NT 15 38 53 114 ML 19/68
NT 15 38 53 159 ML 55/197
NT 15 38 76 114 ML 1/4
NT 15 41 45 56 ML 27/97
NT 15 41 56 71 ML 24/97
NT 15 41 56 97 ML 38/153
NT 15 41 56 168 ML 17/61
NT 15 41 82 123 ML 1/4
NT 15 43 58 73 ML 1/4
NT 15 43 58 101 ML 1/4
NT 15 43 86 129 ML 1/4
NT 15 44 59 74 ML 33/133
NT 15 44 59 103 ML 20/81
NT 15 44 88 132 ML 1/4
NT 15 46 61 76 ML 34/137
NT 15 46 61 107 ML 1/4
NT 15 46 92 138 ML 1/4
NT 15 47 62 77 ML 1/4
NT 15 47 62 109 ML 1/4
NT 15 47 94 141 ML 1/4
NT 15 49 64 79 ML 28/113
NT 15 49 64 113 ML 44/177
NT 15 49 64 147 ML 59/211
NT 15 49 98 147 ML 1/4
NT 15 52 67 82 ML 37/149
NT 15 52 67 119 ML 23/93
NT 15 52 104 156 ML 1/4
NT 15 53 68 83 ML 30/121
NT 15 53 68 121 ML 47/189
NT 15 53 106 159 ML 1/4
NT 15 56 71 86 ML 39/157
NT 15 56 71 127 ML 49/198
NT 15 56 112 168 ML 1/4
NT 15 58 73 88 ML 40/161
NT 15 58 73 131 ML 1/4
NT 15 58 116 174 ML 1/4
NT 15 59 74 89 ML 1/4
NT 15 59 74 133 ML 1/4
NT 15 59 118 177 ML 1/4
NT 15 61 76 91 ML 34/137
NT 15 61 76 137 ML 53/213
NT 15 61 122 183 ML 1/4
NT 15 62 77 92 ML 42/169
NT 15 62 77 139 ML 1/4
NT 15 62 124 186 ML 1/4
NT 15 64 79 94 ML 43/173
NT 15 64 79 143 ML 55/222
NT 15 64 128 192 ML 1/4
NT 15 67 82 97 ML 1/4
NT 15 67 82 149 ML 1/4
NT 15 67 134 201 ML 1/4
NT 15 68 83 98 ML 45/181
NT 15 68 83 151 ML 29/117
NT 15 68 136 204 ML 1/4
NT 15 71 86 101 ML 1/4
NT 15 71 86 157 ML 1/4
NT 15 71 142 213 ML 1/4
NT 15 73 88 103 ML 40/161
NT 15 73 88 161 ML 62/249
NT 15 73 146 219 ML 1/4
NT 15 74 89 104 ML 48/193
NT 15 74 89 163 ML 1/4
NT 15 74 148 222 ML 1/4
NT 15 76 91 106 ML 49/197
NT 15 76 91 167 ML 32/129
NT 15 76 152 228 ML 1/4
NT 15 77 92 107 ML 42/169
NT 15 77 92 169 ML 65/261
NT 15 77 154 231 ML 1/4
NT 15 79 94 109 ML 1/4
NT 15 79 94 173 ML 1/4
NT 15 79 158 237 ML 1/4
NT 15 82 97 112 ML 52/209
NT 15 82 97 179 ML 1/4
NT 15 82 164 246 ML 1/4
NT 15 83 98 113 ML 1/4
NT 15 83 98 181 ML 1/4
NT 15 83 166 249 ML 1/4
NT 15 86 101 116 ML 54/217
NT 15 86 101 187 ML 1/4
NT 15 86 172 258 ML 1/4
NT 15 88 103 118 ML 55/221
NT 15 88 103 191 ML 73/294
NT 15 89 104 119 ML 48/193
NT 15 89 104 193 ML 74/297
NT 15 91 106 121 ML 1/4
NT 15 91 106 197 ML 1/4
NT 15 92 107 122 ML 57/229
NT 15 92 107 199 ML 38/153
NT 15 94 109 124 ML 58/233
NT 15 94 109 203 ML 1/4
NT 15 97 112 127 ML 52/209
NT 15 97 112 209 ML 80/321
NT 15 98 113 128 ML 60/241
NT 15 98 113 211 ML 1/4
NT 15 101 116 131 ML 54/217
NT 15 101 116 217 ML 83/333
NT 15 103 118 133 ML 1/4
NT 15 103 118 221 ML 1/4
NT 15 104 119 134 ML 63/253
NT 15 104 119 223 ML 85/342
NT 15 106 121 136 ML 64/257
NT 15 106 121 227 ML 1/4
NT 15 107 122 137 ML 1/4
NT 15 107 122 229 ML 1/4
NT 15 109 124 139 ML 58/233
NT 15 109 124 233 ML 89/357
NT 15 112 127 142 ML 67/269
NT 15 112 127 239 ML 91/366
NT 15 113 128 143 ML 60/241
NT 15 113 128 241 ML 92/369
NT 15 116 131 146 ML 69/277
NT 15 116 131 247 ML 47/189
NT 15 118 133 148 ML 70/281
NT 15 118 133 251 ML 1/4
NT 15 119 134 149 ML 1/4
NT 15 119 134 253 ML 1/4
NT 15 121 136 151 ML 64/257
NT 15 121 136 257 ML 98/393
NT 15 122 137 152 ML 72/289
NT 15 122 137 259 ML 1/4
NT 15 124 139 154 ML 73/293
NT 15 127 142 157 ML 1/4
NT 15 128 143 158 ML 75/301
NT 15 131 146 161 ML 1/4
NT 15 133 148 163 ML 70/281
NT 15 134 149 164 ML 78/313
NT 15 136 151 166 ML 79/317
NT 15 137 152 167 ML 72/289
NT 15 139 154 169 ML 1/4
NT 15 142 157 172 ML 82/329
NT 15 143 158 173 ML 1/4
NT 15 146 161 176 ML 84/337
NT 15 148 163 178 ML 85/341
NT 15 149 164 179 ML 78/313
NT 15 151 166 181 ML 1/4
NT 15 152 167 182 ML 87/349
NT 15 154 169 184 ML 88/353
NT 15 157 172 187 ML 82/329
NT 15 158 173 188 ML 90/361
NT 15 161 176 191 ML 84/337
NT 15 163 178 193 ML 1/4
NT 15 164 179 194 ML 93/373
NT 15 166 181 196 ML 94/377
NT 15 167 182 197 ML 1/4
NT 15 169 184 199 ML 88/353
NT 15 172 187 202 ML 97/389
NT 15 173 188 203 ML 90/361
NT 15 176 191 206 ML 99/397
NT 15 178 193 208 ML 100/401
NT 15 179 194 209 ML 1/4
NT 15 181 196 211 ML 94/377
NT 15 182 197 212 ML 102/409
NT 15 184 199 214 ML 103/413
NT 15 187 202 217 ML 1/4
NT 15 188 203 218 ML 105/421
NT 15 191 206 221 ML 1/4
NT 15 193 208 223 ML 100/401
NT 15 194 209 224 ML 108/433
NT 15 196 211 226 ML 109/437
NT 15 197 212 227 ML 102/409
NT 15 199 214 229 ML 1/4
NT 15 202 217 232 ML 112/449
NT 15 203 218 233 ML 1/4
NT 15 206 221 236 ML 114/457
NT 15 208 223 238 ML 115/461
NT 15 209 224 239 ML 108/433
NT 15 211 226 241 ML 1/4
NT 15 212 227 242 ML 117/469
NT 15 214 229 244 ML 118/473
NT 15 217 232 247 ML 112/449
NT 15 218 233 248 ML 120/481
NT 15 221 236 251 ML 114/457
NT 15 223 238 253 ML 1/4
NT 15 224 239 254 ML 123/493
NT 15 226 241 256 ML 124/497
NT 15 227 242 257 ML 1/4
NT 15 229 244 259 ML 118/473
NT 16 17 32 48 ML 1/4
NT 16 17 33 49 ML 16/65
NT 16 17 33 50 ML 12/49
NT 16 17 33 99 ML 32/115
NT 16 17 34 51 ML 1/4
NT 16 19 27 46 ML 12/43
NT 16 19 32 48 ML 1/4
NT 16 19 35 48 ML 5/18
NT 16 19 35 51 ML 21/86
NT 16 19 35 54 ML 22/89
NT 16 19 35 57 ML 14/51
NT 16 19 38 57 ML 1/4
NT 16 21 32 48 ML 1/4
NT 16 21 37 48 ML 8/29
NT 16 21 37 53 ML 17/69
NT 16 21 37 58 ML 13/53
NT 16 21 37 106 ML 40/143
NT 16 21 37 111 ML 35/127
NT 16 21 42 63 ML 1/4
NT 16 23 32 48 ML 1/4
NT 16 23 39 48 ML 8/29
NT 16 23 39 55 ML 23/94
NT 16 23 39 62 ML 25/101
NT 16 23 39 69 ML 5/18
NT 16 23 46 69 ML 1/4
NT 16 25 32 48 ML 1/4
NT 16 25 41 57 ML 18/73
NT 16 25 41 66 ML 14/57
NT 16 25 41 123 ML 41/148
NT 16 25 50 75 ML 1/4
NT 16 27 32 48 ML 1/4
NT 16 27 43 59 ML 25/102
NT 16 27 43 70 ML 28/113
NT 16 27 54 81 ML 1/4
NT 16 29 32 48 ML 1/4
NT 16 29 45 61 ML 19/77
NT 16 29 45 74 ML 15/61
NT 16 29 45 87 ML 17/61
NT 16 29 58 87 ML 1/4
NT 16 31 32 48 ML 1/4
NT 16 31 47 63 ML 27/110
NT 16 31 47 78 ML 31/125
NT 16 31 62 93 ML 1/4
NT 16 32 33 48 ML 1/4
NT 16 32 35 48 ML 1/4
NT 16 32 37 48 ML 1/4
NT 16 32 39 48 ML 1/4
NT 16 32 41 48 ML 1/4
NT 16 32 43 48 ML 1/4
NT 16 32 45 48 ML 1/4
NT 16 32 47 48 ML 1/4
NT 16 32 48 49 ML 1/4
NT 16 32 48 51 ML 1/4
NT 16 32 48 53 ML 1/4
NT 16 32 48 55 ML 1/4
NT 16 32 48 57 ML 1/4
NT 16 32 48 59 ML 1/4
NT 16 32 48 61 ML 1/4
NT 16 32 48 63 ML 1/4
NT 16 32 48 65 ML 1/4
NT 16 32 48 67 ML 1/4
NT 16 32 48 69 ML 1/4
NT 16 32 48 71 ML 1/4
NT 16 32 48 73 ML 1/4
NT 16 32 48 75 ML 1/4
NT 16 32 48 77 ML 1/4
NT 16 32 48 79 ML 1/4
NT 16 32 48 81 ML 1/4
NT 16 32 48 83 ML 1/4
NT 16 32 48 85 ML 1/4
NT 16 32 48 87 ML 1/4
NT 16 32 48 89 ML 1/4
NT 16 32 48 91 ML 1/4
NT 16 32 48 93 ML 1/4
NT 16 32 48 95 ML 1/4
NT 16 32 48 97 ML 1/4
NT 16 32 48 99 ML 1/4
NT 16 32 48 101 ML 1/4
NT 16 32 48 103 ML 1/4
NT 16 32 48 105 ML 1/4
NT 16 32 48 107 ML 1/4
NT 16 32 48 109 ML 1/4
NT 16 32 48 111 ML 1/4
NT 16 32 48 113 ML 1/4
NT 16 32 48 115 ML 1/4
NT 16 32 48 117 ML 1/4
NT 16 32 48 119 ML 1/4
NT 16 32 48 121 ML 1/4
NT 16 32 48 123 ML 1/4
NT 16 32 48 125 ML 1/4
NT 16 32 48 127 ML 1/4
NT 16 32 48 129 ML 1/4
NT 16 32 48 131 ML 1/4
NT 16 32 48 133 ML 1/4
NT 16 32 48 135 ML 1/4
NT 16 32 48 137 ML 1/4
NT 16 32 48 139 ML 1/4
NT 16 32 48 141 ML 1/4
NT 16 32 48 143 ML 1/4
NT 16 32 48 145 ML 1/4
NT 16 32 48 147 ML 1/4
NT 16 32 48 149 ML 1/4
NT 16 32 48 151 ML 1/4
NT 16 32 48 153 ML 1/4
NT 16 32 48 155 ML 1/4
NT 16 32 48 157 ML 1/4
NT 16 32 48 159 ML 1/4
NT 16 32 48 161 ML 1/4
NT 16 32 48 163 ML 1/4
NT 16 32 48 165 ML 1/4
NT 16 32 48 167 ML 1/4
NT 16 32 48 169 ML 1/4
NT 16 32 48 171 ML 1/4
NT 16 32 48 173 ML 1/4
NT 16 32 48 175 ML 1/4
NT 16 32 48 177 ML 1/4
NT 16 32 48 179 ML 1/4
NT 16 32 48 181 ML 1/4
NT 16 32 48 183 ML 1/4
NT 16 32 48 185 ML 1/4
NT 16 32 48 187 ML 1/4
NT 16 32 48 189 ML 1/4
NT 16 32 48 191 ML 1/4
NT 16 32 48 193 ML 1/4
NT 16 32 48 195 ML 1/4
NT 16 32 48 197 ML 1/4
NT 16 32 48 199 ML 1/4
NT 16 32 48 201 ML 1/4
NT 16 32 48 203 ML 1/4
NT 16 32 48 205 ML 1/4
NT 16 32 48 207 ML 1/4
NT 16 32 48 209 ML 1/4
NT 16 32 48 211 ML 1/4
NT 16 32 48 213 ML 1/4
NT 16 32 48 215 ML 1/4
NT 16 32 48 217 ML 1/4
NT 16 32 48 219 ML 1/4
NT 16 32 48 221 ML 1/4
NT 16 32 48 223 ML 1/4
NT 16 32 48 225 ML 1/4
NT 16 32 48 227 ML 1/4
NT 16 32 48 229 ML 1/4
NT 16 32 48 231 ML 1/4
NT 16 32 48 233 ML 1/4
NT 16 32 48 235 ML 1/4
NT 16 32 48 237 ML 1/4
NT 16 32 48 239 ML 1/4
NT 16 32 48 241 ML 1/4
NT 16 32 48 243 ML 1/4
NT 16 32 48 245 ML 1/4
NT 16 32 48 247 ML 1/4
NT 16 32 48 249 ML 1/4
NT 16 32 48 251 ML 1/4
NT 16 32 48 253 ML 1/4
NT 16 32 48 255 ML 1/4
NT 16 32 48 257 ML 1/4
NT 16 32 48 259 ML 1/4
NT 16 33 49 65 ML 20/81
NT 16 33 49 82 ML 16/65
NT 16 33 49 99 ML 41/148
NT 16 33 66 99 ML 1/4
NT 16 35 48 51 ML 12/43
NT 16 35 51 67 ML 29/118
NT 16 35 51 86 ML 34/137
NT 16 35 51 153 ML 47/169
NT 16 35 70 105 ML 1/4
NT 16 37 42 53 ML 22/79
NT 16 37 48 53 ML 5/18
NT 16 37 53 69 ML 21/85
NT 16 37 53 90 ML 17/69
NT 16 37 74 111 ML 1/4
NT 16 39 55 71 ML 31/126
NT 16 39 55 94 ML 37/149
NT 16 39 55 165 ML 19/68
NT 16 39 78 117 ML 1/4
NT 16 41 57 73 ML 22/89
NT 16 41 57 98 ML 18/73
NT 16 41 82 123 ML 1/4
NT 16 43 59 75 ML 33/134
NT 16 43 59 102 ML 40/161
NT 16 43 86 129 ML 1/4
NT 16 45 61 77 ML 23/93
NT 16 45 61 106 ML 19/77
NT 16 45 90 135 ML 1/4
NT 16 47 63 79 ML 35/142
NT 16 47 63 110 ML 43/173
NT 16 47 63 141 ML 19/68
NT 16 47 94 141 ML 1/4
NT 16 48 51 67 ML 33/118
NT 16 49 65 81 ML 24/97
NT 16 49 65 114 ML 20/81
NT 16 49 65 195 ML 59/211
NT 16 49 98 147 ML 1/4
NT 16 51 67 83 ML 37/150
NT 16 51 67 118 ML 46/185
NT 16 51 102 153 ML 1/4
NT 16 53 69 85 ML 25/101
NT 16 53 69 122 ML 21/85
NT 16 53 106 159 ML 1/4
NT 16 55 71 87 ML 39/158
NT 16 55 71 126 ML 49/197
NT 16 55 110 165 ML 1/4
NT 16 57 73 89 ML 26/105
NT 16 57 73 130 ML 22/89
NT 16 57 114 171 ML 1/4
NT 16 59 75 91 ML 41/166
NT 16 59 75 134 ML 52/209
NT 16 59 118 177 ML 1/4
NT 16 61 77 93 ML 27/109
NT 16 61 77 138 ML 23/93
NT 16 61 122 183 ML 1/4
NT 16 63 79 95 ML 43/174
NT 16 63 79 142 ML 55/221
NT 16 63 126 189 ML 1/4
NT 16 65 81 97 ML 28/113
NT 16 65 81 146 ML 24/97
NT 16 65 130 195 ML 1/4
NT 16 67 83 99 ML 45/182
NT 16 67 83 150 ML 58/233
NT 16 67 134 201 ML 1/4
NT 16 69 85 101 ML 29/117
NT 16 69 85 154 ML 25/101
NT 16 69 138 207 ML 1/4
NT 16 71 87 103 ML 47/190
NT 16 71 87 158 ML 61/245
NT 16 71 142 213 ML 1/4
NT 16 73 89 105 ML 30/121
NT 16 73 89 162 ML 26/105
NT 16 73 146 219 ML 1/4
NT 16 75 91 107 ML 49/198
NT 16 75 91 166 ML 64/257
NT 16 75 150 225 ML 1/4
NT 16 77 93 109 ML 31/125
NT 16 77 93 170 ML 27/109
NT 16 77 154 231 ML 1/4
NT 16 79 95 111 ML 51/206
NT 16 79 95 174 ML 67/269
NT 16 79 158 237 ML 1/4
NT 16 81 97 113 ML 32/129
NT 16 81 97 178 ML 28/113
NT 16 81 162 243 ML 1/4
NT 16 83 99 115 ML 53/214
NT 16 83 99 182 ML 70/281
NT 16 83 166 249 ML 1/4
NT 16 85 101 117 ML 33/133
NT 16 85 101 186 ML 29/117
NT 16 85 170 255 ML 1/4
NT 16 87 103 119 ML 55/222
NT 16 87 103 190 ML 73/293
NT 16 89 105 121 ML 34/137
NT 16 89 105 194 ML 30/121
NT 16 91 107 123 ML 57/230
NT 16 91 107 198 ML 76/305
NT 16 93 109 125 ML 35/141
NT 16 93 109 202 ML 31/125
NT 16 95 111 127 ML 59/238
NT 16 95 111 206 ML 79/317
NT 16 97 113 129 ML 36/145
NT 16 97 113 210 ML 32/129
NT 16 99 115 131 ML 61/246
NT 16 99 115 214 ML 82/329
NT 16 101 117 133 ML 37/149
NT 16 101 117 218 ML 33/133
NT 16 103 119 135 ML 63/254
NT 16 103 119 222 ML 85/341
NT 16 105 121 137 ML 38/153
NT 16 105 121 226 ML 34/137
NT 16 107 123 139 ML 65/262
NT 16 107 123 230 ML 88/353
NT 16 109 125 141 ML 39/157
NT 16 109 125 234 ML 35/141
NT 16 111 127 143 ML 67/270
NT 16 111 127 238 ML 91/365
NT 16 113 129 145 ML 40/161
NT 16 113 129 242 ML 36/145
NT 16 115 131 147 ML 69/278
NT 16 115 131 246 ML 94/377
NT 16 117 133 149 ML 41/165
NT 16 117 133 250 ML 37/149
NT 16 119 135 151 ML 71/286
NT 16 119 135 254 ML 97/389
NT 16 121 137 153 ML 42/169
NT 16 121 137 258 ML 38/153
NT 16 123 139 155 ML 73/294
NT 16 125 141 157 ML 43/173
NT 16 127 143 159 ML 75/302
NT 16 129 145 161 ML 44/177
NT 16 131 147 163 ML 77/310
NT 16 133 149 165 ML 45/181
NT 16 135 151 167 ML 79/318
NT 16 137 153 169 ML 46/185
NT 16 139 155 171 ML 81/326
NT 16 141 157 173 ML 47/189
NT 16 143 159 175 ML 83/334
NT 16 145 161 177 ML 48/193
NT 16 147 163 179 ML 85/342
NT 16 149 165 181 ML 49/197
NT 16 151 167 183 ML 87/350
NT 16 153 169 185 ML 50/201
NT 16 155 171 187 ML 89/358
NT 16 157 173 189 ML 51/205
NT 16 159 175 191 ML 91/366
NT 16 161 177 193 ML 52/209
NT 16 163 179 195 ML 93/374
NT 16 165 181 197 ML 53/213
NT 16 167 183 199 ML 95/382
NT 16 169 185 201 ML 54/217
NT 16 171 187 203 ML 97/390
NT 16 173 189 205 ML 55/221
NT 16 175 191 207 ML 99/398
NT 16 177 193 209 ML 56/225
NT 16 179 195 211 ML 101/406
NT 16 181 197 213 ML 57/229
NT 16 183 199 215 ML 103/414
NT 16 185 201 217 ML 58/233
NT 16 187 203 219 ML 105/422
NT 16 189 205 221 ML 59/237
NT 16 191 207 223 ML 107/430
NT 16 193 209 225 ML 60/241
NT 16 195 211 227 ML 109/438
NT 16 197 213 229 ML 61/245
NT 16 199 215 231 ML 111/446
NT 16 201 217 233 ML 62/249
NT 16 203 219 235 ML 113/454
NT 16 205 221 237 ML 63/253
NT 16 207 223 239 ML 115/462
NT 16 209 225 241 ML 64/257
NT 16 211 227 243 ML 117/470
NT 16 213 229 245 ML 65/261
NT 16 215 231 247 ML 119/478
NT 16 217 233 249 ML 66/265
NT 16 219 235 251 ML 121/486
NT 16 221 237 253 ML 67/269
NT 16 223 239 255 ML 123/494
NT 16 225 241 257 ML 68/273
NT 16 227 243 259 ML 125/502
NT 17 18 34 51 ML 1/4
NT 17 18 35 52 ML 17/69
NT 17 18 35 53 ML 1/4
NT 17 18 35 105 ML 17/61
NT 17 18 36 54 ML 1/4
NT 17 19 34 51 ML 1/4
NT 17 19 36 51 ML 8/29
NT 17 19 36 53 ML 22/89
NT 17 19 36 55 ML 13/53
NT 17 19 36 108 ML 35/127
NT 17 19 38 57 ML 1/4
NT 17 20 34 51 ML 1/4
NT 17 20 37 54 ML 14/57
NT 17 20 37 57 ML 19/77
NT 17 20 37 60 ML 5/18
NT 17 20 40 60 ML 1/4
NT 17 21 34 51 ML 1/4
NT 17 21 38 55 ML 1/4
NT 17 21 38 59 ML 1/4
NT 17 21 38 63 ML 28/101
NT 17 21 42 63 ML 1/4
NT 17 22 34 51 ML 1/4
NT 17 22 39 51 ML 17/61
NT 17 22 39 56 ML 18/73
NT 17 22 39 61 ML 1/4
NT 17 22 39 112 ML 12/43
NT 17 22 39 117 ML 37/134
NT 17 22 44 66 ML 1/4
NT 17 23 34 51 ML 1/4
NT 17 23 40 57 ML 24/97
NT 17 23 40 63 ML 14/57
NT 17 23 40 120 ML 40/143
NT 17 23 46 69 ML 1/4
NT 17 24 34 51 ML 1/4
NT 17 24 41 51 ML 18/65
NT 17 24 41 58 ML 16/65
NT 17 24 41 65 ML 22/89
NT 17 24 41 72 ML 8/29
NT 17 24 48 72 ML 1/4
NT 17 25 34 51 ML 1/4
NT 17 25 42 59 ML 1/4
NT 17 25 42 67 ML 1/4
NT 17 25 42 126 ML 40/143
NT 17 25 50 75 ML 1/4
NT 17 26 34 51 ML 1/4
NT 17 26 43 51 ML 13/47
NT 17 26 43 60 ML 19/77
NT 17 26 43 69 ML 1/4
NT 17 26 43 129 ML 43/155
NT 17 26 52 78 ML 1/4
NT 17 27 34 51 ML 1/4
NT 17 27 44 61 ML 26/105
NT 17 27 44 71 ML 15/61
NT 17 27 44 81 ML 17/61
NT 17 27 54 81 ML 1/4
NT 17 28 31 48 ML 22/79
NT 17 28 34 51 ML 1/4
NT 17 28 45 62 ML 18/73
NT 17 28 45 73 ML 25/101
NT 17 28 45 84 ML 12/43
NT 17 28 56 84 ML 1/4
NT 17 29 34 51 ML 1/4
NT 17 29 46 63 ML 1/4
NT 17 29 46 75 ML 1/4
NT 17 29 46 138 ML 43/155
NT 17 29 58 87 ML 1/4
NT 17 30 34 51 ML 1/4
NT 17 30 47 64 ML 20/81
NT 17 30 47 77 ML 1/4
NT 17 30 60 90 ML 1/4
NT 17 31 34 51 ML 1/4
NT 17 31 48 51 ML 22/79
NT 17 31 48 65 ML 28/113
NT 17 31 48 79 ML 16/65
NT 17 31 48 93 ML 18/65
NT 17 31 62 93 ML 1/4
NT 17 32 34 51 ML 1/4
NT 17 32 49 66 ML 20/81
NT 17 32 49 81 ML 28/113
NT 17 32 64 96 ML 1/4
NT 17 33 34 51 ML 1/4
NT 17 33 50 51 ML 28/101
NT 17 33 50 67 ML 1/4
NT 17 33 50 83 ML 1/4
NT 17 33 50 150 ML 17/61
NT 17 33 66 99 ML 1/4
NT 17 34 35 51 ML 1/4
NT 17 34 36 51 ML 1/4
NT 17 34 37 51 ML 1/4
NT 17 34 38 51 ML 1/4
NT 17 34 39 51 ML 1/4
NT 17 34 40 51 ML 1/4
NT 17 34 41 51 ML 1/4
NT 17 34 42 51 ML 1/4
NT 17 34 43 51 ML 1/4
NT 17 34 44 51 ML 1/4
NT 17 34 45 51 ML 1/4
NT 17 34 46 51 ML 1/4
NT 17 34 47 51 ML 1/4
NT 17 34 48 51 ML 1/4
NT 17 34 49 51 ML 1/4
NT 17 34 50 51 ML 1/4
NT 17 34 51 52 ML 1/4
NT 17 34 51 53 ML 1/4
NT 17 34 51 54 ML 1/4
NT 17 34 51 55 ML 1/4
NT 17 34 51 56 ML 1/4
NT 17 34 51 57 ML 1/4
NT 17 34 51 58 ML 1/4
NT 17 34 51 59 ML 1/4
NT 17 34 51 60 ML 1/4
NT 17 34 51 61 ML 1/4
NT 17 34 51 62 ML 1/4
NT 17 34 51 63 ML 1/4
NT 17 34 51 64 ML 1/4
NT 17 34 51 65 ML 1/4
NT 17 34 51 66 ML 1/4
NT 17 34 51 67 ML 1/4
NT 17 34 51 69 ML 1/4
NT 17 34 51 70 ML 1/4
NT 17 34 51 71 ML 1/4
NT 17 34 51 72 ML 1/4
NT 17 34 51 73 ML 1/4
NT 17 34 51 74 ML 1/4
NT 17 34 51 75 ML 1/4
NT 17 34 51 76 ML 1/4
NT 17 34 51 77 ML 1/4
NT 17 34 51 78 ML 1/4
NT 17 34 51 79 ML 1/4
NT 17 34 51 80 ML 1/4
NT 17 34 51 81 ML 1/4
NT 17 34 51 82 ML 1/4
NT 17 34 51 83 ML 1/4
NT 17 34 51 84 ML 1/4
NT 17 34 51 86 ML 1/4
NT 17 34 51 87 ML 1/4
NT 17 34 51 88 ML 1/4
NT 17 34 51 89 ML 1/4
NT 17 34 51 90 ML 1/4
NT 17 34 51 91 ML 1/4
NT 17 34 51 92 ML 1/4
NT 17 34 51 93 ML 1/4
NT 17 34 51 94 ML 1/4
NT 17 34 51 95 ML 1/4
NT 17 34 51 96 ML 1/4
NT 17 34 51 97 ML 1/4
NT 17 34 51 98 ML 1/4
NT 17 34 51 99 ML 1/4
NT 17 34 51 100 ML 1/4
NT 17 34 51 101 ML 1/4
NT 17 34 51 103 ML 1/4
NT 17 34 51 104 ML 1/4
NT 17 34 51 105 ML 1/4
NT 17 34 51 106 ML 1/4
NT 17 34 51 107 ML 1/4
NT 17 34 51 108 ML 1/4
NT 17 34 51 109 ML 1/4
NT 17 34 51 110 ML 1/4
NT 17 34 51 111 ML 1/4
NT 17 34 51 112 ML 1/4
NT 17 34 51 113 ML 1/4
NT 17 34 51 114 ML 1/4
NT 17 34 51 115 ML 1/4
NT 17 34 51 116 ML 1/4
NT 17 34 51 117 ML 1/4
NT 17 34 51 118 ML 1/4
NT 17 34 51 120 ML 1/4
NT 17 34 51 121 ML 1/4
NT 17 34 51 122 ML 1/4
NT 17 34 51 123 ML 1/4
NT 17 34 51 124 ML 1/4
NT 17 34 51 125 ML 1/4
NT 17 34 51 126 ML 1/4
NT 17 34 51 127 ML 1/4
NT 17 34 51 128 ML 1/4
NT 17 34 51 129 ML 1/4
NT 17 34 51 130 ML 1/4
NT 17 34 51 131 ML 1/4
NT 17 34 51 132 ML 1/4
NT 17 34 51 133 ML 1/4
NT 17 34 51 134 ML 1/4
NT 17 34 51 135 ML 1/4
NT 17 34 51 137 ML 1/4
NT 17 34 51 138 ML 1/4
NT 17 34 51 139 ML 1/4
NT 17 34 51 140 ML 1/4
NT 17 34 51 141 ML 1/4
NT 17 34 51 142 ML 1/4
NT 17 34 51 143 ML 1/4
NT 17 34 51 144 ML 1/4
NT 17 34 51 145 ML 1/4
NT 17 34 51 146 ML 1/4
NT 17 34 51 147 ML 1/4
NT 17 34 51 148 ML 1/4
NT 17 34 51 149 ML 1/4
NT 17 34 51 150 ML 1/4
NT 17 34 51 151 ML 1/4
NT 17 34 51 152 ML 1/4
NT 17 34 51 154 ML 1/4
NT 17 34 51 155 ML 1/4
NT 17 34 51 156 ML 1/4
NT 17 34 51 157 ML 1/4
NT 17 34 51 158 ML 1/4
NT 17 34 51 159 ML 1/4
NT 17 34 51 160 ML 1/4
NT 17 34 51 161 ML 1/4
NT 17 34 51 162 ML 1/4
NT 17 34 51 163 ML 1/4
NT 17 34 51 164 ML 1/4
NT 17 34 51 165 ML 1/4
NT 17 34 51 166 ML 1/4
NT 17 34 51 167 ML 1/4
NT 17 34 51 168 ML 1/4
NT 17 34 51 169 ML 1/4
NT 17 34 51 171 ML 1/4
NT 17 34 51 172 ML 1/4
NT 17 34 51 173 ML 1/4
NT 17 34 51 174 ML 1/4
NT 17 34 51 175 ML 1/4
NT 17 34 51 176 ML 1/4
NT 17 34 51 177 ML 1/4
NT 17 34 51 178 ML 1/4
NT 17 34 51 179 ML 1/4
NT 17 34 51 180 ML 1/4
NT 17 34 51 181 ML 1/4
NT 17 34 51 182 ML 1/4
NT 17 34 51 183 ML 1/4
NT 17 34 51 184 ML 1/4
NT 17 34 51 185 ML 1/4
NT 17 34 51 186 ML 1/4
NT 17 34 51 188 ML 1/4
NT 17 34 51 189 ML 1/4
NT 17 34 51 190 ML 1/4
NT 17 34 51 191 ML 1/4
NT 17 34 51 192 ML 1/4
NT 17 34 51 193 ML 1/4
NT 17 34 51 194 ML 1/4
NT 17 34 51 195 ML 1/4
NT 17 34 51 196 ML 1/4
NT 17 34 51 197 ML 1/4
NT 17 34 51 198 ML 1/4
NT 17 34 51 199 ML 1/4
NT 17 34 51 200 ML 1/4
NT 17 34 51 201 ML 1/4
NT 17 34 51 202 ML 1/4
NT 17 34 51 203 ML 1/4
NT 17 34 51 205 ML 1/4
NT 17 34 51 206 ML 1/4
NT 17 34 51 207 ML 1/4
NT 17 34 51 208 ML 1/4
NT 17 34 51 209 ML 1/4
NT 17 34 51 210 ML 1/4
NT 17 34 51 211 ML 1/4
NT 17 34 51 212 ML 1/4
NT 17 34 51 213 ML 1/4
NT 17 34 51 214 ML 1/4
NT 17 34 51 215 ML 1/4
NT 17 34 51 216 ML 1/4
NT 17 34 51 217 ML 1/4
NT 17 34 51 218 ML 1/4
NT 17 34 51 219 ML 1/4
NT 17 34 51 220 ML 1/4
NT 17 34 51 222 ML 1/4
NT 17 34 51 223 ML 1/4
NT 17 34 51 224 ML 1/4
NT 17 34 51 225 ML 1/4
NT 17 34 51 226 ML 1/4
NT 17 34 51 227 ML 1/4
NT 17 34 51 228 ML 1/4
NT 17 34 51 229 ML 1/4
NT 17 34 51 230 ML 1/4
NT 17 34 51 231 ML 1/4
NT 17 34 51 232 ML 1/4
NT 17 34 51 233 ML 1/4
NT 17 34 51 234 ML 1/4
NT 17 34 51 235 ML 1/4
NT 17 34 51 236 ML 1/4
NT 17 34 51 237 ML 1/4
NT 17 34 51 239 ML 1/4
NT 17 34 51 240 ML 1/4
NT 17 34 51 241 ML 1/4
NT 17 34 51 242 ML 1/4
NT 17 34 51 243 ML 1/4
NT 17 34 51 244 ML 1/4
NT 17 34 51 245 ML 1/4
NT 17 34 51 246 ML 1/4
NT 17 34 51 247 ML 1/4
NT 17 34 51 248 ML 1/4
NT 17 34 51 249 ML 1/4
NT 17 34 51 250 ML 1/4
NT 17 34 51 251 ML 1/4
NT 17 34 51 252 ML 1/4
NT 17 34 51 253 ML 1/4
NT 17 34 51 254 ML 1/4
NT 17 34 51 256 ML 1/4
NT 17 34 51 257 ML 1/4
NT 17 34 51 258 ML 1/4
NT 17 34 51 259 ML 1/4
NT 17 34 51 260 ML 1/4
NT 17 35 52 69 ML 30/121
NT 17 35 52 87 ML 17/69
NT 17 35 70 105 ML 1/4
NT 17 36 53 70 ML 22/89
NT 17 36 53 89 ML 31/125
NT 17 36 53 159 ML 49/176
NT 17 36 72 108 ML 1/4
NT 17 37 54 71 ML 1/4
NT 17 37 54 91 ML 1/4
NT 17 37 74 111 ML 1/4
NT 17 38 42 55 ML 26/93
NT 17 38 51 55 ML 26/93
NT 17 38 55 72 ML 23/93
NT 17 38 55 93 ML 1/4
NT 17 38 55 114 ML 47/169
NT 17 38 76 114 ML 1/4
NT 17 39 56 73 ML 32/129
NT 17 39 56 95 ML 18/73
NT 17 39 78 117 ML 1/4
NT 17 40 51 57 ML 27/97
NT 17 40 57 74 ML 24/97
NT 17 40 57 97 ML 34/137
NT 17 40 57 171 ML 59/211
NT 17 40 80 120 ML 1/4
NT 17 41 58 75 ML 1/4
NT 17 41 58 99 ML 1/4
NT 17 41 82 123 ML 1/4
NT 17 42 59 76 ML 25/101
NT 17 42 59 101 ML 1/4
NT 17 42 84 126 ML 1/4
NT 17 43 60 77 ML 34/137
NT 17 43 60 103 ML 19/77
NT 17 43 60 180 ML 55/197
NT 17 43 86 129 ML 1/4
NT 17 44 61 78 ML 26/105
NT 17 44 61 105 ML 37/149
NT 17 44 88 132 ML 1/4
NT 17 45 62 79 ML 1/4
NT 17 45 62 107 ML 1/4
NT 17 45 62 135 ML 55/197
NT 17 45 90 135 ML 1/4
NT 17 46 63 80 ML 27/109
NT 17 46 63 109 ML 1/4
NT 17 46 92 138 ML 1/4
NT 17 47 51 64 ML 31/111
NT 17 47 64 81 ML 36/145
NT 17 47 64 111 ML 20/81
NT 17 47 94 141 ML 1/4
NT 17 48 65 82 ML 28/113
NT 17 48 65 113 ML 40/161
NT 17 48 96 144 ML 1/4
NT 17 49 66 83 ML 1/4
NT 17 49 66 115 ML 1/4
NT 17 49 98 147 ML 1/4
NT 17 50 67 84 ML 29/117
NT 17 50 67 117 ML 1/4
NT 17 50 67 201 ML 61/218
NT 17 50 100 150 ML 1/4
NT 17 52 69 86 ML 30/121
NT 17 52 69 121 ML 43/173
NT 17 52 104 156 ML 1/4
NT 17 53 70 87 ML 1/4
NT 17 53 70 123 ML 1/4
NT 17 53 106 159 ML 1/4
NT 17 54 71 88 ML 31/125
NT 17 54 71 125 ML 1/4
NT 17 54 108 162 ML 1/4
NT 17 55 72 89 ML 40/161
NT 17 55 72 127 ML 45/182
NT 17 55 110 165 ML 1/4
NT 17 56 73 90 ML 32/129
NT 17 56 73 129 ML 46/185
NT 17 56 112 168 ML 1/4
NT 17 57 74 91 ML 1/4
NT 17 57 74 131 ML 1/4
NT 17 57 114 171 ML 1/4
NT 17 58 75 92 ML 33/133
NT 17 58 75 133 ML 1/4
NT 17 58 116 174 ML 1/4
NT 17 59 76 93 ML 42/169
NT 17 59 76 135 ML 24/97
NT 17 59 118 177 ML 1/4
NT 17 60 77 94 ML 34/137
NT 17 60 77 137 ML 49/197
NT 17 60 120 180 ML 1/4
NT 17 61 78 95 ML 1/4
NT 17 61 78 139 ML 1/4
NT 17 61 122 183 ML 1/4
NT 17 62 79 96 ML 35/141
NT 17 62 79 141 ML 1/4
NT 17 62 124 186 ML 1/4
NT 17 63 80 97 ML 44/177
NT 17 63 80 143 ML 51/206
NT 17 63 126 189 ML 1/4
NT 17 64 81 98 ML 36/145
NT 17 64 81 145 ML 52/209
NT 17 64 128 192 ML 1/4
NT 17 65 82 99 ML 1/4
NT 17 65 82 147 ML 1/4
NT 17 65 130 195 ML 1/4
NT 17 66 83 100 ML 37/149
NT 17 66 83 149 ML 1/4
NT 17 66 132 198 ML 1/4
NT 17 67 84 101 ML 46/185
NT 17 67 84 151 ML 27/109
NT 17 67 134 201 ML 1/4
NT 17 69 86 103 ML 1/4
NT 17 69 86 155 ML 1/4
NT 17 69 138 207 ML 1/4
NT 17 70 87 104 ML 39/157
NT 17 70 87 157 ML 1/4
NT 17 70 140 210 ML 1/4
NT 17 71 88 105 ML 48/193
NT 17 71 88 159 ML 57/230
NT 17 71 142 213 ML 1/4
NT 17 72 89 106 ML 40/161
NT 17 72 89 161 ML 58/233
NT 17 72 144 216 ML 1/4
NT 17 73 90 107 ML 1/4
NT 17 73 90 163 ML 1/4
NT 17 73 146 219 ML 1/4
NT 17 74 91 108 ML 41/165
NT 17 74 91 165 ML 1/4
NT 17 74 148 222 ML 1/4
NT 17 75 92 109 ML 50/201
NT 17 75 92 167 ML 30/121
NT 17 75 150 225 ML 1/4
NT 17 76 93 110 ML 42/169
NT 17 76 93 169 ML 61/245
NT 17 76 152 228 ML 1/4
NT 17 77 94 111 ML 1/4
NT 17 77 94 171 ML 1/4
NT 17 77 154 231 ML 1/4
NT 17 78 95 112 ML 43/173
NT 17 78 95 173 ML 1/4
NT 17 78 156 234 ML 1/4
NT 17 79 96 113 ML 52/209
NT 17 79 96 175 ML 63/254
NT 17 79 158 237 ML 1/4
NT 17 80 97 114 ML 44/177
NT 17 80 97 177 ML 64/257
NT 17 80 160 240 ML 1/4
NT 17 81 98 115 ML 1/4
NT 17 81 98 179 ML 1/4
NT 17 81 162 243 ML 1/4
NT 17 82 99 116 ML 45/181
NT 17 82 99 181 ML 1/4
NT 17 82 164 246 ML 1/4
NT 17 83 100 117 ML 54/217
NT 17 83 100 183 ML 33/133
NT 17 83 166 249 ML 1/4
NT 17 84 101 118 ML 46/185
NT 17 84 101 185 ML 67/269
NT 17 84 168 252 ML 1/4
NT 17 86 103 120 ML 47/189
NT 17 86 103 189 ML 1/4
NT 17 86 172 258 ML 1/4
NT 17 87 104 121 ML 56/225
NT 17 87 104 191 ML 69/278
NT 17 88 105 122 ML 48/193
NT 17 88 105 193 ML 70/281
NT 17 89 106 123 ML 1/4
NT 17 89 106 195 ML 1/4
NT 17 90 107 124 ML 49/197
NT 17 90 107 197 ML 1/4
NT 17 91 108 125 ML 58/233
NT 17 91 108 199 ML 36/145
NT 17 92 109 126 ML 50/201
NT 17 92 109 201 ML 73/293
NT 17 93 110 127 ML 1/4
NT 17 93 110 203 ML 1/4
NT 17 94 111 128 ML 51/205
NT 17 94 111 205 ML 1/4
NT 17 95 112 129 ML 60/241
NT 17 95 112 207 ML 75/302
NT 17 96 113 130 ML 52/209
NT 17 96 113 209 ML 76/305
NT 17 97 114 131 ML 1/4
NT 17 97 114 211 ML 1/4
NT 17 98 115 132 ML 53/213
NT 17 98 115 213 ML 1/4
NT 17 99 116 133 ML 62/249
NT 17 99 116 215 ML 39/157
NT 17 100 117 134 ML 54/217
NT 17 100 117 217 ML 79/317
NT 17 101 118 135 ML 1/4
NT 17 101 118 219 ML 1/4
NT 17 103 120 137 ML 64/257
NT 17 103 120 223 ML 81/326
NT 17 104 121 138 ML 56/225
NT 17 104 121 225 ML 82/329
NT 17 105 122 139 ML 1/4
NT 17 105 122 227 ML 1/4
NT 17 106 123 140 ML 57/229
NT 17 106 123 229 ML 1/4
NT 17 107 124 141 ML 66/265
NT 17 107 124 231 ML 42/169
NT 17 108 125 142 ML 58/233
NT 17 108 125 233 ML 85/341
NT 17 109 126 143 ML 1/4
NT 17 109 126 235 ML 1/4
NT 17 110 127 144 ML 59/237
NT 17 110 127 237 ML 1/4
NT 17 111 128 145 ML 68/273
NT 17 111 128 239 ML 87/350
NT 17 112 129 146 ML 60/241
NT 17 112 129 241 ML 88/353
NT 17 113 130 147 ML 1/4
NT 17 113 130 243 ML 1/4
NT 17 114 131 148 ML 61/245
NT 17 114 131 245 ML 1/4
NT 17 115 132 149 ML 70/281
NT 17 115 132 247 ML 45/181
NT 17 116 133 150 ML 62/249
NT 17 116 133 249 ML 91/365
NT 17 117 134 151 ML 1/4
NT 17 117 134 251 ML 1/4
NT 17 118 135 152 ML 63/253
NT 17 118 135 253 ML 1/4
NT 17 120 137 154 ML 64/257
NT 17 120 137 257 ML 94/377
NT 17 121 138 155 ML 1/4
NT 17 121 138 259 ML 1/4
NT 17 122 139 156 ML 65/261
NT 17 123 140 157 ML 74/297
NT 17 124 141 158 ML 66/265
NT 17 125 142 159 ML 1/4
NT 17 126 143 160 ML 67/269
NT 17 127 144 161 ML 76/305
NT 17 128 145 162 ML 68/273
NT 17 129 146 163 ML 1/4
NT 17 130 147 164 ML 69/277
NT 17 131 148 165 ML 78/313
NT 17 132 149 166 ML 70/281
NT 17 133 150 167 ML 1/4
NT 17 134 151 168 ML 71/285
NT 17 135 152 169 ML 80/321
NT 17 137 154 171 ML 1/4
NT 17 138 155 172 ML 73/293
NT 17 139 156 173 ML 82/329
NT 17 140 157 174 ML 74/297
NT 17 141 158 175 ML 1/4
NT 17 142 159 176 ML 75/301
NT 17 143 160 177 ML 84/337
NT 17 144 161 178 ML 76/305
NT 17 145 162 179 ML 1/4
NT 17 146 163 180 ML 77/309
NT 17 147 164 181 ML 86/345
NT 17 148 165 182 ML 78/313
NT 17 149 166 183 ML 1/4
NT 17 150 167 184 ML 79/317
NT 17 151 168 185 ML 88/353
NT 17 152 169 186 ML 80/321
NT 17 154 171 188 ML 81/325
NT 17 155 172 189 ML 90/361
NT 17 156 173 190 ML 82/329
NT 17 157 174 191 ML 1/4
NT 17 158 175 192 ML 83/333
NT 17 159 176 193 ML 92/369
NT 17 160 177 194 ML 84/337
NT 17 161 178 195 ML 1/4
NT 17 162 179 196 ML 85/341
NT 17 163 180 197 ML 94/377
NT 17 164 181 198 ML 86/345
NT 17 165 182 199 ML 1/4
NT 17 166 183 200 ML 87/349
NT 17 167 184 201 ML 96/385
NT 17 168 185 202 ML 88/353
NT 17 169 186 203 ML 1/4
NT 17 171 188 205 ML 98/393
NT 17 172 189 206 ML 90/361
NT 17 173 190 207 ML 1/4
NT 17 174 191 208 ML 91/365
NT 17 175 192 209 ML 100/401
NT 17 176 193 210 ML 92/369
NT 17 177 194 211 ML 1/4
NT 17 178 195 212 ML 93/373
NT 17 179 196 213 ML 102/409
NT 17 180 197 214 ML 94/377
NT 17 181 198 215 ML 1/4
NT 17 182 199 216 ML 95/381
NT 17 183 200 217 ML 104/417
NT 17 184 201 218 ML 96/385
NT 17 185 202 219 ML 1/4
NT 17 186 203 220 ML 97/389
NT 17 188 205 222 ML 98/393
NT 17 189 206 223 ML 1/4
NT 17 190 207 224 ML 99/397
NT 17 191 208 225 ML 108/433
NT 17 192 209 226 ML 100/401
NT 17 193 210 227 ML 1/4
NT 17 194 211 228 ML 101/405
NT 17 195 212 229 ML 110/441
NT 17 196 213 230 ML 102/409
NT 17 197 214 231 ML 1/4
NT 17 198 215 232 ML 103/413
NT 17 199 216 233 ML 112/449
NT 17 200 217 234 ML 104/417
NT 17 201 218 235 ML 1/4
NT 17 202 219 236 ML 105/421
NT 17 203 220 237 ML 114/457
NT 17 205 222 239 ML 1/4
NT 17 206 223 240 ML 107/429
NT 17 207 224 241 ML 116/465
NT 17 208 225 242 ML 108/433
NT 17 209 226 243 ML 1/4
NT 17 210 227 244 ML 109/437
NT 17 211 228 245 ML 118/473
NT 17 212 229 246 ML 110/441
NT 17 213 230 247 ML 1/4
NT 17 214 231 248 ML 111/445
NT 17 215 232 249 ML 120/481
NT 17 216 233 250 ML 112/449
NT 17 217 234 251 ML 1/4
NT 17 218 235 252 ML 113/453
NT 17 219 236 253 ML 122/489
NT 17 220 237 254 ML 114/457
NT 17 222 239 256 ML 115/461
NT 17 223 240 257 ML 124/497
NT 17 224 241 258 ML 116/465
NT 17 225 242 259 ML 1/4
NT 17 226 243 260 ML 117/469
NT 18 19 36 54 ML 1/4
NT 18 19 37 55 ML 1/4
NT 18 19 37 56 ML 23/93
NT 18 19 37 57 ML 13/47
NT 18 19 37 111 ML 12/43
NT 18 19 38 57 ML 1/4
NT 18 22 29 47 ML 18/65
NT 18 23 36 54 ML 1/4
NT 18 23 41 59 ML 1/4
NT 18 23 41 64 ML 26/105
NT 18 23 41 123 ML 13/47
NT 18 23 46 69 ML 1/4
NT 18 25 36 54 ML 1/4
NT 18 25 43 54 ML 19/68
NT 18 25 43 61 ML 1/4
NT 18 25 43 68 ML 23/93
NT 18 25 43 75 ML 17/61
NT 18 25 50 75 ML 1/4
NT 18 29 36 54 ML 1/4
NT 18 29 47 54 ML 28/101
NT 18 29 47 65 ML 1/4
NT 18 29 47 76 ML 26/105
NT 18 29 47 87 ML 18/65
NT 18 29 58 87 ML 1/4
NT 18 31 36 54 ML 1/4
NT 18 31 49 67 ML 1/4
NT 18 31 49 80 ML 32/129
NT 18 31 62 93 ML 1/4
NT 18 35 36 54 ML 1/4
NT 18 35 53 71 ML 1/4
NT 18 35 53 88 ML 35/141
NT 18 35 70 105 ML 1/4
NT 18 36 37 54 ML 1/4
NT 18 36 41 54 ML 1/4
NT 18 36 43 54 ML 1/4
NT 18 36 47 54 ML 1/4
NT 18 36 49 54 ML 1/4
NT 18 36 53 54 ML 1/4
NT 18 36 54 55 ML 1/4
NT 18 36 54 59 ML 1/4
NT 18 36 54 61 ML 1/4
NT 18 36 54 65 ML 1/4
NT 18 36 54 67 ML 1/4
NT 18 36 54 71 ML 1/4
NT 18 36 54 73 ML 1/4
NT 18 36 54 77 ML 1/4
NT 18 36 54 79 ML 1/4
NT 18 36 54 83 ML 1/4
NT 18 36 54 85 ML 1/4
NT 18 36 54 89 ML 1/4
NT 18 36 54 91 ML 1/4
NT 18 36 54 95 ML 1/4
NT 18 36 54 97 ML 1/4
NT 18 36 54 101 ML 1/4
NT 18 36 54 103 ML 1/4
NT 18 36 54 107 ML 1/4
NT 18 36 54 109 ML 1/4
NT 18 36 54 113 ML 1/4
NT 18 36 54 115 ML 1/4
NT 18 36 54 119 ML 1/4
NT 18 36 54 121 ML 1/4
NT 18 36 54 125 ML 1/4
NT 18 36 54 127 ML 1/4
NT 18 36 54 131 ML 1/4
NT 18 36 54 133 ML 1/4
NT 18 36 54 137 ML 1/4
NT 18 36 54 139 ML 1/4
NT 18 36 54 143 ML 1/4
NT 18 36 54 145 ML 1/4
NT 18 36 54 149 ML 1/4
NT 18 36 54 151 ML 1/4
NT 18 36 54 155 ML 1/4
NT 18 36 54 157 ML 1/4
NT 18 36 54 161 ML 1/4
NT 18 36 54 163 ML 1/4
NT 18 36 54 167 ML 1/4
NT 18 36 54 169 ML 1/4
NT 18 36 54 173 ML 1/4
NT 18 36 54 175 ML 1/4
NT 18 36 54 179 ML 1/4
NT 18 36 54 181 ML 1/4
NT 18 36 54 185 ML 1/4
NT 18 36 54 187 ML 1/4
NT 18 36 54 191 ML 1/4
NT 18 36 54 193 ML 1/4
NT 18 36 54 197 ML 1/4
NT 18 36 54 199 ML 1/4
NT 18 36 54 203 ML 1/4
NT 18 36 54 205 ML 1/4
NT 18 36 54 209 ML 1/4
NT 18 36 54 211 ML 1/4
NT 18 36 54 215 ML 1/4
NT 18 36 54 217 ML 1/4
NT 18 36 54 221 ML 1/4
NT 18 36 54 223 ML 1/4
NT 18 36 54 227 ML 1/4
NT 18 36 54 229 ML 1/4
NT 18 36 54 233 ML 1/4
NT 18 36 54 235 ML 1/4
NT 18 36 54 239 ML 1/4
NT 18 36 54 241 ML 1/4
NT 18 36 54 245 ML 1/4
NT 18 36 54 247 ML 1/4
NT 18 36 54 251 ML 1/4
NT 18 36 54 253 ML 1/4
NT 18 36 54 257 ML 1/4
NT 18 36 54 259 ML 1/4
NT 18 37 55 73 ML 1/4
NT 18 37 55 92 ML 32/129
NT 18 37 55 165 ML 17/61
NT 18 37 74 111 ML 1/4
NT 18 41 59 77 ML 1/4
NT 18 41 59 100 ML 35/141
NT 18 41 59 177 ML 61/218
NT 18 41 82 123 ML 1/4
NT 18 43 50 61 ML 26/93
NT 18 43 54 61 ML 29/104
NT 18 43 61 79 ML 1/4
NT 18 43 61 104 ML 41/165
NT 18 43 61 129 ML 53/190
NT 18 43 86 129 ML 1/4
NT 18 47 65 83 ML 1/4
NT 18 47 65 112 ML 44/177
NT 18 47 94 141 ML 1/4
NT 18 49 67 85 ML 1/4
NT 18 49 67 116 ML 41/165
NT 18 49 98 147 ML 1/4
NT 18 53 71 89 ML 1/4
NT 18 53 71 124 ML 44/177
NT 18 53 106 159 ML 1/4
NT 18 55 73 91 ML 1/4
NT 18 55 73 128 ML 50/201
NT 18 55 110 165 ML 1/4
NT 18 59 77 95 ML 1/4
NT 18 59 77 136 ML 53/213
NT 18 59 118 177 ML 1/4
NT 18 61 79 97 ML 1/4
NT 18 61 79 140 ML 50/201
NT 18 61 122 183 ML 1/4
NT 18 65 83 101 ML 1/4
NT 18 65 83 148 ML 53/213
NT 18 65 130 195 ML 1/4
NT 18 67 85 103 ML 1/4
NT 18 67 85 152 ML 59/237
NT 18 67 134 201 ML 1/4
NT 18 71 89 107 ML 1/4
NT 18 71 89 160 ML 62/249
NT 18 71 142 213 ML 1/4
NT 18 73 91 109 ML 1/4
NT 18 73 91 164 ML 59/237
NT 18 73 146 219 ML 1/4
NT 18 77 95 113 ML 1/4
NT 18 77 95 172 ML 62/249
NT 18 77 154 231 ML 1/4
NT 18 79 97 115 ML 1/4
NT 18 79 97 176 ML 68/273
NT 18 79 158 237 ML 1/4
NT 18 83 101 119 ML 1/4
NT 18 83 101 184 ML 71/285
NT 18 83 166 249 ML 1/4
NT 18 85 103 121 ML 1/4
NT 18 85 103 188 ML 68/273
NT 18 85 170 255 ML 1/4
NT 18 89 107 125 ML 1/4
NT 18 89 107 196 ML 71/285
NT 18 91 109 127 ML 1/4
NT 18 91 109 200 ML 77/309
NT 18 95 113 131 ML 1/4
NT 18 95 113 208 ML 80/321
NT 18 97 115 133 ML 1/4
NT 18 97 115 212 ML 77/309
NT 18 101 119 137 ML 1/4
NT 18 101 119 220 ML 80/321
NT 18 103 121 139 ML 1/4
NT 18 103 121 224 ML 86/345
NT 18 107 125 143 ML 1/4
NT 18 107 125 232 ML 89/357
NT 18 109 127 145 ML 1/4
NT 18 109 127 236 ML 86/345
NT 18 113 131 149 ML 1/4
NT 18 113 131 244 ML 89/357
NT 18 115 133 151 ML 1/4
NT 18 115 133 248 ML 95/381
NT 18 119 137 155 ML 1/4
NT 18 119 137 256 ML 98/393
NT 18 121 139 157 ML 1/4
NT 18 121 139 260 ML 95/381
NT 18 125 143 161 ML 1/4
NT 18 127 145 163 ML 1/4
NT 18 131 149 167 ML 1/4
NT 18 133 151 169 ML 1/4
NT 18 137 155 173 ML 1/4
NT 18 139 157 175 ML 1/4
NT 18 143 161 179 ML 1/4
NT 18 145 163 181 ML 1/4
NT 18 149 167 185 ML 1/4
NT 18 151 169 187 ML 1/4
NT 18 155 173 191 ML 1/4
NT 18 157 175 193 ML 1/4
NT 18 161 179 197 ML 1/4
NT 18 163 181 199 ML 1/4
NT 18 167 185 203 ML 1/4
NT 18 169 187 205 ML 1/4
NT 18 173 191 209 ML 1/4
NT 18 175 193 211 ML 1/4
NT 18 179 197 215 ML 1/4
NT 18 181 199 217 ML 1/4
NT 18 185 203 221 ML 1/4
NT 18 187 205 223 ML 1/4
NT 18 191 209 227 ML 1/4
NT 18 193 211 229 ML 1/4
NT 18 197 215 233 ML 1/4
NT 18 199 217 235 ML 1/4
NT 18 203 221 239 ML 1/4
NT 18 205 223 241 ML 1/4
NT 18 209 227 245 ML 1/4
NT 18 211 229 247 ML 1/4
NT 18 215 233 251 ML 1/4
NT 18 217 235 253 ML 1/4
NT 18 221 239 257 ML 1/4
NT 18 223 241 259 ML 1/4
NT 19 20 38 57 ML 1/4
NT 19 20 39 58 ML 24/97
NT 19 20 39 59 ML 12/49
NT 19 20 39 60 ML 8/29
NT 19 20 39 117 ML 19/68
NT 19 20 40 60 ML 1/4
NT 19 21 38 57 ML 1/4
NT 19 21 40 57 ML 17/61
NT 19 21 40 59 ML 15/61
NT 19 21 40 61 ML 25/101
NT 19 21 40 118 ML 17/61
NT 19 21 40 120 ML 13/47
NT 19 21 42 63 ML 1/4
NT 19 22 30 49 ML 19/68
NT 19 22 38 57 ML 1/4
NT 19 22 41 60 ML 25/101
NT 19 22 41 63 ML 1/4
NT 19 22 44 66 ML 1/4
NT 19 23 38 57 ML 1/4
NT 19 23 42 57 ML 18/65
NT 19 23 42 61 ML 1/4
NT 19 23 42 65 ML 1/4
NT 19 23 42 69 ML 17/61
NT 19 23 46 69 ML 1/4
NT 19 24 38 57 ML 1/4
NT 19 24 43 62 ML 26/105
NT 19 24 43 67 ML 27/110
NT 19 24 43 72 ML 32/115
NT 19 24 43 129 ML 41/148
NT 19 24 48 72 ML 1/4
NT 19 25 38 57 ML 1/4
NT 19 25 44 57 ML 28/101
NT 19 25 44 63 ML 17/69
NT 19 25 44 69 ML 28/113
NT 19 25 50 75 ML 1/4
NT 19 26 38 57 ML 1/4
NT 19 26 45 64 ML 27/109
NT 19 26 45 71 ML 1/4
NT 19 26 52 78 ML 1/4
NT 19 27 38 57 ML 1/4
NT 19 27 46 65 ML 1/4
NT 19 27 46 73 ML 1/4
NT 19 27 46 81 ML 18/65
NT 19 27 54 81 ML 1/4
NT 19 28 38 57 ML 1/4
NT 19 28 47 66 ML 28/113
NT 19 28 47 75 ML 15/61
NT 19 28 47 141 ML 47/169
NT 19 28 56 84 ML 1/4
NT 19 29 38 57 ML 1/4
NT 19 29 48 67 ML 19/77
NT 19 29 48 77 ML 31/125
NT 19 29 58 87 ML 1/4
NT 19 30 38 57 ML 1/4
NT 19 30 49 57 ML 22/79
NT 19 30 49 68 ML 29/117
NT 19 30 49 79 ML 1/4
NT 19 30 49 90 ML 19/68
NT 19 30 60 90 ML 1/4
NT 19 31 38 57 ML 1/4
NT 19 31 50 69 ML 1/4
NT 19 31 50 81 ML 1/4
NT 19 31 50 93 ML 40/143
NT 19 31 50 150 ML 47/169
NT 19 31 62 93 ML 1/4
NT 19 32 38 57 ML 1/4
NT 19 32 51 57 ML 5/18
NT 19 32 51 70 ML 30/121
NT 19 32 51 83 ML 33/134
NT 19 32 64 96 ML 1/4
NT 19 33 38 57 ML 1/4
NT 19 33 52 71 ML 21/85
NT 19 33 52 85 ML 34/137
NT 19 33 66 99 ML 1/4
NT 19 34 38 57 ML 1/4
NT 19 34 53 72 ML 31/125
NT 19 34 53 87 ML 1/4
NT 19 34 53 102 ML 5/18
NT 19 34 68 102 ML 1/4
NT 19 35 38 57 ML 1/4
NT 19 35 54 73 ML 1/4
NT 19 35 54 89 ML 1/4
NT 19 35 54 162 ML 55/197
NT 19 35 70 105 ML 1/4
NT 19 36 38 57 ML 1/4
NT 19 36 55 74 ML 32/129
NT 19 36 55 91 ML 18/73
NT 19 36 72 108 ML 1/4
NT 19 37 38 57 ML 1/4
NT 19 37 56 57 ML 26/93
NT 19 37 56 75 ML 23/93
NT 19 37 56 93 ML 37/149
NT 19 37 74 111 ML 1/4
NT 19 38 39 57 ML 1/4
NT 19 38 40 57 ML 1/4
NT 19 38 41 57 ML 1/4
NT 19 38 42 57 ML 1/4
NT 19 38 43 57 ML 1/4
NT 19 38 44 57 ML 1/4
NT 19 38 45 57 ML 1/4
NT 19 38 46 57 ML 1/4
NT 19 38 47 57 ML 1/4
NT 19 38 48 57 ML 1/4
NT 19 38 49 57 ML 1/4
NT 19 38 50 57 ML 1/4
NT 19 38 51 57 ML 1/4
NT 19 38 52 57 ML 1/4
NT 19 38 53 57 ML 1/4
NT 19 38 54 57 ML 1/4
NT 19 38 55 57 ML 1/4
NT 19 38 56 57 ML 1/4
NT 19 38 57 58 ML 1/4
NT 19 38 57 59 ML 1/4
NT 19 38 57 60 ML 1/4
NT 19 38 57 61 ML 1/4
NT 19 38 57 62 ML 1/4
NT 19 38 57 63 ML 1/4
NT 19 38 57 64 ML 1/4
NT 19 38 57 65 ML 1/4
NT 19 38 57 66 ML 1/4
NT 19 38 57 67 ML 1/4
NT 19 38 57 68 ML 1/4
NT 19 38 57 69 ML 1/4
NT 19 38 57 70 ML 1/4
NT 19 38 57 71 ML 1/4
NT 19 38 57 72 ML 1/4
NT 19 38 57 73 ML 1/4
NT 19 38 57 74 ML 1/4
NT 19 38 57 75 ML 1/4
NT 19 38 57 77 ML 1/4
NT 19 38 57 78 ML 1/4
NT 19 38 57 79 ML 1/4
NT 19 38 57 80 ML 1/4
NT 19 38 57 81 ML 1/4
NT 19 38 57 82 ML 1/4
NT 19 38 57 83 ML 1/4
NT 19 38 57 84 ML 1/4
NT 19 38 57 85 ML 1/4
NT 19 38 57 86 ML 1/4
NT 19 38 57 87 ML 1/4
NT 19 38 57 88 ML 1/4
NT 19 38 57 89 ML 1/4
NT 19 38 57 90 ML 1/4
NT 19 38 57 91 ML 1/4
NT 19 38 57 92 ML 1/4
NT 19 38 57 93 ML 1/4
NT 19 38 57 94 ML 1/4
NT 19 38 57 96 ML 1/4
NT 19 38 57 97 ML 1/4
NT 19 38 57 98 ML 1/4
NT 19 38 57 99 ML 1/4
NT 19 38 57 100 ML 1/4
NT 19 38 57 101 ML 1/4
NT 19 38 57 102 ML 1/4
NT 19 38 57 103 ML 1/4
NT 19 38 57 104 ML 1/4
NT 19 38 57 105 ML 1/4
NT 19 38 57 106 ML 1/4
NT 19 38 57 107 ML 1/4
NT 19 38 57 108 ML 1/4
NT 19 38 57 109 ML 1/4
NT 19 38 57 110 ML 1/4
NT 19 38 57 111 ML 1/4
NT 19 38 57 112 ML 1/4
NT 19 38 57 113 ML 1/4
NT 19 38 57 115 ML 1/4
NT 19 38 57 116 ML 1/4
NT 19 38 57 117 ML 1/4
NT 19 38 57 118 ML 1/4
NT 19 38 57 119 ML 1/4
NT 19 38 57 120 ML 1/4
NT 19 38 57 121 ML 1/4
NT 19 38 57 122 ML 1/4
NT 19 38 57 123 ML 1/4
NT 19 38 57 124 ML 1/4
NT 19 38 57 125 ML 1/4
NT 19 38 57 126 ML 1/4
NT 19 38 57 127 ML 1/4
NT 19 38 57 128 ML 1/4
NT 19 38 57 129 ML 1/4
NT 19 38 57 130 ML 1/4
NT 19 38 57 131 ML 1/4
NT 19 38 57 132 ML 1/4
NT 19 38 57 134 ML 1/4
NT 19 38 57 135 ML 1/4
NT 19 38 57 136 ML 1/4
NT 19 38 57 137 ML 1/4
NT 19 38 57 138 ML 1/4
NT 19 38 57 139 ML 1/4
NT 19 38 57 140 ML 1/4
NT 19 38 57 141 ML 1/4
NT 19 38 57 142 ML 1/4
NT 19 38 57 143 ML 1/4
NT 19 38 57 144 ML 1/4
NT 19 38 57 145 ML 1/4
NT 19 38 57 146 ML 1/4
NT 19 38 57 147 ML 1/4
NT 19 38 57 148 ML 1/4
NT 19 38 57 149 ML 1/4
NT 19 38 57 150 ML 1/4
NT 19 38 57 151 ML 1/4
NT 19 38 57 153 ML 1/4
NT 19 38 57 154 ML 1/4
NT 19 38 57 155 ML 1/4
NT 19 38 57 156 ML 1/4
NT 19 38 57 157 ML 1/4
NT 19 38 57 158 ML 1/4
NT 19 38 57 159 ML 1/4
NT 19 38 57 160 ML 1/4
NT 19 38 57 161 ML 1/4
NT 19 38 57 162 ML 1/4
NT 19 38 57 163 ML 1/4
NT 19 38 57 164 ML 1/4
NT 19 38 57 165 ML 1/4
NT 19 38 57 166 ML 1/4
NT 19 38 57 167 ML 1/4
NT 19 38 57 168 ML 1/4
NT 19 38 57 169 ML 1/4
NT 19 38 57 170 ML 1/4
NT 19 38 57 172 ML 1/4
NT 19 38 57 173 ML 1/4
NT 19 38 57 174 ML 1/4
NT 19 38 57 175 ML 1/4
NT 19 38 57 176 ML 1/4
NT 19 38 57 177 ML 1/4
NT 19 38 57 178 ML 1/4
NT 19 38 57 179 ML 1/4
NT 19 38 57 180 ML 1/4
NT 19 38 57 181 ML 1/4
NT 19 38 57 182 ML 1/4
NT 19 38 57 183 ML 1/4
NT 19 38 57 184 ML 1/4
NT 19 38 57 185 ML 1/4
NT 19 38 57 186 ML 1/4
NT 19 38 57 187 ML 1/4
NT 19 38 57 188 ML 1/4
NT 19 38 57 189 ML 1/4
NT 19 38 57 191 ML 1/4
NT 19 38 57 192 ML 1/4
NT 19 38 57 193 ML 1/4
NT 19 38 57 194 ML 1/4
NT 19 38 57 195 ML 1/4
NT 19 38 57 196 ML 1/4
NT 19 38 57 197 ML 1/4
NT 19 38 57 198 ML 1/4
NT 19 38 57 199 ML 1/4
NT 19 38 57 200 ML 1/4
NT 19 38 57 201 ML 1/4
NT 19 38 57 202 ML 1/4
NT 19 38 57 203 ML 1/4
NT 19 38 57 204 ML 1/4
NT 19 38 57 205 ML 1/4
NT 19 38 57 206 ML 1/4
NT 19 38 57 207 ML 1/4
NT 19 38 57 208 ML 1/4
NT 19 38 57 210 ML 1/4
NT 19 38 57 211 ML 1/4
NT 19 38 57 212 ML 1/4
NT 19 38 57 213 ML 1/4
NT 19 38 57 214 ML 1/4
NT 19 38 57 215 ML 1/4
NT 19 38 57 216 ML 1/4
NT 19 38 57 217 ML 1/4
NT 19 38 57 218 ML 1/4
NT 19 38 57 219 ML 1/4
NT 19 38 57 220 ML 1/4
NT 19 38 57 221 ML 1/4
NT 19 38 57 222 ML 1/4
NT 19 38 57 223 ML 1/4
NT 19 38 57 224 ML 1/4
NT 19 38 57 225 ML 1/4
NT 19 38 57 226 ML 1/4
NT 19 38 57 227 ML 1/4
NT 19 38 57 229 ML 1/4
NT 19 38 57 230 ML 1/4
NT 19 38 57 231 ML 1/4
NT 19 38 57 232 ML 1/4
NT 19 38 57 233 ML 1/4
NT 19 38 57 234 ML 1/4
NT 19 38 57 235 ML 1/4
NT 19 38 57 236 ML 1/4
NT 19 38 57 237 ML 1/4
NT 19 38 57 238 ML 1/4
NT 19 38 57 239 ML 1/4
NT 19 38 57 240 ML 1/4
NT 19 38 57 241 ML 1/4
NT 19 38 57 242 ML 1/4
NT 19 38 57 243 ML 1/4
NT 19 38 57 244 ML 1/4
NT 19 38 57 245 ML 1/4
NT 19 38 57 246 ML 1/4
NT 19 38 57 248 ML 1/4
NT 19 38 57 249 ML 1/4
NT 19 38 57 250 ML 1/4
NT 19 38 57 251 ML 1/4
NT 19 38 57 252 ML 1/4
NT 19 38 57 253 ML 1/4
NT 19 38 57 254 ML 1/4
NT 19 38 57 255 ML 1/4
NT 19 38 57 256 ML 1/4
NT 19 38 57 257 ML 1/4
NT 19 38 57 258 ML 1/4
NT 19 38 57 259 ML 1/4
NT 19 38 57 260 ML 1/4
NT 19 39 57 58 ML 27/97
NT 19 39 58 77 ML 1/4
NT 19 39 58 97 ML 1/4
NT 19 39 78 117 ML 1/4
NT 19 40 59 78 ML 34/137
NT 19 40 59 99 ML 39/158
NT 19 40 80 120 ML 1/4
NT 19 41 60 79 ML 25/101
NT 19 41 60 101 ML 40/161
NT 19 41 60 123 ML 17/61
NT 19 41 82 123 ML 1/4
NT 19 42 61 80 ML 35/141
NT 19 42 61 103 ML 1/4
NT 19 42 84 126 ML 1/4
NT 19 43 62 81 ML 1/4
NT 19 43 62 105 ML 1/4
NT 19 43 86 129 ML 1/4
NT 19 44 63 82 ML 36/145
NT 19 44 63 107 ML 21/85
NT 19 44 88 132 ML 1/4
NT 19 45 64 83 ML 27/109
NT 19 45 64 109 ML 43/173
NT 19 45 64 192 ML 59/211
NT 19 45 90 135 ML 1/4
NT 19 46 57 65 ML 31/111
NT 19 46 65 84 ML 37/149
NT 19 46 65 111 ML 1/4
NT 19 46 92 138 ML 1/4
NT 19 47 66 85 ML 1/4
NT 19 47 66 113 ML 1/4
NT 19 47 94 141 ML 1/4
NT 19 48 67 86 ML 38/153
NT 19 48 67 115 ML 45/182
NT 19 48 67 144 ML 59/211
NT 19 48 96 144 ML 1/4
NT 19 49 68 87 ML 29/117
NT 19 49 68 117 ML 46/185
NT 19 49 98 147 ML 1/4
NT 19 50 69 88 ML 39/157
NT 19 50 69 119 ML 1/4
NT 19 50 100 150 ML 1/4
NT 19 51 70 89 ML 1/4
NT 19 51 70 121 ML 1/4
NT 19 51 102 153 ML 1/4
NT 19 52 71 90 ML 40/161
NT 19 52 71 123 ML 24/97
NT 19 52 104 156 ML 1/4
NT 19 53 72 91 ML 31/125
NT 19 53 72 125 ML 49/197
NT 19 53 106 159 ML 1/4
NT 19 54 73 92 ML 41/165
NT 19 54 73 127 ML 1/4
NT 19 54 108 162 ML 1/4
NT 19 55 74 93 ML 1/4
NT 19 55 74 129 ML 1/4
NT 19 55 110 165 ML 1/4
NT 19 56 75 94 ML 42/169
NT 19 56 75 131 ML 51/206
NT 19 56 112 168 ML 1/4
NT 19 58 77 96 ML 43/173
NT 19 58 77 135 ML 1/4
NT 19 58 116 174 ML 1/4
NT 19 59 78 97 ML 1/4
NT 19 59 78 137 ML 1/4
NT 19 59 118 177 ML 1/4
NT 19 60 79 98 ML 44/177
NT 19 60 79 139 ML 27/109
NT 19 60 120 180 ML 1/4
NT 19 61 80 99 ML 35/141
NT 19 61 80 141 ML 55/221
NT 19 61 122 183 ML 1/4
NT 19 62 81 100 ML 45/181
NT 19 62 81 143 ML 1/4
NT 19 62 124 186 ML 1/4
NT 19 63 82 101 ML 1/4
NT 19 63 82 145 ML 1/4
NT 19 63 126 189 ML 1/4
NT 19 64 83 102 ML 46/185
NT 19 64 83 147 ML 57/230
NT 19 64 128 192 ML 1/4
NT 19 65 84 103 ML 37/149
NT 19 65 84 149 ML 58/233
NT 19 65 130 195 ML 1/4
NT 19 66 85 104 ML 47/189
NT 19 66 85 151 ML 1/4
NT 19 66 132 198 ML 1/4
NT 19 67 86 105 ML 1/4
NT 19 67 86 153 ML 1/4
NT 19 67 134 201 ML 1/4
NT 19 68 87 106 ML 48/193
NT 19 68 87 155 ML 30/121
NT 19 68 136 204 ML 1/4
NT 19 69 88 107 ML 39/157
NT 19 69 88 157 ML 61/245
NT 19 69 138 207 ML 1/4
NT 19 70 89 108 ML 49/197
NT 19 70 89 159 ML 1/4
NT 19 70 140 210 ML 1/4
NT 19 71 90 109 ML 1/4
NT 19 71 90 161 ML 1/4
NT 19 71 142 213 ML 1/4
NT 19 72 91 110 ML 50/201
NT 19 72 91 163 ML 63/254
NT 19 72 144 216 ML 1/4
NT 19 73 92 111 ML 41/165
NT 19 73 92 165 ML 64/257
NT 19 73 146 219 ML 1/4
NT 19 74 93 112 ML 51/205
NT 19 74 93 167 ML 1/4
NT 19 74 148 222 ML 1/4
NT 19 75 94 113 ML 1/4
NT 19 75 94 169 ML 1/4
NT 19 75 150 225 ML 1/4
NT 19 77 96 115 ML 43/173
NT 19 77 96 173 ML 67/269
NT 19 77 154 231 ML 1/4
NT 19 78 97 116 ML 53/213
NT 19 78 97 175 ML 1/4
NT 19 78 156 234 ML 1/4
NT 19 79 98 117 ML 1/4
NT 19 79 98 177 ML 1/4
NT 19 79 158 237 ML 1/4
NT 19 80 99 118 ML 54/217
NT 19 80 99 179 ML 69/278
NT 19 80 160 240 ML 1/4
NT 19 81 100 119 ML 45/181
NT 19 81 100 181 ML 70/281
NT 19 81 162 243 ML 1/4
NT 19 82 101 120 ML 55/221
NT 19 82 101 183 ML 1/4
NT 19 82 164 246 ML 1/4
NT 19 83 102 121 ML 1/4
NT 19 83 102 185 ML 1/4
NT 19 83 166 249 ML 1/4
NT 19 84 103 122 ML 56/225
NT 19 84 103 187 ML 36/145
NT 19 84 168 252 ML 1/4
NT 19 85 104 123 ML 47/189
NT 19 85 104 189 ML 73/293
NT 19 85 170 255 ML 1/4
NT 19 86 105 124 ML 57/229
NT 19 86 105 191 ML 1/4
NT 19 86 172 258 ML 1/4
NT 19 87 106 125 ML 1/4
NT 19 87 106 193 ML 1/4
NT 19 88 107 126 ML 58/233
NT 19 88 107 195 ML 75/302
NT 19 89 108 127 ML 49/197
NT 19 89 108 197 ML 76/305
NT 19 90 109 128 ML 59/237
NT 19 90 109 199 ML 1/4
NT 19 91 110 129 ML 1/4
NT 19 91 110 201 ML 1/4
NT 19 92 111 130 ML 60/241
NT 19 92 111 203 ML 39/157
NT 19 93 112 131 ML 51/205
NT 19 93 112 205 ML 79/317
NT 19 94 113 132 ML 61/245
NT 19 94 113 207 ML 1/4
NT 19 96 115 134 ML 62/249
NT 19 96 115 211 ML 81/326
NT 19 97 116 135 ML 53/213
NT 19 97 116 213 ML 82/329
NT 19 98 117 136 ML 63/253
NT 19 98 117 215 ML 1/4
NT 19 99 118 137 ML 1/4
NT 19 99 118 217 ML 1/4
NT 19 100 119 138 ML 64/257
NT 19 100 119 219 ML 42/169
NT 19 101 120 139 ML 55/221
NT 19 101 120 221 ML 85/341
NT 19 102 121 140 ML 65/261
NT 19 102 121 223 ML 1/4
NT 19 103 122 141 ML 1/4
NT 19 103 122 225 ML 1/4
NT 19 104 123 142 ML 66/265
NT 19 104 123 227 ML 87/350
NT 19 105 124 143 ML 57/229
NT 19 105 124 229 ML 88/353
NT 19 106 125 144 ML 67/269
NT 19 106 125 231 ML 1/4
NT 19 107 126 145 ML 1/4
NT 19 107 126 233 ML 1/4
NT 19 108 127 146 ML 68/273
NT 19 108 127 235 ML 45/181
NT 19 109 128 147 ML 59/237
NT 19 109 128 237 ML 91/365
NT 19 110 129 148 ML 69/277
NT 19 110 129 239 ML 1/4
NT 19 111 130 149 ML 1/4
NT 19 111 130 241 ML 1/4
NT 19 112 131 150 ML 70/281
NT 19 112 131 243 ML 93/374
NT 19 113 132 151 ML 61/245
NT 19 113 132 245 ML 94/377
NT 19 115 134 153 ML 1/4
NT 19 115 134 249 ML 1/4
NT 19 116 135 154 ML 72/289
NT 19 116 135 251 ML 48/193
NT 19 117 136 155 ML 63/253
NT 19 117 136 253 ML 97/389
NT 19 118 137 156 ML 73/293
NT 19 118 137 255 ML 1/4
NT 19 119 138 157 ML 1/4
NT 19 119 138 257 ML 1/4
NT 19 120 139 158 ML 74/297
NT 19 120 139 259 ML 99/398
NT 19 121 140 159 ML 65/261
NT 19 122 141 160 ML 75/301
NT 19 123 142 161 ML 1/4
NT 19 124 143 162 ML 76/305
NT 19 125 144 163 ML 67/269
NT 19 126 145 164 ML 77/309
NT 19 127 146 165 ML 1/4
NT 19 128 147 166 ML 78/313
NT 19 129 148 167 ML 69/277
NT 19 130 149 168 ML 79/317
NT 19 131 150 169 ML 1/4
NT 19 132 151 170 ML 80/321
NT 19 134 153 172 ML 81/325
NT 19 135 154 173 ML 1/4
NT 19 136 155 174 ML 82/329
NT 19 137 156 175 ML 73/293
NT 19 138 157 176 ML 83/333
NT 19 139 158 177 ML 1/4
NT 19 140 159 178 ML 84/337
NT 19 141 160 179 ML 75/301
NT 19 142 161 180 ML 85/341
NT 19 143 162 181 ML 1/4
NT 19 144 163 182 ML 86/345
NT 19 145 164 183 ML 77/309
NT 19 146 165 184 ML 87/349
NT 19 147 166 185 ML 1/4
NT 19 148 167 186 ML 88/353
NT 19 149 168 187 ML 79/317
NT 19 150 169 188 ML 89/357
NT 19 151 170 189 ML 1/4
NT 19 153 172 191 ML 81/325
NT 19 154 173 192 ML 91/365
NT 19 155 174 193 ML 1/4
NT 19 156 175 194 ML 92/369
NT 19 157 176 195 ML 83/333
NT 19 158 177 196 ML 93/373
NT 19 159 178 197 ML 1/4
NT 19 160 179 198 ML 94/377
NT 19 161 180 199 ML 85/341
NT 19 162 181 200 ML 95/381
NT 19 163 182 201 ML 1/4
NT 19 164 183 202 ML 96/385
NT 19 165 184 203 ML 87/349
NT 19 166 185 204 ML 97/389
NT 19 167 186 205 ML 1/4
NT 19 168 187 206 ML 98/393
NT 19 169 188 207 ML 89/357
NT 19 170 189 208 ML 99/397
NT 19 172 191 210 ML 100/401
NT 19 173 192 211 ML 91/365
NT 19 174 193 212 ML 101/405
NT 19 175 194 213 ML 1/4
NT 19 176 195 214 ML 102/409
NT 19 177 196 215 ML 93/373
NT 19 178 197 216 ML 103/413
NT 19 179 198 217 ML 1/4
NT 19 180 199 218 ML 104/417
NT 19 181 200 219 ML 95/381
NT 19 182 201 220 ML 105/421
NT 19 183 202 221 ML 1/4
NT 19 184 203 222 ML 106/425
NT 19 185 204 223 ML 97/389
NT 19 186 205 224 ML 107/429
NT 19 187 206 225 ML 1/4
NT 19 188 207 226 ML 108/433
NT 19 189 208 227 ML 99/397
NT 19 191 210 229 ML 1/4
NT 19 192 211 230 ML 110/441
NT 19 193 212 231 ML 101/405
NT 19 194 213 232 ML 111/445
NT 19 195 214 233 ML 1/4
NT 19 196 215 234 ML 112/449
NT 19 197 216 235 ML 103/413
NT 19 198 217 236 ML 113/453
NT 19 199 218 237 ML 1/4
NT 19 200 219 238 ML 114/457
NT 19 201 220 239 ML 105/421
NT 19 202 221 240 ML 115/461
NT 19 203 222 241 ML 1/4
NT 19 204 223 242 ML 116/465
NT 19 205 224 243 ML 107/429
NT 19 206 225 244 ML 117/469
NT 19 207 226 245 ML 1/4
NT 19 208 227 246 ML 118/473
NT 19 210 229 248 ML 119/477
NT 19 211 230 249 ML 1/4
NT 19 212 231 250 ML 120/481
NT 19 213 232 251 ML 111/445
NT 19 214 233 252 ML 121/485
NT 19 215 234 253 ML 1/4
NT 19 216 235 254 ML 122/489
NT 19 217 236 255 ML 113/453
NT 19 218 237 256 ML 123/493
NT 19 219 238 257 ML 1/4
NT 19 220 239 258 ML 124/497
NT 19 221 240 259 ML 115/461
NT 19 222 241 260 ML 125/501
NT 20 21 31 52 ML 5/18
NT 20 21 40 60 ML 1/4
NT 20 21 41 60 ML 28/101
NT 20 21 41 61 ML 20/81
NT 20 21 41 62 ML 15/61
NT 20 21 41 63 ML 17/61
NT 20 21 41 123 ML 40/143
NT 20 21 41 124 ML 46/165
NT 20 21 42 63 ML 1/4
NT 20 23 40 60 ML 1/4
NT 20 23 43 63 ML 13/53
NT 20 23 43 66 ML 27/109
NT 20 23 46 69 ML 1/4
NT 20 26 33 53 ML 12/43
NT 20 27 40 60 ML 1/4
NT 20 27 47 67 ML 14/57
NT 20 27 47 74 ML 30/121
NT 20 27 54 81 ML 1/4
NT 20 29 40 60 ML 1/4
NT 20 29 49 69 ML 22/89
NT 20 29 49 78 ML 17/69
NT 20 29 49 87 ML 19/68
NT 20 29 49 147 ML 49/176
NT 20 29 58 87 ML 1/4
NT 20 31 40 60 ML 1/4
NT 20 31 51 71 ML 15/61
NT 20 31 51 82 ML 33/133
NT 20 31 62 93 ML 1/4
NT 20 33 40 60 ML 1/4
NT 20 33 53 60 ML 12/43
NT 20 33 53 73 ML 23/93
NT 20 33 53 86 ML 18/73
NT 20 33 66 99 ML 1/4
NT 20 37 40 60 ML 1/4
NT 20 37 57 77 ML 24/97
NT 20 37 57 94 ML 19/77
NT 20 37 74 111 ML 1/4
NT 20 39 40 60 ML 1/4
NT 20 39 59 79 ML 17/69
NT 20 39 59 98 ML 39/157
NT 20 39 59 117 ML 22/79
NT 20 39 59 177 ML 55/197
NT 20 39 78 117 ML 1/4
NT 20 40 41 60 ML 1/4
NT 20 40 43 60 ML 1/4
NT 20 40 47 60 ML 1/4
NT 20 40 49 60 ML 1/4
NT 20 40 51 60 ML 1/4
NT 20 40 53 60 ML 1/4
NT 20 40 57 60 ML 1/4
NT 20 40 59 60 ML 1/4
NT 20 40 60 61 ML 1/4
NT 20 40 60 63 ML 1/4
NT 20 40 60 67 ML 1/4
NT 20 40 60 69 ML 1/4
NT 20 40 60 71 ML 1/4
NT 20 40 60 73 ML 1/4
NT 20 40 60 77 ML 1/4
NT 20 40 60 79 ML 1/4
NT 20 40 60 81 ML 1/4
NT 20 40 60 83 ML 1/4
NT 20 40 60 87 ML 1/4
NT 20 40 60 89 ML 1/4
NT 20 40 60 91 ML 1/4
NT 20 40 60 93 ML 1/4
NT 20 40 60 97 ML 1/4
NT 20 40 60 99 ML 1/4
NT 20 40 60 101 ML 1/4
NT 20 40 60 103 ML 1/4
NT 20 40 60 107 ML 1/4
NT 20 40 60 109 ML 1/4
NT 20 40 60 111 ML 1/4
NT 20 40 60 113 ML 1/4
NT 20 40 60 117 ML 1/4
NT 20 40 60 119 ML 1/4
NT 20 40 60 121 ML 1/4
NT 20 40 60 123 ML 1/4
NT 20 40 60 127 ML 1/4
NT 20 40 60 129 ML 1/4
NT 20 40 60 131 ML 1/4
NT 20 40 60 133 ML 1/4
NT 20 40 60 137 ML 1/4
NT 20 40 60 139 ML 1/4
NT 20 40 60 141 ML 1/4
NT 20 40 60 143 ML 1/4
NT 20 40 60 147 ML 1/4
NT 20 40 60 149 ML 1/4
NT 20 40 60 151 ML 1/4
NT 20 40 60 153 ML 1/4
NT 20 40 60 157 ML 1/4
NT 20 40 60 159 ML 1/4
NT 20 40 60 161 ML 1/4
NT 20 40 60 163 ML 1/4
NT 20 40 60 167 ML 1/4
NT 20 40 60 169 ML 1/4
NT 20 40 60 171 ML 1/4
NT 20 40 60 173 ML 1/4
NT 20 40 60 177 ML 1/4
NT 20 40 60 179 ML 1/4
NT 20 40 60 181 ML 1/4
NT 20 40 60 183 ML 1/4
NT 20 40 60 187 ML 1/4
NT 20 40 60 189 ML 1/4
NT 20 40 60 191 ML 1/4
NT 20 40 60 193 ML 1/4
NT 20 40 60 197 ML 1/4
NT 20 40 60 199 ML 1/4
NT 20 40 60 201 ML 1/4
NT 20 40 60 203 ML 1/4
NT 20 40 60 207 ML 1/4
NT 20 40 60 209 ML 1/4
NT 20 40 60 211 ML 1/4
NT 20 40 60 213 ML 1/4
NT 20 40 60 217 ML 1/4
NT 20 40 60 219 ML 1/4
NT 20 40 60 221 ML 1/4
NT 20 40 60 223 ML 1/4
NT 20 40 60 227 ML 1/4
NT 20 40 60 229 ML 1/4
NT 20 40 60 231 ML 1/4
NT 20 40 60 233 ML 1/4
NT 20 40 60 237 ML 1/4
NT 20 40 60 239 ML 1/4
NT 20 40 60 241 ML 1/4
NT 20 40 60 243 ML 1/4
NT 20 40 60 247 ML 1/4
NT 20 40 60 249 ML 1/4
NT 20 40 60 251 ML 1/4
NT 20 40 60 253 ML 1/4
NT 20 40 60 257 ML 1/4
NT 20 40 60 259 ML 1/4
NT 20 41 61 81 ML 25/101
NT 20 41 61 102 ML 20/81
NT 20 41 82 123 ML 1/4
NT 20 43 63 83 ML 18/73
NT 20 43 63 106 ML 42/169
NT 20 43 86 129 ML 1/4
NT 20 47 67 87 ML 19/77
NT 20 47 67 114 ML 45/181
NT 20 47 94 141 ML 1/4
NT 20 49 60 69 ML 33/118
NT 20 49 69 89 ML 27/109
NT 20 49 69 118 ML 22/89
NT 20 49 98 147 ML 1/4
NT 20 51 71 91 ML 20/81
NT 20 51 71 122 ML 48/193
NT 20 51 102 153 ML 1/4
NT 20 53 73 93 ML 28/113
NT 20 53 73 126 ML 23/93
NT 20 53 106 159 ML 1/4
NT 20 57 77 97 ML 29/117
NT 20 57 77 134 ML 24/97
NT 20 57 114 171 ML 1/4
NT 20 59 79 99 ML 22/89
NT 20 59 79 138 ML 54/217
NT 20 59 118 177 ML 1/4
NT 20 61 81 101 ML 30/121
NT 20 61 81 142 ML 25/101
NT 20 61 122 183 ML 1/4
NT 20 63 83 103 ML 23/93
NT 20 63 83 146 ML 57/229
NT 20 63 126 189 ML 1/4
NT 20 67 87 107 ML 24/97
NT 20 67 87 154 ML 60/241
NT 20 67 134 201 ML 1/4
NT 20 69 89 109 ML 32/129
NT 20 69 89 158 ML 27/109
NT 20 69 138 207 ML 1/4
NT 20 71 91 111 ML 25/101
NT 20 71 91 162 ML 63/253
NT 20 71 142 213 ML 1/4
NT 20 73 93 113 ML 33/133
NT 20 73 93 166 ML 28/113
NT 20 73 146 219 ML 1/4
NT 20 77 97 117 ML 34/137
NT 20 77 97 174 ML 29/117
NT 20 77 154 231 ML 1/4
NT 20 79 99 119 ML 27/109
NT 20 79 99 178 ML 69/277
NT 20 79 158 237 ML 1/4
NT 20 81 101 121 ML 35/141
NT 20 81 101 182 ML 30/121
NT 20 81 162 243 ML 1/4
NT 20 83 103 123 ML 28/113
NT 20 83 103 186 ML 72/289
NT 20 83 166 249 ML 1/4
NT 20 87 107 127 ML 29/117
NT 20 87 107 194 ML 75/301
NT 20 89 109 129 ML 37/149
NT 20 89 109 198 ML 32/129
NT 20 91 111 131 ML 30/121
NT 20 91 111 202 ML 78/313
NT 20 93 113 133 ML 38/153
NT 20 93 113 206 ML 33/133
NT 20 97 117 137 ML 39/157
NT 20 97 117 214 ML 34/137
NT 20 99 119 139 ML 32/129
NT 20 99 119 218 ML 84/337
NT 20 101 121 141 ML 40/161
NT 20 101 121 222 ML 35/141
NT 20 103 123 143 ML 33/133
NT 20 103 123 226 ML 87/349
NT 20 107 127 147 ML 34/137
NT 20 107 127 234 ML 90/361
NT 20 109 129 149 ML 42/169
NT 20 109 129 238 ML 37/149
NT 20 111 131 151 ML 35/141
NT 20 111 131 242 ML 93/373
NT 20 113 133 153 ML 43/173
NT 20 113 133 246 ML 38/153
NT 20 117 137 157 ML 44/177
NT 20 117 137 254 ML 39/157
NT 20 119 139 159 ML 37/149
NT 20 119 139 258 ML 99/397
NT 20 121 141 161 ML 45/181
NT 20 123 143 163 ML 38/153
NT 20 127 147 167 ML 39/157
NT 20 129 149 169 ML 47/189
NT 20 131 151 171 ML 40/161
NT 20 133 153 173 ML 48/193
NT 20 137 157 177 ML 49/197
NT 20 139 159 179 ML 42/169
NT 20 141 161 181 ML 50/201
NT 20 143 163 183 ML 43/173
NT 20 147 167 187 ML 44/177
NT 20 149 169 189 ML 52/209
NT 20 151 171 191 ML 45/181
NT 20 153 173 193 ML 53/213
NT 20 157 177 197 ML 54/217
NT 20 159 179 199 ML 47/189
NT 20 161 181 201 ML 55/221
NT 20 163 183 203 ML 48/193
NT 20 167 187 207 ML 49/197
NT 20 169 189 209 ML 57/229
NT 20 171 191 211 ML 50/201
NT 20 173 193 213 ML 58/233
NT 20 177 197 217 ML 59/237
NT 20 179 199 219 ML 52/209
NT 20 181 201 221 ML 60/241
NT 20 183 203 223 ML 53/213
NT 20 187 207 227 ML 54/217
NT 20 189 209 229 ML 62/249
NT 20 191 211 231 ML 55/221
NT 20 193 213 233 ML 63/253
NT 20 197 217 237 ML 64/257
NT 20 199 219 239 ML 57/229
NT 20 201 221 241 ML 65/261
NT 20 203 223 243 ML 58/233
NT 20 207 227 247 ML 59/237
NT 20 209 229 249 ML 67/269
NT 20 211 231 251 ML 60/241
NT 20 213 233 253 ML 68/273
NT 20 217 237 257 ML 69/277
NT 20 219 239 259 ML 62/249
NT 21 22 42 63 ML 1/4
NT 21 22 43 63 ML 18/65
NT 21 22 43 64 ML 21/85
NT 21 22 43 65 ML 1/4
NT 21 22 44 66 ML 1/4
NT 21 23 42 63 ML 1/4
NT 21 23 44 65 ML 27/109
NT 21 23 44 67 ML 16/65
NT 21 23 44 69 ML 18/65
NT 21 23 44 132 ML 43/155
NT 21 23 46 69 ML 1/4
NT 21 25 42 63 ML 1/4
NT 21 25 46 67 ML 1/4
NT 21 25 46 71 ML 1/4
NT 21 25 50 75 ML 1/4
NT 21 26 42 63 ML 1/4
NT 21 26 47 68 ML 22/89
NT 21 26 47 73 ML 1/4
NT 21 26 47 78 ML 19/68
NT 21 26 47 141 ML 5/18
NT 21 26 47 146 ML 54/193
NT 21 26 52 78 ML 1/4
NT 21 29 42 63 ML 1/4
NT 21 29 50 63 ML 22/79
NT 21 29 50 71 ML 1/4
NT 21 29 50 79 ML 1/4
NT 21 29 58 87 ML 1/4
NT 21 31 42 63 ML 1/4
NT 21 31 52 63 ML 32/115
NT 21 31 52 73 ML 31/125
NT 21 31 52 83 ML 18/73
NT 21 31 62 93 ML 1/4
NT 21 32 42 63 ML 1/4
NT 21 32 53 74 ML 21/85
NT 21 32 53 85 ML 29/117
NT 21 32 64 96 ML 1/4
NT 21 34 38 59 ML 26/93
NT 21 34 42 63 ML 1/4
NT 21 34 55 76 ML 24/97
NT 21 34 55 89 ML 1/4
NT 21 34 68 102 ML 1/4
NT 21 37 42 63 ML 1/4
NT 21 37 58 79 ML 1/4
NT 21 37 58 95 ML 1/4
NT 21 37 58 111 ML 22/79
NT 21 37 58 174 ML 59/211
NT 21 37 74 111 ML 1/4
NT 21 38 42 63 ML 1/4
NT 21 38 59 63 ML 17/61
NT 21 38 59 80 ML 25/101
NT 21 38 59 97 ML 1/4
NT 21 38 76 114 ML 1/4
NT 21 40 42 63 ML 1/4
NT 21 40 61 82 ML 25/101
NT 21 40 61 101 ML 35/141
NT 21 40 61 183 ML 19/68
NT 21 40 80 120 ML 1/4
NT 21 41 42 63 ML 1/4
NT 21 41 62 83 ML 1/4
NT 21 41 62 103 ML 1/4
NT 21 41 82 123 ML 1/4
NT 21 42 43 63 ML 1/4
NT 21 42 44 63 ML 1/4
NT 21 42 46 63 ML 1/4
NT 21 42 47 63 ML 1/4
NT 21 42 50 63 ML 1/4
NT 21 42 52 63 ML 1/4
NT 21 42 53 63 ML 1/4
NT 21 42 55 63 ML 1/4
NT 21 42 58 63 ML 1/4
NT 21 42 59 63 ML 1/4
NT 21 42 61 63 ML 1/4
NT 21 42 62 63 ML 1/4
NT 21 42 63 64 ML 1/4
NT 21 42 63 65 ML 1/4
NT 21 42 63 67 ML 1/4
NT 21 42 63 68 ML 1/4
NT 21 42 63 71 ML 1/4
NT 21 42 63 73 ML 1/4
NT 21 42 63 74 ML 1/4
NT 21 42 63 76 ML 1/4
NT 21 42 63 79 ML 1/4
NT 21 42 63 80 ML 1/4
NT 21 42 63 82 ML 1/4
NT 21 42 63 83 ML 1/4
NT 21 42 63 85 ML 1/4
NT 21 42 63 86 ML 1/4
NT 21 42 63 88 ML 1/4
NT 21 42 63 89 ML 1/4
NT 21 42 63 92 ML 1/4
NT 21 42 63 94 ML 1/4
NT 21 42 63 95 ML 1/4
NT 21 42 63 97 ML 1/4
NT 21 42 63 100 ML 1/4
NT 21 42 63 101 ML 1/4
NT 21 42 63 103 ML 1/4
NT 21 42 63 104 ML 1/4
NT 21 42 63 106 ML 1/4
NT 21 42 63 107 ML 1/4
NT 21 42 63 109 ML 1/4
NT 21 42 63 110 ML 1/4
NT 21 42 63 113 ML 1/4
NT 21 42 63 115 ML 1/4
NT 21 42 63 116 ML 1/4
NT 21 42 63 118 ML 1/4
NT 21 42 63 121 ML 1/4
NT 21 42 63 122 ML 1/4
NT 21 42 63 124 ML 1/4
NT 21 42 63 125 ML 1/4
NT 21 42 63 127 ML 1/4
NT 21 42 63 128 ML 1/4
NT 21 42 63 130 ML 1/4
NT 21 42 63 131 ML 1/4
NT 21 42 63 134 ML 1/4
NT 21 42 63 136 ML 1/4
NT 21 42 63 137 ML 1/4
NT 21 42 63 139 ML 1/4
NT 21 42 63 142 ML 1/4
NT 21 42 63 143 ML 1/4
NT 21 42 63 145 ML 1/4
NT 21 42 63 146 ML 1/4
NT 21 42 63 148 ML 1/4
NT 21 42 63 149 ML 1/4
NT 21 42 63 151 ML 1/4
NT 21 42 63 152 ML 1/4
NT 21 42 63 155 ML 1/4
NT 21 42 63 157 ML 1/4
NT 21 42 63 158 ML 1/4
NT 21 42 63 160 ML 1/4
NT 21 42 63 163 ML 1/4
NT 21 42 63 164 ML 1/4
NT 21 42 63 166 ML 1/4
NT 21 42 63 167 ML 1/4
NT 21 42 63 169 ML 1/4
NT 21 42 63 170 ML 1/4
NT 21 42 63 172 ML 1/4
NT 21 42 63 173 ML 1/4
NT 21 42 63 176 ML 1/4
NT 21 42 63 178 ML 1/4
NT 21 42 63 179 ML 1/4
NT 21 42 63 181 ML 1/4
NT 21 42 63 184 ML 1/4
NT 21 42 63 185 ML 1/4
NT 21 42 63 187 ML 1/4
NT 21 42 63 188 ML 1/4
NT 21 42 63 190 ML 1/4
NT 21 42 63 191 ML 1/4
NT 21 42 63 193 ML 1/4
NT 21 42 63 194 ML 1/4
NT 21 42 63 197 ML 1/4
NT 21 42 63 199 ML 1/4
NT 21 42 63 200 ML 1/4
NT 21 42 63 202 ML 1/4
NT 21 42 63 205 ML 1/4
NT 21 42 63 206 ML 1/4
NT 21 42 63 208 ML 1/4
NT 21 42 63 209 ML 1/4
NT 21 42 63 211 ML 1/4
NT 21 42 63 212 ML 1/4
NT 21 42 63 214 ML 1/4
NT 21 42 63 215 ML 1/4
NT 21 42 63 218 ML 1/4
NT 21 42 63 220 ML 1/4
NT 21 42 63 221 ML 1/4
NT 21 42 63 223 ML 1/4
NT 21 42 63 226 ML 1/4
NT 21 42 63 227 ML 1/4
NT 21 42 63 229 ML 1/4
NT 21 42 63 230 ML 1/4
NT 21 42 63 232 ML 1/4
NT 21 42 63 233 ML 1/4
NT 21 42 63 235 ML 1/4
NT 21 42 63 236 ML 1/4
NT 21 42 63 239 ML 1/4
NT 21 42 63 241 ML 1/4
NT 21 42 63 242 ML 1/4
NT 21 42 63 244 ML 1/4
NT 21 42 63 247 ML 1/4
NT 21 42 63 248 ML 1/4
NT 21 42 63 250 ML 1/4
NT 21 42 63 251 ML 1/4
NT 21 42 63 253 ML 1/4
NT 21 42 63 254 ML 1/4
NT 21 42 63 256 ML 1/4
NT 21 42 63 257 ML 1/4
NT 21 42 63 260 ML 1/4
NT 21 43 64 85 ML 37/149
NT 21 43 64 107 ML 21/85
NT 21 43 86 129 ML 1/4
NT 21 44 65 86 ML 27/109
NT 21 44 65 109 ML 38/153
NT 21 44 65 132 ML 55/197
NT 21 44 88 132 ML 1/4
NT 21 46 67 88 ML 28/113
NT 21 46 67 113 ML 1/4
NT 21 46 92 138 ML 1/4
NT 21 47 68 89 ML 39/157
NT 21 47 68 115 ML 22/89
NT 21 47 94 141 ML 1/4
NT 21 50 71 92 ML 30/121
NT 21 50 71 121 ML 1/4
NT 21 50 100 150 ML 1/4
NT 21 52 73 94 ML 31/125
NT 21 52 73 125 ML 44/177
NT 21 52 104 156 ML 1/4
NT 21 53 74 95 ML 1/4
NT 21 53 74 127 ML 1/4
NT 21 53 106 159 ML 1/4
NT 21 55 76 97 ML 43/173
NT 21 55 76 131 ML 24/97
NT 21 55 110 165 ML 1/4
NT 21 58 79 100 ML 34/137
NT 21 58 79 137 ML 1/4
NT 21 58 116 174 ML 1/4
NT 21 59 80 101 ML 45/181
NT 21 59 80 139 ML 25/101
NT 21 59 118 177 ML 1/4
NT 21 61 82 103 ML 1/4
NT 21 61 82 143 ML 1/4
NT 21 61 122 183 ML 1/4
NT 21 62 83 104 ML 36/145
NT 21 62 83 145 ML 1/4
NT 21 62 124 186 ML 1/4
NT 21 64 85 106 ML 37/149
NT 21 64 85 149 ML 53/213
NT 21 64 128 192 ML 1/4
NT 21 65 86 107 ML 1/4
NT 21 65 86 151 ML 1/4
NT 21 65 130 195 ML 1/4
NT 21 67 88 109 ML 49/197
NT 21 67 88 155 ML 55/222
NT 21 67 134 201 ML 1/4
NT 21 68 89 110 ML 39/157
NT 21 68 89 157 ML 56/225
NT 21 68 136 204 ML 1/4
NT 21 71 92 113 ML 51/205
NT 21 71 92 163 ML 29/117
NT 21 71 142 213 ML 1/4
NT 21 73 94 115 ML 1/4
NT 21 73 94 167 ML 1/4
NT 21 73 146 219 ML 1/4
NT 21 74 95 116 ML 42/169
NT 21 74 95 169 ML 1/4
NT 21 74 148 222 ML 1/4
NT 21 76 97 118 ML 43/173
NT 21 76 97 173 ML 62/249
NT 21 76 152 228 ML 1/4
NT 21 79 100 121 ML 55/221
NT 21 79 100 179 ML 32/129
NT 21 79 158 237 ML 1/4
NT 21 80 101 122 ML 45/181
NT 21 80 101 181 ML 65/261
NT 21 80 160 240 ML 1/4
NT 21 82 103 124 ML 46/185
NT 21 82 103 185 ML 1/4
NT 21 82 164 246 ML 1/4
NT 21 83 104 125 ML 57/229
NT 21 83 104 187 ML 67/270
NT 21 83 166 249 ML 1/4
NT 21 85 106 127 ML 1/4
NT 21 85 106 191 ML 1/4
NT 21 85 170 255 ML 1/4
NT 21 86 107 128 ML 48/193
NT 21 86 107 193 ML 1/4
NT 21 86 172 258 ML 1/4
NT 21 88 109 130 ML 49/197
NT 21 88 109 197 ML 71/285
NT 21 89 110 131 ML 1/4
NT 21 89 110 199 ML 1/4
NT 21 92 113 134 ML 51/205
NT 21 92 113 205 ML 74/297
NT 21 94 115 136 ML 52/209
NT 21 94 115 209 ML 1/4
NT 21 95 116 137 ML 63/253
NT 21 95 116 211 ML 38/153
NT 21 97 118 139 ML 1/4
NT 21 97 118 215 ML 1/4
NT 21 100 121 142 ML 55/221
NT 21 100 121 221 ML 80/321
NT 21 101 122 143 ML 1/4
NT 21 101 122 223 ML 1/4
NT 21 103 124 145 ML 67/269
NT 21 103 124 227 ML 41/165
NT 21 104 125 146 ML 57/229
NT 21 104 125 229 ML 83/333
NT 21 106 127 148 ML 58/233
NT 21 106 127 233 ML 1/4
NT 21 107 128 149 ML 69/277
NT 21 107 128 235 ML 85/342
NT 21 109 130 151 ML 1/4
NT 21 109 130 239 ML 1/4
NT 21 110 131 152 ML 60/241
NT 21 110 131 241 ML 1/4
NT 21 113 134 155 ML 1/4
NT 21 113 134 247 ML 1/4
NT 21 115 136 157 ML 73/293
NT 21 115 136 251 ML 91/366
NT 21 116 137 158 ML 63/253
NT 21 116 137 253 ML 92/369
NT 21 118 139 160 ML 64/257
NT 21 118 139 257 ML 1/4
NT 21 121 142 163 ML 1/4
NT 21 122 143 164 ML 66/265
NT 21 124 145 166 ML 67/269
NT 21 125 146 167 ML 1/4
NT 21 127 148 169 ML 79/317
NT 21 128 149 170 ML 69/277
NT 21 130 151 172 ML 70/281
NT 21 131 152 173 ML 81/325
NT 21 134 155 176 ML 72/289
NT 21 136 157 178 ML 73/293
NT 21 137 158 179 ML 1/4
NT 21 139 160 181 ML 85/341
NT 21 142 163 184 ML 76/305
NT 21 143 164 185 ML 87/349
NT 21 145 166 187 ML 1/4
NT 21 146 167 188 ML 78/313
NT 21 148 169 190 ML 79/317
NT 21 149 170 191 ML 1/4
NT 21 151 172 193 ML 91/365
NT 21 152 173 194 ML 81/325
NT 21 155 176 197 ML 93/373
NT 21 157 178 199 ML 1/4
NT 21 158 179 200 ML 84/337
NT 21 160 181 202 ML 85/341
NT 21 163 184 205 ML 97/389
NT 21 164 185 206 ML 87/349
NT 21 166 187 208 ML 88/353
NT 21 167 188 209 ML 99/397
NT 21 169 190 211 ML 1/4
NT 21 170 191 212 ML 90/361
NT 21 172 193 214 ML 91/365
NT 21 173 194 215 ML 1/4
NT 21 176 197 218 ML 93/373
NT 21 178 199 220 ML 94/377
NT 21 179 200 221 ML 105/421
NT 21 181 202 223 ML 1/4
NT 21 184 205 226 ML 97/389
NT 21 185 206 227 ML 1/4
NT 21 187 208 229 ML 109/437
NT 21 188 209 230 ML 99/397
NT 21 190 211 232 ML 100/401
NT 21 191 212 233 ML 111/445
NT 21 193 214 235 ML 1/4
NT 21 194 215 236 ML 102/409
NT 21 197 218 239 ML 1/4
NT 21 199 220 241 ML 115/461
NT 21 200 221 242 ML 105/421
NT 21 202 223 244 ML 106/425
NT 21 205 226 247 ML 1/4
NT 21 206 227 248 ML 108/433
NT 21 208 229 250 ML 109/437
NT 21 209 230 251 ML 1/4
NT 21 211 232 253 ML 121/485
NT 21 212 233 254 ML 111/445
NT 21 214 235 256 ML 112/449
NT 21 215 236 257 ML 123/493
NT 21 218 239 260 ML 114/457
NT 22 23 44 66 ML 1/4
NT 22 23 45 66 ML 19/68
NT 22 23 45 67 ML 1/4
NT 22 23 45 68 ML 28/113
NT 22 23 46 69 ML 1/4
NT 22 25 36 61 ML 12/43
NT 22 25 44 66 ML 1/4
NT 22 25 47 66 ML 5/18
NT 22 25 47 69 ML 1/4
NT 22 25 47 72 ML 24/97
NT 22 25 47 75 ML 17/61
NT 22 25 50 75 ML 1/4
NT 22 27 44 66 ML 1/4
NT 22 27 49 66 ML 32/115
NT 22 27 49 71 ML 1/4
NT 22 27 49 76 ML 31/125
NT 22 27 49 147 ML 47/169
NT 22 27 54 81 ML 1/4
NT 22 29 44 66 ML 1/4
NT 22 29 51 73 ML 1/4
NT 22 29 51 80 ML 27/109
NT 22 29 58 87 ML 1/4
NT 22 31 44 66 ML 1/4
NT 22 31 53 75 ML 1/4
NT 22 31 53 84 ML 34/137
NT 22 31 53 159 ML 53/190
NT 22 31 62 93 ML 1/4
NT 22 35 44 66 ML 1/4
NT 22 35 57 79 ML 1/4
NT 22 35 57 92 ML 37/149
NT 22 35 57 105 ML 22/79
NT 22 35 70 105 ML 1/4
NT 22 37 44 66 ML 1/4
NT 22 37 59 81 ML 1/4
NT 22 37 59 96 ML 33/133
NT 22 37 74 111 ML 1/4
NT 22 39 44 66 ML 1/4
NT 22 39 61 83 ML 1/4
NT 22 39 61 100 ML 40/161
NT 22 39 78 117 ML 1/4
NT 22 41 44 66 ML 1/4
NT 22 41 63 66 ML 12/43
NT 22 41 63 85 ML 1/4
NT 22 41 63 104 ML 36/145
NT 22 41 63 189 ML 59/211
NT 22 41 82 123 ML 1/4
NT 22 43 44 66 ML 1/4
NT 22 43 65 87 ML 1/4
NT 22 43 65 108 ML 43/173
NT 22 43 86 129 ML 1/4
NT 22 44 45 66 ML 1/4
NT 22 44 47 66 ML 1/4
NT 22 44 49 66 ML 1/4
NT 22 44 51 66 ML 1/4
NT 22 44 53 66 ML 1/4
NT 22 44 57 66 ML 1/4
NT 22 44 59 66 ML 1/4
NT 22 44 61 66 ML 1/4
NT 22 44 63 66 ML 1/4
NT 22 44 65 66 ML 1/4
NT 22 44 66 67 ML 1/4
NT 22 44 66 69 ML 1/4
NT 22 44 66 71 ML 1/4
NT 22 44 66 73 ML 1/4
NT 22 44 66 75 ML 1/4
NT 22 44 66 79 ML 1/4
NT 22 44 66 81 ML 1/4
NT 22 44 66 83 ML 1/4
NT 22 44 66 85 ML 1/4
NT 22 44 66 87 ML 1/4
NT 22 44 66 89 ML 1/4
NT 22 44 66 91 ML 1/4
NT 22 44 66 93 ML 1/4
NT 22 44 66 95 ML 1/4
NT 22 44 66 97 ML 1/4
NT 22 44 66 101 ML 1/4
NT 22 44 66 103 ML 1/4
NT 22 44 66 105 ML 1/4
NT 22 44 66 107 ML 1/4
NT 22 44 66 109 ML 1/4
NT 22 44 66 111 ML 1/4
NT 22 44 66 113 ML 1/4
NT 22 44 66 115 ML 1/4
NT 22 44 66 117 ML 1/4
NT 22 44 66 119 ML 1/4
NT 22 44 66 123 ML 1/4
NT 22 44 66 125 ML 1/4
NT 22 44 66 127 ML 1/4
NT 22 44 66 129 ML 1/4
NT 22 44 66 131 ML 1/4
NT 22 44 66 133 ML 1/4
NT 22 44 66 135 ML 1/4
NT 22 44 66 137 ML 1/4
NT 22 44 66 139 ML 1/4
NT 22 44 66 141 ML 1/4
NT 22 44 66 145 ML 1/4
NT 22 44 66 147 ML 1/4
NT 22 44 66 149 ML 1/4
NT 22 44 66 151 ML 1/4
NT 22 44 66 153 ML 1/4
NT 22 44 66 155 ML 1/4
NT 22 44 66 157 ML 1/4
NT 22 44 66 159 ML 1/4
NT 22 44 66 161 ML 1/4
NT 22 44 66 163 ML 1/4
NT 22 44 66 167 ML 1/4
NT 22 44 66 169 ML 1/4
NT 22 44 66 171 ML 1/4
NT 22 44 66 173 ML 1/4
NT 22 44 66 175 ML 1/4
NT 22 44 66 177 ML 1/4
NT 22 44 66 179 ML 1/4
NT 22 44 66 181 ML 1/4
NT 22 44 66 183 ML 1/4
NT 22 44 66 185 ML 1/4
NT 22 44 66 189 ML 1/4
NT 22 44 66 191 ML 1/4
NT 22 44 66 193 ML 1/4
NT 22 44 66 195 ML 1/4
NT 22 44 66 197 ML 1/4
NT 22 44 66 199 ML 1/4
NT 22 44 66 201 ML 1/4
NT 22 44 66 203 ML 1/4
NT 22 44 66 205 ML 1/4
NT 22 44 66 207 ML 1/4
NT 22 44 66 211 ML 1/4
NT 22 44 66 213 ML 1/4
NT 22 44 66 215 ML 1/4
NT 22 44 66 217 ML 1/4
NT 22 44 66 219 ML 1/4
NT 22 44 66 221 ML 1/4
NT 22 44 66 223 ML 1/4
NT 22 44 66 225 ML 1/4
NT 22 44 66 227 ML 1/4
NT 22 44 66 229 ML 1/4
NT 22 44 66 233 ML 1/4
NT 22 44 66 235 ML 1/4
NT 22 44 66 237 ML 1/4
NT 22 44 66 239 ML 1/4
NT 22 44 66 241 ML 1/4
NT 22 44 66 243 ML 1/4
NT 22 44 66 245 ML 1/4
NT 22 44 66 247 ML 1/4
NT 22 44 66 249 ML 1/4
NT 22 44 66 251 ML 1/4
NT 22 44 66 255 ML 1/4
NT 22 44 66 257 ML 1/4
NT 22 44 66 259 ML 1/4
NT 22 45 67 89 ML 1/4
NT 22 45 67 112 ML 39/157
NT 22 45 90 135 ML 1/4
NT 22 47 69 91 ML 1/4
NT 22 47 69 116 ML 46/185
NT 22 47 94 141 ML 1/4
NT 22 49 71 93 ML 1/4
NT 22 49 71 120 ML 42/169
NT 22 49 71 147 ML 61/218
NT 22 49 98 147 ML 1/4
NT 22 51 73 95 ML 1/4
NT 22 51 73 124 ML 49/197
NT 22 51 102 153 ML 1/4
NT 22 53 75 97 ML 1/4
NT 22 53 75 128 ML 45/181
NT 22 53 106 159 ML 1/4
NT 22 57 79 101 ML 1/4
NT 22 57 79 136 ML 48/193
NT 22 57 114 171 ML 1/4
NT 22 59 81 103 ML 1/4
NT 22 59 81 140 ML 55/221
NT 22 59 118 177 ML 1/4
NT 22 61 83 105 ML 1/4
NT 22 61 83 144 ML 51/205
NT 22 61 122 183 ML 1/4
NT 22 63 85 107 ML 1/4
NT 22 63 85 148 ML 58/233
NT 22 63 126 189 ML 1/4
NT 22 65 87 109 ML 1/4
NT 22 65 87 152 ML 54/217
NT 22 65 130 195 ML 1/4
NT 22 67 89 111 ML 1/4
NT 22 67 89 156 ML 61/245
NT 22 67 134 201 ML 1/4
NT 22 69 91 113 ML 1/4
NT 22 69 91 160 ML 57/229
NT 22 69 138 207 ML 1/4
NT 22 71 93 115 ML 1/4
NT 22 71 93 164 ML 64/257
NT 22 71 142 213 ML 1/4
NT 22 73 95 117 ML 1/4
NT 22 73 95 168 ML 60/241
NT 22 73 146 219 ML 1/4
NT 22 75 97 119 ML 1/4
NT 22 75 97 172 ML 67/269
NT 22 75 150 225 ML 1/4
NT 22 79 101 123 ML 1/4
NT 22 79 101 180 ML 70/281
NT 22 79 158 237 ML 1/4
NT 22 81 103 125 ML 1/4
NT 22 81 103 184 ML 66/265
NT 22 81 162 243 ML 1/4
NT 22 83 105 127 ML 1/4
NT 22 83 105 188 ML 73/293
NT 22 83 166 249 ML 1/4
NT 22 85 107 129 ML 1/4
NT 22 85 107 192 ML 69/277
NT 22 85 170 255 ML 1/4
NT 22 87 109 131 ML 1/4
NT 22 87 109 196 ML 76/305
NT 22 89 111 133 ML 1/4
NT 22 89 111 200 ML 72/289
NT 22 91 113 135 ML 1/4
NT 22 91 113 204 ML 79/317
NT 22 93 115 137 ML 1/4
NT 22 93 115 208 ML 75/301
NT 22 95 117 139 ML 1/4
NT 22 95 117 212 ML 82/329
NT 22 97 119 141 ML 1/4
NT 22 97 119 216 ML 78/313
NT 22 101 123 145 ML 1/4
NT 22 101 123 224 ML 81/325
NT 22 103 125 147 ML 1/4
NT 22 103 125 228 ML 88/353
NT 22 105 127 149 ML 1/4
NT 22 105 127 232 ML 84/337
NT 22 107 129 151 ML 1/4
NT 22 107 129 236 ML 91/365
NT 22 109 131 153 ML 1/4
NT 22 109 131 240 ML 87/349
NT 22 111 133 155 ML 1/4
NT 22 111 133 244 ML 94/377
NT 22 113 135 157 ML 1/4
NT 22 113 135 248 ML 90/361
NT 22 115 137 159 ML 1/4
NT 22 115 137 252 ML 97/389
NT 22 117 139 161 ML 1/4
NT 22 117 139 256 ML 93/373
NT 22 119 141 163 ML 1/4
NT 22 119 141 260 ML 100/401
NT 22 123 145 167 ML 1/4
NT 22 125 147 169 ML 1/4
NT 22 127 149 171 ML 1/4
NT 22 129 151 173 ML 1/4
NT 22 131 153 175 ML 1/4
NT 22 133 155 177 ML 1/4
NT 22 135 157 179 ML 1/4
NT 22 137 159 181 ML 1/4
NT 22 139 161 183 ML 1/4
NT 22 141 163 185 ML 1/4
NT 22 145 167 189 ML 1/4
NT 22 147 169 191 ML 1/4
NT 22 149 171 193 ML 1/4
NT 22 151 173 195 ML 1/4
NT 22 153 175 197 ML 1/4
NT 22 155 177 199 ML 1/4
NT 22 157 179 201 ML 1/4
NT 22 159 181 203 ML 1/4
NT 22 161 183 205 ML 1/4
NT 22 163 185 207 ML 1/4
NT 22 167 189 211 ML 1/4
NT 22 169 191 213 ML 1/4
NT 22 171 193 215 ML 1/4
NT 22 173 195 217 ML 1/4
NT 22 175 197 219 ML 1/4
NT 22 177 199 221 ML 1/4
NT 22 179 201 223 ML 1/4
NT 22 181 203 225 ML 1/4
NT 22 183 205 227 ML 1/4
NT 22 185 207 229 ML 1/4
NT 22 189 211 233 ML 1/4
NT 22 191 213 235 ML 1/4
NT 22 193 215 237 ML 1/4
NT 22 195 217 239 ML 1/4
NT 22 197 219 241 ML 1/4
NT 22 199 221 243 ML 1/4
NT 22 201 223 245 ML 1/4
NT 22 203 225 247 ML 1/4
NT 22 205 227 249 ML 1/4
NT 22 207 229 251 ML 1/4
NT 22 211 233 255 ML 1/4
NT 22 213 235 257 ML 1/4
NT 22 215 237 259 ML 1/4
NT 23 24 46 69 ML 1/4
NT 23 24 47 70 ML 29/117
NT 23 24 47 71 ML 29/118
NT 23 24 48 72 ML 1/4
NT 23 25 46 69 ML 1/4
NT 23 25 48 71 ML 18/73
NT 23 25 48 73 ML 30/121
NT 23 25 48 144 ML 47/169
NT 23 25 50 75 ML 1/4
NT 23 26 46 69 ML 1/4
NT 23 26 49 72 ML 30/121
NT 23 26 49 75 ML 1/4
NT 23 26 49 78 ML 5/18
NT 23 26 52 78 ML 1/4
NT 23 27 46 69 ML 1/4
NT 23 27 50 73 ML 1/4
NT 23 27 50 77 ML 1/4
NT 23 27 54 81 ML 1/4
NT 23 28 37 60 ML 27/97
NT 23 28 46 69 ML 1/4
NT 23 28 51 69 ML 22/79
NT 23 28 51 74 ML 31/125
NT 23 28 51 79 ML 16/65
NT 23 28 51 153 ML 49/176
NT 23 28 56 84 ML 1/4
NT 23 29 46 69 ML 1/4
NT 23 29 52 75 ML 20/81
NT 23 29 52 81 ML 33/133
NT 23 29 58 87 ML 1/4
NT 23 30 46 69 ML 1/4
NT 23 30 53 69 ML 17/61
NT 23 30 53 76 ML 32/129
NT 23 30 53 83 ML 1/4
NT 23 30 53 90 ML 40/143
NT 23 30 60 90 ML 1/4
NT 23 31 46 69 ML 1/4
NT 23 31 54 77 ML 1/4
NT 23 31 54 85 ML 1/4
NT 23 31 62 93 ML 1/4
NT 23 32 46 69 ML 1/4
NT 23 32 55 78 ML 33/133
NT 23 32 55 87 ML 35/142
NT 23 32 55 165 ML 55/197
NT 23 32 64 96 ML 1/4
NT 23 33 46 69 ML 1/4
NT 23 33 56 79 ML 22/89
NT 23 33 56 89 ML 36/145
NT 23 33 56 99 ML 22/79
NT 23 33 66 99 ML 1/4
NT 23 34 46 69 ML 1/4
NT 23 34 57 80 ML 34/137
NT 23 34 57 91 ML 1/4
NT 23 34 68 102 ML 1/4
NT 23 35 46 69 ML 1/4
NT 23 35 58 69 ML 26/93
NT 23 35 58 81 ML 1/4
NT 23 35 58 93 ML 1/4
NT 23 35 58 174 ML 55/197
NT 23 35 70 105 ML 1/4
NT 23 36 46 69 ML 1/4
NT 23 36 59 82 ML 35/141
NT 23 36 59 95 ML 19/77
NT 23 36 72 108 ML 1/4
NT 23 37 46 69 ML 1/4
NT 23 37 60 69 ML 12/43
NT 23 37 60 83 ML 24/97
NT 23 37 60 97 ML 39/157
NT 23 37 74 111 ML 1/4
NT 23 38 46 69 ML 1/4
NT 23 38 61 84 ML 36/145
NT 23 38 61 99 ML 1/4
NT 23 38 76 114 ML 1/4
NT 23 39 46 69 ML 1/4
NT 23 39 62 85 ML 1/4
NT 23 39 62 101 ML 1/4
NT 23 39 78 117 ML 1/4
NT 23 40 46 69 ML 1/4
NT 23 40 63 86 ML 37/149
NT 23 40 63 103 ML 41/166
NT 23 40 63 120 ML 12/43
NT 23 40 80 120 ML 1/4
NT 23 41 46 69 ML 1/4
NT 23 41 64 87 ML 26/105
NT 23 41 64 105 ML 42/169
NT 23 41 82 123 ML 1/4
NT 23 42 44 67 ML 31/111
NT 23 42 46 69 ML 1/4
NT 23 42 65 88 ML 38/153
NT 23 42 65 107 ML 1/4
NT 23 42 65 195 ML 61/218
NT 23 42 84 126 ML 1/4
NT 23 43 46 69 ML 1/4
NT 23 43 66 89 ML 1/4
NT 23 43 66 109 ML 1/4
NT 23 43 86 129 ML 1/4
NT 23 44 46 69 ML 1/4
NT 23 44 67 69 ML 19/68
NT 23 44 67 90 ML 39/157
NT 23 44 67 111 ML 22/89
NT 23 44 88 132 ML 1/4
NT 23 45 46 69 ML 1/4
NT 23 45 68 91 ML 28/113
NT 23 45 68 113 ML 45/181
NT 23 45 90 135 ML 1/4
NT 23 46 47 69 ML 1/4
NT 23 46 48 69 ML 1/4
NT 23 46 49 69 ML 1/4
NT 23 46 50 69 ML 1/4
NT 23 46 51 69 ML 1/4
NT 23 46 52 69 ML 1/4
NT 23 46 53 69 ML 1/4
NT 23 46 54 69 ML 1/4
NT 23 46 55 69 ML 1/4
NT 23 46 56 69 ML 1/4
NT 23 46 57 69 ML 1/4
NT 23 46 58 69 ML 1/4
NT 23 46 59 69 ML 1/4
NT 23 46 60 69 ML 1/4
NT 23 46 61 69 ML 1/4
NT 23 46 62 69 ML 1/4
NT 23 46 63 69 ML 1/4
NT 23 46 64 69 ML 1/4
NT 23 46 65 69 ML 1/4
NT 23 46 66 69 ML 1/4
NT 23 46 67 69 ML 1/4
NT 23 46 68 69 ML 1/4
NT 23 46 69 70 ML 1/4
NT 23 46 69 71 ML 1/4
NT 23 46 69 72 ML 1/4
NT 23 46 69 73 ML 1/4
NT 23 46 69 74 ML 1/4
NT 23 46 69 75 ML 1/4
NT 23 46 69 76 ML 1/4
NT 23 46 69 77 ML 1/4
NT 23 46 69 78 ML 1/4
NT 23 46 69 79 ML 1/4
NT 23 46 69 80 ML 1/4
NT 23 46 69 81 ML 1/4
NT 23 46 69 82 ML 1/4
NT 23 46 69 83 ML 1/4
NT 23 46 69 84 ML 1/4
NT 23 46 69 85 ML 1/4
NT 23 46 69 86 ML 1/4
NT 23 46 69 87 ML 1/4
NT 23 46 69 88 ML 1/4
NT 23 46 69 89 ML 1/4
NT 23 46 69 90 ML 1/4
NT 23 46 69 91 ML 1/4
NT 23 46 69 93 ML 1/4
NT 23 46 69 94 ML 1/4
NT 23 46 69 95 ML 1/4
NT 23 46 69 96 ML 1/4
NT 23 46 69 97 ML 1/4
NT 23 46 69 98 ML 1/4
NT 23 46 69 99 ML 1/4
NT 23 46 69 100 ML 1/4
NT 23 46 69 101 ML 1/4
NT 23 46 69 102 ML 1/4
NT 23 46 69 103 ML 1/4
NT 23 46 69 104 ML 1/4
NT 23 46 69 105 ML 1/4
NT 23 46 69 106 ML 1/4
NT 23 46 69 107 ML 1/4
NT 23 46 69 108 ML 1/4
NT 23 46 69 109 ML 1/4
NT 23 46 69 110 ML 1/4
NT 23 46 69 111 ML 1/4
NT 23 46 69 112 ML 1/4
NT 23 46 69 113 ML 1/4
NT 23 46 69 114 ML 1/4
NT 23 46 69 116 ML 1/4
NT 23 46 69 117 ML 1/4
NT 23 46 69 118 ML 1/4
NT 23 46 69 119 ML 1/4
NT 23 46 69 120 ML 1/4
NT 23 46 69 121 ML 1/4
NT 23 46 69 122 ML 1/4
NT 23 46 69 123 ML 1/4
NT 23 46 69 124 ML 1/4
NT 23 46 69 125 ML 1/4
NT 23 46 69 126 ML 1/4
NT 23 46 69 127 ML 1/4
NT 23 46 69 128 ML 1/4
NT 23 46 69 129 ML 1/4
NT 23 46 69 130 ML 1/4
NT 23 46 69 131 ML 1/4
NT 23 46 69 132 ML 1/4
NT 23 46 69 133 ML 1/4
NT 23 46 69 134 ML 1/4
NT 23 46 69 135 ML 1/4
NT 23 46 69 136 ML 1/4
NT 23 46 69 137 ML 1/4
NT 23 46 69 139 ML 1/4
NT 23 46 69 140 ML 1/4
NT 23 46 69 141 ML 1/4
NT 23 46 69 142 ML 1/4
NT 23 46 69 143 ML 1/4
NT 23 46 69 144 ML 1/4
NT 23 46 69 145 ML 1/4
NT 23 46 69 146 ML 1/4
NT 23 46 69 147 ML 1/4
NT 23 46 69 148 ML 1/4
NT 23 46 69 149 ML 1/4
NT 23 46 69 150 ML 1/4
NT 23 46 69 151 ML 1/4
NT 23 46 69 152 ML 1/4
NT 23 46 69 153 ML 1/4
NT 23 46 69 154 ML 1/4
NT 23 46 69 155 ML 1/4
NT 23 46 69 156 ML 1/4
NT 23 46 69 157 ML 1/4
NT 23 46 69 158 ML 1/4
NT 23 46 69 159 ML 1/4
NT 23 46 69 160 ML 1/4
NT 23 46 69 162 ML 1/4
NT 23 46 69 163 ML 1/4
NT 23 46 69 164 ML 1/4
NT 23 46 69 165 ML 1/4
NT 23 46 69 166 ML 1/4
NT 23 46 69 167 ML 1/4
NT 23 46 69 168 ML 1/4
NT 23 46 69 169 ML 1/4
NT 23 46 69 170 ML 1/4
NT 23 46 69 171 ML 1/4
NT 23 46 69 172 ML 1/4
NT 23 46 69 173 ML 1/4
NT 23 46 69 174 ML 1/4
NT 23 46 69 175 ML 1/4
NT 23 46 69 176 ML 1/4
NT 23 46 69 177 ML 1/4
NT 23 46 69 178 ML 1/4
NT 23 46 69 179 ML 1/4
NT 23 46 69 180 ML 1/4
NT 23 46 69 181 ML 1/4
NT 23 46 69 182 ML 1/4
NT 23 46 69 183 ML 1/4
NT 23 46 69 185 ML 1/4
NT 23 46 69 186 ML 1/4
NT 23 46 69 187 ML 1/4
NT 23 46 69 188 ML 1/4
NT 23 46 69 189 ML 1/4
NT 23 46 69 190 ML 1/4
NT 23 46 69 191 ML 1/4
NT 23 46 69 192 ML 1/4
NT 23 46 69 193 ML 1/4
NT 23 46 69 194 ML 1/4
NT 23 46 69 195 ML 1/4
NT 23 46 69 196 ML 1/4
NT 23 46 69 197 ML 1/4
NT 23 46 69 198 ML 1/4
NT 23 46 69 199 ML 1/4
NT 23 46 69 200 ML 1/4
NT 23 46 69 201 ML 1/4
NT 23 46 69 202 ML 1/4
NT 23 46 69 203 ML 1/4
NT 23 46 69 204 ML 1/4
NT 23 46 69 205 ML 1/4
NT 23 46 69 206 ML 1/4
NT 23 46 69 208 ML 1/4
NT 23 46 69 209 ML 1/4
NT 23 46 69 210 ML 1/4
NT 23 46 69 211 ML 1/4
NT 23 46 69 212 ML 1/4
NT 23 46 69 213 ML 1/4
NT 23 46 69 214 ML 1/4
NT 23 46 69 215 ML 1/4
NT 23 46 69 216 ML 1/4
NT 23 46 69 217 ML 1/4
NT 23 46 69 218 ML 1/4
NT 23 46 69 219 ML 1/4
NT 23 46 69 220 ML 1/4
NT 23 46 69 221 ML 1/4
NT 23 46 69 222 ML 1/4
NT 23 46 69 223 ML 1/4
NT 23 46 69 224 ML 1/4
NT 23 46 69 225 ML 1/4
NT 23 46 69 226 ML 1/4
NT 23 46 69 227 ML 1/4
NT 23 46 69 228 ML 1/4
NT 23 46 69 229 ML 1/4
NT 23 46 69 231 ML 1/4
NT 23 46 69 232 ML 1/4
NT 23 46 69 233 ML 1/4
NT 23 46 69 234 ML 1/4
NT 23 46 69 235 ML 1/4
NT 23 46 69 236 ML 1/4
NT 23 46 69 237 ML 1/4
NT 23 46 69 238 ML 1/4
NT 23 46 69 239 ML 1/4
NT 23 46 69 240 ML 1/4
NT 23 46 69 241 ML 1/4
NT 23 46 69 242 ML 1/4
NT 23 46 69 243 ML 1/4
NT 23 46 69 244 ML 1/4
NT 23 46 69 245 ML 1/4
NT 23 46 69 246 ML 1/4
NT 23 46 69 247 ML 1/4
NT 23 46 69 248 ML 1/4
NT 23 46 69 249 ML 1/4
NT 23 46 69 250 ML 1/4
NT 23 46 69 251 ML 1/4
NT 23 46 69 252 ML 1/4
NT 23 46 69 254 ML 1/4
NT 23 46 69 255 ML 1/4
NT 23 46 69 256 ML 1/4
NT 23 46 69 257 ML 1/4
NT 23 46 69 258 ML 1/4
NT 23 46 69 259 ML 1/4
NT 23 46 69 260 ML 1/4
NT 23 47 70 93 ML 1/4
NT 23 47 70 117 ML 1/4
NT 23 47 70 141 ML 59/211
NT 23 47 94 141 ML 1/4
NT 23 48 71 94 ML 41/165
NT 23 48 71 119 ML 47/190
NT 23 48 96 144 ML 1/4
NT 23 49 72 95 ML 30/121
NT 23 49 72 121 ML 48/193
NT 23 49 98 147 ML 1/4
NT 23 50 73 96 ML 42/169
NT 23 50 73 123 ML 1/4
NT 23 50 100 150 ML 1/4
NT 23 51 74 97 ML 1/4
NT 23 51 74 125 ML 1/4
NT 23 51 102 153 ML 1/4
NT 23 52 75 98 ML 43/173
NT 23 52 75 127 ML 25/101
NT 23 52 104 156 ML 1/4
NT 23 53 76 99 ML 32/129
NT 23 53 76 129 ML 51/205
NT 23 53 106 159 ML 1/4
NT 23 54 77 100 ML 44/177
NT 23 54 77 131 ML 1/4
NT 23 54 108 162 ML 1/4
NT 23 55 78 101 ML 1/4
NT 23 55 78 133 ML 1/4
NT 23 55 110 165 ML 1/4
NT 23 56 79 102 ML 45/181
NT 23 56 79 135 ML 53/214
NT 23 56 112 168 ML 1/4
NT 23 57 80 103 ML 34/137
NT 23 57 80 137 ML 54/217
NT 23 57 114 171 ML 1/4
NT 23 58 81 104 ML 46/185
NT 23 58 81 139 ML 1/4
NT 23 58 116 174 ML 1/4
NT 23 59 82 105 ML 1/4
NT 23 59 82 141 ML 1/4
NT 23 59 118 177 ML 1/4
NT 23 60 83 106 ML 47/189
NT 23 60 83 143 ML 28/113
NT 23 60 120 180 ML 1/4
NT 23 61 84 107 ML 36/145
NT 23 61 84 145 ML 57/229
NT 23 61 122 183 ML 1/4
NT 23 62 85 108 ML 48/193
NT 23 62 85 147 ML 1/4
NT 23 62 124 186 ML 1/4
NT 23 63 86 109 ML 1/4
NT 23 63 86 149 ML 1/4
NT 23 63 126 189 ML 1/4
NT 23 64 87 110 ML 49/197
NT 23 64 87 151 ML 59/238
NT 23 64 128 192 ML 1/4
NT 23 65 88 111 ML 38/153
NT 23 65 88 153 ML 60/241
NT 23 65 130 195 ML 1/4
NT 23 66 89 112 ML 50/201
NT 23 66 89 155 ML 1/4
NT 23 66 132 198 ML 1/4
NT 23 67 90 113 ML 1/4
NT 23 67 90 157 ML 1/4
NT 23 67 134 201 ML 1/4
NT 23 68 91 114 ML 51/205
NT 23 68 91 159 ML 31/125
NT 23 68 136 204 ML 1/4
NT 23 70 93 116 ML 52/209
NT 23 70 93 163 ML 1/4
NT 23 70 140 210 ML 1/4
NT 23 71 94 117 ML 1/4
NT 23 71 94 165 ML 1/4
NT 23 71 142 213 ML 1/4
NT 23 72 95 118 ML 53/213
NT 23 72 95 167 ML 65/262
NT 23 72 144 216 ML 1/4
NT 23 73 96 119 ML 42/169
NT 23 73 96 169 ML 66/265
NT 23 73 146 219 ML 1/4
NT 23 74 97 120 ML 54/217
NT 23 74 97 171 ML 1/4
NT 23 74 148 222 ML 1/4
NT 23 75 98 121 ML 1/4
NT 23 75 98 173 ML 1/4
NT 23 75 150 225 ML 1/4
NT 23 76 99 122 ML 55/221
NT 23 76 99 175 ML 34/137
NT 23 76 152 228 ML 1/4
NT 23 77 100 123 ML 44/177
NT 23 77 100 177 ML 69/277
NT 23 77 154 231 ML 1/4
NT 23 78 101 124 ML 56/225
NT 23 78 101 179 ML 1/4
NT 23 78 156 234 ML 1/4
NT 23 79 102 125 ML 1/4
NT 23 79 102 181 ML 1/4
NT 23 79 158 237 ML 1/4
NT 23 80 103 126 ML 57/229
NT 23 80 103 183 ML 71/286
NT 23 80 160 240 ML 1/4
NT 23 81 104 127 ML 46/185
NT 23 81 104 185 ML 72/289
NT 23 81 162 243 ML 1/4
NT 23 82 105 128 ML 58/233
NT 23 82 105 187 ML 1/4
NT 23 82 164 246 ML 1/4
NT 23 83 106 129 ML 1/4
NT 23 83 106 189 ML 1/4
NT 23 83 166 249 ML 1/4
NT 23 84 107 130 ML 59/237
NT 23 84 107 191 ML 37/149
NT 23 84 168 252 ML 1/4
NT 23 85 108 131 ML 48/193
NT 23 85 108 193 ML 75/301
NT 23 85 170 255 ML 1/4
NT 23 86 109 132 ML 60/241
NT 23 86 109 195 ML 1/4
NT 23 86 172 258 ML 1/4
NT 23 87 110 133 ML 1/4
NT 23 87 110 197 ML 1/4
NT 23 88 111 134 ML 61/245
NT 23 88 111 199 ML 77/310
NT 23 89 112 135 ML 50/201
NT 23 89 112 201 ML 78/313
NT 23 90 113 136 ML 62/249
NT 23 90 113 203 ML 1/4
NT 23 91 114 137 ML 1/4
NT 23 91 114 205 ML 1/4
NT 23 93 116 139 ML 52/209
NT 23 93 116 209 ML 81/325
NT 23 94 117 140 ML 64/257
NT 23 94 117 211 ML 1/4
NT 23 95 118 141 ML 1/4
NT 23 95 118 213 ML 1/4
NT 23 96 119 142 ML 65/261
NT 23 96 119 215 ML 83/334
NT 23 97 120 143 ML 54/217
NT 23 97 120 217 ML 84/337
NT 23 98 121 144 ML 66/265
NT 23 98 121 219 ML 1/4
NT 23 99 122 145 ML 1/4
NT 23 99 122 221 ML 1/4
NT 23 100 123 146 ML 67/269
NT 23 100 123 223 ML 43/173
NT 23 101 124 147 ML 56/225
NT 23 101 124 225 ML 87/349
NT 23 102 125 148 ML 68/273
NT 23 102 125 227 ML 1/4
NT 23 103 126 149 ML 1/4
NT 23 103 126 229 ML 1/4
NT 23 104 127 150 ML 69/277
NT 23 104 127 231 ML 89/358
NT 23 105 128 151 ML 58/233
NT 23 105 128 233 ML 90/361
NT 23 106 129 152 ML 70/281
NT 23 106 129 235 ML 1/4
NT 23 107 130 153 ML 1/4
NT 23 107 130 237 ML 1/4
NT 23 108 131 154 ML 71/285
NT 23 108 131 239 ML 46/185
NT 23 109 132 155 ML 60/241
NT 23 109 132 241 ML 93/373
NT 23 110 133 156 ML 72/289
NT 23 110 133 243 ML 1/4
NT 23 111 134 157 ML 1/4
NT 23 111 134 245 ML 1/4
NT 23 112 135 158 ML 73/293
NT 23 112 135 247 ML 95/382
NT 23 113 136 159 ML 62/249
NT 23 113 136 249 ML 96/385
NT 23 114 137 160 ML 74/297
NT 23 114 137 251 ML 1/4
NT 23 116 139 162 ML 75/301
NT 23 116 139 255 ML 49/197
NT 23 117 140 163 ML 64/257
NT 23 117 140 257 ML 99/397
NT 23 118 141 164 ML 76/305
NT 23 118 141 259 ML 1/4
NT 23 119 142 165 ML 1/4
NT 23 120 143 166 ML 77/309
NT 23 121 144 167 ML 66/265
NT 23 122 145 168 ML 78/313
NT 23 123 146 169 ML 1/4
NT 23 124 147 170 ML 79/317
NT 23 125 148 171 ML 68/273
NT 23 126 149 172 ML 80/321
NT 23 127 150 173 ML 1/4
NT 23 128 151 174 ML 81/325
NT 23 129 152 175 ML 70/281
NT 23 130 153 176 ML 82/329
NT 23 131 154 177 ML 1/4
NT 23 132 155 178 ML 83/333
NT 23 133 156 179 ML 72/289
NT 23 134 157 180 ML 84/337
NT 23 135 158 181 ML 1/4
NT 23 136 159 182 ML 85/341
NT 23 137 160 183 ML 74/297
NT 23 139 162 185 ML 1/4
NT 23 140 163 186 ML 87/349
NT 23 141 164 187 ML 76/305
NT 23 142 165 188 ML 88/353
NT 23 143 166 189 ML 1/4
NT 23 144 167 190 ML 89/357
NT 23 145 168 191 ML 78/313
NT 23 146 169 192 ML 90/361
NT 23 147 170 193 ML 1/4
NT 23 148 171 194 ML 91/365
NT 23 149 172 195 ML 80/321
NT 23 150 173 196 ML 92/369
NT 23 151 174 197 ML 1/4
NT 23 152 175 198 ML 93/373
NT 23 153 176 199 ML 82/329
NT 23 154 177 200 ML 94/377
NT 23 155 178 201 ML 1/4
NT 23 156 179 202 ML 95/381
NT 23 157 180 203 ML 84/337
NT 23 158 181 204 ML 96/385
NT 23 159 182 205 ML 1/4
NT 23 160 183 206 ML 97/389
NT 23 162 185 208 ML 98/393
NT 23 163 186 209 ML 1/4
NT 23 164 187 210 ML 99/397
NT 23 165 188 211 ML 88/353
NT 23 166 189 212 ML 100/401
NT 23 167 190 213 ML 1/4
NT 23 168 191 214 ML 101/405
NT 23 169 192 215 ML 90/361
NT 23 170 193 216 ML 102/409
NT 23 171 194 217 ML 1/4
NT 23 172 195 218 ML 103/413
NT 23 173 196 219 ML 92/369
NT 23 174 197 220 ML 104/417
NT 23 175 198 221 ML 1/4
NT 23 176 199 222 ML 105/421
NT 23 177 200 223 ML 94/377
NT 23 178 201 224 ML 106/425
NT 23 179 202 225 ML 1/4
NT 23 180 203 226 ML 107/429
NT 23 181 204 227 ML 96/385
NT 23 182 205 228 ML 108/433
NT 23 183 206 229 ML 1/4
NT 23 185 208 231 ML 98/393
NT 23 186 209 232 ML 110/441
NT 23 187 210 233 ML 1/4
NT 23 188 211 234 ML 111/445
NT 23 189 212 235 ML 100/401
NT 23 190 213 236 ML 112/449
NT 23 191 214 237 ML 1/4
NT 23 192 215 238 ML 113/453
NT 23 193 216 239 ML 102/409
NT 23 194 217 240 ML 114/457
NT 23 195 218 241 ML 1/4
NT 23 196 219 242 ML 115/461
NT 23 197 220 243 ML 104/417
NT 23 198 221 244 ML 116/465
NT 23 199 222 245 ML 1/4
NT 23 200 223 246 ML 117/469
NT 23 201 224 247 ML 106/425
NT 23 202 225 248 ML 118/473
NT 23 203 226 249 ML 1/4
NT 23 204 227 250 ML 119/477
NT 23 205 228 251 ML 108/433
NT 23 206 229 252 ML 120/481
NT 23 208 231 254 ML 121/485
NT 23 209 232 255 ML 110/441
NT 23 210 233 256 ML 122/489
NT 23 211 234 257 ML 1/4
NT 23 212 235 258 ML 123/493
NT 23 213 236 259 ML 112/449
NT 23 214 237 260 ML 124/497
NT 24 25 48 72 ML 1/4
NT 24 25 49 73 ML 24/97
NT 24 25 49 74 ML 18/73
NT 24 25 50 75 ML 1/4
NT 24 29 48 72 ML 1/4
NT 24 29 53 77 ML 25/101
NT 24 29 53 82 ML 19/77
NT 24 29 53 159 ML 17/61
NT 24 29 58 87 ML 1/4
NT 24 31 48 72 ML 1/4
NT 24 31 55 72 ML 12/43
NT 24 31 55 79 ML 33/134
NT 24 31 55 86 ML 35/141
NT 24 31 55 93 ML 22/79
NT 24 31 62 93 ML 1/4
NT 24 35 48 72 ML 1/4
NT 24 35 59 83 ML 35/142
NT 24 35 59 94 ML 38/153
NT 24 35 70 105 ML 1/4
NT 24 37 48 72 ML 1/4
NT 24 37 61 85 ML 27/109
NT 24 37 61 98 ML 21/85
NT 24 37 74 111 ML 1/4
NT 24 41 48 72 ML 1/4
NT 24 41 65 89 ML 28/113
NT 24 41 65 106 ML 22/89
NT 24 41 82 123 ML 1/4
NT 24 43 48 72 ML 1/4
NT 24 43 67 91 ML 39/158
NT 24 43 67 110 ML 44/177
NT 24 43 86 129 ML 1/4
NT 24 47 48 72 ML 1/4
NT 24 47 71 72 ML 40/143
NT 24 47 71 95 ML 41/166
NT 24 47 71 118 ML 47/189
NT 24 47 94 141 ML 1/4
NT 24 48 49 72 ML 1/4
NT 24 48 53 72 ML 1/4
NT 24 48 55 72 ML 1/4
NT 24 48 59 72 ML 1/4
NT 24 48 61 72 ML 1/4
NT 24 48 65 72 ML 1/4
NT 24 48 67 72 ML 1/4
NT 24 48 71 72 ML 1/4
NT 24 48 72 73 ML 1/4
NT 24 48 72 77 ML 1/4
NT 24 48 72 79 ML 1/4
NT 24 48 72 83 ML 1/4
NT 24 48 72 85 ML 1/4
NT 24 48 72 89 ML 1/4
NT 24 48 72 91 ML 1/4
NT 24 48 72 95 ML 1/4
NT 24 48 72 97 ML 1/4
NT 24 48 72 101 ML 1/4
NT 24 48 72 103 ML 1/4
NT 24 48 72 107 ML 1/4
NT 24 48 72 109 ML 1/4
NT 24 48 72 113 ML 1/4
NT 24 48 72 115 ML 1/4
NT 24 48 72 119 ML 1/4
NT 24 48 72 121 ML 1/4
NT 24 48 72 125 ML 1/4
NT 24 48 72 127 ML 1/4
NT 24 48 72 131 ML 1/4
NT 24 48 72 133 ML 1/4
NT 24 48 72 137 ML 1/4
NT 24 48 72 139 ML 1/4
NT 24 48 72 143 ML 1/4
NT 24 48 72 145 ML 1/4
NT 24 48 72 149 ML 1/4
NT 24 48 72 151 ML 1/4
NT 24 48 72 155 ML 1/4
NT 24 48 72 157 ML 1/4
NT 24 48 72 161 ML 1/4
NT 24 48 72 163 ML 1/4
NT 24 48 72 167 ML 1/4
NT 24 48 72 169 ML 1/4
NT 24 48 72 173 ML 1/4
NT 24 48 72 175 ML 1/4
NT 24 48 72 179 ML 1/4
NT 24 48 72 181 ML 1/4
NT 24 48 72 185 ML 1/4
NT 24 48 72 187 ML 1/4
NT 24 48 72 191 ML 1/4
NT 24 48 72 193 ML 1/4
NT 24 48 72 197 ML 1/4
NT 24 48 72 199 ML 1/4
NT 24 48 72 203 ML 1/4
NT 24 48 72 205 ML 1/4
NT 24 48 72 209 ML 1/4
NT 24 48 72 211 ML 1/4
NT 24 48 72 215 ML 1/4
NT 24 48 72 217 ML 1/4
NT 24 48 72 221 ML 1/4
NT 24 48 72 223 ML 1/4
NT 24 48 72 227 ML 1/4
NT 24 48 72 229 ML 1/4
NT 24 48 72 233 ML 1/4
NT 24 48 72 235 ML 1/4
NT 24 48 72 239 ML 1/4
NT 24 48 72 241 ML 1/4
NT 24 48 72 245 ML 1/4
NT 24 48 72 247 ML 1/4
NT 24 48 72 251 ML 1/4
NT 24 48 72 253 ML 1/4
NT 24 48 72 257 ML 1/4
NT 24 48 72 259 ML 1/4
NT 24 49 73 97 ML 30/121
NT 24 49 73 122 ML 24/97
NT 24 49 98 147 ML 1/4
NT 24 53 77 101 ML 31/125
NT 24 53 77 130 ML 25/101
NT 24 53 106 159 ML 1/4
NT 24 55 79 103 ML 45/182
NT 24 55 79 134 ML 53/213
NT 24 55 110 165 ML 1/4
NT 24 59 83 107 ML 47/190
NT 24 59 83 142 ML 56/225
NT 24 59 118 177 ML 1/4
NT 24 61 85 109 ML 33/133
NT 24 61 85 146 ML 27/109
NT 24 61 122 183 ML 1/4
NT 24 65 89 113 ML 34/137
NT 24 65 89 154 ML 28/113
NT 24 65 130 195 ML 1/4
NT 24 67 91 115 ML 51/206
NT 24 67 91 158 ML 62/249
NT 24 67 134 201 ML 1/4
NT 24 71 95 119 ML 53/214
NT 24 71 95 166 ML 65/261
NT 24 71 142 213 ML 1/4
NT 24 73 97 121 ML 36/145
NT 24 73 97 170 ML 30/121
NT 24 73 146 219 ML 1/4
NT 24 77 101 125 ML 37/149
NT 24 77 101 178 ML 31/125
NT 24 77 154 231 ML 1/4
NT 24 79 103 127 ML 57/230
NT 24 79 103 182 ML 71/285
NT 24 79 158 237 ML 1/4
NT 24 83 107 131 ML 59/238
NT 24 83 107 190 ML 74/297
NT 24 83 166 249 ML 1/4
NT 24 85 109 133 ML 39/157
NT 24 85 109 194 ML 33/133
NT 24 85 170 255 ML 1/4
NT 24 89 113 137 ML 40/161
NT 24 89 113 202 ML 34/137
NT 24 91 115 139 ML 63/254
NT 24 91 115 206 ML 80/321
NT 24 95 119 143 ML 65/262
NT 24 95 119 214 ML 83/333
NT 24 97 121 145 ML 42/169
NT 24 97 121 218 ML 36/145
NT 24 101 125 149 ML 43/173
NT 24 101 125 226 ML 37/149
NT 24 103 127 151 ML 69/278
NT 24 103 127 230 ML 89/357
NT 24 107 131 155 ML 71/286
NT 24 107 131 238 ML 92/369
NT 24 109 133 157 ML 45/181
NT 24 109 133 242 ML 39/157
NT 24 113 137 161 ML 46/185
NT 24 113 137 250 ML 40/161
NT 24 115 139 163 ML 75/302
NT 24 115 139 254 ML 98/393
NT 24 119 143 167 ML 77/310
NT 24 121 145 169 ML 48/193
NT 24 125 149 173 ML 49/197
NT 24 127 151 175 ML 81/326
NT 24 131 155 179 ML 83/334
NT 24 133 157 181 ML 51/205
NT 24 137 161 185 ML 52/209
NT 24 139 163 187 ML 87/350
NT 24 143 167 191 ML 89/358
NT 24 145 169 193 ML 54/217
NT 24 149 173 197 ML 55/221
NT 24 151 175 199 ML 93/374
NT 24 155 179 203 ML 95/382
NT 24 157 181 205 ML 57/229
NT 24 161 185 209 ML 58/233
NT 24 163 187 211 ML 99/398
NT 24 167 191 215 ML 101/406
NT 24 169 193 217 ML 60/241
NT 24 173 197 221 ML 61/245
NT 24 175 199 223 ML 105/422
NT 24 179 203 227 ML 107/430
NT 24 181 205 229 ML 63/253
NT 24 185 209 233 ML 64/257
NT 24 187 211 235 ML 111/446
NT 24 191 215 239 ML 113/454
NT 24 193 217 241 ML 66/265
NT 24 197 221 245 ML 67/269
NT 24 199 223 247 ML 117/470
NT 24 203 227 251 ML 119/478
NT 24 205 229 253 ML 69/277
NT 24 209 233 257 ML 70/281
NT 24 211 235 259 ML 123/494
NT 25 26 50 75 ML 1/4
NT 25 26 51 76 ML 25/101
NT 25 26 51 77 ML 1/4
NT 25 26 51 78 ML 12/43
NT 25 26 52 78 ML 1/4
NT 25 27 50 75 ML 1/4
NT 25 27 52 75 ML 22/79
NT 25 27 52 77 ML 32/129
NT 25 27 52 79 ML 19/77
NT 25 27 52 156 ML 17/61
NT 25 27 54 81 ML 1/4
NT 25 28 50 75 ML 1/4
NT 25 28 53 78 ML 20/81
NT 25 28 53 81 ML 27/109
NT 25 28 56 84 ML 1/4
NT 25 29 50 75 ML 1/4
NT 25 29 54 75 ML 12/43
NT 25 29 54 79 ML 1/4
NT 25 29 54 83 ML 1/4
NT 25 29 54 87 ML 22/79
NT 25 29 58 87 ML 1/4
NT 25 31 50 75 ML 1/4
NT 25 31 56 81 ML 34/137
NT 25 31 56 87 ML 20/81
NT 25 31 62 93 ML 1/4
NT 25 32 50 75 ML 1/4
NT 25 32 57 82 ML 22/89
NT 25 32 57 89 ML 30/121
NT 25 32 64 96 ML 1/4
NT 25 33 50 75 ML 1/4
NT 25 33 58 83 ML 1/4
NT 25 33 58 91 ML 1/4
NT 25 33 66 99 ML 1/4
NT 25 34 50 75 ML 1/4
NT 25 34 59 75 ML 26/93
NT 25 34 59 84 ML 27/109
NT 25 34 59 93 ML 1/4
NT 25 34 59 177 ML 59/211
NT 25 34 68 102 ML 1/4
NT 25 36 43 68 ML 26/93
NT 25 36 50 75 ML 1/4
NT 25 36 61 75 ML 19/68
NT 25 36 61 86 ML 24/97
NT 25 36 61 97 ML 33/133
NT 25 36 61 108 ML 12/43
NT 25 36 72 108 ML 1/4
NT 25 37 50 75 ML 1/4
NT 25 37 62 87 ML 1/4
NT 25 37 62 99 ML 1/4
NT 25 37 62 186 ML 59/211
NT 25 37 74 111 ML 1/4
NT 25 38 50 75 ML 1/4
NT 25 38 63 88 ML 28/113
NT 25 38 63 101 ML 1/4
NT 25 38 76 114 ML 1/4
NT 25 39 50 75 ML 1/4
NT 25 39 64 89 ML 38/153
NT 25 39 64 103 ML 22/89
NT 25 39 78 117 ML 1/4
NT 25 41 50 75 ML 1/4
NT 25 41 66 91 ML 1/4
NT 25 41 66 107 ML 1/4
NT 25 41 82 123 ML 1/4
NT 25 42 50 75 ML 1/4
NT 25 42 67 92 ML 29/117
NT 25 42 67 109 ML 1/4
NT 25 42 84 126 ML 1/4
NT 25 43 50 75 ML 1/4
NT 25 43 68 75 ML 40/143
NT 25 43 68 93 ML 40/161
NT 25 43 68 111 ML 23/93
NT 25 43 68 129 ML 26/93
NT 25 43 86 129 ML 1/4
NT 25 44 50 75 ML 1/4
NT 25 44 69 94 ML 28/113
NT 25 44 69 113 ML 39/157
NT 25 44 88 132 ML 1/4
NT 25 46 50 75 ML 1/4
NT 25 46 71 96 ML 30/121
NT 25 46 71 117 ML 1/4
NT 25 46 92 138 ML 1/4
NT 25 47 50 75 ML 1/4
NT 25 47 72 97 ML 42/169
NT 25 47 72 119 ML 24/97
NT 25 47 94 141 ML 1/4
NT 25 48 50 75 ML 1/4
NT 25 48 73 98 ML 30/121
NT 25 48 73 121 ML 42/169
NT 25 48 96 144 ML 1/4
NT 25 49 50 75 ML 1/4
NT 25 49 74 99 ML 1/4
NT 25 49 74 123 ML 1/4
NT 25 49 98 147 ML 1/4
NT 25 50 51 75 ML 1/4
NT 25 50 52 75 ML 1/4
NT 25 50 53 75 ML 1/4
NT 25 50 54 75 ML 1/4
NT 25 50 56 75 ML 1/4
NT 25 50 57 75 ML 1/4
NT 25 50 58 75 ML 1/4
NT 25 50 59 75 ML 1/4
NT 25 50 61 75 ML 1/4
NT 25 50 62 75 ML 1/4
NT 25 50 63 75 ML 1/4
NT 25 50 64 75 ML 1/4
NT 25 50 66 75 ML 1/4
NT 25 50 67 75 ML 1/4
NT 25 50 68 75 ML 1/4
NT 25 50 69 75 ML 1/4
NT 25 50 71 75 ML 1/4
NT 25 50 72 75 ML 1/4
NT 25 50 73 75 ML 1/4
NT 25 50 74 75 ML 1/4
NT 25 50 75 76 ML 1/4
NT 25 50 75 77 ML 1/4
NT 25 50 75 78 ML 1/4
NT 25 50 75 79 ML 1/4
NT 25 50 75 81 ML 1/4
NT 25 50 75 82 ML 1/4
NT 25 50 75 83 ML 1/4
NT 25 50 75 84 ML 1/4
NT 25 50 75 86 ML 1/4
NT 25 50 75 87 ML 1/4
NT 25 50 75 88 ML 1/4
NT 25 50 75 89 ML 1/4
NT 25 50 75 91 ML 1/4
NT 25 50 75 92 ML 1/4
NT 25 50 75 93 ML 1/4
NT 25 50 75 94 ML 1/4
NT 25 50 75 96 ML 1/4
NT 25 50 75 97 ML 1/4
NT 25 50 75 98 ML 1/4
NT 25 50 75 99 ML 1/4
NT 25 50 75 101 ML 1/4
NT 25 50 75 102 ML 1/4
NT 25 50 75 103 ML 1/4
NT 25 50 75 104 ML 1/4
NT 25 50 75 106 ML 1/4
NT 25 50 75 107 ML 1/4
NT 25 50 75 108 ML 1/4
NT 25 50 75 109 ML 1/4
NT 25 50 75 111 ML 1/4
NT 25 50 75 112 ML 1/4
NT 25 50 75 113 ML 1/4
NT 25 50 75 114 ML 1/4
NT 25 50 75 116 ML 1/4
NT 25 50 75 117 ML 1/4
NT 25 50 75 118 ML 1/4
NT 25 50 75 119 ML 1/4
NT 25 50 75 121 ML 1/4
NT 25 50 75 122 ML 1/4
NT 25 50 75 123 ML 1/4
NT 25 50 75 124 ML 1/4
NT 25 50 75 126 ML 1/4
NT 25 50 75 127 ML 1/4
NT 25 50 75 128 ML 1/4
NT 25 50 75 129 ML 1/4
NT 25 50 75 131 ML 1/4
NT 25 50 75 132 ML 1/4
NT 25 50 75 133 ML 1/4
NT 25 50 75 134 ML 1/4
NT 25 50 75 136 ML 1/4
NT 25 50 75 137 ML 1/4
NT 25 50 75 138 ML 1/4
NT 25 50 75 139 ML 1/4
NT 25 50 75 141 ML 1/4
NT 25 50 75 142 ML 1/4
NT 25 50 75 143 ML 1/4
NT 25 50 75 144 ML 1/4
NT 25 50 75 146 ML 1/4
NT 25 50 75 147 ML 1/4
NT 25 50 75 148 ML 1/4
NT 25 50 75 149 ML 1/4
NT 25 50 75 151 ML 1/4
NT 25 50 75 152 ML 1/4
NT 25 50 75 153 ML 1/4
NT 25 50 75 154 ML 1/4
NT 25 50 75 156 ML 1/4
NT 25 50 75 157 ML 1/4
NT 25 50 75 158 ML 1/4
NT 25 50 75 159 ML 1/4
NT 25 50 75 161 ML 1/4
NT 25 50 75 162 ML 1/4
NT 25 50 75 163 ML 1/4
NT 25 50 75 164 ML 1/4
NT 25 50 75 166 ML 1/4
NT 25 50 75 167 ML 1/4
NT 25 50 75 168 ML 1/4
NT 25 50 75 169 ML 1/4
NT 25 50 75 171 ML 1/4
NT 25 50 75 172 ML 1/4
NT 25 50 75 173 ML 1/4
NT 25 50 75 174 ML 1/4
NT 25 50 75 176 ML 1/4
NT 25 50 75 177 ML 1/4
NT 25 50 75 178 ML 1/4
NT 25 50 75 179 ML 1/4
NT 25 50 75 181 ML 1/4
NT 25 50 75 182 ML 1/4
NT 25 50 75 183 ML 1/4
NT 25 50 75 184 ML 1/4
NT 25 50 75 186 ML 1/4
NT 25 50 75 187 ML 1/4
NT 25 50 75 188 ML 1/4
NT 25 50 75 189 ML 1/4
NT 25 50 75 191 ML 1/4
NT 25 50 75 192 ML 1/4
NT 25 50 75 193 ML 1/4
NT 25 50 75 194 ML 1/4
NT 25 50 75 196 ML 1/4
NT 25 50 75 197 ML 1/4
NT 25 50 75 198 ML 1/4
NT 25 50 75 199 ML 1/4
NT 25 50 75 201 ML 1/4
NT 25 50 75 202 ML 1/4
NT 25 50 75 203 ML 1/4
NT 25 50 75 204 ML 1/4
NT 25 50 75 206 ML 1/4
NT 25 50 75 207 ML 1/4
NT 25 50 75 208 ML 1/4
NT 25 50 75 209 ML 1/4
NT 25 50 75 211 ML 1/4
NT 25 50 75 212 ML 1/4
NT 25 50 75 213 ML 1/4
NT 25 50 75 214 ML 1/4
NT 25 50 75 216 ML 1/4
NT 25 50 75 217 ML 1/4
NT 25 50 75 218 ML 1/4
NT 25 50 75 219 ML 1/4
NT 25 50 75 221 ML 1/4
NT 25 50 75 222 ML 1/4
NT 25 50 75 223 ML 1/4
NT 25 50 75 224 ML 1/4
NT 25 50 75 226 ML 1/4
NT 25 50 75 227 ML 1/4
NT 25 50 75 228 ML 1/4
NT 25 50 75 229 ML 1/4
NT 25 50 75 231 ML 1/4
NT 25 50 75 232 ML 1/4
NT 25 50 75 233 ML 1/4
NT 25 50 75 234 ML 1/4
NT 25 50 75 236 ML 1/4
NT 25 50 75 237 ML 1/4
NT 25 50 75 238 ML 1/4
NT 25 50 75 239 ML 1/4
NT 25 50 75 241 ML 1/4
NT 25 50 75 242 ML 1/4
NT 25 50 75 243 ML 1/4
NT 25 50 75 244 ML 1/4
NT 25 50 75 246 ML 1/4
NT 25 50 75 247 ML 1/4
NT 25 50 75 248 ML 1/4
NT 25 50 75 249 ML 1/4
NT 25 50 75 251 ML 1/4
NT 25 50 75 252 ML 1/4
NT 25 50 75 253 ML 1/4
NT 25 50 75 254 ML 1/4
NT 25 50 75 256 ML 1/4
NT 25 50 75 257 ML 1/4
NT 25 50 75 258 ML 1/4
NT 25 50 75 259 ML 1/4
NT 25 51 76 101 ML 44/177
NT 25 51 76 127 ML 25/101
NT 25 51 102 153 ML 1/4
NT 25 52 77 102 ML 32/129
NT 25 52 77 129 ML 45/181
NT 25 52 104 156 ML 1/4
NT 25 53 78 103 ML 1/4
NT 25 53 78 131 ML 1/4
NT 25 53 106 159 ML 1/4
NT 25 54 79 104 ML 33/133
NT 25 54 79 133 ML 1/4
NT 25 54 108 162 ML 1/4
NT 25 56 81 106 ML 34/137
NT 25 56 81 137 ML 48/193
NT 25 56 112 168 ML 1/4
NT 25 57 82 107 ML 1/4
NT 25 57 82 139 ML 1/4
NT 25 57 114 171 ML 1/4
NT 25 58 83 108 ML 35/141
NT 25 58 83 141 ML 1/4
NT 25 58 116 174 ML 1/4
NT 25 59 84 109 ML 48/193
NT 25 59 84 143 ML 27/109
NT 25 59 118 177 ML 1/4
NT 25 61 86 111 ML 1/4
NT 25 61 86 147 ML 1/4
NT 25 61 122 183 ML 1/4
NT 25 62 87 112 ML 37/149
NT 25 62 87 149 ML 1/4
NT 25 62 124 186 ML 1/4
NT 25 63 88 113 ML 50/201
NT 25 63 88 151 ML 28/113
NT 25 63 126 189 ML 1/4
NT 25 64 89 114 ML 38/153
NT 25 64 89 153 ML 54/217
NT 25 64 128 192 ML 1/4
NT 25 66 91 116 ML 39/157
NT 25 66 91 157 ML 1/4
NT 25 66 132 198 ML 1/4
NT 25 67 92 117 ML 52/209
NT 25 67 92 159 ML 29/117
NT 25 67 134 201 ML 1/4
NT 25 68 93 118 ML 40/161
NT 25 68 93 161 ML 57/229
NT 25 68 136 204 ML 1/4
NT 25 69 94 119 ML 1/4
NT 25 69 94 163 ML 1/4
NT 25 69 138 207 ML 1/4
NT 25 71 96 121 ML 54/217
NT 25 71 96 167 ML 30/121
NT 25 71 142 213 ML 1/4
NT 25 72 97 122 ML 42/169
NT 25 72 97 169 ML 60/241
NT 25 72 144 216 ML 1/4
NT 25 73 98 123 ML 1/4
NT 25 73 98 171 ML 1/4
NT 25 73 146 219 ML 1/4
NT 25 74 99 124 ML 43/173
NT 25 74 99 173 ML 1/4
NT 25 74 148 222 ML 1/4
NT 25 76 101 126 ML 44/177
NT 25 76 101 177 ML 63/253
NT 25 76 152 228 ML 1/4
NT 25 77 102 127 ML 1/4
NT 25 77 102 179 ML 1/4
NT 25 77 154 231 ML 1/4
NT 25 78 103 128 ML 45/181
NT 25 78 103 181 ML 1/4
NT 25 78 156 234 ML 1/4
NT 25 79 104 129 ML 58/233
NT 25 79 104 183 ML 65/262
NT 25 79 158 237 ML 1/4
NT 25 81 106 131 ML 1/4
NT 25 81 106 187 ML 1/4
NT 25 81 162 243 ML 1/4
NT 25 82 107 132 ML 47/189
NT 25 82 107 189 ML 1/4
NT 25 82 164 246 ML 1/4
NT 25 83 108 133 ML 60/241
NT 25 83 108 191 ML 34/137
NT 25 83 166 249 ML 1/4
NT 25 84 109 134 ML 48/193
NT 25 84 109 193 ML 69/277
NT 25 84 168 252 ML 1/4
NT 25 86 111 136 ML 49/197
NT 25 86 111 197 ML 1/4
NT 25 86 172 258 ML 1/4
NT 25 87 112 137 ML 62/249
NT 25 87 112 199 ML 71/286
NT 25 88 113 138 ML 50/201
NT 25 88 113 201 ML 72/289
NT 25 89 114 139 ML 1/4
NT 25 89 114 203 ML 1/4
NT 25 91 116 141 ML 64/257
NT 25 91 116 207 ML 37/149
NT 25 92 117 142 ML 52/209
NT 25 92 117 209 ML 75/301
NT 25 93 118 143 ML 1/4
NT 25 93 118 211 ML 1/4
NT 25 94 119 144 ML 53/213
NT 25 94 119 213 ML 1/4
NT 25 96 121 146 ML 54/217
NT 25 96 121 217 ML 78/313
NT 25 97 122 147 ML 1/4
NT 25 97 122 219 ML 1/4
NT 25 98 123 148 ML 55/221
NT 25 98 123 221 ML 1/4
NT 25 99 124 149 ML 68/273
NT 25 99 124 223 ML 40/161
NT 25 101 126 151 ML 1/4
NT 25 101 126 227 ML 1/4
NT 25 102 127 152 ML 57/229
NT 25 102 127 229 ML 1/4
NT 25 103 128 153 ML 70/281
NT 25 103 128 231 ML 83/334
NT 25 104 129 154 ML 58/233
NT 25 104 129 233 ML 84/337
NT 25 106 131 156 ML 59/237
NT 25 106 131 237 ML 1/4
NT 25 107 132 157 ML 72/289
NT 25 107 132 239 ML 43/173
NT 25 108 133 158 ML 60/241
NT 25 108 133 241 ML 87/349
NT 25 109 134 159 ML 1/4
NT 25 109 134 243 ML 1/4
NT 25 111 136 161 ML 74/297
NT 25 111 136 247 ML 89/358
NT 25 112 137 162 ML 62/249
NT 25 112 137 249 ML 90/361
NT 25 113 138 163 ML 1/4
NT 25 113 138 251 ML 1/4
NT 25 114 139 164 ML 63/253
NT 25 114 139 253 ML 1/4
NT 25 116 141 166 ML 64/257
NT 25 116 141 257 ML 93/373
NT 25 117 142 167 ML 1/4
NT 25 117 142 259 ML 1/4
NT 25 118 143 168 ML 65/261
NT 25 119 144 169 ML 78/313
NT 25 121 146 171 ML 1/4
NT 25 122 147 172 ML 67/269
NT 25 123 148 173 ML 80/321
NT 25 124 149 174 ML 68/273
NT 25 126 151 176 ML 69/277
NT 25 127 152 177 ML 82/329
NT 25 128 153 178 ML 70/281
NT 25 129 154 179 ML 1/4
NT 25 131 156 181 ML 84/337
NT 25 132 157 182 ML 72/289
NT 25 133 158 183 ML 1/4
NT 25 134 159 184 ML 73/293
NT 25 136 161 186 ML 74/297
NT 25 137 162 187 ML 1/4
NT 25 138 163 188 ML 75/301
NT 25 139 164 189 ML 88/353
NT 25 141 166 191 ML 1/4
NT 25 142 167 192 ML 77/309
NT 25 143 168 193 ML 90/361
NT 25 144 169 194 ML 78/313
NT 25 146 171 196 ML 79/317
NT 25 147 172 197 ML 92/369
NT 25 148 173 198 ML 80/321
NT 25 149 174 199 ML 1/4
NT 25 151 176 201 ML 94/377
NT 25 152 177 202 ML 82/329
NT 25 153 178 203 ML 1/4
NT 25 154 179 204 ML 83/333
NT 25 156 181 206 ML 84/337
NT 25 157 182 207 ML 1/4
NT 25 158 183 208 ML 85/341
NT 25 159 184 209 ML 98/393
NT 25 161 186 211 ML 1/4
NT 25 162 187 212 ML 87/349
NT 25 163 188 213 ML 100/401
NT 25 164 189 214 ML 88/353
NT 25 166 191 216 ML 89/357
NT 25 167 192 217 ML 102/409
NT 25 168 193 218 ML 90/361
NT 25 169 194 219 ML 1/4
NT 25 171 196 221 ML 104/417
NT 25 172 197 222 ML 92/369
NT 25 173 198 223 ML 1/4
NT 25 174 199 224 ML 93/373
NT 25 176 201 226 ML 94/377
NT 25 177 202 227 ML 1/4
NT 25 178 203 228 ML 95/381
NT 25 179 204 229 ML 108/433
NT 25 181 206 231 ML 1/4
NT 25 182 207 232 ML 97/389
NT 25 183 208 233 ML 110/441
NT 25 184 209 234 ML 98/393
NT 25 186 211 236 ML 99/397
NT 25 187 212 237 ML 112/449
NT 25 188 213 238 ML 100/401
NT 25 189 214 239 ML 1/4
NT 25 191 216 241 ML 114/457
NT 25 192 217 242 ML 102/409
NT 25 193 218 243 ML 1/4
NT 25 194 219 244 ML 103/413
NT 25 196 221 246 ML 104/417
NT 25 197 222 247 ML 1/4
NT 25 198 223 248 ML 105/421
NT 25 199 224 249 ML 118/473
NT 25 201 226 251 ML 1/4
NT 25 202 227 252 ML 107/429
NT 25 203 228 253 ML 120/481
NT 25 204 229 254 ML 108/433
NT 25 206 231 256 ML 109/437
NT 25 207 232 257 ML 122/489
NT 25 208 233 258 ML 110/441
NT 25 209 234 259 ML 1/4
NT 26 27 52 78 ML 1/4
NT 26 27 53 79 ML 1/4
NT 26 27 53 80 ML 33/133
NT 26 27 53 81 ML 22/79
NT 26 27 54 81 ML 1/4
NT 26 29 52 78 ML 1/4
NT 26 29 55 81 ML 1/4
NT 26 29 55 84 ML 28/113
NT 26 29 58 87 ML 1/4
NT 26 31 52 78 ML 1/4
NT 26 31 57 83 ML 1/4
NT 26 31 57 88 ML 36/145
NT 26 31 57 171 ML 55/197
NT 26 31 62 93 ML 1/4
NT 26 33 52 78 ML 1/4
NT 26 33 59 85 ML 1/4
NT 26 33 59 92 ML 31/125
NT 26 33 66 99 ML 1/4
NT 26 35 52 78 ML 1/4
NT 26 35 61 87 ML 1/4
NT 26 35 61 96 ML 39/157
NT 26 35 61 183 ML 61/218
NT 26 35 70 105 ML 1/4
NT 26 37 52 78 ML 1/4
NT 26 37 63 89 ML 1/4
NT 26 37 63 100 ML 34/137
NT 26 37 74 111 ML 1/4
NT 26 41 52 78 ML 1/4
NT 26 41 67 93 ML 1/4
NT 26 41 67 108 ML 37/149
NT 26 41 67 123 ML 26/93
NT 26 41 82 123 ML 1/4
NT 26 43 52 78 ML 1/4
NT 26 43 69 95 ML 1/4
NT 26 43 69 112 ML 45/181
NT 26 43 86 129 ML 1/4
NT 26 45 52 78 ML 1/4
NT 26 45 71 97 ML 1/4
NT 26 45 71 116 ML 40/161
NT 26 45 90 135 ML 1/4
NT 26 47 52 78 ML 1/4
NT 26 47 73 99 ML 1/4
NT 26 47 73 120 ML 48/193
NT 26 47 94 141 ML 1/4
NT 26 49 52 78 ML 1/4
NT 26 49 75 101 ML 1/4
NT 26 49 75 124 ML 43/173
NT 26 49 98 147 ML 1/4
NT 26 51 52 78 ML 1/4
NT 26 51 77 103 ML 1/4
NT 26 51 77 128 ML 51/205
NT 26 51 102 153 ML 1/4
NT 26 52 53 78 ML 1/4
NT 26 52 55 78 ML 1/4
NT 26 52 57 78 ML 1/4
NT 26 52 59 78 ML 1/4
NT 26 52 61 78 ML 1/4
NT 26 52 63 78 ML 1/4
NT 26 52 67 78 ML 1/4
NT 26 52 69 78 ML 1/4
NT 26 52 71 78 ML 1/4
NT 26 52 73 78 ML 1/4
NT 26 52 75 78 ML 1/4
NT 26 52 77 78 ML 1/4
NT 26 52 78 79 ML 1/4
NT 26 52 78 81 ML 1/4
NT 26 52 78 83 ML 1/4
NT 26 52 78 85 ML 1/4
NT 26 52 78 87 ML 1/4
NT 26 52 78 89 ML 1/4
NT 26 52 78 93 ML 1/4
NT 26 52 78 95 ML 1/4
NT 26 52 78 97 ML 1/4
NT 26 52 78 99 ML 1/4
NT 26 52 78 101 ML 1/4
NT 26 52 78 103 ML 1/4
NT 26 52 78 105 ML 1/4
NT 26 52 78 107 ML 1/4
NT 26 52 78 109 ML 1/4
NT 26 52 78 111 ML 1/4
NT 26 52 78 113 ML 1/4
NT 26 52 78 115 ML 1/4
NT 26 52 78 119 ML 1/4
NT 26 52 78 121 ML 1/4
NT 26 52 78 123 ML 1/4
NT 26 52 78 125 ML 1/4
NT 26 52 78 127 ML 1/4
NT 26 52 78 129 ML 1/4
NT 26 52 78 131 ML 1/4
NT 26 52 78 133 ML 1/4
NT 26 52 78 135 ML 1/4
NT 26 52 78 137 ML 1/4
NT 26 52 78 139 ML 1/4
NT 26 52 78 141 ML 1/4
NT 26 52 78 145 ML 1/4
NT 26 52 78 147 ML 1/4
NT 26 52 78 149 ML 1/4
NT 26 52 78 151 ML 1/4
NT 26 52 78 153 ML 1/4
NT 26 52 78 155 ML 1/4
NT 26 52 78 157 ML 1/4
NT 26 52 78 159 ML 1/4
NT 26 52 78 161 ML 1/4
NT 26 52 78 163 ML 1/4
NT 26 52 78 165 ML 1/4
NT 26 52 78 167 ML 1/4
NT 26 52 78 171 ML 1/4
NT 26 52 78 173 ML 1/4
NT 26 52 78 175 ML 1/4
NT 26 52 78 177 ML 1/4
NT 26 52 78 179 ML 1/4
NT 26 52 78 181 ML 1/4
NT 26 52 78 183 ML 1/4
NT 26 52 78 185 ML 1/4
NT 26 52 78 187 ML 1/4
NT 26 52 78 189 ML 1/4
NT 26 52 78 191 ML 1/4
NT 26 52 78 193 ML 1/4
NT 26 52 78 197 ML 1/4
NT 26 52 78 199 ML 1/4
NT 26 52 78 201 ML 1/4
NT 26 52 78 203 ML 1/4
NT 26 52 78 205 ML 1/4
NT 26 52 78 207 ML 1/4
NT 26 52 78 209 ML 1/4
NT 26 52 78 211 ML 1/4
NT 26 52 78 213 ML 1/4
NT 26 52 78 215 ML 1/4
NT 26 52 78 217 ML 1/4
NT 26 52 78 219 ML 1/4
NT 26 52 78 223 ML 1/4
NT 26 52 78 225 ML 1/4
NT 26 52 78 227 ML 1/4
NT 26 52 78 229 ML 1/4
NT 26 52 78 231 ML 1/4
NT 26 52 78 233 ML 1/4
NT 26 52 78 235 ML 1/4
NT 26 52 78 237 ML 1/4
NT 26 52 78 239 ML 1/4
NT 26 52 78 241 ML 1/4
NT 26 52 78 243 ML 1/4
NT 26 52 78 245 ML 1/4
NT 26 52 78 249 ML 1/4
NT 26 52 78 251 ML 1/4
NT 26 52 78 253 ML 1/4
NT 26 52 78 255 ML 1/4
NT 26 52 78 257 ML 1/4
NT 26 52 78 259 ML 1/4
NT 26 53 79 105 ML 1/4
NT 26 53 79 132 ML 46/185
NT 26 53 106 159 ML 1/4
NT 26 55 81 107 ML 1/4
NT 26 55 81 136 ML 54/217
NT 26 55 110 165 ML 1/4
NT 26 57 83 109 ML 1/4
NT 26 57 83 140 ML 49/197
NT 26 57 114 171 ML 1/4
NT 26 59 85 111 ML 1/4
NT 26 59 85 144 ML 57/229
NT 26 59 118 177 ML 1/4
NT 26 61 87 113 ML 1/4
NT 26 61 87 148 ML 52/209
NT 26 61 122 183 ML 1/4
NT 26 63 89 115 ML 1/4
NT 26 63 89 152 ML 60/241
NT 26 63 126 189 ML 1/4
NT 26 67 93 119 ML 1/4
NT 26 67 93 160 ML 63/253
NT 26 67 134 201 ML 1/4
NT 26 69 95 121 ML 1/4
NT 26 69 95 164 ML 58/233
NT 26 69 138 207 ML 1/4
NT 26 71 97 123 ML 1/4
NT 26 71 97 168 ML 66/265
NT 26 71 142 213 ML 1/4
NT 26 73 99 125 ML 1/4
NT 26 73 99 172 ML 61/245
NT 26 73 146 219 ML 1/4
NT 26 75 101 127 ML 1/4
NT 26 75 101 176 ML 69/277
NT 26 75 150 225 ML 1/4
NT 26 77 103 129 ML 1/4
NT 26 77 103 180 ML 64/257
NT 26 77 154 231 ML 1/4
NT 26 79 105 131 ML 1/4
NT 26 79 105 184 ML 72/289
NT 26 79 158 237 ML 1/4
NT 26 81 107 133 ML 1/4
NT 26 81 107 188 ML 67/269
NT 26 81 162 243 ML 1/4
NT 26 83 109 135 ML 1/4
NT 26 83 109 192 ML 75/301
NT 26 83 166 249 ML 1/4
NT 26 85 111 137 ML 1/4
NT 26 85 111 196 ML 70/281
NT 26 85 170 255 ML 1/4
NT 26 87 113 139 ML 1/4
NT 26 87 113 200 ML 78/313
NT 26 89 115 141 ML 1/4
NT 26 89 115 204 ML 73/293
NT 26 93 119 145 ML 1/4
NT 26 93 119 212 ML 76/305
NT 26 95 121 147 ML 1/4
NT 26 95 121 216 ML 84/337
NT 26 97 123 149 ML 1/4
NT 26 97 123 220 ML 79/317
NT 26 99 125 151 ML 1/4
NT 26 99 125 224 ML 87/349
NT 26 101 127 153 ML 1/4
NT 26 101 127 228 ML 82/329
NT 26 103 129 155 ML 1/4
NT 26 103 129 232 ML 90/361
NT 26 105 131 157 ML 1/4
NT 26 105 131 236 ML 85/341
NT 26 107 133 159 ML 1/4
NT 26 107 133 240 ML 93/373
NT 26 109 135 161 ML 1/4
NT 26 109 135 244 ML 88/353
NT 26 111 137 163 ML 1/4
NT 26 111 137 248 ML 96/385
NT 26 113 139 165 ML 1/4
NT 26 113 139 252 ML 91/365
NT 26 115 141 167 ML 1/4
NT 26 115 141 256 ML 99/397
NT 26 119 145 171 ML 1/4
NT 26 121 147 173 ML 1/4
NT 26 123 149 175 ML 1/4
NT 26 125 151 177 ML 1/4
NT 26 127 153 179 ML 1/4
NT 26 129 155 181 ML 1/4
NT 26 131 157 183 ML 1/4
NT 26 133 159 185 ML 1/4
NT 26 135 161 187 ML 1/4
NT 26 137 163 189 ML 1/4
NT 26 139 165 191 ML 1/4
NT 26 141 167 193 ML 1/4
NT 26 145 171 197 ML 1/4
NT 26 147 173 199 ML 1/4
NT 26 149 175 201 ML 1/4
NT 26 151 177 203 ML 1/4
NT 26 153 179 205 ML 1/4
NT 26 155 181 207 ML 1/4
NT 26 157 183 209 ML 1/4
NT 26 159 185 211 ML 1/4
NT 26 161 187 213 ML 1/4
NT 26 163 189 215 ML 1/4
NT 26 165 191 217 ML 1/4
NT 26 167 193 219 ML 1/4
NT 26 171 197 223 ML 1/4
NT 26 173 199 225 ML 1/4
NT 26 175 201 227 ML 1/4
NT 26 177 203 229 ML 1/4
NT 26 179 205 231 ML 1/4
NT 26 181 207 233 ML 1/4
NT 26 183 209 235 ML 1/4
NT 26 185 211 237 ML 1/4
NT 26 187 213 239 ML 1/4
NT 26 189 215 241 ML 1/4
NT 26 191 217 243 ML 1/4
NT 26 193 219 245 ML 1/4
NT 26 197 223 249 ML 1/4
NT 26 199 225 251 ML 1/4
NT 26 201 227 253 ML 1/4
NT 26 203 229 255 ML 1/4
NT 26 205 231 257 ML 1/4
NT 26 207 233 259 ML 1/4
NT 27 28 54 81 ML 1/4
NT 27 28 55 81 ML 19/68
NT 27 28 55 82 ML 34/137
NT 27 28 55 83 ML 17/69
NT 27 28 56 84 ML 1/4
NT 27 29 54 81 ML 1/4
NT 27 29 56 83 ML 21/85
NT 27 29 56 85 ML 35/141
NT 27 29 56 87 ML 40/143
NT 27 29 56 168 ML 55/197
NT 27 29 58 87 ML 1/4
NT 27 31 54 81 ML 1/4
NT 27 31 58 85 ML 1/4
NT 27 31 58 89 ML 1/4
NT 27 31 62 93 ML 1/4
NT 27 32 54 81 ML 1/4
NT 27 32 59 86 ML 36/145
NT 27 32 59 91 ML 37/150
NT 27 32 59 96 ML 12/43
NT 27 32 59 177 ML 19/68
NT 27 32 64 96 ML 1/4
NT 27 34 54 81 ML 1/4
NT 27 34 61 88 ML 37/149
NT 27 34 61 95 ML 1/4
NT 27 34 68 102 ML 1/4
NT 27 35 54 81 ML 1/4
NT 27 35 62 81 ML 40/143
NT 27 35 62 89 ML 1/4
NT 27 35 62 97 ML 1/4
NT 27 35 70 105 ML 1/4
NT 27 37 54 81 ML 1/4
NT 27 37 64 91 ML 25/101
NT 27 37 64 101 ML 41/165
NT 27 37 74 111 ML 1/4
NT 27 38 54 81 ML 1/4
NT 27 38 65 92 ML 39/157
NT 27 38 65 103 ML 1/4
NT 27 38 76 114 ML 1/4
NT 27 40 54 81 ML 1/4
NT 27 40 67 94 ML 40/161
NT 27 40 67 107 ML 43/174
NT 27 40 80 120 ML 1/4
NT 27 41 54 81 ML 1/4
NT 27 41 68 95 ML 27/109
NT 27 41 68 109 ML 44/177
NT 27 41 82 123 ML 1/4
NT 27 43 54 81 ML 1/4
NT 27 43 70 97 ML 1/4
NT 27 43 70 113 ML 1/4
NT 27 43 86 129 ML 1/4
NT 27 44 54 81 ML 1/4
NT 27 44 71 98 ML 42/169
NT 27 44 71 115 ML 23/93
NT 27 44 88 132 ML 1/4
NT 27 46 54 81 ML 1/4
NT 27 46 73 100 ML 43/173
NT 27 46 73 119 ML 1/4
NT 27 46 92 138 ML 1/4
NT 27 47 54 81 ML 1/4
NT 27 47 74 101 ML 1/4
NT 27 47 74 121 ML 1/4
NT 27 47 94 141 ML 1/4
NT 27 49 54 81 ML 1/4
NT 27 49 76 103 ML 31/125
NT 27 49 76 125 ML 50/201
NT 27 49 98 147 ML 1/4
NT 27 50 54 81 ML 1/4
NT 27 50 77 104 ML 45/181
NT 27 50 77 127 ML 1/4
NT 27 50 100 150 ML 1/4
NT 27 52 54 81 ML 1/4
NT 27 52 79 106 ML 46/185
NT 27 52 79 131 ML 26/105
NT 27 52 104 156 ML 1/4
NT 27 53 54 81 ML 1/4
NT 27 53 80 107 ML 33/133
NT 27 53 80 133 ML 53/213
NT 27 53 106 159 ML 1/4
NT 27 54 55 81 ML 1/4
NT 27 54 56 81 ML 1/4
NT 27 54 58 81 ML 1/4
NT 27 54 59 81 ML 1/4
NT 27 54 61 81 ML 1/4
NT 27 54 62 81 ML 1/4
NT 27 54 64 81 ML 1/4
NT 27 54 65 81 ML 1/4
NT 27 54 67 81 ML 1/4
NT 27 54 68 81 ML 1/4
NT 27 54 70 81 ML 1/4
NT 27 54 71 81 ML 1/4
NT 27 54 73 81 ML 1/4
NT 27 54 74 81 ML 1/4
NT 27 54 76 81 ML 1/4
NT 27 54 77 81 ML 1/4
NT 27 54 79 81 ML 1/4
NT 27 54 80 81 ML 1/4
NT 27 54 81 82 ML 1/4
NT 27 54 81 83 ML 1/4
NT 27 54 81 85 ML 1/4
NT 27 54 81 86 ML 1/4
NT 27 54 81 88 ML 1/4
NT 27 54 81 89 ML 1/4
NT 27 54 81 91 ML 1/4
NT 27 54 81 92 ML 1/4
NT 27 54 81 94 ML 1/4
NT 27 54 81 95 ML 1/4
NT 27 54 81 97 ML 1/4
NT 27 54 81 98 ML 1/4
NT 27 54 81 100 ML 1/4
NT 27 54 81 101 ML 1/4
NT 27 54 81 103 ML 1/4
NT 27 54 81 104 ML 1/4
NT 27 54 81 106 ML 1/4
NT 27 54 81 107 ML 1/4
NT 27 54 81 109 ML 1/4
NT 27 54 81 110 ML 1/4
NT 27 54 81 112 ML 1/4
NT 27 54 81 113 ML 1/4
NT 27 54 81 115 ML 1/4
NT 27 54 81 116 ML 1/4
NT 27 54 81 118 ML 1/4
NT 27 54 81 119 ML 1/4
NT 27 54 81 121 ML 1/4
NT 27 54 81 122 ML 1/4
NT 27 54 81 124 ML 1/4
NT 27 54 81 125 ML 1/4
NT 27 54 81 127 ML 1/4
NT 27 54 81 128 ML 1/4
NT 27 54 81 130 ML 1/4
NT 27 54 81 131 ML 1/4
NT 27 54 81 133 ML 1/4
NT 27 54 81 134 ML 1/4
NT 27 54 81 136 ML 1/4
NT 27 54 81 137 ML 1/4
NT 27 54 81 139 ML 1/4
NT 27 54 81 140 ML 1/4
NT 27 54 81 142 ML 1/4
NT 27 54 81 143 ML 1/4
NT 27 54 81 145 ML 1/4
NT 27 54 81 146 ML 1/4
NT 27 54 81 148 ML 1/4
NT 27 54 81 149 ML 1/4
NT 27 54 81 151 ML 1/4
NT 27 54 81 152 ML 1/4
NT 27 54 81 154 ML 1/4
NT 27 54 81 155 ML 1/4
NT 27 54 81 157 ML 1/4
NT 27 54 81 158 ML 1/4
NT 27 54 81 160 ML 1/4
NT 27 54 81 161 ML 1/4
NT 27 54 81 163 ML 1/4
NT 27 54 81 164 ML 1/4
NT 27 54 81 166 ML 1/4
NT 27 54 81 167 ML 1/4
NT 27 54 81 169 ML 1/4
NT 27 54 81 170 ML 1/4
NT 27 54 81 172 ML 1/4
NT 27 54 81 173 ML 1/4
NT 27 54 81 175 ML 1/4
NT 27 54 81 176 ML 1/4
NT 27 54 81 178 ML 1/4
NT 27 54 81 179 ML 1/4
NT 27 54 81 181 ML 1/4
NT 27 54 81 182 ML 1/4
NT 27 54 81 184 ML 1/4
NT 27 54 81 185 ML 1/4
NT 27 54 81 187 ML 1/4
NT 27 54 81 188 ML 1/4
NT 27 54 81 190 ML 1/4
NT 27 54 81 191 ML 1/4
NT 27 54 81 193 ML 1/4
NT 27 54 81 194 ML 1/4
NT 27 54 81 196 ML 1/4
NT 27 54 81 197 ML 1/4
NT 27 54 81 199 ML 1/4
NT 27 54 81 200 ML 1/4
NT 27 54 81 202 ML 1/4
NT 27 54 81 203 ML 1/4
NT 27 54 81 205 ML 1/4
NT 27 54 81 206 ML 1/4
NT 27 54 81 208 ML 1/4
NT 27 54 81 209 ML 1/4
NT 27 54 81 211 ML 1/4
NT 27 54 81 212 ML 1/4
NT 27 54 81 214 ML 1/4
NT 27 54 81 215 ML 1/4
NT 27 54 81 217 ML 1/4
NT 27 54 81 218 ML 1/4
NT 27 54 81 220 ML 1/4
NT 27 54 81 221 ML 1/4
NT 27 54 81 223 ML 1/4
NT 27 54 81 224 ML 1/4
NT 27 54 81 226 ML 1/4
NT 27 54 81 227 ML 1/4
NT 27 54 81 229 ML 1/4
NT 27 54 81 230 ML 1/4
NT 27 54 81 232 ML 1/4
NT 27 54 81 233 ML 1/4
NT 27 54 81 235 ML 1/4
NT 27 54 81 236 ML 1/4
NT 27 54 81 238 ML 1/4
NT 27 54 81 239 ML 1/4
NT 27 54 81 241 ML 1/4
NT 27 54 81 242 ML 1/4
NT 27 54 81 244 ML 1/4
NT 27 54 81 245 ML 1/4
NT 27 54 81 247 ML 1/4
NT 27 54 81 248 ML 1/4
NT 27 54 81 250 ML 1/4
NT 27 54 81 251 ML 1/4
NT 27 54 81 253 ML 1/4
NT 27 54 81 254 ML 1/4
NT 27 54 81 256 ML 1/4
NT 27 54 81 257 ML 1/4
NT 27 54 81 259 ML 1/4
NT 27 54 81 260 ML 1/4
NT 27 55 82 109 ML 1/4
NT 27 55 82 137 ML 1/4
NT 27 55 110 165 ML 1/4
NT 27 56 83 110 ML 48/193
NT 27 56 83 139 ML 55/222
NT 27 56 112 168 ML 1/4
NT 27 58 85 112 ML 49/197
NT 27 58 85 143 ML 1/4
NT 27 58 116 174 ML 1/4
NT 27 59 86 113 ML 1/4
NT 27 59 86 145 ML 1/4
NT 27 59 118 177 ML 1/4
NT 27 61 88 115 ML 37/149
NT 27 61 88 149 ML 59/237
NT 27 61 122 183 ML 1/4
NT 27 62 89 116 ML 51/205
NT 27 62 89 151 ML 1/4
NT 27 62 124 186 ML 1/4
NT 27 64 91 118 ML 52/209
NT 27 64 91 155 ML 61/246
NT 27 64 128 192 ML 1/4
NT 27 65 92 119 ML 39/157
NT 27 65 92 157 ML 62/249
NT 27 65 130 195 ML 1/4
NT 27 67 94 121 ML 1/4
NT 27 67 94 161 ML 1/4
NT 27 67 134 201 ML 1/4
NT 27 68 95 122 ML 54/217
NT 27 68 95 163 ML 32/129
NT 27 68 136 204 ML 1/4
NT 27 70 97 124 ML 55/221
NT 27 70 97 167 ML 1/4
NT 27 70 140 210 ML 1/4
NT 27 71 98 125 ML 1/4
NT 27 71 98 169 ML 1/4
NT 27 71 142 213 ML 1/4
NT 27 73 100 127 ML 43/173
NT 27 73 100 173 ML 68/273
NT 27 73 146 219 ML 1/4
NT 27 74 101 128 ML 57/229
NT 27 74 101 175 ML 1/4
NT 27 74 148 222 ML 1/4
NT 27 76 103 130 ML 58/233
NT 27 76 103 179 ML 35/141
NT 27 76 152 228 ML 1/4
NT 27 77 104 131 ML 45/181
NT 27 77 104 181 ML 71/285
NT 27 77 154 231 ML 1/4
NT 27 79 106 133 ML 1/4
NT 27 79 106 185 ML 1/4
NT 27 79 158 237 ML 1/4
NT 27 80 107 134 ML 60/241
NT 27 80 107 187 ML 73/294
NT 27 80 160 240 ML 1/4
NT 27 82 109 136 ML 61/245
NT 27 82 109 191 ML 1/4
NT 27 82 164 246 ML 1/4
NT 27 83 110 137 ML 1/4
NT 27 83 110 193 ML 1/4
NT 27 83 166 249 ML 1/4
NT 27 85 112 139 ML 49/197
NT 27 85 112 197 ML 77/309
NT 27 85 170 255 ML 1/4
NT 27 86 113 140 ML 63/253
NT 27 86 113 199 ML 1/4
NT 27 86 172 258 ML 1/4
NT 27 88 115 142 ML 64/257
NT 27 88 115 203 ML 79/318
NT 27 89 116 143 ML 51/205
NT 27 89 116 205 ML 80/321
NT 27 91 118 145 ML 1/4
NT 27 91 118 209 ML 1/4
NT 27 92 119 146 ML 66/265
NT 27 92 119 211 ML 41/165
NT 27 94 121 148 ML 67/269
NT 27 94 121 215 ML 1/4
NT 27 95 122 149 ML 1/4
NT 27 95 122 217 ML 1/4
NT 27 97 124 151 ML 55/221
NT 27 97 124 221 ML 86/345
NT 27 98 125 152 ML 69/277
NT 27 98 125 223 ML 1/4
NT 27 100 127 154 ML 70/281
NT 27 100 127 227 ML 44/177
NT 27 101 128 155 ML 57/229
NT 27 101 128 229 ML 89/357
NT 27 103 130 157 ML 1/4
NT 27 103 130 233 ML 1/4
NT 27 104 131 158 ML 72/289
NT 27 104 131 235 ML 91/366
NT 27 106 133 160 ML 73/293
NT 27 106 133 239 ML 1/4
NT 27 107 134 161 ML 1/4
NT 27 107 134 241 ML 1/4
NT 27 109 136 163 ML 61/245
NT 27 109 136 245 ML 95/381
NT 27 110 137 164 ML 75/301
NT 27 110 137 247 ML 1/4
NT 27 112 139 166 ML 76/305
NT 27 112 139 251 ML 97/390
NT 27 113 140 167 ML 63/253
NT 27 113 140 253 ML 98/393
NT 27 115 142 169 ML 1/4
NT 27 115 142 257 ML 1/4
NT 27 116 143 170 ML 78/313
NT 27 116 143 259 ML 50/201
NT 27 118 145 172 ML 79/317
NT 27 119 146 173 ML 1/4
NT 27 121 148 175 ML 67/269
NT 27 122 149 176 ML 81/325
NT 27 124 151 178 ML 82/329
NT 27 125 152 179 ML 69/277
NT 27 127 154 181 ML 1/4
NT 27 128 155 182 ML 84/337
NT 27 130 157 184 ML 85/341
NT 27 131 158 185 ML 1/4
NT 27 133 160 187 ML 73/293
NT 27 134 161 188 ML 87/349
NT 27 136 163 190 ML 88/353
NT 27 137 164 191 ML 75/301
NT 27 139 166 193 ML 1/4
NT 27 140 167 194 ML 90/361
NT 27 142 169 196 ML 91/365
NT 27 143 170 197 ML 1/4
NT 27 145 172 199 ML 79/317
NT 27 146 173 200 ML 93/373
NT 27 148 175 202 ML 94/377
NT 27 149 176 203 ML 81/325
NT 27 151 178 205 ML 1/4
NT 27 152 179 206 ML 96/385
NT 27 154 181 208 ML 97/389
NT 27 155 182 209 ML 1/4
NT 27 157 184 211 ML 85/341
NT 27 158 185 212 ML 99/397
NT 27 160 187 214 ML 100/401
NT 27 161 188 215 ML 87/349
NT 27 163 190 217 ML 1/4
NT 27 164 191 218 ML 102/409
NT 27 166 193 220 ML 103/413
NT 27 167 194 221 ML 1/4
NT 27 169 196 223 ML 91/365
NT 27 170 197 224 ML 105/421
NT 27 172 199 226 ML 106/425
NT 27 173 200 227 ML 93/373
NT 27 175 202 229 ML 1/4
NT 27 176 203 230 ML 108/433
NT 27 178 205 232 ML 109/437
NT 27 179 206 233 ML 1/4
NT 27 181 208 235 ML 97/389
NT 27 182 209 236 ML 111/445
NT 27 184 211 238 ML 112/449
NT 27 185 212 239 ML 99/397
NT 27 187 214 241 ML 1/4
NT 27 188 215 242 ML 114/457
NT 27 190 217 244 ML 115/461
NT 27 191 218 245 ML 1/4
NT 27 193 220 247 ML 103/413
NT 27 194 221 248 ML 117/469
NT 27 196 223 250 ML 118/473
NT 27 197 224 251 ML 105/421
NT 27 199 226 253 ML 1/4
NT 27 200 227 254 ML 120/481
NT 27 202 229 256 ML 121/485
NT 27 203 230 257 ML 1/4
NT 27 205 232 259 ML 109/437
NT 27 206 233 260 ML 123/493
NT 28 29 56 84 ML 1/4
NT 28 29 57 84 ML 12/43
NT 28 29 57 85 ML 28/113
NT 28 29 57 86 ML 21/85
NT 28 29 58 87 ML 1/4
NT 28 31 56 84 ML 1/4
NT 28 31 59 84 ML 40/143
NT 28 31 59 87 ML 18/73
NT 28 31 59 90 ML 37/149
NT 28 31 62 93 ML 1/4
NT 28 33 56 84 ML 1/4
NT 28 33 61 89 ML 29/117
NT 28 33 61 94 ML 22/89
NT 28 33 61 183 ML 59/211
NT 28 33 66 99 ML 1/4
NT 28 37 56 84 ML 1/4
NT 28 37 65 93 ML 30/121
NT 28 37 65 102 ML 23/93
NT 28 37 65 111 ML 26/93
NT 28 37 74 111 ML 1/4
NT 28 39 56 84 ML 1/4
NT 28 39 67 95 ML 20/81
NT 28 39 67 106 ML 43/173
NT 28 39 78 117 ML 1/4
NT 28 41 56 84 ML 1/4
NT 28 41 69 97 ML 31/125
NT 28 41 69 110 ML 24/97
NT 28 41 82 123 ML 1/4
NT 28 43 56 84 ML 1/4
NT 28 43 71 99 ML 21/85
NT 28 43 71 114 ML 46/185
NT 28 43 86 129 ML 1/4
NT 28 45 56 84 ML 1/4
NT 28 45 73 101 ML 32/129
NT 28 45 73 118 ML 25/101
NT 28 45 90 135 ML 1/4
NT 28 47 56 84 ML 1/4
NT 28 47 75 103 ML 22/89
NT 28 47 75 122 ML 49/197
NT 28 47 94 141 ML 1/4
NT 28 51 56 84 ML 1/4
NT 28 51 79 107 ML 23/93
NT 28 51 79 130 ML 52/209
NT 28 51 102 153 ML 1/4
NT 28 53 56 84 ML 1/4
NT 28 53 81 109 ML 34/137
NT 28 53 81 134 ML 27/109
NT 28 53 106 159 ML 1/4
NT 28 55 56 84 ML 1/4
NT 28 55 83 111 ML 24/97
NT 28 55 83 138 ML 55/221
NT 28 55 110 165 ML 1/4
NT 28 56 57 84 ML 1/4
NT 28 56 59 84 ML 1/4
NT 28 56 61 84 ML 1/4
NT 28 56 65 84 ML 1/4
NT 28 56 67 84 ML 1/4
NT 28 56 69 84 ML 1/4
NT 28 56 71 84 ML 1/4
NT 28 56 73 84 ML 1/4
NT 28 56 75 84 ML 1/4
NT 28 56 79 84 ML 1/4
NT 28 56 81 84 ML 1/4
NT 28 56 83 84 ML 1/4
NT 28 56 84 85 ML 1/4
NT 28 56 84 87 ML 1/4
NT 28 56 84 89 ML 1/4
NT 28 56 84 93 ML 1/4
NT 28 56 84 95 ML 1/4
NT 28 56 84 97 ML 1/4
NT 28 56 84 99 ML 1/4
NT 28 56 84 101 ML 1/4
NT 28 56 84 103 ML 1/4
NT 28 56 84 107 ML 1/4
NT 28 56 84 109 ML 1/4
NT 28 56 84 111 ML 1/4
NT 28 56 84 113 ML 1/4
NT 28 56 84 115 ML 1/4
NT 28 56 84 117 ML 1/4
NT 28 56 84 121 ML 1/4
NT 28 56 84 123 ML 1/4
NT 28 56 84 125 ML 1/4
NT 28 56 84 127 ML 1/4
NT 28 56 84 129 ML 1/4
NT 28 56 84 131 ML 1/4
NT 28 56 84 135 ML 1/4
NT 28 56 84 137 ML 1/4
NT 28 56 84 139 ML 1/4
NT 28 56 84 141 ML 1/4
NT 28 56 84 143 ML 1/4
NT 28 56 84 145 ML 1/4
NT 28 56 84 149 ML 1/4
NT 28 56 84 151 ML 1/4
NT 28 56 84 153 ML 1/4
NT 28 56 84 155 ML 1/4
NT 28 56 84 157 ML 1/4
NT 28 56 84 159 ML 1/4
NT 28 56 84 163 ML 1/4
NT 28 56 84 165 ML 1/4
NT 28 56 84 167 ML 1/4
NT 28 56 84 169 ML 1/4
NT 28 56 84 171 ML 1/4
NT 28 56 84 173 ML 1/4
NT 28 56 84 177 ML 1/4
NT 28 56 84 179 ML 1/4
NT 28 56 84 181 ML 1/4
NT 28 56 84 183 ML 1/4
NT 28 56 84 185 ML 1/4
NT 28 56 84 187 ML 1/4
NT 28 56 84 191 ML 1/4
NT 28 56 84 193 ML 1/4
NT 28 56 84 195 ML 1/4
NT 28 56 84 197 ML 1/4
NT 28 56 84 199 ML 1/4
NT 28 56 84 201 ML 1/4
NT 28 56 84 205 ML 1/4
NT 28 56 84 207 ML 1/4
NT 28 56 84 209 ML 1/4
NT 28 56 84 211 ML 1/4
NT 28 56 84 213 ML 1/4
NT 28 56 84 215 ML 1/4
NT 28 56 84 219 ML 1/4
NT 28 56 84 221 ML 1/4
NT 28 56 84 223 ML 1/4
NT 28 56 84 225 ML 1/4
NT 28 56 84 227 ML 1/4
NT 28 56 84 229 ML 1/4
NT 28 56 84 233 ML 1/4
NT 28 56 84 235 ML 1/4
NT 28 56 84 237 ML 1/4
NT 28 56 84 239 ML 1/4
NT 28 56 84 241 ML 1/4
NT 28 56 84 243 ML 1/4
NT 28 56 84 247 ML 1/4
NT 28 56 84 249 ML 1/4
NT 28 56 84 251 ML 1/4
NT 28 56 84 253 ML 1/4
NT 28 56 84 255 ML 1/4
NT 28 56 84 257 ML 1/4
NT 28 57 85 113 ML 35/141
NT 28 57 85 142 ML 28/113
NT 28 57 114 171 ML 1/4
NT 28 59 87 115 ML 25/101
NT 28 59 87 146 ML 58/233
NT 28 59 118 177 ML 1/4
NT 28 61 89 117 ML 36/145
NT 28 61 89 150 ML 29/117
NT 28 61 122 183 ML 1/4
NT 28 65 93 121 ML 37/149
NT 28 65 93 158 ML 30/121
NT 28 65 130 195 ML 1/4
NT 28 67 95 123 ML 27/109
NT 28 67 95 162 ML 64/257
NT 28 67 134 201 ML 1/4
NT 28 69 97 125 ML 38/153
NT 28 69 97 166 ML 31/125
NT 28 69 138 207 ML 1/4
NT 28 71 99 127 ML 28/113
NT 28 71 99 170 ML 67/269
NT 28 71 142 213 ML 1/4
NT 28 73 101 129 ML 39/157
NT 28 73 101 174 ML 32/129
NT 28 73 146 219 ML 1/4
NT 28 75 103 131 ML 29/117
NT 28 75 103 178 ML 70/281
NT 28 75 150 225 ML 1/4
NT 28 79 107 135 ML 30/121
NT 28 79 107 186 ML 73/293
NT 28 79 158 237 ML 1/4
NT 28 81 109 137 ML 41/165
NT 28 81 109 190 ML 34/137
NT 28 81 162 243 ML 1/4
NT 28 83 111 139 ML 31/125
NT 28 83 111 194 ML 76/305
NT 28 83 166 249 ML 1/4
NT 28 85 113 141 ML 42/169
NT 28 85 113 198 ML 35/141
NT 28 85 170 255 ML 1/4
NT 28 87 115 143 ML 32/129
NT 28 87 115 202 ML 79/317
NT 28 89 117 145 ML 43/173
NT 28 89 117 206 ML 36/145
NT 28 93 121 149 ML 44/177
NT 28 93 121 214 ML 37/149
NT 28 95 123 151 ML 34/137
NT 28 95 123 218 ML 85/341
NT 28 97 125 153 ML 45/181
NT 28 97 125 222 ML 38/153
NT 28 99 127 155 ML 35/141
NT 28 99 127 226 ML 88/353
NT 28 101 129 157 ML 46/185
NT 28 101 129 230 ML 39/157
NT 28 103 131 159 ML 36/145
NT 28 103 131 234 ML 91/365
NT 28 107 135 163 ML 37/149
NT 28 107 135 242 ML 94/377
NT 28 109 137 165 ML 48/193
NT 28 109 137 246 ML 41/165
NT 28 111 139 167 ML 38/153
NT 28 111 139 250 ML 97/389
NT 28 113 141 169 ML 49/197
NT 28 113 141 254 ML 42/169
NT 28 115 143 171 ML 39/157
NT 28 115 143 258 ML 100/401
NT 28 117 145 173 ML 50/201
NT 28 121 149 177 ML 51/205
NT 28 123 151 179 ML 41/165
NT 28 125 153 181 ML 52/209
NT 28 127 155 183 ML 42/169
NT 28 129 157 185 ML 53/213
NT 28 131 159 187 ML 43/173
NT 28 135 163 191 ML 44/177
NT 28 137 165 193 ML 55/221
NT 28 139 167 195 ML 45/181
NT 28 141 169 197 ML 56/225
NT 28 143 171 199 ML 46/185
NT 28 145 173 201 ML 57/229
NT 28 149 177 205 ML 58/233
NT 28 151 179 207 ML 48/193
NT 28 153 181 209 ML 59/237
NT 28 155 183 211 ML 49/197
NT 28 157 185 213 ML 60/241
NT 28 159 187 215 ML 50/201
NT 28 163 191 219 ML 51/205
NT 28 165 193 221 ML 62/249
NT 28 167 195 223 ML 52/209
NT 28 169 197 225 ML 63/253
NT 28 171 199 227 ML 53/213
NT 28 173 201 229 ML 64/257
NT 28 177 205 233 ML 65/261
NT 28 179 207 235 ML 55/221
NT 28 181 209 237 ML 66/265
NT 28 183 211 239 ML 56/225
NT 28 185 213 241 ML 67/269
NT 28 187 215 243 ML 57/229
NT 28 191 219 247 ML 58/233
NT 28 193 221 249 ML 69/277
NT 28 195 223 251 ML 59/237
NT 28 197 225 253 ML 70/281
NT 28 199 227 255 ML 60/241
NT 28 201 229 257 ML 71/285
NT 29 30 58 87 ML 1/4
NT 29 30 59 88 ML 29/117
NT 29 30 59 89 ML 1/4
NT 29 30 60 90 ML 1/4
NT 29 31 58 87 ML 1/4
NT 29 31 60 89 ML 37/149
NT 29 31 60 91 ML 22/89
NT 29 31 60 180 ML 59/211
NT 29 31 62 93 ML 1/4
NT 29 32 58 87 ML 1/4
NT 29 32 61 87 ML 26/93
NT 29 32 61 90 ML 23/93
NT 29 32 61 93 ML 31/125
NT 29 32 64 96 ML 1/4
NT 29 33 58 87 ML 1/4
NT 29 33 62 91 ML 1/4
NT 29 33 62 95 ML 1/4
NT 29 33 66 99 ML 1/4
NT 29 34 58 87 ML 1/4
NT 29 34 63 92 ML 30/121
NT 29 34 63 97 ML 1/4
NT 29 34 63 189 ML 61/218
NT 29 34 68 102 ML 1/4
NT 29 35 58 87 ML 1/4
NT 29 35 64 93 ML 39/157
NT 29 35 64 99 ML 23/93
NT 29 35 64 105 ML 26/93
NT 29 35 70 105 ML 1/4
NT 29 36 58 87 ML 1/4
NT 29 36 65 94 ML 25/101
NT 29 36 65 101 ML 34/137
NT 29 36 72 108 ML 1/4
NT 29 37 58 87 ML 1/4
NT 29 37 66 95 ML 1/4
NT 29 37 66 103 ML 1/4
NT 29 37 74 111 ML 1/4
NT 29 38 58 87 ML 1/4
NT 29 38 67 96 ML 31/125
NT 29 38 67 105 ML 1/4
NT 29 38 76 114 ML 1/4
NT 29 39 58 87 ML 1/4
NT 29 39 68 97 ML 41/165
NT 29 39 68 107 ML 24/97
NT 29 39 78 117 ML 1/4
NT 29 40 58 87 ML 1/4
NT 29 40 69 98 ML 27/109
NT 29 40 69 109 ML 37/149
NT 29 40 80 120 ML 1/4
NT 29 41 58 87 ML 1/4
NT 29 41 70 99 ML 1/4
NT 29 41 70 111 ML 1/4
NT 29 41 82 123 ML 1/4
NT 29 42 58 87 ML 1/4
NT 29 42 71 100 ML 32/129
NT 29 42 71 113 ML 1/4
NT 29 42 84 126 ML 1/4
NT 29 43 58 87 ML 1/4
NT 29 43 72 101 ML 43/173
NT 29 43 72 115 ML 25/101
NT 29 43 86 129 ML 1/4
NT 29 44 58 87 ML 1/4
NT 29 44 73 102 ML 29/117
NT 29 44 73 117 ML 40/161
NT 29 44 88 132 ML 1/4
NT 29 45 58 87 ML 1/4
NT 29 45 74 103 ML 1/4
NT 29 45 74 119 ML 1/4
NT 29 45 90 135 ML 1/4
NT 29 46 58 87 ML 1/4
NT 29 46 75 104 ML 33/133
NT 29 46 75 121 ML 1/4
NT 29 46 92 138 ML 1/4
NT 29 47 58 87 ML 1/4
NT 29 47 76 105 ML 45/181
NT 29 47 76 123 ML 26/105
NT 29 47 94 141 ML 1/4
NT 29 48 58 87 ML 1/4
NT 29 48 77 106 ML 31/125
NT 29 48 77 125 ML 43/173
NT 29 48 96 144 ML 1/4
NT 29 49 58 87 ML 1/4
NT 29 49 78 107 ML 1/4
NT 29 49 78 127 ML 1/4
NT 29 49 98 147 ML 1/4
NT 29 50 58 87 ML 1/4
NT 29 50 79 108 ML 34/137
NT 29 50 79 129 ML 1/4
NT 29 50 100 150 ML 1/4
NT 29 51 58 87 ML 1/4
NT 29 51 80 109 ML 47/189
NT 29 51 80 131 ML 27/109
NT 29 51 102 153 ML 1/4
NT 29 52 58 87 ML 1/4
NT 29 52 81 110 ML 33/133
NT 29 52 81 133 ML 46/185
NT 29 52 104 156 ML 1/4
NT 29 53 58 87 ML 1/4
NT 29 53 82 111 ML 1/4
NT 29 53 82 135 ML 1/4
NT 29 53 106 159 ML 1/4
NT 29 54 58 87 ML 1/4
NT 29 54 83 112 ML 35/141
NT 29 54 83 137 ML 1/4
NT 29 54 108 162 ML 1/4
NT 29 55 58 87 ML 1/4
NT 29 55 84 113 ML 49/197
NT 29 55 84 139 ML 28/113
NT 29 55 110 165 ML 1/4
NT 29 56 58 87 ML 1/4
NT 29 56 85 114 ML 35/141
NT 29 56 85 141 ML 49/197
NT 29 56 112 168 ML 1/4
NT 29 57 58 87 ML 1/4
NT 29 57 86 115 ML 1/4
NT 29 57 86 143 ML 1/4
NT 29 57 114 171 ML 1/4
NT 29 58 59 87 ML 1/4
NT 29 58 60 87 ML 1/4
NT 29 58 61 87 ML 1/4
NT 29 58 62 87 ML 1/4
NT 29 58 63 87 ML 1/4
NT 29 58 64 87 ML 1/4
NT 29 58 65 87 ML 1/4
NT 29 58 66 87 ML 1/4
NT 29 58 67 87 ML 1/4
NT 29 58 68 87 ML 1/4
NT 29 58 69 87 ML 1/4
NT 29 58 70 87 ML 1/4
NT 29 58 71 87 ML 1/4
NT 29 58 72 87 ML 1/4
NT 29 58 73 87 ML 1/4
NT 29 58 74 87 ML 1/4
NT 29 58 75 87 ML 1/4
NT 29 58 76 87 ML 1/4
NT 29 58 77 87 ML 1/4
NT 29 58 78 87 ML 1/4
NT 29 58 79 87 ML 1/4
NT 29 58 80 87 ML 1/4
NT 29 58 81 87 ML 1/4
NT 29 58 82 87 ML 1/4
NT 29 58 83 87 ML 1/4
NT 29 58 84 87 ML 1/4
NT 29 58 85 87 ML 1/4
NT 29 58 86 87 ML 1/4
NT 29 58 87 88 ML 1/4
NT 29 58 87 89 ML 1/4
NT 29 58 87 90 ML 1/4
NT 29 58 87 91 ML 1/4
NT 29 58 87 92 ML 1/4
NT 29 58 87 93 ML 1/4
NT 29 58 87 94 ML 1/4
NT 29 58 87 95 ML 1/4
NT 29 58 87 96 ML 1/4
NT 29 58 87 97 ML 1/4
NT 29 58 87 98 ML 1/4
NT 29 58 87 99 ML 1/4
NT 29 58 87 100 ML 1/4
NT 29 58 87 101 ML 1/4
NT 29 58 87 102 ML 1/4
NT 29 58 87 103 ML 1/4
NT 29 58 87 104 ML 1/4
NT 29 58 87 105 ML 1/4
NT 29 58 87 106 ML 1/4
NT 29 58 87 107 ML 1/4
NT 29 58 87 108 ML 1/4
NT 29 58 87 109 ML 1/4
NT 29 58 87 110 ML 1/4
NT 29 58 87 111 ML 1/4
NT 29 58 87 112 ML 1/4
NT 29 58 87 113 ML 1/4
NT 29 58 87 114 ML 1/4
NT 29 58 87 115 ML 1/4
NT 29 58 87 117 ML 1/4
NT 29 58 87 118 ML 1/4
NT 29 58 87 119 ML 1/4
NT 29 58 87 120 ML 1/4
NT 29 58 87 121 ML 1/4
NT 29 58 87 122 ML 1/4
NT 29 58 87 123 ML 1/4
NT 29 58 87 124 ML 1/4
NT 29 58 87 125 ML 1/4
NT 29 58 87 126 ML 1/4
NT 29 58 87 127 ML 1/4
NT 29 58 87 128 ML 1/4
NT 29 58 87 129 ML 1/4
NT 29 58 87 130 ML 1/4
NT 29 58 87 131 ML 1/4
NT 29 58 87 132 ML 1/4
NT 29 58 87 133 ML 1/4
NT 29 58 87 134 ML 1/4
NT 29 58 87 135 ML 1/4
NT 29 58 87 136 ML 1/4
NT 29 58 87 137 ML 1/4
NT 29 58 87 138 ML 1/4
NT 29 58 87 139 ML 1/4
NT 29 58 87 140 ML 1/4
NT 29 58 87 141 ML 1/4
NT 29 58 87 142 ML 1/4
NT 29 58 87 143 ML 1/4
NT 29 58 87 144 ML 1/4
NT 29 58 87 146 ML 1/4
NT 29 58 87 147 ML 1/4
NT 29 58 87 148 ML 1/4
NT 29 58 87 149 ML 1/4
NT 29 58 87 150 ML 1/4
NT 29 58 87 151 ML 1/4
NT 29 58 87 152 ML 1/4
NT 29 58 87 153 ML 1/4
NT 29 58 87 154 ML 1/4
NT 29 58 87 155 ML 1/4
NT 29 58 87 156 ML 1/4
NT 29 58 87 157 ML 1/4
NT 29 58 87 158 ML 1/4
NT 29 58 87 159 ML 1/4
NT 29 58 87 160 ML 1/4
NT 29 58 87 161 ML 1/4
NT 29 58 87 162 ML 1/4
NT 29 58 87 163 ML 1/4
NT 29 58 87 164 ML 1/4
NT 29 58 87 165 ML 1/4
NT 29 58 87 166 ML 1/4
NT 29 58 87 167 ML 1/4
NT 29 58 87 168 ML 1/4
NT 29 58 87 169 ML 1/4
NT 29 58 87 170 ML 1/4
NT 29 58 87 171 ML 1/4
NT 29 58 87 172 ML 1/4
NT 29 58 87 173 ML 1/4
NT 29 58 87 175 ML 1/4
NT 29 58 87 176 ML 1/4
NT 29 58 87 177 ML 1/4
NT 29 58 87 178 ML 1/4
NT 29 58 87 179 ML 1/4
NT 29 58 87 180 ML 1/4
NT 29 58 87 181 ML 1/4
NT 29 58 87 182 ML 1/4
NT 29 58 87 183 ML 1/4
NT 29 58 87 184 ML 1/4
NT 29 58 87 185 ML 1/4
NT 29 58 87 186 ML 1/4
NT 29 58 87 187 ML 1/4
NT 29 58 87 188 ML 1/4
NT 29 58 87 189 ML 1/4
NT 29 58 87 190 ML 1/4
NT 29 58 87 191 ML 1/4
NT 29 58 87 192 ML 1/4
NT 29 58 87 193 ML 1/4
NT 29 58 87 194 ML 1/4
NT 29 58 87 195 ML 1/4
NT 29 58 87 196 ML 1/4
NT 29 58 87 197 ML 1/4
NT 29 58 87 198 ML 1/4
NT 29 58 87 199 ML 1/4
NT 29 58 87 200 ML 1/4
NT 29 58 87 201 ML 1/4
NT 29 58 87 202 ML 1/4
NT 29 58 87 204 ML 1/4
NT 29 58 87 205 ML 1/4
NT 29 58 87 206 ML 1/4
NT 29 58 87 207 ML 1/4
NT 29 58 87 208 ML 1/4
NT 29 58 87 209 ML 1/4
NT 29 58 87 210 ML 1/4
NT 29 58 87 211 ML 1/4
NT 29 58 87 212 ML 1/4
NT 29 58 87 213 ML 1/4
NT 29 58 87 214 ML 1/4
NT 29 58 87 215 ML 1/4
NT 29 58 87 216 ML 1/4
NT 29 58 87 217 ML 1/4
NT 29 58 87 218 ML 1/4
NT 29 58 87 219 ML 1/4
NT 29 58 87 220 ML 1/4
NT 29 58 87 221 ML 1/4
NT 29 58 87 222 ML 1/4
NT 29 58 87 223 ML 1/4
NT 29 58 87 224 ML 1/4
NT 29 58 87 225 ML 1/4
NT 29 58 87 226 ML 1/4
NT 29 58 87 227 ML 1/4
NT 29 58 87 228 ML 1/4
NT 29 58 87 229 ML 1/4
NT 29 58 87 230 ML 1/4
NT 29 58 87 231 ML 1/4
NT 29 58 87 233 ML 1/4
NT 29 58 87 234 ML 1/4
NT 29 58 87 235 ML 1/4
NT 29 58 87 236 ML 1/4
NT 29 58 87 237 ML 1/4
NT 29 58 87 238 ML 1/4
NT 29 58 87 239 ML 1/4
NT 29 58 87 240 ML 1/4
NT 29 58 87 241 ML 1/4
NT 29 58 87 242 ML 1/4
NT 29 58 87 243 ML 1/4
NT 29 58 87 244 ML 1/4
NT 29 58 87 245 ML 1/4
NT 29 58 87 246 ML 1/4
NT 29 58 87 247 ML 1/4
NT 29 58 87 248 ML 1/4
NT 29 58 87 249 ML 1/4
NT 29 58 87 250 ML 1/4
NT 29 58 87 251 ML 1/4
NT 29 58 87 252 ML 1/4
NT 29 58 87 253 ML 1/4
NT 29 58 87 254 ML 1/4
NT 29 58 87 255 ML 1/4
NT 29 58 87 256 ML 1/4
NT 29 58 87 257 ML 1/4
NT 29 58 87 258 ML 1/4
NT 29 58 87 259 ML 1/4
NT 29 58 87 260 ML 1/4
NT 29 59 88 117 ML 51/205
NT 29 59 88 147 ML 29/117
NT 29 59 118 177 ML 1/4
NT 29 60 89 118 ML 37/149
NT 29 60 89 149 ML 52/209
NT 29 60 120 180 ML 1/4
NT 29 61 90 119 ML 1/4
NT 29 61 90 151 ML 1/4
NT 29 61 122 183 ML 1/4
NT 29 62 91 120 ML 38/153
NT 29 62 91 153 ML 1/4
NT 29 62 124 186 ML 1/4
NT 29 63 92 121 ML 53/213
NT 29 63 92 155 ML 30/121
NT 29 63 126 189 ML 1/4
NT 29 64 93 122 ML 39/157
NT 29 64 93 157 ML 55/221
NT 29 64 128 192 ML 1/4
NT 29 65 94 123 ML 1/4
NT 29 65 94 159 ML 1/4
NT 29 65 130 195 ML 1/4
NT 29 66 95 124 ML 40/161
NT 29 66 95 161 ML 1/4
NT 29 66 132 198 ML 1/4
NT 29 67 96 125 ML 55/221
NT 29 67 96 163 ML 31/125
NT 29 67 134 201 ML 1/4
NT 29 68 97 126 ML 41/165
NT 29 68 97 165 ML 58/233
NT 29 68 136 204 ML 1/4
NT 29 69 98 127 ML 1/4
NT 29 69 98 167 ML 1/4
NT 29 69 138 207 ML 1/4
NT 29 70 99 128 ML 42/169
NT 29 70 99 169 ML 1/4
NT 29 70 140 210 ML 1/4
NT 29 71 100 129 ML 57/229
NT 29 71 100 171 ML 32/129
NT 29 71 142 213 ML 1/4
NT 29 72 101 130 ML 43/173
NT 29 72 101 173 ML 61/245
NT 29 72 144 216 ML 1/4
NT 29 73 102 131 ML 1/4
NT 29 73 102 175 ML 1/4
NT 29 73 146 219 ML 1/4
NT 29 74 103 132 ML 44/177
NT 29 74 103 177 ML 1/4
NT 29 74 148 222 ML 1/4
NT 29 75 104 133 ML 59/237
NT 29 75 104 179 ML 33/133
NT 29 75 150 225 ML 1/4
NT 29 76 105 134 ML 45/181
NT 29 76 105 181 ML 64/257
NT 29 76 152 228 ML 1/4
NT 29 77 106 135 ML 1/4
NT 29 77 106 183 ML 1/4
NT 29 77 154 231 ML 1/4
NT 29 78 107 136 ML 46/185
NT 29 78 107 185 ML 1/4
NT 29 78 156 234 ML 1/4
NT 29 79 108 137 ML 61/245
NT 29 79 108 187 ML 34/137
NT 29 79 158 237 ML 1/4
NT 29 80 109 138 ML 47/189
NT 29 80 109 189 ML 67/269
NT 29 80 160 240 ML 1/4
NT 29 81 110 139 ML 1/4
NT 29 81 110 191 ML 1/4
NT 29 81 162 243 ML 1/4
NT 29 82 111 140 ML 48/193
NT 29 82 111 193 ML 1/4
NT 29 82 164 246 ML 1/4
NT 29 83 112 141 ML 63/253
NT 29 83 112 195 ML 35/141
NT 29 83 166 249 ML 1/4
NT 29 84 113 142 ML 49/197
NT 29 84 113 197 ML 70/281
NT 29 84 168 252 ML 1/4
NT 29 85 114 143 ML 1/4
NT 29 85 114 199 ML 1/4
NT 29 85 170 255 ML 1/4
NT 29 86 115 144 ML 50/201
NT 29 86 115 201 ML 1/4
NT 29 86 172 258 ML 1/4
NT 29 88 117 146 ML 51/205
NT 29 88 117 205 ML 73/293
NT 29 89 118 147 ML 1/4
NT 29 89 118 207 ML 1/4
NT 29 90 119 148 ML 52/209
NT 29 90 119 209 ML 1/4
NT 29 91 120 149 ML 67/269
NT 29 91 120 211 ML 75/302
NT 29 92 121 150 ML 53/213
NT 29 92 121 213 ML 76/305
NT 29 93 122 151 ML 1/4
NT 29 93 122 215 ML 1/4
NT 29 94 123 152 ML 54/217
NT 29 94 123 217 ML 1/4
NT 29 95 124 153 ML 69/277
NT 29 95 124 219 ML 39/157
NT 29 96 125 154 ML 55/221
NT 29 96 125 221 ML 79/317
NT 29 97 126 155 ML 1/4
NT 29 97 126 223 ML 1/4
NT 29 98 127 156 ML 56/225
NT 29 98 127 225 ML 1/4
NT 29 99 128 157 ML 71/285
NT 29 99 128 227 ML 81/326
NT 29 100 129 158 ML 57/229
NT 29 100 129 229 ML 82/329
NT 29 101 130 159 ML 1/4
NT 29 101 130 231 ML 1/4
NT 29 102 131 160 ML 58/233
NT 29 102 131 233 ML 1/4
NT 29 103 132 161 ML 73/293
NT 29 103 132 235 ML 42/169
NT 29 104 133 162 ML 59/237
NT 29 104 133 237 ML 85/341
NT 29 105 134 163 ML 1/4
NT 29 105 134 239 ML 1/4
NT 29 106 135 164 ML 60/241
NT 29 106 135 241 ML 1/4
NT 29 107 136 165 ML 75/301
NT 29 107 136 243 ML 87/350
NT 29 108 137 166 ML 61/245
NT 29 108 137 245 ML 88/353
NT 29 109 138 167 ML 1/4
NT 29 109 138 247 ML 1/4
NT 29 110 139 168 ML 62/249
NT 29 110 139 249 ML 1/4
NT 29 111 140 169 ML 77/309
NT 29 111 140 251 ML 45/181
NT 29 112 141 170 ML 63/253
NT 29 112 141 253 ML 91/365
NT 29 113 142 171 ML 1/4
NT 29 113 142 255 ML 1/4
NT 29 114 143 172 ML 64/257
NT 29 114 143 257 ML 1/4
NT 29 115 144 173 ML 79/317
NT 29 115 144 259 ML 93/374
NT 29 117 146 175 ML 1/4
NT 29 118 147 176 ML 66/265
NT 29 119 148 177 ML 81/325
NT 29 120 149 178 ML 67/269
NT 29 121 150 179 ML 1/4
NT 29 122 151 180 ML 68/273
NT 29 123 152 181 ML 83/333
NT 29 124 153 182 ML 69/277
NT 29 125 154 183 ML 1/4
NT 29 126 155 184 ML 70/281
NT 29 127 156 185 ML 85/341
NT 29 128 157 186 ML 71/285
NT 29 129 158 187 ML 1/4
NT 29 130 159 188 ML 72/289
NT 29 131 160 189 ML 87/349
NT 29 132 161 190 ML 73/293
NT 29 133 162 191 ML 1/4
NT 29 134 163 192 ML 74/297
NT 29 135 164 193 ML 89/357
NT 29 136 165 194 ML 75/301
NT 29 137 166 195 ML 1/4
NT 29 138 167 196 ML 76/305
NT 29 139 168 197 ML 91/365
NT 29 140 169 198 ML 77/309
NT 29 141 170 199 ML 1/4
NT 29 142 171 200 ML 78/313
NT 29 143 172 201 ML 93/373
NT 29 144 173 202 ML 79/317
NT 29 146 175 204 ML 80/321
NT 29 147 176 205 ML 95/381
NT 29 148 177 206 ML 81/325
NT 29 149 178 207 ML 1/4
NT 29 150 179 208 ML 82/329
NT 29 151 180 209 ML 97/389
NT 29 152 181 210 ML 83/333
NT 29 153 182 211 ML 1/4
NT 29 154 183 212 ML 84/337
NT 29 155 184 213 ML 99/397
NT 29 156 185 214 ML 85/341
NT 29 157 186 215 ML 1/4
NT 29 158 187 216 ML 86/345
NT 29 159 188 217 ML 101/405
NT 29 160 189 218 ML 87/349
NT 29 161 190 219 ML 1/4
NT 29 162 191 220 ML 88/353
NT 29 163 192 221 ML 103/413
NT 29 164 193 222 ML 89/357
NT 29 165 194 223 ML 1/4
NT 29 166 195 224 ML 90/361
NT 29 167 196 225 ML 105/421
NT 29 168 197 226 ML 91/365
NT 29 169 198 227 ML 1/4
NT 29 170 199 228 ML 92/369
NT 29 171 200 229 ML 107/429
NT 29 172 201 230 ML 93/373
NT 29 173 202 231 ML 1/4
NT 29 175 204 233 ML 109/437
NT 29 176 205 234 ML 95/381
NT 29 177 206 235 ML 1/4
NT 29 178 207 236 ML 96/385
NT 29 179 208 237 ML 111/445
NT 29 180 209 238 ML 97/389
NT 29 181 210 239 ML 1/4
NT 29 182 211 240 ML 98/393
NT 29 183 212 241 ML 113/453
NT 29 184 213 242 ML 99/397
NT 29 185 214 243 ML 1/4
NT 29 186 215 244 ML 100/401
NT 29 187 216 245 ML 115/461
NT 29 188 217 246 ML 101/405
NT 29 189 218 247 ML 1/4
NT 29 190 219 248 ML 102/409
NT 29 191 220 249 ML 117/469
NT 29 192 221 250 ML 103/413
NT 29 193 222 251 ML 1/4
NT 29 194 223 252 ML 104/417
NT 29 195 224 253 ML 119/477
NT 29 196 225 254 ML 105/421
NT 29 197 226 255 ML 1/4
NT 29 198 227 256 ML 106/425
NT 29 199 228 257 ML 121/485
NT 29 200 229 258 ML 107/429
NT 29 201 230 259 ML 1/4
NT 29 202 231 260 ML 108/433
NT 30 31 60 90 ML 1/4
NT 30 31 61 91 ML 1/4
NT 30 31 61 92 ML 38/153
NT 30 31 62 93 ML 1/4
NT 30 37 60 90 ML 1/4
NT 30 37 67 97 ML 1/4
NT 30 37 67 104 ML 35/141
NT 30 37 74 111 ML 1/4
NT 30 41 60 90 ML 1/4
NT 30 41 71 101 ML 1/4
NT 30 41 71 112 ML 38/153
NT 30 41 82 123 ML 1/4
NT 30 43 60 90 ML 1/4
NT 30 43 73 103 ML 1/4
NT 30 43 73 116 ML 47/189
NT 30 43 86 129 ML 1/4
NT 30 47 60 90 ML 1/4
NT 30 47 77 107 ML 1/4
NT 30 47 77 124 ML 50/201
NT 30 47 94 141 ML 1/4
NT 30 49 60 90 ML 1/4
NT 30 49 79 109 ML 1/4
NT 30 49 79 128 ML 44/177
NT 30 49 98 147 ML 1/4
NT 30 53 60 90 ML 1/4
NT 30 53 83 113 ML 1/4
NT 30 53 83 136 ML 47/189
NT 30 53 106 159 ML 1/4
NT 30 59 60 90 ML 1/4
NT 30 59 89 119 ML 1/4
NT 30 59 89 148 ML 59/237
NT 30 59 118 177 ML 1/4
NT 30 60 61 90 ML 1/4
NT 30 60 67 90 ML 1/4
NT 30 60 71 90 ML 1/4
NT 30 60 73 90 ML 1/4
NT 30 60 77 90 ML 1/4
NT 30 60 79 90 ML 1/4
NT 30 60 83 90 ML 1/4
NT 30 60 89 90 ML 1/4
NT 30 60 90 91 ML 1/4
NT 30 60 90 97 ML 1/4
NT 30 60 90 101 ML 1/4
NT 30 60 90 103 ML 1/4
NT 30 60 90 107 ML 1/4
NT 30 60 90 109 ML 1/4
NT 30 60 90 113 ML 1/4
NT 30 60 90 119 ML 1/4
NT 30 60 90 121 ML 1/4
NT 30 60 90 127 ML 1/4
NT 30 60 90 131 ML 1/4
NT 30 60 90 133 ML 1/4
NT 30 60 90 137 ML 1/4
NT 30 60 90 139 ML 1/4
NT 30 60 90 143 ML 1/4
NT 30 60 90 149 ML 1/4
NT 30 60 90 151 ML 1/4
NT 30 60 90 157 ML 1/4
NT 30 60 90 161 ML 1/4
NT 30 60 90 163 ML 1/4
NT 30 60 90 167 ML 1/4
NT 30 60 90 169 ML 1/4
NT 30 60 90 173 ML 1/4
NT 30 60 90 179 ML 1/4
NT 30 60 90 181 ML 1/4
NT 30 60 90 187 ML 1/4
NT 30 60 90 191 ML 1/4
NT 30 60 90 193 ML 1/4
NT 30 60 90 197 ML 1/4
NT 30 60 90 199 ML 1/4
NT 30 60 90 203 ML 1/4
NT 30 60 90 209 ML 1/4
NT 30 60 90 211 ML 1/4
NT 30 60 90 217 ML 1/4
NT 30 60 90 221 ML 1/4
NT 30 60 90 223 ML 1/4
NT 30 60 90 227 ML 1/4
NT 30 60 90 229 ML 1/4
NT 30 60 90 233 ML 1/4
NT 30 60 90 239 ML 1/4
NT 30 60 90 241 ML 1/4
NT 30 60 90 247 ML 1/4
NT 30 60 90 251 ML 1/4
NT 30 60 90 253 ML 1/4
NT 30 60 90 257 ML 1/4
NT 30 60 90 259 ML 1/4
NT 30 61 91 121 ML 1/4
NT 30 61 91 152 ML 53/213
NT 30 61 122 183 ML 1/4
NT 30 67 97 127 ML 1/4
NT 30 67 97 164 ML 65/261
NT 30 67 134 201 ML 1/4
NT 30 71 101 131 ML 1/4
NT 30 71 101 172 ML 68/273
NT 30 71 142 213 ML 1/4
NT 30 73 103 133 ML 1/4
NT 30 73 103 176 ML 62/249
NT 30 73 146 219 ML 1/4
NT 30 77 107 137 ML 1/4
NT 30 77 107 184 ML 65/261
NT 30 77 154 231 ML 1/4
NT 30 79 109 139 ML 1/4
NT 30 79 109 188 ML 74/297
NT 30 79 158 237 ML 1/4
NT 30 83 113 143 ML 1/4
NT 30 83 113 196 ML 77/309
NT 30 83 166 249 ML 1/4
NT 30 89 119 149 ML 1/4
NT 30 89 119 208 ML 74/297
NT 30 91 121 151 ML 1/4
NT 30 91 121 212 ML 83/333
NT 30 97 127 157 ML 1/4
NT 30 97 127 224 ML 80/321
NT 30 101 131 161 ML 1/4
NT 30 101 131 232 ML 83/333
NT 30 103 133 163 ML 1/4
NT 30 103 133 236 ML 92/369
NT 30 107 137 167 ML 1/4
NT 30 107 137 244 ML 95/381
NT 30 109 139 169 ML 1/4
NT 30 109 139 248 ML 89/357
NT 30 113 143 173 ML 1/4
NT 30 113 143 256 ML 92/369
NT 30 119 149 179 ML 1/4
NT 30 121 151 181 ML 1/4
NT 30 127 157 187 ML 1/4
NT 30 131 161 191 ML 1/4
NT 30 133 163 193 ML 1/4
NT 30 137 167 197 ML 1/4
NT 30 139 169 199 ML 1/4
NT 30 143 173 203 ML 1/4
NT 30 149 179 209 ML 1/4
NT 30 151 181 211 ML 1/4
NT 30 157 187 217 ML 1/4
NT 30 161 191 221 ML 1/4
NT 30 163 193 223 ML 1/4
NT 30 167 197 227 ML 1/4
NT 30 169 199 229 ML 1/4
NT 30 173 203 233 ML 1/4
NT 30 179 209 239 ML 1/4
NT 30 181 211 241 ML 1/4
NT 30 187 217 247 ML 1/4
NT 30 191 221 251 ML 1/4
NT 30 193 223 253 ML 1/4
NT 30 197 227 257 ML 1/4
NT 30 199 229 259 ML 1/4
NT 31 32 62 93 ML 1/4
NT 31 32 63 94 ML 39/157
NT 31 32 63 95 ML 39/158
NT 31 32 64 96 ML 1/4
NT 31 33 62 93 ML 1/4
NT 31 33 64 95 ML 24/97
NT 31 33 64 97 ML 40/161
NT 31 33 66 99 ML 1/4
NT 31 34 62 93 ML 1/4
NT 31 34 65 96 ML 40/161
NT 31 34 65 99 ML 1/4
NT 31 34 68 102 ML 1/4
NT 31 35 62 93 ML 1/4
NT 31 35 66 97 ML 1/4
NT 31 35 66 101 ML 1/4
NT 31 35 70 105 ML 1/4
NT 31 36 62 93 ML 1/4
NT 31 36 67 98 ML 41/165
NT 31 36 67 103 ML 21/85
NT 31 36 72 108 ML 1/4
NT 31 37 62 93 ML 1/4
NT 31 37 68 99 ML 26/105
NT 31 37 68 105 ML 43/173
NT 31 37 74 111 ML 1/4
NT 31 38 62 93 ML 1/4
NT 31 38 69 100 ML 42/169
NT 31 38 69 107 ML 1/4
NT 31 38 76 114 ML 1/4
NT 31 39 62 93 ML 1/4
NT 31 39 70 101 ML 1/4
NT 31 39 70 109 ML 1/4
NT 31 39 78 117 ML 1/4
NT 31 40 62 93 ML 1/4
NT 31 40 71 102 ML 43/173
NT 31 40 71 111 ML 45/182
NT 31 40 80 120 ML 1/4
NT 31 41 62 93 ML 1/4
NT 31 41 72 103 ML 28/113
NT 31 41 72 113 ML 46/185
NT 31 41 82 123 ML 1/4
NT 31 42 62 93 ML 1/4
NT 31 42 73 104 ML 44/177
NT 31 42 73 115 ML 1/4
NT 31 42 84 126 ML 1/4
NT 31 43 62 93 ML 1/4
NT 31 43 74 105 ML 1/4
NT 31 43 74 117 ML 1/4
NT 31 43 86 129 ML 1/4
NT 31 44 62 93 ML 1/4
NT 31 44 75 106 ML 45/181
NT 31 44 75 119 ML 24/97
NT 31 44 88 132 ML 1/4
NT 31 45 62 93 ML 1/4
NT 31 45 76 107 ML 30/121
NT 31 45 76 121 ML 49/197
NT 31 45 90 135 ML 1/4
NT 31 46 62 93 ML 1/4
NT 31 46 77 108 ML 46/185
NT 31 46 77 123 ML 1/4
NT 31 46 92 138 ML 1/4
NT 31 47 62 93 ML 1/4
NT 31 47 78 109 ML 1/4
NT 31 47 78 125 ML 1/4
NT 31 47 94 141 ML 1/4
NT 31 48 62 93 ML 1/4
NT 31 48 79 110 ML 47/189
NT 31 48 79 127 ML 51/206
NT 31 48 96 144 ML 1/4
NT 31 49 62 93 ML 1/4
NT 31 49 80 111 ML 32/129
NT 31 49 80 129 ML 52/209
NT 31 49 98 147 ML 1/4
NT 31 50 62 93 ML 1/4
NT 31 50 81 112 ML 48/193
NT 31 50 81 131 ML 1/4
NT 31 50 100 150 ML 1/4
NT 31 51 62 93 ML 1/4
NT 31 51 82 113 ML 1/4
NT 31 51 82 133 ML 1/4
NT 31 51 102 153 ML 1/4
NT 31 52 62 93 ML 1/4
NT 31 52 83 114 ML 49/197
NT 31 52 83 135 ML 27/109
NT 31 52 104 156 ML 1/4
NT 31 53 62 93 ML 1/4
NT 31 53 84 115 ML 34/137
NT 31 53 84 137 ML 55/221
NT 31 53 106 159 ML 1/4
NT 31 54 62 93 ML 1/4
NT 31 54 85 116 ML 50/201
NT 31 54 85 139 ML 1/4
NT 31 54 108 162 ML 1/4
NT 31 55 62 93 ML 1/4
NT 31 55 86 117 ML 1/4
NT 31 55 86 141 ML 1/4
NT 31 55 110 165 ML 1/4
NT 31 56 62 93 ML 1/4
NT 31 56 87 118 ML 51/205
NT 31 56 87 143 ML 57/230
NT 31 56 112 168 ML 1/4
NT 31 57 62 93 ML 1/4
NT 31 57 88 119 ML 36/145
NT 31 57 88 145 ML 58/233
NT 31 57 114 171 ML 1/4
NT 31 58 62 93 ML 1/4
NT 31 58 89 120 ML 52/209
NT 31 58 89 147 ML 1/4
NT 31 58 116 174 ML 1/4
NT 31 59 62 93 ML 1/4
NT 31 59 90 121 ML 1/4
NT 31 59 90 149 ML 1/4
NT 31 59 118 177 ML 1/4
NT 31 60 62 93 ML 1/4
NT 31 60 91 122 ML 53/213
NT 31 60 91 151 ML 30/121
NT 31 60 120 180 ML 1/4
NT 31 61 62 93 ML 1/4
NT 31 61 92 123 ML 38/153
NT 31 61 92 153 ML 61/245
NT 31 61 122 183 ML 1/4
NT 31 62 63 93 ML 1/4
NT 31 62 64 93 ML 1/4
NT 31 62 65 93 ML 1/4
NT 31 62 66 93 ML 1/4
NT 31 62 67 93 ML 1/4
NT 31 62 68 93 ML 1/4
NT 31 62 69 93 ML 1/4
NT 31 62 70 93 ML 1/4
NT 31 62 71 93 ML 1/4
NT 31 62 72 93 ML 1/4
NT 31 62 73 93 ML 1/4
NT 31 62 74 93 ML 1/4
NT 31 62 75 93 ML 1/4
NT 31 62 76 93 ML 1/4
NT 31 62 77 93 ML 1/4
NT 31 62 78 93 ML 1/4
NT 31 62 79 93 ML 1/4
NT 31 62 80 93 ML 1/4
NT 31 62 81 93 ML 1/4
NT 31 62 82 93 ML 1/4
NT 31 62 83 93 ML 1/4
NT 31 62 84 93 ML 1/4
NT 31 62 85 93 ML 1/4
NT 31 62 86 93 ML 1/4
NT 31 62 87 93 ML 1/4
NT 31 62 88 93 ML 1/4
NT 31 62 89 93 ML 1/4
NT 31 62 90 93 ML 1/4
NT 31 62 91 93 ML 1/4
NT 31 62 92 93 ML 1/4
NT 31 62 93 94 ML 1/4
NT 31 62 93 95 ML 1/4
NT 31 62 93 96 ML 1/4
NT 31 62 93 97 ML 1/4
NT 31 62 93 98 ML 1/4
NT 31 62 93 99 ML 1/4
NT 31 62 93 100 ML 1/4
NT 31 62 93 101 ML 1/4
NT 31 62 93 102 ML 1/4
NT 31 62 93 103 ML 1/4
NT 31 62 93 104 ML 1/4
NT 31 62 93 105 ML 1/4
NT 31 62 93 106 ML 1/4
NT 31 62 93 107 ML 1/4
NT 31 62 93 108 ML 1/4
NT 31 62 93 109 ML 1/4
NT 31 62 93 110 ML 1/4
NT 31 62 93 111 ML 1/4
NT 31 62 93 112 ML 1/4
NT 31 62 93 113 ML 1/4
NT 31 62 93 114 ML 1/4
NT 31 62 93 115 ML 1/4
NT 31 62 93 116 ML 1/4
NT 31 62 93 117 ML 1/4
NT 31 62 93 118 ML 1/4
NT 31 62 93 119 ML 1/4
NT 31 62 93 120 ML 1/4
NT 31 62 93 121 ML 1/4
NT 31 62 93 122 ML 1/4
NT 31 62 93 123 ML 1/4
NT 31 62 93 125 ML 1/4
NT 31 62 93 126 ML 1/4
NT 31 62 93 127 ML 1/4
NT 31 62 93 128 ML 1/4
NT 31 62 93 129 ML 1/4
NT 31 62 93 130 ML 1/4
NT 31 62 93 131 ML 1/4
NT 31 62 93 132 ML 1/4
NT 31 62 93 133 ML 1/4
NT 31 62 93 134 ML 1/4
NT 31 62 93 135 ML 1/4
NT 31 62 93 136 ML 1/4
NT 31 62 93 137 ML 1/4
NT 31 62 93 138 ML 1/4
NT 31 62 93 139 ML 1/4
NT 31 62 93 140 ML 1/4
NT 31 62 93 141 ML 1/4
NT 31 62 93 142 ML 1/4
NT 31 62 93 143 ML 1/4
NT 31 62 93 144 ML 1/4
NT 31 62 93 145 ML 1/4
NT 31 62 93 146 ML 1/4
NT 31 62 93 147 ML 1/4
NT 31 62 93 148 ML 1/4
NT 31 62 93 149 ML 1/4
NT 31 62 93 150 ML 1/4
NT 31 62 93 151 ML 1/4
NT 31 62 93 152 ML 1/4
NT 31 62 93 153 ML 1/4
NT 31 62 93 154 ML 1/4
NT 31 62 93 156 ML 1/4
NT 31 62 93 157 ML 1/4
NT 31 62 93 158 ML 1/4
NT 31 62 93 159 ML 1/4
NT 31 62 93 160 ML 1/4
NT 31 62 93 161 ML 1/4
NT 31 62 93 162 ML 1/4
NT 31 62 93 163 ML 1/4
NT 31 62 93 164 ML 1/4
NT 31 62 93 165 ML 1/4
NT 31 62 93 166 ML 1/4
NT 31 62 93 167 ML 1/4
NT 31 62 93 168 ML 1/4
NT 31 62 93 169 ML 1/4
NT 31 62 93 170 ML 1/4
NT 31 62 93 171 ML 1/4
NT 31 62 93 172 ML 1/4
NT 31 62 93 173 ML 1/4
NT 31 62 93 174 ML 1/4
NT 31 62 93 175 ML 1/4
NT 31 62 93 176 ML 1/4
NT 31 62 93 177 ML 1/4
NT 31 62 93 178 ML 1/4
NT 31 62 93 179 ML 1/4
NT 31 62 93 180 ML 1/4
NT 31 62 93 181 ML 1/4
NT 31 62 93 182 ML 1/4
NT 31 62 93 183 ML 1/4
NT 31 62 93 184 ML 1/4
NT 31 62 93 185 ML 1/4
NT 31 62 93 187 ML 1/4
NT 31 62 93 188 ML 1/4
NT 31 62 93 189 ML 1/4
NT 31 62 93 190 ML 1/4
NT 31 62 93 191 ML 1/4
NT 31 62 93 192 ML 1/4
NT 31 62 93 193 ML 1/4
NT 31 62 93 194 ML 1/4
NT 31 62 93 195 ML 1/4
NT 31 62 93 196 ML 1/4
NT 31 62 93 197 ML 1/4
NT 31 62 93 198 ML 1/4
NT 31 62 93 199 ML 1/4
NT 31 62 93 200 ML 1/4
NT 31 62 93 201 ML 1/4
NT 31 62 93 202 ML 1/4
NT 31 62 93 203 ML 1/4
NT 31 62 93 204 ML 1/4
NT 31 62 93 205 ML 1/4
NT 31 62 93 206 ML 1/4
NT 31 62 93 207 ML 1/4
NT 31 62 93 208 ML 1/4
NT 31 62 93 209 ML 1/4
NT 31 62 93 210 ML 1/4
NT 31 62 93 211 ML 1/4
NT 31 62 93 212 ML 1/4
NT 31 62 93 213 ML 1/4
NT 31 62 93 214 ML 1/4
NT 31 62 93 215 ML 1/4
NT 31 62 93 216 ML 1/4
NT 31 62 93 218 ML 1/4
NT 31 62 93 219 ML 1/4
NT 31 62 93 220 ML 1/4
NT 31 62 93 221 ML 1/4
NT 31 62 93 222 ML 1/4
NT 31 62 93 223 ML 1/4
NT 31 62 93 224 ML 1/4
NT 31 62 93 225 ML 1/4
NT 31 62 93 226 ML 1/4
NT 31 62 93 227 ML 1/4
NT 31 62 93 228 ML 1/4
NT 31 62 93 229 ML 1/4
NT 31 62 93 230 ML 1/4
NT 31 62 93 231 ML 1/4
NT 31 62 93 232 ML 1/4
NT 31 62 93 233 ML 1/4
NT 31 62 93 234 ML 1/4
NT 31 62 93 235 ML 1/4
NT 31 62 93 236 ML 1/4
NT 31 62 93 237 ML 1/4
NT 31 62 93 238 ML 1/4
NT 31 62 93 239 ML 1/4
NT 31 62 93 240 ML 1/4
NT 31 62 93 241 ML 1/4
NT 31 62 93 242 ML 1/4
NT 31 62 93 243 ML 1/4
NT 31 62 93 244 ML 1/4
NT 31 62 93 245 ML 1/4
NT 31 62 93 246 ML 1/4
NT 31 62 93 247 ML 1/4
NT 31 62 93 249 ML 1/4
NT 31 62 93 250 ML 1/4
NT 31 62 93 251 ML 1/4
NT 31 62 93 252 ML 1/4
NT 31 62 93 253 ML 1/4
NT 31 62 93 254 ML 1/4
NT 31 62 93 255 ML 1/4
NT 31 62 93 256 ML 1/4
NT 31 62 93 257 ML 1/4
NT 31 62 93 258 ML 1/4
NT 31 62 93 259 ML 1/4
NT 31 62 93 260 ML 1/4
NT 31 63 94 125 ML 1/4
NT 31 63 94 157 ML 1/4
NT 31 63 126 189 ML 1/4
NT 31 64 95 126 ML 55/221
NT 31 64 95 159 ML 63/254
NT 31 64 128 192 ML 1/4
NT 31 65 96 127 ML 40/161
NT 31 65 96 161 ML 64/257
NT 31 65 130 195 ML 1/4
NT 31 66 97 128 ML 56/225
NT 31 66 97 163 ML 1/4
NT 31 66 132 198 ML 1/4
NT 31 67 98 129 ML 1/4
NT 31 67 98 165 ML 1/4
NT 31 67 134 201 ML 1/4
NT 31 68 99 130 ML 57/229
NT 31 68 99 167 ML 33/133
NT 31 68 136 204 ML 1/4
NT 31 69 100 131 ML 42/169
NT 31 69 100 169 ML 67/269
NT 31 69 138 207 ML 1/4
NT 31 70 101 132 ML 58/233
NT 31 70 101 171 ML 1/4
NT 31 70 140 210 ML 1/4
NT 31 71 102 133 ML 1/4
NT 31 71 102 173 ML 1/4
NT 31 71 142 213 ML 1/4
NT 31 72 103 134 ML 59/237
NT 31 72 103 175 ML 69/278
NT 31 72 144 216 ML 1/4
NT 31 73 104 135 ML 44/177
NT 31 73 104 177 ML 70/281
NT 31 73 146 219 ML 1/4
NT 31 74 105 136 ML 60/241
NT 31 74 105 179 ML 1/4
NT 31 74 148 222 ML 1/4
NT 31 75 106 137 ML 1/4
NT 31 75 106 181 ML 1/4
NT 31 75 150 225 ML 1/4
NT 31 76 107 138 ML 61/245
NT 31 76 107 183 ML 36/145
NT 31 76 152 228 ML 1/4
NT 31 77 108 139 ML 46/185
NT 31 77 108 185 ML 73/293
NT 31 77 154 231 ML 1/4
NT 31 78 109 140 ML 62/249
NT 31 78 109 187 ML 1/4
NT 31 78 156 234 ML 1/4
NT 31 79 110 141 ML 1/4
NT 31 79 110 189 ML 1/4
NT 31 79 158 237 ML 1/4
NT 31 80 111 142 ML 63/253
NT 31 80 111 191 ML 75/302
NT 31 80 160 240 ML 1/4
NT 31 81 112 143 ML 48/193
NT 31 81 112 193 ML 76/305
NT 31 81 162 243 ML 1/4
NT 31 82 113 144 ML 64/257
NT 31 82 113 195 ML 1/4
NT 31 82 164 246 ML 1/4
NT 31 83 114 145 ML 1/4
NT 31 83 114 197 ML 1/4
NT 31 83 166 249 ML 1/4
NT 31 84 115 146 ML 65/261
NT 31 84 115 199 ML 39/157
NT 31 84 168 252 ML 1/4
NT 31 85 116 147 ML 50/201
NT 31 85 116 201 ML 79/317
NT 31 85 170 255 ML 1/4
NT 31 86 117 148 ML 66/265
NT 31 86 117 203 ML 1/4
NT 31 86 172 258 ML 1/4
NT 31 87 118 149 ML 1/4
NT 31 87 118 205 ML 1/4
NT 31 88 119 150 ML 67/269
NT 31 88 119 207 ML 81/326
NT 31 89 120 151 ML 52/209
NT 31 89 120 209 ML 82/329
NT 31 90 121 152 ML 68/273
NT 31 90 121 211 ML 1/4
NT 31 91 122 153 ML 1/4
NT 31 91 122 213 ML 1/4
NT 31 92 123 154 ML 69/277
NT 31 92 123 215 ML 42/169
NT 31 94 125 156 ML 70/281
NT 31 94 125 219 ML 1/4
NT 31 95 126 157 ML 1/4
NT 31 95 126 221 ML 1/4
NT 31 96 127 158 ML 71/285
NT 31 96 127 223 ML 87/350
NT 31 97 128 159 ML 56/225
NT 31 97 128 225 ML 88/353
NT 31 98 129 160 ML 72/289
NT 31 98 129 227 ML 1/4
NT 31 99 130 161 ML 1/4
NT 31 99 130 229 ML 1/4
NT 31 100 131 162 ML 73/293
NT 31 100 131 231 ML 45/181
NT 31 101 132 163 ML 58/233
NT 31 101 132 233 ML 91/365
NT 31 102 133 164 ML 74/297
NT 31 102 133 235 ML 1/4
NT 31 103 134 165 ML 1/4
NT 31 103 134 237 ML 1/4
NT 31 104 135 166 ML 75/301
NT 31 104 135 239 ML 93/374
NT 31 105 136 167 ML 60/241
NT 31 105 136 241 ML 94/377
NT 31 106 137 168 ML 76/305
NT 31 106 137 243 ML 1/4
NT 31 107 138 169 ML 1/4
NT 31 107 138 245 ML 1/4
NT 31 108 139 170 ML 77/309
NT 31 108 139 247 ML 48/193
NT 31 109 140 171 ML 62/249
NT 31 109 140 249 ML 97/389
NT 31 110 141 172 ML 78/313
NT 31 110 141 251 ML 1/4
NT 31 111 142 173 ML 1/4
NT 31 111 142 253 ML 1/4
NT 31 112 143 174 ML 79/317
NT 31 112 143 255 ML 99/398
NT 31 113 144 175 ML 64/257
NT 31 113 144 257 ML 100/401
NT 31 114 145 176 ML 80/321
NT 31 114 145 259 ML 1/4
NT 31 115 146 177 ML 1/4
NT 31 116 147 178 ML 81/325
NT 31 117 148 179 ML 66/265
NT 31 118 149 180 ML 82/329
NT 31 119 150 181 ML 1/4
NT 31 120 151 182 ML 83/333
NT 31 121 152 183 ML 68/273
NT 31 122 153 184 ML 84/337
NT 31 123 154 185 ML 1/4
NT 31 125 156 187 ML 70/281
NT 31 126 157 188 ML 86/345
NT 31 127 158 189 ML 1/4
NT 31 128 159 190 ML 87/349
NT 31 129 160 191 ML 72/289
NT 31 130 161 192 ML 88/353
NT 31 131 162 193 ML 1/4
NT 31 132 163 194 ML 89/357
NT 31 133 164 195 ML 74/297
NT 31 134 165 196 ML 90/361
NT 31 135 166 197 ML 1/4
NT 31 136 167 198 ML 91/365
NT 31 137 168 199 ML 76/305
NT 31 138 169 200 ML 92/369
NT 31 139 170 201 ML 1/4
NT 31 140 171 202 ML 93/373
NT 31 141 172 203 ML 78/313
NT 31 142 173 204 ML 94/377
NT 31 143 174 205 ML 1/4
NT 31 144 175 206 ML 95/381
NT 31 145 176 207 ML 80/321
NT 31 146 177 208 ML 96/385
NT 31 147 178 209 ML 1/4
NT 31 148 179 210 ML 97/389
NT 31 149 180 211 ML 82/329
NT 31 150 181 212 ML 98/393
NT 31 151 182 213 ML 1/4
NT 31 152 183 214 ML 99/397
NT 31 153 184 215 ML 84/337
NT 31 154 185 216 ML 100/401
NT 31 156 187 218 ML 101/405
NT 31 157 188 219 ML 86/345
NT 31 158 189 220 ML 102/409
NT 31 159 190 221 ML 1/4
NT 31 160 191 222 ML 103/413
NT 31 161 192 223 ML 88/353
NT 31 162 193 224 ML 104/417
NT 31 163 194 225 ML 1/4
NT 31 164 195 226 ML 105/421
NT 31 165 196 227 ML 90/361
NT 31 166 197 228 ML 106/425
NT 31 167 198 229 ML 1/4
NT 31 168 199 230 ML 107/429
NT 31 169 200 231 ML 92/369
NT 31 170 201 232 ML 108/433
NT 31 171 202 233 ML 1/4
NT 31 172 203 234 ML 109/437
NT 31 173 204 235 ML 94/377
NT 31 174 205 236 ML 110/441
NT 31 175 206 237 ML 1/4
NT 31 176 207 238 ML 111/445
NT 31 177 208 239 ML 96/385
NT 31 178 209 240 ML 112/449
NT 31 179 210 241 ML 1/4
NT 31 180 211 242 ML 113/453
NT 31 181 212 243 ML 98/393
NT 31 182 213 244 ML 114/457
NT 31 183 214 245 ML 1/4
NT 31 184 215 246 ML 115/461
NT 31 185 216 247 ML 100/401
NT 31 187 218 249 ML 1/4
NT 31 188 219 250 ML 117/469
NT 31 189 220 251 ML 102/409
NT 31 190 221 252 ML 118/473
NT 31 191 222 253 ML 1/4
NT 31 192 223 254 ML 119/477
NT 31 193 224 255 ML 104/417
NT 31 194 225 256 ML 120/481
NT 31 195 226 257 ML 1/4
NT 31 196 227 258 ML 121/485
NT 31 197 228 259 ML 106/425
NT 31 198 229 260 ML 122/489
NT 32 33 64 96 ML 1/4
NT 32 33 65 97 ML 32/129
NT 32 33 65 98 ML 24/97
NT 32 33 66 99 ML 1/4
NT 32 35 64 96 ML 1/4
NT 32 35 67 99 ML 41/166
NT 32 35 67 102 ML 42/169
NT 32 35 70 105 ML 1/4
NT 32 37 64 96 ML 1/4
NT 32 37 69 101 ML 33/133
NT 32 37 69 106 ML 25/101
NT 32 37 74 111 ML 1/4
NT 32 39 64 96 ML 1/4
NT 32 39 71 103 ML 43/174
NT 32 39 71 110 ML 45/181
NT 32 39 78 117 ML 1/4
NT 32 41 64 96 ML 1/4
NT 32 41 73 105 ML 34/137
NT 32 41 73 114 ML 26/105
NT 32 41 82 123 ML 1/4
NT 32 43 64 96 ML 1/4
NT 32 43 75 107 ML 45/182
NT 32 43 75 118 ML 48/193
NT 32 43 86 129 ML 1/4
NT 32 45 64 96 ML 1/4
NT 32 45 77 109 ML 35/141
NT 32 45 77 122 ML 27/109
NT 32 45 90 135 ML 1/4
NT 32 47 64 96 ML 1/4
NT 32 47 79 111 ML 47/190
NT 32 47 79 126 ML 51/205
NT 32 47 94 141 ML 1/4
NT 32 49 64 96 ML 1/4
NT 32 49 81 113 ML 36/145
NT 32 49 81 130 ML 28/113
NT 32 49 98 147 ML 1/4
NT 32 51 64 96 ML 1/4
NT 32 51 83 115 ML 49/198
NT 32 51 83 134 ML 54/217
NT 32 51 102 153 ML 1/4
NT 32 53 64 96 ML 1/4
NT 32 53 85 117 ML 37/149
NT 32 53 85 138 ML 29/117
NT 32 53 106 159 ML 1/4
NT 32 55 64 96 ML 1/4
NT 32 55 87 119 ML 51/206
NT 32 55 87 142 ML 57/229
NT 32 55 110 165 ML 1/4
NT 32 57 64 96 ML 1/4
NT 32 57 89 121 ML 38/153
NT 32 57 89 146 ML 30/121
NT 32 57 114 171 ML 1/4
NT 32 59 64 96 ML 1/4
NT 32 59 91 123 ML 53/214
NT 32 59 91 150 ML 60/241
NT 32 59 118 177 ML 1/4
NT 32 61 64 96 ML 1/4
NT 32 61 93 125 ML 39/157
NT 32 61 93 154 ML 31/125
NT 32 61 122 183 ML 1/4
NT 32 63 64 96 ML 1/4
NT 32 63 95 127 ML 55/222
NT 32 63 95 158 ML 63/253
NT 32 63 126 189 ML 1/4
NT 32 64 65 96 ML 1/4
NT 32 64 67 96 ML 1/4
NT 32 64 69 96 ML 1/4
NT 32 64 71 96 ML 1/4
NT 32 64 73 96 ML 1/4
NT 32 64 75 96 ML 1/4
NT 32 64 77 96 ML 1/4
NT 32 64 79 96 ML 1/4
NT 32 64 81 96 ML 1/4
NT 32 64 83 96 ML 1/4
NT 32 64 85 96 ML 1/4
NT 32 64 87 96 ML 1/4
NT 32 64 89 96 ML 1/4
NT 32 64 91 96 ML 1/4
NT 32 64 93 96 ML 1/4
NT 32 64 95 96 ML 1/4
NT 32 64 96 97 ML 1/4
NT 32 64 96 99 ML 1/4
NT 32 64 96 101 ML 1/4
NT 32 64 96 103 ML 1/4
NT 32 64 96 105 ML 1/4
NT 32 64 96 107 ML 1/4
NT 32 64 96 109 ML 1/4
NT 32 64 96 111 ML 1/4
NT 32 64 96 113 ML 1/4
NT 32 64 96 115 ML 1/4
NT 32 64 96 117 ML 1/4
NT 32 64 96 119 ML 1/4
NT 32 64 96 121 ML 1/4
NT 32 64 96 123 ML 1/4
NT 32 64 96 125 ML 1/4
NT 32 64 96 127 ML 1/4
NT 32 64 96 129 ML 1/4
NT 32 64 96 131 ML 1/4
NT 32 64 96 133 ML 1/4
NT 32 64 96 135 ML 1/4
NT 32 64 96 137 ML 1/4
NT 32 64 96 139 ML 1/4
NT 32 64 96 141 ML 1/4
NT 32 64 96 143 ML 1/4
NT 32 64 96 145 ML 1/4
NT 32 64 96 147 ML 1/4
NT 32 64 96 149 ML 1/4
NT 32 64 96 151 ML 1/4
NT 32 64 96 153 ML 1/4
NT 32 64 96 155 ML 1/4
NT 32 64 96 157 ML 1/4
NT 32 64 96 159 ML 1/4
NT 32 64 96 161 ML 1/4
NT 32 64 96 163 ML 1/4
NT 32 64 96 165 ML 1/4
NT 32 64 96 167 ML 1/4
NT 32 64 96 169 ML 1/4
NT 32 64 96 171 ML 1/4
NT 32 64 96 173 ML 1/4
NT 32 64 96 175 ML 1/4
NT 32 64 96 177 ML 1/4
NT 32 64 96 179 ML 1/4
NT 32 64 96 181 ML 1/4
NT 32 64 96 183 ML 1/4
NT 32 64 96 185 ML 1/4
NT 32 64 96 187 ML 1/4
NT 32 64 96 189 ML 1/4
NT 32 64 96 191 ML 1/4
NT 32 64 96 193 ML 1/4
NT 32 64 96 195 ML 1/4
NT 32 64 96 197 ML 1/4
NT 32 64 96 199 ML 1/4
NT 32 64 96 201 ML 1/4
NT 32 64 96 203 ML 1/4
NT 32 64 96 205 ML 1/4
NT 32 64 96 207 ML 1/4
NT 32 64 96 209 ML 1/4
NT 32 64 96 211 ML 1/4
NT 32 64 96 213 ML 1/4
NT 32 64 96 215 ML 1/4
NT 32 64 96 217 ML 1/4
NT 32 64 96 219 ML 1/4
NT 32 64 96 221 ML 1/4
NT 32 64 96 223 ML 1/4
NT 32 64 96 225 ML 1/4
NT 32 64 96 227 ML 1/4
NT 32 64 96 229 ML 1/4
NT 32 64 96 231 ML 1/4
NT 32 64 96 233 ML 1/4
NT 32 64 96 235 ML 1/4
NT 32 64 96 237 ML 1/4
NT 32 64 96 239 ML 1/4
NT 32 64 96 241 ML 1/4
NT 32 64 96 243 ML 1/4
NT 32 64 96 245 ML 1/4
NT 32 64 96 247 ML 1/4
NT 32 64 96 249 ML 1/4
NT 32 64 96 251 ML 1/4
NT 32 64 96 253 ML 1/4
NT 32 64 96 255 ML 1/4
NT 32 64 96 257 ML 1/4
NT 32 64 96 259 ML 1/4
NT 32 65 97 129 ML 40/161
NT 32 65 97 162 ML 32/129
NT 32 65 130 195 ML 1/4
NT 32 67 99 131 ML 57/230
NT 32 67 99 166 ML 66/265
NT 32 67 134 201 ML 1/4
NT 32 69 101 133 ML 41/165
NT 32 69 101 170 ML 33/133
NT 32 69 138 207 ML 1/4
NT 32 71 103 135 ML 59/238
NT 32 71 103 174 ML 69/277
NT 32 71 142 213 ML 1/4
NT 32 73 105 137 ML 42/169
NT 32 73 105 178 ML 34/137
NT 32 73 146 219 ML 1/4
NT 32 75 107 139 ML 61/246
NT 32 75 107 182 ML 72/289
NT 32 75 150 225 ML 1/4
NT 32 77 109 141 ML 43/173
NT 32 77 109 186 ML 35/141
NT 32 77 154 231 ML 1/4
NT 32 79 111 143 ML 63/254
NT 32 79 111 190 ML 75/301
NT 32 79 158 237 ML 1/4
NT 32 81 113 145 ML 44/177
NT 32 81 113 194 ML 36/145
NT 32 81 162 243 ML 1/4
NT 32 83 115 147 ML 65/262
NT 32 83 115 198 ML 78/313
NT 32 83 166 249 ML 1/4
NT 32 85 117 149 ML 45/181
NT 32 85 117 202 ML 37/149
NT 32 85 170 255 ML 1/4
NT 32 87 119 151 ML 67/270
NT 32 87 119 206 ML 81/325
NT 32 89 121 153 ML 46/185
NT 32 89 121 210 ML 38/153
NT 32 91 123 155 ML 69/278
NT 32 91 123 214 ML 84/337
NT 32 93 125 157 ML 47/189
NT 32 93 125 218 ML 39/157
NT 32 95 127 159 ML 71/286
NT 32 95 127 222 ML 87/349
NT 32 97 129 161 ML 48/193
NT 32 97 129 226 ML 40/161
NT 32 99 131 163 ML 73/294
NT 32 99 131 230 ML 90/361
NT 32 101 133 165 ML 49/197
NT 32 101 133 234 ML 41/165
NT 32 103 135 167 ML 75/302
NT 32 103 135 238 ML 93/373
NT 32 105 137 169 ML 50/201
NT 32 105 137 242 ML 42/169
NT 32 107 139 171 ML 77/310
NT 32 107 139 246 ML 96/385
NT 32 109 141 173 ML 51/205
NT 32 109 141 250 ML 43/173
NT 32 111 143 175 ML 79/318
NT 32 111 143 254 ML 99/397
NT 32 113 145 177 ML 52/209
NT 32 113 145 258 ML 44/177
NT 32 115 147 179 ML 81/326
NT 32 117 149 181 ML 53/213
NT 32 119 151 183 ML 83/334
NT 32 121 153 185 ML 54/217
NT 32 123 155 187 ML 85/342
NT 32 125 157 189 ML 55/221
NT 32 127 159 191 ML 87/350
NT 32 129 161 193 ML 56/225
NT 32 131 163 195 ML 89/358
NT 32 133 165 197 ML 57/229
NT 32 135 167 199 ML 91/366
NT 32 137 169 201 ML 58/233
NT 32 139 171 203 ML 93/374
NT 32 141 173 205 ML 59/237
NT 32 143 175 207 ML 95/382
NT 32 145 177 209 ML 60/241
NT 32 147 179 211 ML 97/390
NT 32 149 181 213 ML 61/245
NT 32 151 183 215 ML 99/398
NT 32 153 185 217 ML 62/249
NT 32 155 187 219 ML 101/406
NT 32 157 189 221 ML 63/253
NT 32 159 191 223 ML 103/414
NT 32 161 193 225 ML 64/257
NT 32 163 195 227 ML 105/422
NT 32 165 197 229 ML 65/261
NT 32 167 199 231 ML 107/430
NT 32 169 201 233 ML 66/265
NT 32 171 203 235 ML 109/438
NT 32 173 205 237 ML 67/269
NT 32 175 207 239 ML 111/446
NT 32 177 209 241 ML 68/273
NT 32 179 211 243 ML 113/454
NT 32 181 213 245 ML 69/277
NT 32 183 215 247 ML 115/462
NT 32 185 217 249 ML 70/281
NT 32 187 219 251 ML 117/470
NT 32 189 221 253 ML 71/285
NT 32 191 223 255 ML 119/478
NT 32 193 225 257 ML 72/289
NT 32 195 227 259 ML 121/486
NT 33 34 66 99 ML 1/4
NT 33 34 67 100 ML 33/133
NT 33 34 67 101 ML 1/4
NT 33 34 68 102 ML 1/4
NT 33 35 66 99 ML 1/4
NT 33 35 68 101 ML 42/169
NT 33 35 68 103 ML 25/101
NT 33 35 70 105 ML 1/4
NT 33 37 66 99 ML 1/4
NT 33 37 70 103 ML 1/4
NT 33 37 70 107 ML 1/4
NT 33 37 74 111 ML 1/4
NT 33 38 66 99 ML 1/4
NT 33 38 71 104 ML 34/137
NT 33 38 71 109 ML 1/4
NT 33 38 76 114 ML 1/4
NT 33 40 66 99 ML 1/4
NT 33 40 73 106 ML 28/113
NT 33 40 73 113 ML 38/153
NT 33 40 80 120 ML 1/4
NT 33 41 66 99 ML 1/4
NT 33 41 74 107 ML 1/4
NT 33 41 74 115 ML 1/4
NT 33 41 82 123 ML 1/4
NT 33 43 66 99 ML 1/4
NT 33 43 76 109 ML 46/185
NT 33 43 76 119 ML 27/109
NT 33 43 86 129 ML 1/4
NT 33 46 66 99 ML 1/4
NT 33 46 79 112 ML 36/145
NT 33 46 79 125 ML 1/4
NT 33 46 92 138 ML 1/4
NT 33 47 66 99 ML 1/4
NT 33 47 80 113 ML 48/193
NT 33 47 80 127 ML 28/113
NT 33 47 94 141 ML 1/4
NT 33 49 66 99 ML 1/4
NT 33 49 82 115 ML 1/4
NT 33 49 82 131 ML 1/4
NT 33 49 98 147 ML 1/4
NT 33 50 66 99 ML 1/4
NT 33 50 83 116 ML 37/149
NT 33 50 83 133 ML 1/4
NT 33 50 100 150 ML 1/4
NT 33 52 66 99 ML 1/4
NT 33 52 85 118 ML 34/137
NT 33 52 85 137 ML 47/189
NT 33 52 104 156 ML 1/4
NT 33 53 66 99 ML 1/4
NT 33 53 86 119 ML 1/4
NT 33 53 86 139 ML 1/4
NT 33 53 106 159 ML 1/4
NT 33 56 66 99 ML 1/4
NT 33 56 89 122 ML 36/145
NT 33 56 89 145 ML 50/201
NT 33 56 112 168 ML 1/4
NT 33 58 66 99 ML 1/4
NT 33 58 91 124 ML 39/157
NT 33 58 91 149 ML 1/4
NT 33 58 116 174 ML 1/4
NT 33 59 66 99 ML 1/4
NT 33 59 92 125 ML 54/217
NT 33 59 92 151 ML 31/125
NT 33 59 118 177 ML 1/4
NT 33 61 66 99 ML 1/4
NT 33 61 94 127 ML 1/4
NT 33 61 94 155 ML 1/4
NT 33 61 122 183 ML 1/4
NT 33 62 66 99 ML 1/4
NT 33 62 95 128 ML 40/161
NT 33 62 95 157 ML 1/4
NT 33 62 124 186 ML 1/4
NT 33 64 66 99 ML 1/4
NT 33 64 97 130 ML 40/161
NT 33 64 97 161 ML 56/225
NT 33 64 128 192 ML 1/4
NT 33 65 66 99 ML 1/4
NT 33 65 98 131 ML 1/4
NT 33 65 98 163 ML 1/4
NT 33 65 130 195 ML 1/4
NT 33 66 67 99 ML 1/4
NT 33 66 68 99 ML 1/4
NT 33 66 70 99 ML 1/4
NT 33 66 71 99 ML 1/4
NT 33 66 73 99 ML 1/4
NT 33 66 74 99 ML 1/4
NT 33 66 76 99 ML 1/4
NT 33 66 79 99 ML 1/4
NT 33 66 80 99 ML 1/4
NT 33 66 82 99 ML 1/4
NT 33 66 83 99 ML 1/4
NT 33 66 85 99 ML 1/4
NT 33 66 86 99 ML 1/4
NT 33 66 89 99 ML 1/4
NT 33 66 91 99 ML 1/4
NT 33 66 92 99 ML 1/4
NT 33 66 94 99 ML 1/4
NT 33 66 95 99 ML 1/4
NT 33 66 97 99 ML 1/4
NT 33 66 98 99 ML 1/4
NT 33 66 99 100 ML 1/4
NT 33 66 99 101 ML 1/4
NT 33 66 99 103 ML 1/4
NT 33 66 99 104 ML 1/4
NT 33 66 99 106 ML 1/4
NT 33 66 99 107 ML 1/4
NT 33 66 99 109 ML 1/4
NT 33 66 99 112 ML 1/4
NT 33 66 99 113 ML 1/4
NT 33 66 99 115 ML 1/4
NT 33 66 99 116 ML 1/4
NT 33 66 99 118 ML 1/4
NT 33 66 99 119 ML 1/4
NT 33 66 99 122 ML 1/4
NT 33 66 99 124 ML 1/4
NT 33 66 99 125 ML 1/4
NT 33 66 99 127 ML 1/4
NT 33 66 99 128 ML 1/4
NT 33 66 99 130 ML 1/4
NT 33 66 99 131 ML 1/4
NT 33 66 99 133 ML 1/4
NT 33 66 99 134 ML 1/4
NT 33 66 99 136 ML 1/4
NT 33 66 99 137 ML 1/4
NT 33 66 99 139 ML 1/4
NT 33 66 99 140 ML 1/4
NT 33 66 99 142 ML 1/4
NT 33 66 99 145 ML 1/4
NT 33 66 99 146 ML 1/4
NT 33 66 99 148 ML 1/4
NT 33 66 99 149 ML 1/4
NT 33 66 99 151 ML 1/4
NT 33 66 99 152 ML 1/4
NT 33 66 99 155 ML 1/4
NT 33 66 99 157 ML 1/4
NT 33 66 99 158 ML 1/4
NT 33 66 99 160 ML 1/4
NT 33 66 99 161 ML 1/4
NT 33 66 99 163 ML 1/4
NT 33 66 99 164 ML 1/4
NT 33 66 99 166 ML 1/4
NT 33 66 99 167 ML 1/4
NT 33 66 99 169 ML 1/4
NT 33 66 99 170 ML 1/4
NT 33 66 99 172 ML 1/4
NT 33 66 99 173 ML 1/4
NT 33 66 99 175 ML 1/4
NT 33 66 99 178 ML 1/4
NT 33 66 99 179 ML 1/4
NT 33 66 99 181 ML 1/4
NT 33 66 99 182 ML 1/4
NT 33 66 99 184 ML 1/4
NT 33 66 99 185 ML 1/4
NT 33 66 99 188 ML 1/4
NT 33 66 99 190 ML 1/4
NT 33 66 99 191 ML 1/4
NT 33 66 99 193 ML 1/4
NT 33 66 99 194 ML 1/4
NT 33 66 99 196 ML 1/4
NT 33 66 99 197 ML 1/4
NT 33 66 99 199 ML 1/4
NT 33 66 99 200 ML 1/4
NT 33 66 99 202 ML 1/4
NT 33 66 99 203 ML 1/4
NT 33 66 99 205 ML 1/4
NT 33 66 99 206 ML 1/4
NT 33 66 99 208 ML 1/4
NT 33 66 99 211 ML 1/4
NT 33 66 99 212 ML 1/4
NT 33 66 99 214 ML 1/4
NT 33 66 99 215 ML 1/4
NT 33 66 99 217 ML 1/4
NT 33 66 99 218 ML 1/4
NT 33 66 99 221 ML 1/4
NT 33 66 99 223 ML 1/4
NT 33 66 99 224 ML 1/4
NT 33 66 99 226 ML 1/4
NT 33 66 99 227 ML 1/4
NT 33 66 99 229 ML 1/4
NT 33 66 99 230 ML 1/4
NT 33 66 99 232 ML 1/4
NT 33 66 99 233 ML 1/4
NT 33 66 99 235 ML 1/4
NT 33 66 99 236 ML 1/4
NT 33 66 99 238 ML 1/4
NT 33 66 99 239 ML 1/4
NT 33 66 99 241 ML 1/4
NT 33 66 99 244 ML 1/4
NT 33 66 99 245 ML 1/4
NT 33 66 99 247 ML 1/4
NT 33 66 99 248 ML 1/4
NT 33 66 99 250 ML 1/4
NT 33 66 99 251 ML 1/4
NT 33 66 99 254 ML 1/4
NT 33 66 99 256 ML 1/4
NT 33 66 99 257 ML 1/4
NT 33 66 99 259 ML 1/4
NT 33 66 99 260 ML 1/4
NT 33 67 100 133 ML 58/233
NT 33 67 100 167 ML 33/133
NT 33 67 134 201 ML 1/4
NT 33 68 101 134 ML 42/169
NT 33 68 101 169 ML 59/237
NT 33 68 136 204 ML 1/4
NT 33 70 103 136 ML 43/173
NT 33 70 103 173 ML 1/4
NT 33 70 140 210 ML 1/4
NT 33 71 104 137 ML 60/241
NT 33 71 104 175 ML 34/137
NT 33 71 142 213 ML 1/4
NT 33 73 106 139 ML 1/4
NT 33 73 106 179 ML 1/4
NT 33 73 146 219 ML 1/4
NT 33 74 107 140 ML 45/181
NT 33 74 107 181 ML 1/4
NT 33 74 148 222 ML 1/4
NT 33 76 109 142 ML 46/185
NT 33 76 109 185 ML 65/261
NT 33 76 152 228 ML 1/4
NT 33 79 112 145 ML 64/257
NT 33 79 112 191 ML 36/145
NT 33 79 158 237 ML 1/4
NT 33 80 113 146 ML 48/193
NT 33 80 113 193 ML 68/273
NT 33 80 160 240 ML 1/4
NT 33 82 115 148 ML 49/197
NT 33 82 115 197 ML 1/4
NT 33 82 164 246 ML 1/4
NT 33 83 116 149 ML 66/265
NT 33 83 116 199 ML 37/149
NT 33 83 166 249 ML 1/4
NT 33 85 118 151 ML 1/4
NT 33 85 118 203 ML 1/4
NT 33 85 170 255 ML 1/4
NT 33 86 119 152 ML 51/205
NT 33 86 119 205 ML 1/4
NT 33 86 172 258 ML 1/4
NT 33 89 122 155 ML 1/4
NT 33 89 122 211 ML 1/4
NT 33 91 124 157 ML 70/281
NT 33 91 124 215 ML 39/157
NT 33 92 125 158 ML 54/217
NT 33 92 125 217 ML 77/309
NT 33 94 127 160 ML 55/221
NT 33 94 127 221 ML 1/4
NT 33 95 128 161 ML 72/289
NT 33 95 128 223 ML 40/161
NT 33 97 130 163 ML 1/4
NT 33 97 130 227 ML 1/4
NT 33 98 131 164 ML 57/229
NT 33 98 131 229 ML 1/4
NT 33 100 133 166 ML 58/233
NT 33 100 133 233 ML 83/333
NT 33 101 134 167 ML 1/4
NT 33 101 134 235 ML 1/4
NT 33 103 136 169 ML 76/305
NT 33 103 136 239 ML 85/342
NT 33 104 137 170 ML 60/241
NT 33 104 137 241 ML 86/345
NT 33 106 139 172 ML 61/245
NT 33 106 139 245 ML 1/4
NT 33 107 140 173 ML 78/313
NT 33 107 140 247 ML 44/177
NT 33 109 142 175 ML 1/4
NT 33 109 142 251 ML 1/4
NT 33 112 145 178 ML 64/257
NT 33 112 145 257 ML 92/369
NT 33 113 146 179 ML 1/4
NT 33 113 146 259 ML 1/4
NT 33 115 148 181 ML 82/329
NT 33 116 149 182 ML 66/265
NT 33 118 151 184 ML 67/269
NT 33 119 152 185 ML 84/337
NT 33 122 155 188 ML 69/277
NT 33 124 157 190 ML 70/281
NT 33 125 158 191 ML 1/4
NT 33 127 160 193 ML 88/353
NT 33 128 161 194 ML 72/289
NT 33 130 163 196 ML 73/293
NT 33 131 164 197 ML 90/361
NT 33 133 166 199 ML 1/4
NT 33 134 167 200 ML 75/301
NT 33 136 169 202 ML 76/305
NT 33 137 170 203 ML 1/4
NT 33 139 172 205 ML 94/377
NT 33 140 173 206 ML 78/313
NT 33 142 175 208 ML 79/317
NT 33 145 178 211 ML 1/4
NT 33 146 179 212 ML 81/325
NT 33 148 181 214 ML 82/329
NT 33 149 182 215 ML 1/4
NT 33 151 184 217 ML 100/401
NT 33 152 185 218 ML 84/337
NT 33 155 188 221 ML 102/409
NT 33 157 190 223 ML 1/4
NT 33 158 191 224 ML 87/349
NT 33 160 193 226 ML 88/353
NT 33 161 194 227 ML 1/4
NT 33 163 196 229 ML 106/425
NT 33 164 197 230 ML 90/361
NT 33 166 199 232 ML 91/365
NT 33 167 200 233 ML 108/433
NT 33 169 202 235 ML 1/4
NT 33 170 203 236 ML 93/373
NT 33 172 205 238 ML 94/377
NT 33 173 206 239 ML 1/4
NT 33 175 208 241 ML 112/449
NT 33 178 211 244 ML 97/389
NT 33 179 212 245 ML 114/457
NT 33 181 214 247 ML 1/4
NT 33 182 215 248 ML 99/397
NT 33 184 217 250 ML 100/401
NT 33 185 218 251 ML 1/4
NT 33 188 221 254 ML 102/409
NT 33 190 223 256 ML 103/413
NT 33 191 224 257 ML 120/481
NT 33 193 226 259 ML 1/4
NT 33 194 227 260 ML 105/421
NT 34 35 68 102 ML 1/4
NT 34 35 69 103 ML 1/4
NT 34 35 69 104 ML 43/173
NT 34 35 70 105 ML 1/4
NT 34 37 68 102 ML 1/4
NT 34 37 71 105 ML 1/4
NT 34 37 71 108 ML 36/145
NT 34 37 74 111 ML 1/4
NT 34 39 68 102 ML 1/4
NT 34 39 73 107 ML 1/4
NT 34 39 73 112 ML 46/185
NT 34 39 78 117 ML 1/4
NT 34 41 68 102 ML 1/4
NT 34 41 75 109 ML 1/4
NT 34 41 75 116 ML 39/157
NT 34 41 82 123 ML 1/4
NT 34 43 68 102 ML 1/4
NT 34 43 77 111 ML 1/4
NT 34 43 77 120 ML 49/197
NT 34 43 86 129 ML 1/4
NT 34 45 68 102 ML 1/4
NT 34 45 79 113 ML 1/4
NT 34 45 79 124 ML 42/169
NT 34 45 90 135 ML 1/4
NT 34 47 68 102 ML 1/4
NT 34 47 81 115 ML 1/4
NT 34 47 81 128 ML 52/209
NT 34 47 94 141 ML 1/4
NT 34 49 68 102 ML 1/4
NT 34 49 83 117 ML 1/4
NT 34 49 83 132 ML 45/181
NT 34 49 98 147 ML 1/4
NT 34 53 68 102 ML 1/4
NT 34 53 87 121 ML 1/4
NT 34 53 87 140 ML 48/193
NT 34 53 106 159 ML 1/4
NT 34 55 68 102 ML 1/4
NT 34 55 89 123 ML 1/4
NT 34 55 89 144 ML 58/233
NT 34 55 110 165 ML 1/4
NT 34 57 68 102 ML 1/4
NT 34 57 91 125 ML 1/4
NT 34 57 91 148 ML 51/205
NT 34 57 114 171 ML 1/4
NT 34 59 68 102 ML 1/4
NT 34 59 93 127 ML 1/4
NT 34 59 93 152 ML 61/245
NT 34 59 118 177 ML 1/4
NT 34 61 68 102 ML 1/4
NT 34 61 95 129 ML 1/4
NT 34 61 95 156 ML 54/217
NT 34 61 122 183 ML 1/4
NT 34 63 68 102 ML 1/4
NT 34 63 97 131 ML 1/4
NT 34 63 97 160 ML 64/257
NT 34 63 126 189 ML 1/4
NT 34 65 68 102 ML 1/4
NT 34 65 99 133 ML 1/4
NT 34 65 99 164 ML 57/229
NT 34 65 130 195 ML 1/4
NT 34 67 68 102 ML 1/4
NT 34 67 101 135 ML 1/4
NT 34 67 101 168 ML 67/269
NT 34 67 134 201 ML 1/4
NT 34 68 69 102 ML 1/4
NT 34 68 71 102 ML 1/4
NT 34 68 73 102 ML 1/4
NT 34 68 75 102 ML 1/4
NT 34 68 77 102 ML 1/4
NT 34 68 79 102 ML 1/4
NT 34 68 81 102 ML 1/4
NT 34 68 83 102 ML 1/4
NT 34 68 87 102 ML 1/4
NT 34 68 89 102 ML 1/4
NT 34 68 91 102 ML 1/4
NT 34 68 93 102 ML 1/4
NT 34 68 95 102 ML 1/4
NT 34 68 97 102 ML 1/4
NT 34 68 99 102 ML 1/4
NT 34 68 101 102 ML 1/4
NT 34 68 102 103 ML 1/4
NT 34 68 102 105 ML 1/4
NT 34 68 102 107 ML 1/4
NT 34 68 102 109 ML 1/4
NT 34 68 102 111 ML 1/4
NT 34 68 102 113 ML 1/4
NT 34 68 102 115 ML 1/4
NT 34 68 102 117 ML 1/4
NT 34 68 102 121 ML 1/4
NT 34 68 102 123 ML 1/4
NT 34 68 102 125 ML 1/4
NT 34 68 102 127 ML 1/4
NT 34 68 102 129 ML 1/4
NT 34 68 102 131 ML 1/4
NT 34 68 102 133 ML 1/4
NT 34 68 102 135 ML 1/4
NT 34 68 102 137 ML 1/4
NT 34 68 102 139 ML 1/4
NT 34 68 102 141 ML 1/4
NT 34 68 102 143 ML 1/4
NT 34 68 102 145 ML 1/4
NT 34 68 102 147 ML 1/4
NT 34 68 102 149 ML 1/4
NT 34 68 102 151 ML 1/4
NT 34 68 102 155 ML 1/4
NT 34 68 102 157 ML 1/4
NT 34 68 102 159 ML 1/4
NT 34 68 102 161 ML 1/4
NT 34 68 102 163 ML 1/4
NT 34 68 102 165 ML 1/4
NT 34 68 102 167 ML 1/4
NT 34 68 102 169 ML 1/4
NT 34 68 102 171 ML 1/4
NT 34 68 102 173 ML 1/4
NT 34 68 102 175 ML 1/4
NT 34 68 102 177 ML 1/4
NT 34 68 102 179 ML 1/4
NT 34 68 102 181 ML 1/4
NT 34 68 102 183 ML 1/4
NT 34 68 102 185 ML 1/4
NT 34 68 102 189 ML 1/4
NT 34 68 102 191 ML 1/4
NT 34 68 102 193 ML 1/4
NT 34 68 102 195 ML 1/4
NT 34 68 102 197 ML 1/4
NT 34 68 102 199 ML 1/4
NT 34 68 102 201 ML 1/4
NT 34 68 102 203 ML 1/4
NT 34 68 102 205 ML 1/4
NT 34 68 102 207 ML 1/4
NT 34 68 102 209 ML 1/4
NT 34 68 102 211 ML 1/4
NT 34 68 102 213 ML 1/4
NT 34 68 102 215 ML 1/4
NT 34 68 102 217 ML 1/4
NT 34 68 102 219 ML 1/4
NT 34 68 102 223 ML 1/4
NT 34 68 102 225 ML 1/4
NT 34 68 102 227 ML 1/4
NT 34 68 102 229 ML 1/4
NT 34 68 102 231 ML 1/4
NT 34 68 102 233 ML 1/4
NT 34 68 102 235 ML 1/4
NT 34 68 102 237 ML 1/4
NT 34 68 102 239 ML 1/4
NT 34 68 102 241 ML 1/4
NT 34 68 102 243 ML 1/4
NT 34 68 102 245 ML 1/4
NT 34 68 102 247 ML 1/4
NT 34 68 102 249 ML 1/4
NT 34 68 102 251 ML 1/4
NT 34 68 102 253 ML 1/4
NT 34 68 102 257 ML 1/4
NT 34 68 102 259 ML 1/4
NT 34 69 103 137 ML 1/4
NT 34 69 103 172 ML 60/241
NT 34 69 138 207 ML 1/4
NT 34 71 105 139 ML 1/4
NT 34 71 105 176 ML 70/281
NT 34 71 142 213 ML 1/4
NT 34 73 107 141 ML 1/4
NT 34 73 107 180 ML 63/253
NT 34 73 146 219 ML 1/4
NT 34 75 109 143 ML 1/4
NT 34 75 109 184 ML 73/293
NT 34 75 150 225 ML 1/4
NT 34 77 111 145 ML 1/4
NT 34 77 111 188 ML 66/265
NT 34 77 154 231 ML 1/4
NT 34 79 113 147 ML 1/4
NT 34 79 113 192 ML 76/305
NT 34 79 158 237 ML 1/4
NT 34 81 115 149 ML 1/4
NT 34 81 115 196 ML 69/277
NT 34 81 162 243 ML 1/4
NT 34 83 117 151 ML 1/4
NT 34 83 117 200 ML 79/317
NT 34 83 166 249 ML 1/4
NT 34 87 121 155 ML 1/4
NT 34 87 121 208 ML 82/329
NT 34 89 123 157 ML 1/4
NT 34 89 123 212 ML 75/301
NT 34 91 125 159 ML 1/4
NT 34 91 125 216 ML 85/341
NT 34 93 127 161 ML 1/4
NT 34 93 127 220 ML 78/313
NT 34 95 129 163 ML 1/4
NT 34 95 129 224 ML 88/353
NT 34 97 131 165 ML 1/4
NT 34 97 131 228 ML 81/325
NT 34 99 133 167 ML 1/4
NT 34 99 133 232 ML 91/365
NT 34 101 135 169 ML 1/4
NT 34 101 135 236 ML 84/337
NT 34 103 137 171 ML 1/4
NT 34 103 137 240 ML 94/377
NT 34 105 139 173 ML 1/4
NT 34 105 139 244 ML 87/349
NT 34 107 141 175 ML 1/4
NT 34 107 141 248 ML 97/389
NT 34 109 143 177 ML 1/4
NT 34 109 143 252 ML 90/361
NT 34 111 145 179 ML 1/4
NT 34 111 145 256 ML 100/401
NT 34 113 147 181 ML 1/4
NT 34 113 147 260 ML 93/373
NT 34 115 149 183 ML 1/4
NT 34 117 151 185 ML 1/4
NT 34 121 155 189 ML 1/4
NT 34 123 157 191 ML 1/4
NT 34 125 159 193 ML 1/4
NT 34 127 161 195 ML 1/4
NT 34 129 163 197 ML 1/4
NT 34 131 165 199 ML 1/4
NT 34 133 167 201 ML 1/4
NT 34 135 169 203 ML 1/4
NT 34 137 171 205 ML 1/4
NT 34 139 173 207 ML 1/4
NT 34 141 175 209 ML 1/4
NT 34 143 177 211 ML 1/4
NT 34 145 179 213 ML 1/4
NT 34 147 181 215 ML 1/4
NT 34 149 183 217 ML 1/4
NT 34 151 185 219 ML 1/4
NT 34 155 189 223 ML 1/4
NT 34 157 191 225 ML 1/4
NT 34 159 193 227 ML 1/4
NT 34 161 195 229 ML 1/4
NT 34 163 197 231 ML 1/4
NT 34 165 199 233 ML 1/4
NT 34 167 201 235 ML 1/4
NT 34 169 203 237 ML 1/4
NT 34 171 205 239 ML 1/4
NT 34 173 207 241 ML 1/4
NT 34 175 209 243 ML 1/4
NT 34 177 211 245 ML 1/4
NT 34 179 213 247 ML 1/4
NT 34 181 215 249 ML 1/4
NT 34 183 217 251 ML 1/4
NT 34 185 219 253 ML 1/4
NT 34 189 223 257 ML 1/4
NT 34 191 225 259 ML 1/4
NT 35 36 70 105 ML 1/4
NT 35 36 71 106 ML 44/177
NT 35 36 71 107 ML 22/89
NT 35 36 72 108 ML 1/4
NT 35 37 70 105 ML 1/4
NT 35 37 72 107 ML 27/109
NT 35 37 72 109 ML 45/181
NT 35 37 74 111 ML 1/4
NT 35 38 70 105 ML 1/4
NT 35 38 73 108 ML 45/181
NT 35 38 73 111 ML 1/4
NT 35 38 76 114 ML 1/4
NT 35 39 70 105 ML 1/4
NT 35 39 74 109 ML 1/4
NT 35 39 74 113 ML 1/4
NT 35 39 78 117 ML 1/4
NT 35 41 70 105 ML 1/4
NT 35 41 76 111 ML 29/117
NT 35 41 76 117 ML 48/193
NT 35 41 82 123 ML 1/4
NT 35 43 70 105 ML 1/4
NT 35 43 78 113 ML 1/4
NT 35 43 78 121 ML 1/4
NT 35 43 86 129 ML 1/4
NT 35 44 70 105 ML 1/4
NT 35 44 79 114 ML 48/193
NT 35 44 79 123 ML 25/101
NT 35 44 88 132 ML 1/4
NT 35 46 70 105 ML 1/4
NT 35 46 81 116 ML 49/197
NT 35 46 81 127 ML 1/4
NT 35 46 92 138 ML 1/4
NT 35 47 70 105 ML 1/4
NT 35 47 82 117 ML 1/4
NT 35 47 82 129 ML 1/4
NT 35 47 94 141 ML 1/4
NT 35 48 70 105 ML 1/4
NT 35 48 83 118 ML 50/201
NT 35 48 83 131 ML 53/214
NT 35 48 96 144 ML 1/4
NT 35 51 70 105 ML 1/4
NT 35 51 86 121 ML 1/4
NT 35 51 86 137 ML 1/4
NT 35 51 102 153 ML 1/4
NT 35 52 70 105 ML 1/4
NT 35 52 87 122 ML 52/209
NT 35 52 87 139 ML 28/113
NT 35 52 104 156 ML 1/4
NT 35 53 70 105 ML 1/4
NT 35 53 88 123 ML 35/141
NT 35 53 88 141 ML 57/229
NT 35 53 106 159 ML 1/4
NT 35 54 70 105 ML 1/4
NT 35 54 89 124 ML 53/213
NT 35 54 89 143 ML 1/4
NT 35 54 108 162 ML 1/4
NT 35 57 70 105 ML 1/4
NT 35 57 92 127 ML 37/149
NT 35 57 92 149 ML 60/241
NT 35 57 114 171 ML 1/4
NT 35 58 70 105 ML 1/4
NT 35 58 93 128 ML 55/221
NT 35 58 93 151 ML 1/4
NT 35 58 116 174 ML 1/4
NT 35 59 70 105 ML 1/4
NT 35 59 94 129 ML 1/4
NT 35 59 94 153 ML 1/4
NT 35 59 118 177 ML 1/4
NT 35 61 70 105 ML 1/4
NT 35 61 96 131 ML 39/157
NT 35 61 96 157 ML 63/253
NT 35 61 122 183 ML 1/4
NT 35 62 70 105 ML 1/4
NT 35 62 97 132 ML 57/229
NT 35 62 97 159 ML 1/4
NT 35 62 124 186 ML 1/4
NT 35 64 70 105 ML 1/4
NT 35 64 99 134 ML 58/233
NT 35 64 99 163 ML 65/262
NT 35 64 128 192 ML 1/4
NT 35 66 70 105 ML 1/4
NT 35 66 101 136 ML 59/237
NT 35 66 101 167 ML 1/4
NT 35 66 132 198 ML 1/4
NT 35 67 70 105 ML 1/4
NT 35 67 102 137 ML 1/4
NT 35 67 102 169 ML 1/4
NT 35 67 134 201 ML 1/4
NT 35 68 70 105 ML 1/4
NT 35 68 103 138 ML 60/241
NT 35 68 103 171 ML 34/137
NT 35 68 136 204 ML 1/4
NT 35 69 70 105 ML 1/4
NT 35 69 104 139 ML 43/173
NT 35 69 104 173 ML 69/277
NT 35 69 138 207 ML 1/4
NT 35 70 71 105 ML 1/4
NT 35 70 72 105 ML 1/4
NT 35 70 73 105 ML 1/4
NT 35 70 74 105 ML 1/4
NT 35 70 76 105 ML 1/4
NT 35 70 78 105 ML 1/4
NT 35 70 79 105 ML 1/4
NT 35 70 81 105 ML 1/4
NT 35 70 82 105 ML 1/4
NT 35 70 83 105 ML 1/4
NT 35 70 86 105 ML 1/4
NT 35 70 87 105 ML 1/4
NT 35 70 88 105 ML 1/4
NT 35 70 89 105 ML 1/4
NT 35 70 92 105 ML 1/4
NT 35 70 93 105 ML 1/4
NT 35 70 94 105 ML 1/4
NT 35 70 96 105 ML 1/4
NT 35 70 97 105 ML 1/4
NT 35 70 99 105 ML 1/4
NT 35 70 101 105 ML 1/4
NT 35 70 102 105 ML 1/4
NT 35 70 103 105 ML 1/4
NT 35 70 104 105 ML 1/4
NT 35 70 105 106 ML 1/4
NT 35 70 105 107 ML 1/4
NT 35 70 105 108 ML 1/4
NT 35 70 105 109 ML 1/4
NT 35 70 105 111 ML 1/4
NT 35 70 105 113 ML 1/4
NT 35 70 105 114 ML 1/4
NT 35 70 105 116 ML 1/4
NT 35 70 105 117 ML 1/4
NT 35 70 105 118 ML 1/4
NT 35 70 105 121 ML 1/4
NT 35 70 105 122 ML 1/4
NT 35 70 105 123 ML 1/4
NT 35 70 105 124 ML 1/4
NT 35 70 105 127 ML 1/4
NT 35 70 105 128 ML 1/4
NT 35 70 105 129 ML 1/4
NT 35 70 105 131 ML 1/4
NT 35 70 105 132 ML 1/4
NT 35 70 105 134 ML 1/4
NT 35 70 105 136 ML 1/4
NT 35 70 105 137 ML 1/4
NT 35 70 105 138 ML 1/4
NT 35 70 105 139 ML 1/4
NT 35 70 105 141 ML 1/4
NT 35 70 105 142 ML 1/4
NT 35 70 105 143 ML 1/4
NT 35 70 105 144 ML 1/4
NT 35 70 105 146 ML 1/4
NT 35 70 105 148 ML 1/4
NT 35 70 105 149 ML 1/4
NT 35 70 105 151 ML 1/4
NT 35 70 105 152 ML 1/4
NT 35 70 105 153 ML 1/4
NT 35 70 105 156 ML 1/4
NT 35 70 105 157 ML 1/4
NT 35 70 105 158 ML 1/4
NT 35 70 105 159 ML 1/4
NT 35 70 105 162 ML 1/4
NT 35 70 105 163 ML 1/4
NT 35 70 105 164 ML 1/4
NT 35 70 105 166 ML 1/4
NT 35 70 105 167 ML 1/4
NT 35 70 105 169 ML 1/4
NT 35 70 105 171 ML 1/4
NT 35 70 105 172 ML 1/4
NT 35 70 105 173 ML 1/4
NT 35 70 105 174 ML 1/4
NT 35 70 105 176 ML 1/4
NT 35 70 105 177 ML 1/4
NT 35 70 105 178 ML 1/4
NT 35 70 105 179 ML 1/4
NT 35 70 105 181 ML 1/4
NT 35 70 105 183 ML 1/4
NT 35 70 105 184 ML 1/4
NT 35 70 105 186 ML 1/4
NT 35 70 105 187 ML 1/4
NT 35 70 105 188 ML 1/4
NT 35 70 105 191 ML 1/4
NT 35 70 105 192 ML 1/4
NT 35 70 105 193 ML 1/4
NT 35 70 105 194 ML 1/4
NT 35 70 105 197 ML 1/4
NT 35 70 105 198 ML 1/4
NT 35 70 105 199 ML 1/4
NT 35 70 105 201 ML 1/4
NT 35 70 105 202 ML 1/4
NT 35 70 105 204 ML 1/4
NT 35 70 105 206 ML 1/4
NT 35 70 105 207 ML 1/4
NT 35 70 105 208 ML 1/4
NT 35 70 105 209 ML 1/4
NT 35 70 105 211 ML 1/4
NT 35 70 105 212 ML 1/4
NT 35 70 105 213 ML 1/4
NT 35 70 105 214 ML 1/4
NT 35 70 105 216 ML 1/4
NT 35 70 105 218 ML 1/4
NT 35 70 105 219 ML 1/4
NT 35 70 105 221 ML 1/4
NT 35 70 105 222 ML 1/4
NT 35 70 105 223 ML 1/4
NT 35 70 105 226 ML 1/4
NT 35 70 105 227 ML 1/4
NT 35 70 105 228 ML 1/4
NT 35 70 105 229 ML 1/4
NT 35 70 105 232 ML 1/4
NT 35 70 105 233 ML 1/4
NT 35 70 105 234 ML 1/4
NT 35 70 105 236 ML 1/4
NT 35 70 105 237 ML 1/4
NT 35 70 105 239 ML 1/4
NT 35 70 105 241 ML 1/4
NT 35 70 105 242 ML 1/4
NT 35 70 105 243 ML 1/4
NT 35 70 105 244 ML 1/4
NT 35 70 105 246 ML 1/4
NT 35 70 105 247 ML 1/4
NT 35 70 105 248 ML 1/4
NT 35 70 105 249 ML 1/4
NT 35 70 105 251 ML 1/4
NT 35 70 105 253 ML 1/4
NT 35 70 105 254 ML 1/4
NT 35 70 105 256 ML 1/4
NT 35 70 105 257 ML 1/4
NT 35 70 105 258 ML 1/4
NT 35 71 106 141 ML 1/4
NT 35 71 106 177 ML 1/4
NT 35 71 142 213 ML 1/4
NT 35 72 107 142 ML 62/249
NT 35 72 107 179 ML 71/286
NT 35 72 144 216 ML 1/4
NT 35 73 108 143 ML 45/181
NT 35 73 108 181 ML 72/289
NT 35 73 146 219 ML 1/4
NT 35 74 109 144 ML 63/253
NT 35 74 109 183 ML 1/4
NT 35 74 148 222 ML 1/4
NT 35 76 111 146 ML 64/257
NT 35 76 111 187 ML 37/149
NT 35 76 152 228 ML 1/4
NT 35 78 113 148 ML 65/261
NT 35 78 113 191 ML 1/4
NT 35 78 156 234 ML 1/4
NT 35 79 114 149 ML 1/4
NT 35 79 114 193 ML 1/4
NT 35 79 158 237 ML 1/4
NT 35 81 116 151 ML 49/197
NT 35 81 116 197 ML 78/313
NT 35 81 162 243 ML 1/4
NT 35 82 117 152 ML 67/269
NT 35 82 117 199 ML 1/4
NT 35 82 164 246 ML 1/4
NT 35 83 118 153 ML 1/4
NT 35 83 118 201 ML 1/4
NT 35 83 166 249 ML 1/4
NT 35 86 121 156 ML 69/277
NT 35 86 121 207 ML 1/4
NT 35 86 172 258 ML 1/4
NT 35 87 122 157 ML 1/4
NT 35 87 122 209 ML 1/4
NT 35 88 123 158 ML 70/281
NT 35 88 123 211 ML 83/334
NT 35 89 124 159 ML 53/213
NT 35 89 124 213 ML 84/337
NT 35 92 127 162 ML 72/289
NT 35 92 127 219 ML 43/173
NT 35 93 128 163 ML 55/221
NT 35 93 128 221 ML 87/349
NT 35 94 129 164 ML 73/293
NT 35 94 129 223 ML 1/4
NT 35 96 131 166 ML 74/297
NT 35 96 131 227 ML 89/358
NT 35 97 132 167 ML 57/229
NT 35 97 132 229 ML 90/361
NT 35 99 134 169 ML 1/4
NT 35 99 134 233 ML 1/4
NT 35 101 136 171 ML 59/237
NT 35 101 136 237 ML 93/373
NT 35 102 137 172 ML 77/309
NT 35 102 137 239 ML 1/4
NT 35 103 138 173 ML 1/4
NT 35 103 138 241 ML 1/4
NT 35 104 139 174 ML 78/313
NT 35 104 139 243 ML 95/382
NT 35 106 141 176 ML 79/317
NT 35 106 141 247 ML 1/4
NT 35 107 142 177 ML 1/4
NT 35 107 142 249 ML 1/4
NT 35 108 143 178 ML 80/321
NT 35 108 143 251 ML 49/197
NT 35 109 144 179 ML 63/253
NT 35 109 144 253 ML 99/397
NT 35 111 146 181 ML 1/4
NT 35 111 146 257 ML 1/4
NT 35 113 148 183 ML 65/261
NT 35 114 149 184 ML 83/333
NT 35 116 151 186 ML 84/337
NT 35 117 152 187 ML 67/269
NT 35 118 153 188 ML 85/341
NT 35 121 156 191 ML 69/277
NT 35 122 157 192 ML 87/349
NT 35 123 158 193 ML 1/4
NT 35 124 159 194 ML 88/353
NT 35 127 162 197 ML 1/4
NT 35 128 163 198 ML 90/361
NT 35 129 164 199 ML 73/293
NT 35 131 166 201 ML 1/4
NT 35 132 167 202 ML 92/369
NT 35 134 169 204 ML 93/373
NT 35 136 171 206 ML 94/377
NT 35 137 172 207 ML 77/309
NT 35 138 173 208 ML 95/381
NT 35 139 174 209 ML 1/4
NT 35 141 176 211 ML 79/317
NT 35 142 177 212 ML 97/389
NT 35 143 178 213 ML 1/4
NT 35 144 179 214 ML 98/393
NT 35 146 181 216 ML 99/397
NT 35 148 183 218 ML 100/401
NT 35 149 184 219 ML 83/333
NT 35 151 186 221 ML 1/4
NT 35 152 187 222 ML 102/409
NT 35 153 188 223 ML 85/341
NT 35 156 191 226 ML 104/417
NT 35 157 192 227 ML 87/349
NT 35 158 193 228 ML 105/421
NT 35 159 194 229 ML 1/4
NT 35 162 197 232 ML 107/429
NT 35 163 198 233 ML 1/4
NT 35 164 199 234 ML 108/433
NT 35 166 201 236 ML 109/437
NT 35 167 202 237 ML 1/4
NT 35 169 204 239 ML 93/373
NT 35 171 206 241 ML 1/4
NT 35 172 207 242 ML 112/449
NT 35 173 208 243 ML 95/381
NT 35 174 209 244 ML 113/453
NT 35 176 211 246 ML 114/457
NT 35 177 212 247 ML 97/389
NT 35 178 213 248 ML 115/461
NT 35 179 214 249 ML 1/4
NT 35 181 216 251 ML 99/397
NT 35 183 218 253 ML 1/4
NT 35 184 219 254 ML 118/473
NT 35 186 221 256 ML 119/477
NT 35 187 222 257 ML 1/4
NT 35 188 223 258 ML 120/481
NT 36 37 72 108 ML 1/4
NT 36 37 73 109 ML 36/145
NT 36 37 73 110 ML 27/109
NT 36 37 74 111 ML 1/4
NT 36 41 72 108 ML 1/4
NT 36 41 77 113 ML 37/149
NT 36 41 77 118 ML 28/113
NT 36 41 82 123 ML 1/4
NT 36 43 72 108 ML 1/4
NT 36 43 79 115 ML 24/97
NT 36 43 79 122 ML 50/201
NT 36 43 86 129 ML 1/4
NT 36 47 72 108 ML 1/4
NT 36 47 83 119 ML 25/101
NT 36 47 83 130 ML 53/213
NT 36 47 94 141 ML 1/4
NT 36 49 72 108 ML 1/4
NT 36 49 85 121 ML 39/157
NT 36 49 85 134 ML 30/121
NT 36 49 98 147 ML 1/4
NT 36 53 72 108 ML 1/4
NT 36 53 89 125 ML 40/161
NT 36 53 89 142 ML 31/125
NT 36 53 106 159 ML 1/4
NT 36 55 72 108 ML 1/4
NT 36 55 91 127 ML 27/109
NT 36 55 91 146 ML 59/237
NT 36 55 110 165 ML 1/4
NT 36 59 72 108 ML 1/4
NT 36 59 95 131 ML 28/113
NT 36 59 95 154 ML 62/249
NT 36 59 118 177 ML 1/4
NT 36 61 72 108 ML 1/4
NT 36 61 97 133 ML 42/169
NT 36 61 97 158 ML 33/133
NT 36 61 122 183 ML 1/4
NT 36 65 72 108 ML 1/4
NT 36 65 101 137 ML 43/173
NT 36 65 101 166 ML 34/137
NT 36 65 130 195 ML 1/4
NT 36 67 72 108 ML 1/4
NT 36 67 103 139 ML 30/121
NT 36 67 103 170 ML 68/273
NT 36 67 134 201 ML 1/4
NT 36 71 72 108 ML 1/4
NT 36 71 107 143 ML 31/125
NT 36 71 107 178 ML 71/285
NT 36 71 142 213 ML 1/4
NT 36 72 73 108 ML 1/4
NT 36 72 77 108 ML 1/4
NT 36 72 79 108 ML 1/4
NT 36 72 83 108 ML 1/4
NT 36 72 85 108 ML 1/4
NT 36 72 89 108 ML 1/4
NT 36 72 91 108 ML 1/4
NT 36 72 95 108 ML 1/4
NT 36 72 97 108 ML 1/4
NT 36 72 101 108 ML 1/4
NT 36 72 103 108 ML 1/4
NT 36 72 107 108 ML 1/4
NT 36 72 108 109 ML 1/4
NT 36 72 108 113 ML 1/4
NT 36 72 108 115 ML 1/4
NT 36 72 108 119 ML 1/4
NT 36 72 108 121 ML 1/4
NT 36 72 108 125 ML 1/4
NT 36 72 108 127 ML 1/4
NT 36 72 108 131 ML 1/4
NT 36 72 108 133 ML 1/4
NT 36 72 108 137 ML 1/4
NT 36 72 108 139 ML 1/4
NT 36 72 108 143 ML 1/4
NT 36 72 108 145 ML 1/4
NT 36 72 108 149 ML 1/4
NT 36 72 108 151 ML 1/4
NT 36 72 108 155 ML 1/4
NT 36 72 108 157 ML 1/4
NT 36 72 108 161 ML 1/4
NT 36 72 108 163 ML 1/4
NT 36 72 108 167 ML 1/4
NT 36 72 108 169 ML 1/4
NT 36 72 108 173 ML 1/4
NT 36 72 108 175 ML 1/4
NT 36 72 108 179 ML 1/4
NT 36 72 108 181 ML 1/4
NT 36 72 108 185 ML 1/4
NT 36 72 108 187 ML 1/4
NT 36 72 108 191 ML 1/4
NT 36 72 108 193 ML 1/4
NT 36 72 108 197 ML 1/4
NT 36 72 108 199 ML 1/4
NT 36 72 108 203 ML 1/4
NT 36 72 108 205 ML 1/4
NT 36 72 108 209 ML 1/4
NT 36 72 108 211 ML 1/4
NT 36 72 108 215 ML 1/4
NT 36 72 108 217 ML 1/4
NT 36 72 108 221 ML 1/4
NT 36 72 108 223 ML 1/4
NT 36 72 108 227 ML 1/4
NT 36 72 108 229 ML 1/4
NT 36 72 108 233 ML 1/4
NT 36 72 108 235 ML 1/4
NT 36 72 108 239 ML 1/4
NT 36 72 108 241 ML 1/4
NT 36 72 108 245 ML 1/4
NT 36 72 108 247 ML 1/4
NT 36 72 108 251 ML 1/4
NT 36 72 108 253 ML 1/4
NT 36 72 108 257 ML 1/4
NT 36 72 108 259 ML 1/4
NT 36 73 109 145 ML 45/181
NT 36 73 109 182 ML 36/145
NT 36 73 146 219 ML 1/4
NT 36 77 113 149 ML 46/185
NT 36 77 113 190 ML 37/149
NT 36 77 154 231 ML 1/4
NT 36 79 115 151 ML 33/133
NT 36 79 115 194 ML 77/309
NT 36 79 158 237 ML 1/4
NT 36 83 119 155 ML 34/137
NT 36 83 119 202 ML 80/321
NT 36 83 166 249 ML 1/4
NT 36 85 121 157 ML 48/193
NT 36 85 121 206 ML 39/157
NT 36 85 170 255 ML 1/4
NT 36 89 125 161 ML 49/197
NT 36 89 125 214 ML 40/161
NT 36 91 127 163 ML 36/145
NT 36 91 127 218 ML 86/345
NT 36 95 131 167 ML 37/149
NT 36 95 131 226 ML 89/357
NT 36 97 133 169 ML 51/205
NT 36 97 133 230 ML 42/169
NT 36 101 137 173 ML 52/209
NT 36 101 137 238 ML 43/173
NT 36 103 139 175 ML 39/157
NT 36 103 139 242 ML 95/381
NT 36 107 143 179 ML 40/161
NT 36 107 143 250 ML 98/393
NT 36 109 145 181 ML 54/217
NT 36 109 145 254 ML 45/181
NT 36 113 149 185 ML 55/221
NT 36 115 151 187 ML 42/169
NT 36 119 155 191 ML 43/173
NT 36 121 157 193 ML 57/229
NT 36 125 161 197 ML 58/233
NT 36 127 163 199 ML 45/181
NT 36 131 167 203 ML 46/185
NT 36 133 169 205 ML 60/241
NT 36 137 173 209 ML 61/245
NT 36 139 175 211 ML 48/193
NT 36 143 179 215 ML 49/197
NT 36 145 181 217 ML 63/253
NT 36 149 185 221 ML 64/257
NT 36 151 187 223 ML 51/205
NT 36 155 191 227 ML 52/209
NT 36 157 193 229 ML 66/265
NT 36 161 197 233 ML 67/269
NT 36 163 199 235 ML 54/217
NT 36 167 203 239 ML 55/221
NT 36 169 205 241 ML 69/277
NT 36 173 209 245 ML 70/281
NT 36 175 211 247 ML 57/229
NT 36 179 215 251 ML 58/233
NT 36 181 217 253 ML 72/289
NT 36 185 221 257 ML 73/293
NT 36 187 223 259 ML 60/241
NT 37 38 74 111 ML 1/4
NT 37 38 75 112 ML 37/149
NT 37 38 75 113 ML 1/4
NT 37 38 76 114 ML 1/4
NT 37 39 74 111 ML 1/4
NT 37 39 76 113 ML 47/189
NT 37 39 76 115 ML 28/113
NT 37 39 78 117 ML 1/4
NT 37 40 74 111 ML 1/4
NT 37 40 77 114 ML 29/117
NT 37 40 77 117 ML 39/157
NT 37 40 80 120 ML 1/4
NT 37 41 74 111 ML 1/4
NT 37 41 78 115 ML 1/4
NT 37 41 78 119 ML 1/4
NT 37 41 82 123 ML 1/4
NT 37 42 74 111 ML 1/4
NT 37 42 79 116 ML 38/153
NT 37 42 79 121 ML 1/4
NT 37 42 84 126 ML 1/4
NT 37 43 74 111 ML 1/4
NT 37 43 80 117 ML 49/197
NT 37 43 80 123 ML 29/117
NT 37 43 86 129 ML 1/4
NT 37 44 74 111 ML 1/4
NT 37 44 81 118 ML 31/125
NT 37 44 81 125 ML 42/169
NT 37 44 88 132 ML 1/4
NT 37 45 74 111 ML 1/4
NT 37 45 82 119 ML 1/4
NT 37 45 82 127 ML 1/4
NT 37 45 90 135 ML 1/4
NT 37 46 74 111 ML 1/4
NT 37 46 83 120 ML 39/157
NT 37 46 83 129 ML 1/4
NT 37 46 92 138 ML 1/4
NT 37 47 74 111 ML 1/4
NT 37 47 84 121 ML 51/205
NT 37 47 84 131 ML 30/121
NT 37 47 94 141 ML 1/4
NT 37 48 74 111 ML 1/4
NT 37 48 85 122 ML 33/133
NT 37 48 85 133 ML 45/181
NT 37 48 96 144 ML 1/4
NT 37 49 74 111 ML 1/4
NT 37 49 86 123 ML 1/4
NT 37 49 86 135 ML 1/4
NT 37 49 98 147 ML 1/4
NT 37 50 74 111 ML 1/4
NT 37 50 87 124 ML 40/161
NT 37 50 87 137 ML 1/4
NT 37 50 100 150 ML 1/4
NT 37 51 74 111 ML 1/4
NT 37 51 88 125 ML 53/213
NT 37 51 88 139 ML 31/125
NT 37 51 102 153 ML 1/4
NT 37 52 74 111 ML 1/4
NT 37 52 89 126 ML 35/141
NT 37 52 89 141 ML 48/193
NT 37 52 104 156 ML 1/4
NT 37 53 74 111 ML 1/4
NT 37 53 90 127 ML 1/4
NT 37 53 90 143 ML 1/4
NT 37 53 106 159 ML 1/4
NT 37 54 74 111 ML 1/4
NT 37 54 91 128 ML 41/165
NT 37 54 91 145 ML 1/4
NT 37 54 108 162 ML 1/4
NT 37 55 74 111 ML 1/4
NT 37 55 92 129 ML 55/221
NT 37 55 92 147 ML 32/129
NT 37 55 110 165 ML 1/4
NT 37 56 74 111 ML 1/4
NT 37 56 93 130 ML 37/149
NT 37 56 93 149 ML 51/205
NT 37 56 112 168 ML 1/4
NT 37 57 74 111 ML 1/4
NT 37 57 94 131 ML 1/4
NT 37 57 94 151 ML 1/4
NT 37 57 114 171 ML 1/4
NT 37 58 74 111 ML 1/4
NT 37 58 95 132 ML 42/169
NT 37 58 95 153 ML 1/4
NT 37 58 116 174 ML 1/4
NT 37 59 74 111 ML 1/4
NT 37 59 96 133 ML 57/229
NT 37 59 96 155 ML 33/133
NT 37 59 118 177 ML 1/4
NT 37 60 74 111 ML 1/4
NT 37 60 97 134 ML 39/157
NT 37 60 97 157 ML 54/217
NT 37 60 120 180 ML 1/4
NT 37 61 74 111 ML 1/4
NT 37 61 98 135 ML 1/4
NT 37 61 98 159 ML 1/4
NT 37 61 122 183 ML 1/4
NT 37 62 74 111 ML 1/4
NT 37 62 99 136 ML 43/173
NT 37 62 99 161 ML 1/4
NT 37 62 124 186 ML 1/4
NT 37 63 74 111 ML 1/4
NT 37 63 100 137 ML 59/237
NT 37 63 100 163 ML 34/137
NT 37 63 126 189 ML 1/4
NT 37 64 74 111 ML 1/4
NT 37 64 101 138 ML 41/165
NT 37 64 101 165 ML 57/229
NT 37 64 128 192 ML 1/4
NT 37 65 74 111 ML 1/4
NT 37 65 102 139 ML 1/4
NT 37 65 102 167 ML 1/4
NT 37 65 130 195 ML 1/4
NT 37 66 74 111 ML 1/4
NT 37 66 103 140 ML 44/177
NT 37 66 103 169 ML 1/4
NT 37 66 132 198 ML 1/4
NT 37 67 74 111 ML 1/4
NT 37 67 104 141 ML 61/245
NT 37 67 104 171 ML 35/141
NT 37 67 134 201 ML 1/4
NT 37 68 74 111 ML 1/4
NT 37 68 105 142 ML 43/173
NT 37 68 105 173 ML 60/241
NT 37 68 136 204 ML 1/4
NT 37 69 74 111 ML 1/4
NT 37 69 106 143 ML 1/4
NT 37 69 106 175 ML 1/4
NT 37 69 138 207 ML 1/4
NT 37 70 74 111 ML 1/4
NT 37 70 107 144 ML 45/181
NT 37 70 107 177 ML 1/4
NT 37 70 140 210 ML 1/4
NT 37 71 74 111 ML 1/4
NT 37 71 108 145 ML 63/253
NT 37 71 108 179 ML 36/145
NT 37 71 142 213 ML 1/4
NT 37 72 74 111 ML 1/4
NT 37 72 109 146 ML 45/181
NT 37 72 109 181 ML 63/253
NT 37 72 144 216 ML 1/4
NT 37 73 74 111 ML 1/4
NT 37 73 110 147 ML 1/4
NT 37 73 110 183 ML 1/4
NT 37 73 146 219 ML 1/4
NT 37 74 75 111 ML 1/4
NT 37 74 76 111 ML 1/4
NT 37 74 77 111 ML 1/4
NT 37 74 78 111 ML 1/4
NT 37 74 79 111 ML 1/4
NT 37 74 80 111 ML 1/4
NT 37 74 81 111 ML 1/4
NT 37 74 82 111 ML 1/4
NT 37 74 83 111 ML 1/4
NT 37 74 84 111 ML 1/4
NT 37 74 85 111 ML 1/4
NT 37 74 86 111 ML 1/4
NT 37 74 87 111 ML 1/4
NT 37 74 88 111 ML 1/4
NT 37 74 89 111 ML 1/4
NT 37 74 90 111 ML 1/4
NT 37 74 91 111 ML 1/4
NT 37 74 92 111 ML 1/4
NT 37 74 93 111 ML 1/4
NT 37 74 94 111 ML 1/4
NT 37 74 95 111 ML 1/4
NT 37 74 96 111 ML 1/4
NT 37 74 97 111 ML 1/4
NT 37 74 98 111 ML 1/4
NT 37 74 99 111 ML 1/4
NT 37 74 100 111 ML 1/4
NT 37 74 101 111 ML 1/4
NT 37 74 102 111 ML 1/4
NT 37 74 103 111 ML 1/4
NT 37 74 104 111 ML 1/4
NT 37 74 105 111 ML 1/4
NT 37 74 106 111 ML 1/4
NT 37 74 107 111 ML 1/4
NT 37 74 108 111 ML 1/4
NT 37 74 109 111 ML 1/4
NT 37 74 110 111 ML 1/4
NT 37 74 111 112 ML 1/4
NT 37 74 111 113 ML 1/4
NT 37 74 111 114 ML 1/4
NT 37 74 111 115 ML 1/4
NT 37 74 111 116 ML 1/4
NT 37 74 111 117 ML 1/4
NT 37 74 111 118 ML 1/4
NT 37 74 111 119 ML 1/4
NT 37 74 111 120 ML 1/4
NT 37 74 111 121 ML 1/4
NT 37 74 111 122 ML 1/4
NT 37 74 111 123 ML 1/4
NT 37 74 111 124 ML 1/4
NT 37 74 111 125 ML 1/4
NT 37 74 111 126 ML 1/4
NT 37 74 111 127 ML 1/4
NT 37 74 111 128 ML 1/4
NT 37 74 111 129 ML 1/4
NT 37 74 111 130 ML 1/4
NT 37 74 111 131 ML 1/4
NT 37 74 111 132 ML 1/4
NT 37 74 111 133 ML 1/4
NT 37 74 111 134 ML 1/4
NT 37 74 111 135 ML 1/4
NT 37 74 111 136 ML 1/4
NT 37 74 111 137 ML 1/4
NT 37 74 111 138 ML 1/4
NT 37 74 111 139 ML 1/4
NT 37 74 111 140 ML 1/4
NT 37 74 111 141 ML 1/4
NT 37 74 111 142 ML 1/4
NT 37 74 111 143 ML 1/4
NT 37 74 111 144 ML 1/4
NT 37 74 111 145 ML 1/4
NT 37 74 111 146 ML 1/4
NT 37 74 111 147 ML 1/4
NT 37 74 111 149 ML 1/4
NT 37 74 111 150 ML 1/4
NT 37 74 111 151 ML 1/4
NT 37 74 111 152 ML 1/4
NT 37 74 111 153 ML 1/4
NT 37 74 111 154 ML 1/4
NT 37 74 111 155 ML 1/4
NT 37 74 111 156 ML 1/4
NT 37 74 111 157 ML 1/4
NT 37 74 111 158 ML 1/4
NT 37 74 111 159 ML 1/4
NT 37 74 111 160 ML 1/4
NT 37 74 111 161 ML 1/4
NT 37 74 111 162 ML 1/4
NT 37 74 111 163 ML 1/4
NT 37 74 111 164 ML 1/4
NT 37 74 111 165 ML 1/4
NT 37 74 111 166 ML 1/4
NT 37 74 111 167 ML 1/4
NT 37 74 111 168 ML 1/4
NT 37 74 111 169 ML 1/4
NT 37 74 111 170 ML 1/4
NT 37 74 111 171 ML 1/4
NT 37 74 111 172 ML 1/4
NT 37 74 111 173 ML 1/4
NT 37 74 111 174 ML 1/4
NT 37 74 111 175 ML 1/4
NT 37 74 111 176 ML 1/4
NT 37 74 111 177 ML 1/4
NT 37 74 111 178 ML 1/4
NT 37 74 111 179 ML 1/4
NT 37 74 111 180 ML 1/4
NT 37 74 111 181 ML 1/4
NT 37 74 111 182 ML 1/4
NT 37 74 111 183 ML 1/4
NT 37 74 111 184 ML 1/4
NT 37 74 111 186 ML 1/4
NT 37 74 111 187 ML 1/4
NT 37 74 111 188 ML 1/4
NT 37 74 111 189 ML 1/4
NT 37 74 111 190 ML 1/4
NT 37 74 111 191 ML 1/4
NT 37 74 111 192 ML 1/4
NT 37 74 111 193 ML 1/4
NT 37 74 111 194 ML 1/4
NT 37 74 111 195 ML 1/4
NT 37 74 111 196 ML 1/4
NT 37 74 111 197 ML 1/4
NT 37 74 111 198 ML 1/4
NT 37 74 111 199 ML 1/4
NT 37 74 111 200 ML 1/4
NT 37 74 111 201 ML 1/4
NT 37 74 111 202 ML 1/4
NT 37 74 111 203 ML 1/4
NT 37 74 111 204 ML 1/4
NT 37 74 111 205 ML 1/4
NT 37 74 111 206 ML 1/4
NT 37 74 111 207 ML 1/4
NT 37 74 111 208 ML 1/4
NT 37 74 111 209 ML 1/4
NT 37 74 111 210 ML 1/4
NT 37 74 111 211 ML 1/4
NT 37 74 111 212 ML 1/4
NT 37 74 111 213 ML 1/4
NT 37 74 111 214 ML 1/4
NT 37 74 111 215 ML 1/4
NT 37 74 111 216 ML 1/4
NT 37 74 111 217 ML 1/4
NT 37 74 111 218 ML 1/4
NT 37 74 111 219 ML 1/4
NT 37 74 111 220 ML 1/4
NT 37 74 111 221 ML 1/4
NT 37 74 111 223 ML 1/4
NT 37 74 111 224 ML 1/4
NT 37 74 111 225 ML 1/4
NT 37 74 111 226 ML 1/4
NT 37 74 111 227 ML 1/4
NT 37 74 111 228 ML 1/4
NT 37 74 111 229 ML 1/4
NT 37 74 111 230 ML 1/4
NT 37 74 111 231 ML 1/4
NT 37 74 111 232 ML 1/4
NT 37 74 111 233 ML 1/4
NT 37 74 111 234 ML 1/4
NT 37 74 111 235 ML 1/4
NT 37 74 111 236 ML 1/4
NT 37 74 111 237 ML 1/4
NT 37 74 111 238 ML 1/4
NT 37 74 111 239 ML 1/4
NT 37 74 111 240 ML 1/4
NT 37 74 111 241 ML 1/4
NT 37 74 111 242 ML 1/4
NT 37 74 111 243 ML 1/4
NT 37 74 111 244 ML 1/4
NT 37 74 111 245 ML 1/4
NT 37 74 111 246 ML 1/4
NT 37 74 111 247 ML 1/4
NT 37 74 111 248 ML 1/4
NT 37 74 111 249 ML 1/4
NT 37 74 111 250 ML 1/4
NT 37 74 111 251 ML 1/4
NT 37 74 111 252 ML 1/4
NT 37 74 111 253 ML 1/4
NT 37 74 111 254 ML 1/4
NT 37 74 111 255 ML 1/4
NT 37 74 111 256 ML 1/4
NT 37 74 111 257 ML 1/4
NT 37 74 111 258 ML 1/4
NT 37 74 111 260 ML 1/4
NT 37 75 112 149 ML 65/261
NT 37 75 112 187 ML 37/149
NT 37 75 150 225 ML 1/4
NT 37 76 113 150 ML 47/189
NT 37 76 113 189 ML 66/265
NT 37 76 152 228 ML 1/4
NT 37 77 114 151 ML 1/4
NT 37 77 114 191 ML 1/4
NT 37 77 154 231 ML 1/4
NT 37 78 115 152 ML 48/193
NT 37 78 115 193 ML 1/4
NT 37 78 156 234 ML 1/4
NT 37 79 116 153 ML 67/269
NT 37 79 116 195 ML 38/153
NT 37 79 158 237 ML 1/4
NT 37 80 117 154 ML 49/197
NT 37 80 117 197 ML 69/277
NT 37 80 160 240 ML 1/4
NT 37 81 118 155 ML 1/4
NT 37 81 118 199 ML 1/4
NT 37 81 162 243 ML 1/4
NT 37 82 119 156 ML 50/201
NT 37 82 119 201 ML 1/4
NT 37 82 164 246 ML 1/4
NT 37 83 120 157 ML 69/277
NT 37 83 120 203 ML 39/157
NT 37 83 166 249 ML 1/4
NT 37 84 121 158 ML 51/205
NT 37 84 121 205 ML 72/289
NT 37 84 168 252 ML 1/4
NT 37 85 122 159 ML 1/4
NT 37 85 122 207 ML 1/4
NT 37 85 170 255 ML 1/4
NT 37 86 123 160 ML 52/209
NT 37 86 123 209 ML 1/4
NT 37 86 172 258 ML 1/4
NT 37 87 124 161 ML 71/285
NT 37 87 124 211 ML 40/161
NT 37 88 125 162 ML 53/213
NT 37 88 125 213 ML 75/301
NT 37 89 126 163 ML 1/4
NT 37 89 126 215 ML 1/4
NT 37 90 127 164 ML 54/217
NT 37 90 127 217 ML 1/4
NT 37 91 128 165 ML 73/293
NT 37 91 128 219 ML 41/165
NT 37 92 129 166 ML 55/221
NT 37 92 129 221 ML 78/313
NT 37 93 130 167 ML 1/4
NT 37 93 130 223 ML 1/4
NT 37 94 131 168 ML 56/225
NT 37 94 131 225 ML 1/4
NT 37 95 132 169 ML 75/301
NT 37 95 132 227 ML 42/169
NT 37 96 133 170 ML 57/229
NT 37 96 133 229 ML 81/325
NT 37 97 134 171 ML 1/4
NT 37 97 134 231 ML 1/4
NT 37 98 135 172 ML 58/233
NT 37 98 135 233 ML 1/4
NT 37 99 136 173 ML 77/309
NT 37 99 136 235 ML 43/173
NT 37 100 137 174 ML 59/237
NT 37 100 137 237 ML 84/337
NT 37 101 138 175 ML 1/4
NT 37 101 138 239 ML 1/4
NT 37 102 139 176 ML 60/241
NT 37 102 139 241 ML 1/4
NT 37 103 140 177 ML 79/317
NT 37 103 140 243 ML 44/177
NT 37 104 141 178 ML 61/245
NT 37 104 141 245 ML 87/349
NT 37 105 142 179 ML 1/4
NT 37 105 142 247 ML 1/4
NT 37 106 143 180 ML 62/249
NT 37 106 143 249 ML 1/4
NT 37 107 144 181 ML 81/325
NT 37 107 144 251 ML 45/181
NT 37 108 145 182 ML 63/253
NT 37 108 145 253 ML 90/361
NT 37 109 146 183 ML 1/4
NT 37 109 146 255 ML 1/4
NT 37 110 147 184 ML 64/257
NT 37 110 147 257 ML 1/4
NT 37 112 149 186 ML 65/261
NT 37 113 150 187 ML 1/4
NT 37 114 151 188 ML 66/265
NT 37 115 152 189 ML 85/341
NT 37 116 153 190 ML 67/269
NT 37 117 154 191 ML 1/4
NT 37 118 155 192 ML 68/273
NT 37 119 156 193 ML 87/349
NT 37 120 157 194 ML 69/277
NT 37 121 158 195 ML 1/4
NT 37 122 159 196 ML 70/281
NT 37 123 160 197 ML 89/357
NT 37 124 161 198 ML 71/285
NT 37 125 162 199 ML 1/4
NT 37 126 163 200 ML 72/289
NT 37 127 164 201 ML 91/365
NT 37 128 165 202 ML 73/293
NT 37 129 166 203 ML 1/4
NT 37 130 167 204 ML 74/297
NT 37 131 168 205 ML 93/373
NT 37 132 169 206 ML 75/301
NT 37 133 170 207 ML 1/4
NT 37 134 171 208 ML 76/305
NT 37 135 172 209 ML 95/381
NT 37 136 173 210 ML 77/309
NT 37 137 174 211 ML 1/4
NT 37 138 175 212 ML 78/313
NT 37 139 176 213 ML 97/389
NT 37 140 177 214 ML 79/317
NT 37 141 178 215 ML 1/4
NT 37 142 179 216 ML 80/321
NT 37 143 180 217 ML 99/397
NT 37 144 181 218 ML 81/325
NT 37 145 182 219 ML 1/4
NT 37 146 183 220 ML 82/329
NT 37 147 184 221 ML 101/405
NT 37 149 186 223 ML 1/4
NT 37 150 187 224 ML 84/337
NT 37 151 188 225 ML 103/413
NT 37 152 189 226 ML 85/341
NT 37 153 190 227 ML 1/4
NT 37 154 191 228 ML 86/345
NT 37 155 192 229 ML 105/421
NT 37 156 193 230 ML 87/349
NT 37 157 194 231 ML 1/4
NT 37 158 195 232 ML 88/353
NT 37 159 196 233 ML 107/429
NT 37 160 197 234 ML 89/357
NT 37 161 198 235 ML 1/4
NT 37 162 199 236 ML 90/361
NT 37 163 200 237 ML 109/437
NT 37 164 201 238 ML 91/365
NT 37 165 202 239 ML 1/4
NT 37 166 203 240 ML 92/369
NT 37 167 204 241 ML 111/445
NT 37 168 205 242 ML 93/373
NT 37 169 206 243 ML 1/4
NT 37 170 207 244 ML 94/377
NT 37 171 208 245 ML 113/453
NT 37 172 209 246 ML 95/381
NT 37 173 210 247 ML 1/4
NT 37 174 211 248 ML 96/385
NT 37 175 212 249 ML 115/461
NT 37 176 213 250 ML 97/389
NT 37 177 214 251 ML 1/4
NT 37 178 215 252 ML 98/393
NT 37 179 216 253 ML 117/469
NT 37 180 217 254 ML 99/397
NT 37 181 218 255 ML 1/4
NT 37 182 219 256 ML 100/401
NT 37 183 220 257 ML 119/477
NT 37 184 221 258 ML 101/405
NT 37 186 223 260 ML 102/409
NT 38 39 76 114 ML 1/4
NT 38 39 77 115 ML 1/4
NT 38 39 77 116 ML 48/193
NT 38 39 78 117 ML 1/4
NT 38 41 76 114 ML 1/4
NT 38 41 79 117 ML 1/4
NT 38 41 79 120 ML 40/161
NT 38 41 82 123 ML 1/4
NT 38 43 76 114 ML 1/4
NT 38 43 81 119 ML 1/4
NT 38 43 81 124 ML 51/205
NT 38 43 86 129 ML 1/4
NT 38 45 76 114 ML 1/4
NT 38 45 83 121 ML 1/4
NT 38 45 83 128 ML 43/173
NT 38 45 90 135 ML 1/4
NT 38 47 76 114 ML 1/4
NT 38 47 85 123 ML 1/4
NT 38 47 85 132 ML 54/217
NT 38 47 94 141 ML 1/4
NT 38 49 76 114 ML 1/4
NT 38 49 87 125 ML 1/4
NT 38 49 87 136 ML 46/185
NT 38 49 98 147 ML 1/4
NT 38 51 76 114 ML 1/4
NT 38 51 89 127 ML 1/4
NT 38 51 89 140 ML 57/229
NT 38 51 102 153 ML 1/4
NT 38 53 76 114 ML 1/4
NT 38 53 91 129 ML 1/4
NT 38 53 91 144 ML 49/197
NT 38 53 106 159 ML 1/4
NT 38 55 76 114 ML 1/4
NT 38 55 93 131 ML 1/4
NT 38 55 93 148 ML 60/241
NT 38 55 110 165 ML 1/4
NT 38 59 76 114 ML 1/4
NT 38 59 97 135 ML 1/4
NT 38 59 97 156 ML 63/253
NT 38 59 118 177 ML 1/4
NT 38 61 76 114 ML 1/4
NT 38 61 99 137 ML 1/4
NT 38 61 99 160 ML 55/221
NT 38 61 122 183 ML 1/4
NT 38 63 76 114 ML 1/4
NT 38 63 101 139 ML 1/4
NT 38 63 101 164 ML 66/265
NT 38 63 126 189 ML 1/4
NT 38 65 76 114 ML 1/4
NT 38 65 103 141 ML 1/4
NT 38 65 103 168 ML 58/233
NT 38 65 130 195 ML 1/4
NT 38 67 76 114 ML 1/4
NT 38 67 105 143 ML 1/4
NT 38 67 105 172 ML 69/277
NT 38 67 134 201 ML 1/4
NT 38 69 76 114 ML 1/4
NT 38 69 107 145 ML 1/4
NT 38 69 107 176 ML 61/245
NT 38 69 138 207 ML 1/4
NT 38 71 76 114 ML 1/4
NT 38 71 109 147 ML 1/4
NT 38 71 109 180 ML 72/289
NT 38 71 142 213 ML 1/4
NT 38 73 76 114 ML 1/4
NT 38 73 111 149 ML 1/4
NT 38 73 111 184 ML 64/257
NT 38 73 146 219 ML 1/4
NT 38 75 76 114 ML 1/4
NT 38 75 113 151 ML 1/4
NT 38 75 113 188 ML 75/301
NT 38 75 150 225 ML 1/4
NT 38 76 77 114 ML 1/4
NT 38 76 79 114 ML 1/4
NT 38 76 81 114 ML 1/4
NT 38 76 83 114 ML 1/4
NT 38 76 85 114 ML 1/4
NT 38 76 87 114 ML 1/4
NT 38 76 89 114 ML 1/4
NT 38 76 91 114 ML 1/4
NT 38 76 93 114 ML 1/4
NT 38 76 97 114 ML 1/4
NT 38 76 99 114 ML 1/4
NT 38 76 101 114 ML 1/4
NT 38 76 103 114 ML 1/4
NT 38 76 105 114 ML 1/4
NT 38 76 107 114 ML 1/4
NT 38 76 109 114 ML 1/4
NT 38 76 111 114 ML 1/4
NT 38 76 113 114 ML 1/4
NT 38 76 114 115 ML 1/4
NT 38 76 114 117 ML 1/4
NT 38 76 114 119 ML 1/4
NT 38 76 114 121 ML 1/4
NT 38 76 114 123 ML 1/4
NT 38 76 114 125 ML 1/4
NT 38 76 114 127 ML 1/4
NT 38 76 114 129 ML 1/4
NT 38 76 114 131 ML 1/4
NT 38 76 114 135 ML 1/4
NT 38 76 114 137 ML 1/4
NT 38 76 114 139 ML 1/4
NT 38 76 114 141 ML 1/4
NT 38 76 114 143 ML 1/4
NT 38 76 114 145 ML 1/4
NT 38 76 114 147 ML 1/4
NT 38 76 114 149 ML 1/4
NT 38 76 114 151 ML 1/4
NT 38 76 114 153 ML 1/4
NT 38 76 114 155 ML 1/4
NT 38 76 114 157 ML 1/4
NT 38 76 114 159 ML 1/4
NT 38 76 114 161 ML 1/4
NT 38 76 114 163 ML 1/4
NT 38 76 114 165 ML 1/4
NT 38 76 114 167 ML 1/4
NT 38 76 114 169 ML 1/4
NT 38 76 114 173 ML 1/4
NT 38 76 114 175 ML 1/4
NT 38 76 114 177 ML 1/4
NT 38 76 114 179 ML 1/4
NT 38 76 114 181 ML 1/4
NT 38 76 114 183 ML 1/4
NT 38 76 114 185 ML 1/4
NT 38 76 114 187 ML 1/4
NT 38 76 114 189 ML 1/4
NT 38 76 114 191 ML 1/4
NT 38 76 114 193 ML 1/4
NT 38 76 114 195 ML 1/4
NT 38 76 114 197 ML 1/4
NT 38 76 114 199 ML 1/4
NT 38 76 114 201 ML 1/4
NT 38 76 114 203 ML 1/4
NT 38 76 114 205 ML 1/4
NT 38 76 114 207 ML 1/4
NT 38 76 114 211 ML 1/4
NT 38 76 114 213 ML 1/4
NT 38 76 114 215 ML 1/4
NT 38 76 114 217 ML 1/4
NT 38 76 114 219 ML 1/4
NT 38 76 114 221 ML 1/4
NT 38 76 114 223 ML 1/4
NT 38 76 114 225 ML 1/4
NT 38 76 114 227 ML 1/4
NT 38 76 114 229 ML 1/4
NT 38 76 114 231 ML 1/4
NT 38 76 114 233 ML 1/4
NT 38 76 114 235 ML 1/4
NT 38 76 114 237 ML 1/4
NT 38 76 114 239 ML 1/4
NT 38 76 114 241 ML 1/4
NT 38 76 114 243 ML 1/4
NT 38 76 114 245 ML 1/4
NT 38 76 114 249 ML 1/4
NT 38 76 114 251 ML 1/4
NT 38 76 114 253 ML 1/4
NT 38 76 114 255 ML 1/4
NT 38 76 114 257 ML 1/4
NT 38 76 114 259 ML 1/4
NT 38 77 115 153 ML 1/4
NT 38 77 115 192 ML 67/269
NT 38 77 154 231 ML 1/4
NT 38 79 117 155 ML 1/4
NT 38 79 117 196 ML 78/313
NT 38 79 158 237 ML 1/4
NT 38 81 119 157 ML 1/4
NT 38 81 119 200 ML 70/281
NT 38 81 162 243 ML 1/4
NT 38 83 121 159 ML 1/4
NT 38 83 121 204 ML 81/325
NT 38 83 166 249 ML 1/4
NT 38 85 123 161 ML 1/4
NT 38 85 123 208 ML 73/293
NT 38 85 170 255 ML 1/4
NT 38 87 125 163 ML 1/4
NT 38 87 125 212 ML 84/337
NT 38 89 127 165 ML 1/4
NT 38 89 127 216 ML 76/305
NT 38 91 129 167 ML 1/4
NT 38 91 129 220 ML 87/349
NT 38 93 131 169 ML 1/4
NT 38 93 131 224 ML 79/317
NT 38 97 135 173 ML 1/4
NT 38 97 135 232 ML 82/329
NT 38 99 137 175 ML 1/4
NT 38 99 137 236 ML 93/373
NT 38 101 139 177 ML 1/4
NT 38 101 139 240 ML 85/341
NT 38 103 141 179 ML 1/4
NT 38 103 141 244 ML 96/385
NT 38 105 143 181 ML 1/4
NT 38 105 143 248 ML 88/353
NT 38 107 145 183 ML 1/4
NT 38 107 145 252 ML 99/397
NT 38 109 147 185 ML 1/4
NT 38 109 147 256 ML 91/365
NT 38 111 149 187 ML 1/4
NT 38 111 149 260 ML 102/409
NT 38 113 151 189 ML 1/4
NT 38 115 153 191 ML 1/4
NT 38 117 155 193 ML 1/4
NT 38 119 157 195 ML 1/4
NT 38 121 159 197 ML 1/4
NT 38 123 161 199 ML 1/4
NT 38 125 163 201 ML 1/4
NT 38 127 165 203 ML 1/4
NT 38 129 167 205 ML 1/4
NT 38 131 169 207 ML 1/4
NT 38 135 173 211 ML 1/4
NT 38 137 175 213 ML 1/4
NT 38 139 177 215 ML 1/4
NT 38 141 179 217 ML 1/4
NT 38 143 181 219 ML 1/4
NT 38 145 183 221 ML 1/4
NT 38 147 185 223 ML 1/4
NT 38 149 187 225 ML 1/4
NT 38 151 189 227 ML 1/4
NT 38 153 191 229 ML 1/4
NT 38 155 193 231 ML 1/4
NT 38 157 195 233 ML 1/4
NT 38 159 197 235 ML 1/4
NT 38 161 199 237 ML 1/4
NT 38 163 201 239 ML 1/4
NT 38 165 203 241 ML 1/4
NT 38 167 205 243 ML 1/4
NT 38 169 207 245 ML 1/4
NT 38 173 211 249 ML 1/4
NT 38 175 213 251 ML 1/4
NT 38 177 215 253 ML 1/4
NT 38 179 217 255 ML 1/4
NT 38 181 219 257 ML 1/4
NT 38 183 221 259 ML 1/4
NT 39 40 78 117 ML 1/4
NT 39 40 79 118 ML 49/197
NT 39 40 79 119 ML 49/198
NT 39 40 80 120 ML 1/4
NT 39 41 78 117 ML 1/4
NT 39 41 80 119 ML 30/121
NT 39 41 80 121 ML 50/201
NT 39 41 82 123 ML 1/4
NT 39 43 78 117 ML 1/4
NT 39 43 82 121 ML 1/4
NT 39 43 82 125 ML 1/4
NT 39 43 86 129 ML 1/4
NT 39 44 78 117 ML 1/4
NT 39 44 83 122 ML 51/205
NT 39 44 83 127 ML 26/105
NT 39 44 88 132 ML 1/4
NT 39 46 78 117 ML 1/4
NT 39 46 85 124 ML 52/209
NT 39 46 85 131 ML 1/4
NT 39 46 92 138 ML 1/4
NT 39 47 78 117 ML 1/4
NT 39 47 86 125 ML 1/4
NT 39 47 86 133 ML 1/4
NT 39 47 94 141 ML 1/4
NT 39 49 78 117 ML 1/4
NT 39 49 88 127 ML 34/137
NT 39 49 88 137 ML 56/225
NT 39 49 98 147 ML 1/4
NT 39 50 78 117 ML 1/4
NT 39 50 89 128 ML 54/217
NT 39 50 89 139 ML 1/4
NT 39 50 100 150 ML 1/4
NT 39 53 78 117 ML 1/4
NT 39 53 92 131 ML 36/145
NT 39 53 92 145 ML 59/237
NT 39 53 106 159 ML 1/4
NT 39 55 78 117 ML 1/4
NT 39 55 94 133 ML 1/4
NT 39 55 94 149 ML 1/4
NT 39 55 110 165 ML 1/4
NT 39 56 78 117 ML 1/4
NT 39 56 95 134 ML 57/229
NT 39 56 95 151 ML 61/246
NT 39 56 112 168 ML 1/4
NT 39 58 78 117 ML 1/4
NT 39 58 97 136 ML 58/233
NT 39 58 97 155 ML 1/4
NT 39 58 116 174 ML 1/4
NT 39 59 78 117 ML 1/4
NT 39 59 98 137 ML 1/4
NT 39 59 98 157 ML 1/4
NT 39 59 118 177 ML 1/4
NT 39 61 78 117 ML 1/4
NT 39 61 100 139 ML 40/161
NT 39 61 100 161 ML 65/261
NT 39 61 122 183 ML 1/4
NT 39 62 78 117 ML 1/4
NT 39 62 101 140 ML 60/241
NT 39 62 101 163 ML 1/4
NT 39 62 124 186 ML 1/4
NT 39 64 78 117 ML 1/4
NT 39 64 103 142 ML 61/245
NT 39 64 103 167 ML 67/270
NT 39 64 128 192 ML 1/4
NT 39 67 78 117 ML 1/4
NT 39 67 106 145 ML 1/4
NT 39 67 106 173 ML 1/4
NT 39 67 134 201 ML 1/4
NT 39 68 78 117 ML 1/4
NT 39 68 107 146 ML 63/253
NT 39 68 107 175 ML 35/141
NT 39 68 136 204 ML 1/4
NT 39 70 78 117 ML 1/4
NT 39 70 109 148 ML 64/257
NT 39 70 109 179 ML 1/4
NT 39 70 140 210 ML 1/4
NT 39 71 78 117 ML 1/4
NT 39 71 110 149 ML 1/4
NT 39 71 110 181 ML 1/4
NT 39 71 142 213 ML 1/4
NT 39 73 78 117 ML 1/4
NT 39 73 112 151 ML 46/185
NT 39 73 112 185 ML 74/297
NT 39 73 146 219 ML 1/4
NT 39 74 78 117 ML 1/4
NT 39 74 113 152 ML 66/265
NT 39 74 113 187 ML 1/4
NT 39 74 148 222 ML 1/4
NT 39 76 78 117 ML 1/4
NT 39 76 115 154 ML 67/269
NT 39 76 115 191 ML 38/153
NT 39 76 152 228 ML 1/4
NT 39 77 78 117 ML 1/4
NT 39 77 116 155 ML 48/193
NT 39 77 116 193 ML 77/309
NT 39 77 154 231 ML 1/4
NT 39 78 79 117 ML 1/4
NT 39 78 80 117 ML 1/4
NT 39 78 82 117 ML 1/4
NT 39 78 83 117 ML 1/4
NT 39 78 85 117 ML 1/4
NT 39 78 86 117 ML 1/4
NT 39 78 88 117 ML 1/4
NT 39 78 89 117 ML 1/4
NT 39 78 92 117 ML 1/4
NT 39 78 94 117 ML 1/4
NT 39 78 95 117 ML 1/4
NT 39 78 97 117 ML 1/4
NT 39 78 98 117 ML 1/4
NT 39 78 100 117 ML 1/4
NT 39 78 101 117 ML 1/4
NT 39 78 103 117 ML 1/4
NT 39 78 106 117 ML 1/4
NT 39 78 107 117 ML 1/4
NT 39 78 109 117 ML 1/4
NT 39 78 110 117 ML 1/4
NT 39 78 112 117 ML 1/4
NT 39 78 113 117 ML 1/4
NT 39 78 115 117 ML 1/4
NT 39 78 116 117 ML 1/4
NT 39 78 117 118 ML 1/4
NT 39 78 117 119 ML 1/4
NT 39 78 117 121 ML 1/4
NT 39 78 117 122 ML 1/4
NT 39 78 117 124 ML 1/4
NT 39 78 117 125 ML 1/4
NT 39 78 117 127 ML 1/4
NT 39 78 117 128 ML 1/4
NT 39 78 117 131 ML 1/4
NT 39 78 117 133 ML 1/4
NT 39 78 117 134 ML 1/4
NT 39 78 117 136 ML 1/4
NT 39 78 117 137 ML 1/4
NT 39 78 117 139 ML 1/4
NT 39 78 117 140 ML 1/4
NT 39 78 117 142 ML 1/4
NT 39 78 117 145 ML 1/4
NT 39 78 117 146 ML 1/4
NT 39 78 117 148 ML 1/4
NT 39 78 117 149 ML 1/4
NT 39 78 117 151 ML 1/4
NT 39 78 117 152 ML 1/4
NT 39 78 117 154 ML 1/4
NT 39 78 117 155 ML 1/4
NT 39 78 117 157 ML 1/4
NT 39 78 117 158 ML 1/4
NT 39 78 117 160 ML 1/4
NT 39 78 117 161 ML 1/4
NT 39 78 117 163 ML 1/4
NT 39 78 117 164 ML 1/4
NT 39 78 117 166 ML 1/4
NT 39 78 117 167 ML 1/4
NT 39 78 117 170 ML 1/4
NT 39 78 117 172 ML 1/4
NT 39 78 117 173 ML 1/4
NT 39 78 117 175 ML 1/4
NT 39 78 117 176 ML 1/4
NT 39 78 117 178 ML 1/4
NT 39 78 117 179 ML 1/4
NT 39 78 117 181 ML 1/4
NT 39 78 117 184 ML 1/4
NT 39 78 117 185 ML 1/4
NT 39 78 117 187 ML 1/4
NT 39 78 117 188 ML 1/4
NT 39 78 117 190 ML 1/4
NT 39 78 117 191 ML 1/4
NT 39 78 117 193 ML 1/4
NT 39 78 117 194 ML 1/4
NT 39 78 117 196 ML 1/4
NT 39 78 117 197 ML 1/4
NT 39 78 117 199 ML 1/4
NT 39 78 117 200 ML 1/4
NT 39 78 117 202 ML 1/4
NT 39 78 117 203 ML 1/4
NT 39 78 117 205 ML 1/4
NT 39 78 117 206 ML 1/4
NT 39 78 117 209 ML 1/4
NT 39 78 117 211 ML 1/4
NT 39 78 117 212 ML 1/4
NT 39 78 117 214 ML 1/4
NT 39 78 117 215 ML 1/4
NT 39 78 117 217 ML 1/4
NT 39 78 117 218 ML 1/4
NT 39 78 117 220 ML 1/4
NT 39 78 117 223 ML 1/4
NT 39 78 117 224 ML 1/4
NT 39 78 117 226 ML 1/4
NT 39 78 117 227 ML 1/4
NT 39 78 117 229 ML 1/4
NT 39 78 117 230 ML 1/4
NT 39 78 117 232 ML 1/4
NT 39 78 117 233 ML 1/4
NT 39 78 117 235 ML 1/4
NT 39 78 117 236 ML 1/4
NT 39 78 117 238 ML 1/4
NT 39 78 117 239 ML 1/4
NT 39 78 117 241 ML 1/4
NT 39 78 117 242 ML 1/4
NT 39 78 117 244 ML 1/4
NT 39 78 117 245 ML 1/4
NT 39 78 117 248 ML 1/4
NT 39 78 117 250 ML 1/4
NT 39 78 117 251 ML 1/4
NT 39 78 117 253 ML 1/4
NT 39 78 117 254 ML 1/4
NT 39 78 117 256 ML 1/4
NT 39 78 117 257 ML 1/4
NT 39 78 117 259 ML 1/4
NT 39 79 118 157 ML 1/4
NT 39 79 118 197 ML 1/4
NT 39 79 158 237 ML 1/4
NT 39 80 119 158 ML 69/277
NT 39 80 119 199 ML 79/318
NT 39 80 160 240 ML 1/4
NT 39 82 121 160 ML 70/281
NT 39 82 121 203 ML 1/4
NT 39 82 164 246 ML 1/4
NT 39 83 122 161 ML 1/4
NT 39 83 122 205 ML 1/4
NT 39 83 166 249 ML 1/4
NT 39 85 124 163 ML 52/209
NT 39 85 124 209 ML 83/333
NT 39 85 170 255 ML 1/4
NT 39 86 125 164 ML 72/289
NT 39 86 125 211 ML 1/4
NT 39 86 172 258 ML 1/4
NT 39 88 127 166 ML 73/293
NT 39 88 127 215 ML 85/342
NT 39 89 128 167 ML 54/217
NT 39 89 128 217 ML 86/345
NT 39 92 131 170 ML 75/301
NT 39 92 131 223 ML 44/177
NT 39 94 133 172 ML 76/305
NT 39 94 133 227 ML 1/4
NT 39 95 134 173 ML 1/4
NT 39 95 134 229 ML 1/4
NT 39 97 136 175 ML 58/233
NT 39 97 136 233 ML 92/369
NT 39 98 137 176 ML 78/313
NT 39 98 137 235 ML 1/4
NT 39 100 139 178 ML 79/317
NT 39 100 139 239 ML 47/189
NT 39 101 140 179 ML 60/241
NT 39 101 140 241 ML 95/381
NT 39 103 142 181 ML 1/4
NT 39 103 142 245 ML 1/4
NT 39 106 145 184 ML 82/329
NT 39 106 145 251 ML 1/4
NT 39 107 146 185 ML 1/4
NT 39 107 146 253 ML 1/4
NT 39 109 148 187 ML 64/257
NT 39 109 148 257 ML 101/405
NT 39 110 149 188 ML 84/337
NT 39 110 149 259 ML 1/4
NT 39 112 151 190 ML 85/341
NT 39 113 152 191 ML 66/265
NT 39 115 154 193 ML 1/4
NT 39 116 155 194 ML 87/349
NT 39 118 157 196 ML 88/353
NT 39 119 158 197 ML 1/4
NT 39 121 160 199 ML 70/281
NT 39 122 161 200 ML 90/361
NT 39 124 163 202 ML 91/365
NT 39 125 164 203 ML 72/289
NT 39 127 166 205 ML 1/4
NT 39 128 167 206 ML 93/373
NT 39 131 170 209 ML 1/4
NT 39 133 172 211 ML 76/305
NT 39 134 173 212 ML 96/385
NT 39 136 175 214 ML 97/389
NT 39 137 176 215 ML 78/313
NT 39 139 178 217 ML 1/4
NT 39 140 179 218 ML 99/397
NT 39 142 181 220 ML 100/401
NT 39 145 184 223 ML 82/329
NT 39 146 185 224 ML 102/409
NT 39 148 187 226 ML 103/413
NT 39 149 188 227 ML 84/337
NT 39 151 190 229 ML 1/4
NT 39 152 191 230 ML 105/421
NT 39 154 193 232 ML 106/425
NT 39 155 194 233 ML 1/4
NT 39 157 196 235 ML 88/353
NT 39 158 197 236 ML 108/433
NT 39 160 199 238 ML 109/437
NT 39 161 200 239 ML 90/361
NT 39 163 202 241 ML 1/4
NT 39 164 203 242 ML 111/445
NT 39 166 205 244 ML 112/449
NT 39 167 206 245 ML 1/4
NT 39 170 209 248 ML 114/457
NT 39 172 211 250 ML 115/461
NT 39 173 212 251 ML 96/385
NT 39 175 214 253 ML 1/4
NT 39 176 215 254 ML 117/469
NT 39 178 217 256 ML 118/473
NT 39 179 218 257 ML 1/4
NT 39 181 220 259 ML 100/401
NT 40 41 80 120 ML 1/4
NT 40 41 81 121 ML 40/161
NT 40 41 81 122 ML 30/121
NT 40 41 82 123 ML 1/4
NT 40 43 80 120 ML 1/4
NT 40 43 83 123 ML 51/206
NT 40 43 83 126 ML 52/209
NT 40 43 86 129 ML 1/4
NT 40 47 80 120 ML 1/4
NT 40 47 87 127 ML 53/214
NT 40 47 87 134 ML 55/221
NT 40 47 94 141 ML 1/4
NT 40 49 80 120 ML 1/4
NT 40 49 89 129 ML 42/169
NT 40 49 89 138 ML 32/129
NT 40 49 98 147 ML 1/4
NT 40 51 80 120 ML 1/4
NT 40 51 91 131 ML 55/222
NT 40 51 91 142 ML 58/233
NT 40 51 102 153 ML 1/4
NT 40 53 80 120 ML 1/4
NT 40 53 93 133 ML 43/173
NT 40 53 93 146 ML 33/133
NT 40 53 106 159 ML 1/4
NT 40 57 80 120 ML 1/4
NT 40 57 97 137 ML 44/177
NT 40 57 97 154 ML 34/137
NT 40 57 114 171 ML 1/4
NT 40 59 80 120 ML 1/4
NT 40 59 99 139 ML 59/238
NT 40 59 99 158 ML 64/257
NT 40 59 118 177 ML 1/4
NT 40 61 80 120 ML 1/4
NT 40 61 101 141 ML 45/181
NT 40 61 101 162 ML 35/141
NT 40 61 122 183 ML 1/4
NT 40 63 80 120 ML 1/4
NT 40 63 103 143 ML 61/246
NT 40 63 103 166 ML 67/269
NT 40 63 126 189 ML 1/4
NT 40 67 80 120 ML 1/4
NT 40 67 107 147 ML 63/254
NT 40 67 107 174 ML 70/281
NT 40 67 134 201 ML 1/4
NT 40 69 80 120 ML 1/4
NT 40 69 109 149 ML 47/189
NT 40 69 109 178 ML 37/149
NT 40 69 138 207 ML 1/4
NT 40 71 80 120 ML 1/4
NT 40 71 111 151 ML 65/262
NT 40 71 111 182 ML 73/293
NT 40 71 142 213 ML 1/4
NT 40 73 80 120 ML 1/4
NT 40 73 113 153 ML 48/193
NT 40 73 113 186 ML 38/153
NT 40 73 146 219 ML 1/4
NT 40 77 80 120 ML 1/4
NT 40 77 117 157 ML 49/197
NT 40 77 117 194 ML 39/157
NT 40 77 154 231 ML 1/4
NT 40 79 80 120 ML 1/4
NT 40 79 119 159 ML 69/278
NT 40 79 119 198 ML 79/317
NT 40 79 158 237 ML 1/4
NT 40 80 81 120 ML 1/4
NT 40 80 83 120 ML 1/4
NT 40 80 87 120 ML 1/4
NT 40 80 89 120 ML 1/4
NT 40 80 91 120 ML 1/4
NT 40 80 93 120 ML 1/4
NT 40 80 97 120 ML 1/4
NT 40 80 99 120 ML 1/4
NT 40 80 101 120 ML 1/4
NT 40 80 103 120 ML 1/4
NT 40 80 107 120 ML 1/4
NT 40 80 109 120 ML 1/4
NT 40 80 111 120 ML 1/4
NT 40 80 113 120 ML 1/4
NT 40 80 117 120 ML 1/4
NT 40 80 119 120 ML 1/4
NT 40 80 120 121 ML 1/4
NT 40 80 120 123 ML 1/4
NT 40 80 120 127 ML 1/4
NT 40 80 120 129 ML 1/4
NT 40 80 120 131 ML 1/4
NT 40 80 120 133 ML 1/4
NT 40 80 120 137 ML 1/4
NT 40 80 120 139 ML 1/4
NT 40 80 120 141 ML 1/4
NT 40 80 120 143 ML 1/4
NT 40 80 120 147 ML 1/4
NT 40 80 120 149 ML 1/4
NT 40 80 120 151 ML 1/4
NT 40 80 120 153 ML 1/4
NT 40 80 120 157 ML 1/4
NT 40 80 120 159 ML 1/4
NT 40 80 120 161 ML 1/4
NT 40 80 120 163 ML 1/4
NT 40 80 120 167 ML 1/4
NT 40 80 120 169 ML 1/4
NT 40 80 120 171 ML 1/4
NT 40 80 120 173 ML 1/4
NT 40 80 120 177 ML 1/4
NT 40 80 120 179 ML 1/4
NT 40 80 120 181 ML 1/4
NT 40 80 120 183 ML 1/4
NT 40 80 120 187 ML 1/4
NT 40 80 120 189 ML 1/4
NT 40 80 120 191 ML 1/4
NT 40 80 120 193 ML 1/4
NT 40 80 120 197 ML 1/4
NT 40 80 120 199 ML 1/4
NT 40 80 120 201 ML 1/4
NT 40 80 120 203 ML 1/4
NT 40 80 120 207 ML 1/4
NT 40 80 120 209 ML 1/4
NT 40 80 120 211 ML 1/4
NT 40 80 120 213 ML 1/4
NT 40 80 120 217 ML 1/4
NT 40 80 120 219 ML 1/4
NT 40 80 120 221 ML 1/4
NT 40 80 120 223 ML 1/4
NT 40 80 120 227 ML 1/4
NT 40 80 120 229 ML 1/4
NT 40 80 120 231 ML 1/4
NT 40 80 120 233 ML 1/4
NT 40 80 120 237 ML 1/4
NT 40 80 120 239 ML 1/4
NT 40 80 120 241 ML 1/4
NT 40 80 120 243 ML 1/4
NT 40 80 120 247 ML 1/4
NT 40 80 120 249 ML 1/4
NT 40 80 120 251 ML 1/4
NT 40 80 120 253 ML 1/4
NT 40 80 120 257 ML 1/4
NT 40 80 120 259 ML 1/4
NT 40 81 121 161 ML 50/201
NT 40 81 121 202 ML 40/161
NT 40 81 162 243 ML 1/4
NT 40 83 123 163 ML 71/286
NT 40 83 123 206 ML 82/329
NT 40 83 166 249 ML 1/4
NT 40 87 127 167 ML 73/294
NT 40 87 127 214 ML 85/341
NT 40 89 129 169 ML 52/209
NT 40 89 129 218 ML 42/169
NT 40 91 131 171 ML 75/302
NT 40 91 131 222 ML 88/353
NT 40 93 133 173 ML 53/213
NT 40 93 133 226 ML 43/173
NT 40 97 137 177 ML 54/217
NT 40 97 137 234 ML 44/177
NT 40 99 139 179 ML 79/318
NT 40 99 139 238 ML 94/377
NT 40 101 141 181 ML 55/221
NT 40 101 141 242 ML 45/181
NT 40 103 143 183 ML 81/326
NT 40 103 143 246 ML 97/389
NT 40 107 147 187 ML 83/334
NT 40 107 147 254 ML 100/401
NT 40 109 149 189 ML 57/229
NT 40 109 149 258 ML 47/189
NT 40 111 151 191 ML 85/342
NT 40 113 153 193 ML 58/233
NT 40 117 157 197 ML 59/237
NT 40 119 159 199 ML 89/358
NT 40 121 161 201 ML 60/241
NT 40 123 163 203 ML 91/366
NT 40 127 167 207 ML 93/374
NT 40 129 169 209 ML 62/249
NT 40 131 171 211 ML 95/382
NT 40 133 173 213 ML 63/253
NT 40 137 177 217 ML 64/257
NT 40 139 179 219 ML 99/398
NT 40 141 181 221 ML 65/261
NT 40 143 183 223 ML 101/406
NT 40 147 187 227 ML 103/414
NT 40 149 189 229 ML 67/269
NT 40 151 191 231 ML 105/422
NT 40 153 193 233 ML 68/273
NT 40 157 197 237 ML 69/277
NT 40 159 199 239 ML 109/438
NT 40 161 201 241 ML 70/281
NT 40 163 203 243 ML 111/446
NT 40 167 207 247 ML 113/454
NT 40 169 209 249 ML 72/289
NT 40 171 211 251 ML 115/462
NT 40 173 213 253 ML 73/293
NT 40 177 217 257 ML 74/297
NT 40 179 219 259 ML 119/478
NT 41 42 82 123 ML 1/4
NT 41 42 83 124 ML 41/165
NT 41 42 83 125 ML 1/4
NT 41 42 84 126 ML 1/4
NT 41 43 82 123 ML 1/4
NT 41 43 84 125 ML 52/209
NT 41 43 84 127 ML 31/125
NT 41 43 86 129 ML 1/4
NT 41 44 82 123 ML 1/4
NT 41 44 85 126 ML 32/129
NT 41 44 85 129 ML 43/173
NT 41 44 88 132 ML 1/4
NT 41 45 82 123 ML 1/4
NT 41 45 86 127 ML 1/4
NT 41 45 86 131 ML 1/4
NT 41 45 90 135 ML 1/4
NT 41 46 82 123 ML 1/4
NT 41 46 87 128 ML 42/169
NT 41 46 87 133 ML 1/4
NT 41 46 92 138 ML 1/4
NT 41 47 82 123 ML 1/4
NT 41 47 88 129 ML 54/217
NT 41 47 88 135 ML 32/129
NT 41 47 94 141 ML 1/4
NT 41 48 82 123 ML 1/4
NT 41 48 89 130 ML 34/137
NT 41 48 89 137 ML 46/185
NT 41 48 96 144 ML 1/4
NT 41 49 82 123 ML 1/4
NT 41 49 90 131 ML 1/4
NT 41 49 90 139 ML 1/4
NT 41 49 98 147 ML 1/4
NT 41 50 82 123 ML 1/4
NT 41 50 91 132 ML 43/173
NT 41 50 91 141 ML 1/4
NT 41 50 100 150 ML 1/4
NT 41 51 82 123 ML 1/4
NT 41 51 92 133 ML 56/225
NT 41 51 92 143 ML 33/133
NT 41 51 102 153 ML 1/4
NT 41 52 82 123 ML 1/4
NT 41 52 93 134 ML 36/145
NT 41 52 93 145 ML 49/197
NT 41 52 104 156 ML 1/4
NT 41 53 82 123 ML 1/4
NT 41 53 94 135 ML 1/4
NT 41 53 94 147 ML 1/4
NT 41 53 106 159 ML 1/4
NT 41 54 82 123 ML 1/4
NT 41 54 95 136 ML 44/177
NT 41 54 95 149 ML 1/4
NT 41 54 108 162 ML 1/4
NT 41 55 82 123 ML 1/4
NT 41 55 96 137 ML 58/233
NT 41 55 96 151 ML 34/137
NT 41 55 110 165 ML 1/4
NT 41 56 82 123 ML 1/4
NT 41 56 97 138 ML 38/153
NT 41 56 97 153 ML 52/209
NT 41 56 112 168 ML 1/4
NT 41 57 82 123 ML 1/4
NT 41 57 98 139 ML 1/4
NT 41 57 98 155 ML 1/4
NT 41 57 114 171 ML 1/4
NT 41 58 82 123 ML 1/4
NT 41 58 99 140 ML 45/181
NT 41 58 99 157 ML 1/4
NT 41 58 116 174 ML 1/4
NT 41 59 82 123 ML 1/4
NT 41 59 100 141 ML 60/241
NT 41 59 100 159 ML 35/141
NT 41 59 118 177 ML 1/4
NT 41 60 82 123 ML 1/4
NT 41 60 101 142 ML 40/161
NT 41 60 101 161 ML 55/221
NT 41 60 120 180 ML 1/4
NT 41 61 82 123 ML 1/4
NT 41 61 102 143 ML 1/4
NT 41 61 102 163 ML 1/4
NT 41 61 122 183 ML 1/4
NT 41 62 82 123 ML 1/4
NT 41 62 103 144 ML 46/185
NT 41 62 103 165 ML 1/4
NT 41 62 124 186 ML 1/4
NT 41 63 82 123 ML 1/4
NT 41 63 104 145 ML 62/249
NT 41 63 104 167 ML 36/145
NT 41 63 126 189 ML 1/4
NT 41 64 82 123 ML 1/4
NT 41 64 105 146 ML 42/169
NT 41 64 105 169 ML 58/233
NT 41 64 128 192 ML 1/4
NT 41 65 82 123 ML 1/4
NT 41 65 106 147 ML 1/4
NT 41 65 106 171 ML 1/4
NT 41 65 130 195 ML 1/4
NT 41 66 82 123 ML 1/4
NT 41 66 107 148 ML 47/189
NT 41 66 107 173 ML 1/4
NT 41 66 132 198 ML 1/4
NT 41 67 82 123 ML 1/4
NT 41 67 108 149 ML 64/257
NT 41 67 108 175 ML 37/149
NT 41 67 134 201 ML 1/4
NT 41 68 82 123 ML 1/4
NT 41 68 109 150 ML 44/177
NT 41 68 109 177 ML 61/245
NT 41 68 136 204 ML 1/4
NT 41 69 82 123 ML 1/4
NT 41 69 110 151 ML 1/4
NT 41 69 110 179 ML 1/4
NT 41 69 138 207 ML 1/4
NT 41 70 82 123 ML 1/4
NT 41 70 111 152 ML 48/193
NT 41 70 111 181 ML 1/4
NT 41 70 140 210 ML 1/4
NT 41 71 82 123 ML 1/4
NT 41 71 112 153 ML 66/265
NT 41 71 112 183 ML 38/153
NT 41 71 142 213 ML 1/4
NT 41 72 82 123 ML 1/4
NT 41 72 113 154 ML 46/185
NT 41 72 113 185 ML 64/257
NT 41 72 144 216 ML 1/4
NT 41 73 82 123 ML 1/4
NT 41 73 114 155 ML 1/4
NT 41 73 114 187 ML 1/4
NT 41 73 146 219 ML 1/4
NT 41 74 82 123 ML 1/4
NT 41 74 115 156 ML 49/197
NT 41 74 115 189 ML 1/4
NT 41 74 148 222 ML 1/4
NT 41 75 82 123 ML 1/4
NT 41 75 116 157 ML 68/273
NT 41 75 116 191 ML 39/157
NT 41 75 150 225 ML 1/4
NT 41 76 82 123 ML 1/4
NT 41 76 117 158 ML 48/193
NT 41 76 117 193 ML 67/269
NT 41 76 152 228 ML 1/4
NT 41 77 82 123 ML 1/4
NT 41 77 118 159 ML 1/4
NT 41 77 118 195 ML 1/4
NT 41 77 154 231 ML 1/4
NT 41 78 82 123 ML 1/4
NT 41 78 119 160 ML 50/201
NT 41 78 119 197 ML 1/4
NT 41 78 156 234 ML 1/4
NT 41 79 82 123 ML 1/4
NT 41 79 120 161 ML 70/281
NT 41 79 120 199 ML 40/161
NT 41 79 158 237 ML 1/4
NT 41 80 82 123 ML 1/4
NT 41 80 121 162 ML 50/201
NT 41 80 121 201 ML 70/281
NT 41 80 160 240 ML 1/4
NT 41 81 82 123 ML 1/4
NT 41 81 122 163 ML 1/4
NT 41 81 122 203 ML 1/4
NT 41 81 162 243 ML 1/4
NT 41 82 83 123 ML 1/4
NT 41 82 84 123 ML 1/4
NT 41 82 85 123 ML 1/4
NT 41 82 86 123 ML 1/4
NT 41 82 87 123 ML 1/4
NT 41 82 88 123 ML 1/4
NT 41 82 89 123 ML 1/4
NT 41 82 90 123 ML 1/4
NT 41 82 91 123 ML 1/4
NT 41 82 92 123 ML 1/4
NT 41 82 93 123 ML 1/4
NT 41 82 94 123 ML 1/4
NT 41 82 95 123 ML 1/4
NT 41 82 96 123 ML 1/4
NT 41 82 97 123 ML 1/4
NT 41 82 98 123 ML 1/4
NT 41 82 99 123 ML 1/4
NT 41 82 100 123 ML 1/4
NT 41 82 101 123 ML 1/4
NT 41 82 102 123 ML 1/4
NT 41 82 103 123 ML 1/4
NT 41 82 104 123 ML 1/4
NT 41 82 105 123 ML 1/4
NT 41 82 106 123 ML 1/4
NT 41 82 107 123 ML 1/4
NT 41 82 108 123 ML 1/4
NT 41 82 109 123 ML 1/4
NT 41 82 110 123 ML 1/4
NT 41 82 111 123 ML 1/4
NT 41 82 112 123 ML 1/4
NT 41 82 113 123 ML 1/4
NT 41 82 114 123 ML 1/4
NT 41 82 115 123 ML 1/4
NT 41 82 116 123 ML 1/4
NT 41 82 117 123 ML 1/4
NT 41 82 118 123 ML 1/4
NT 41 82 119 123 ML 1/4
NT 41 82 120 123 ML 1/4
NT 41 82 121 123 ML 1/4
NT 41 82 122 123 ML 1/4
NT 41 82 123 124 ML 1/4
NT 41 82 123 125 ML 1/4
NT 41 82 123 126 ML 1/4
NT 41 82 123 127 ML 1/4
NT 41 82 123 128 ML 1/4
NT 41 82 123 129 ML 1/4
NT 41 82 123 130 ML 1/4
NT 41 82 123 131 ML 1/4
NT 41 82 123 132 ML 1/4
NT 41 82 123 133 ML 1/4
NT 41 82 123 134 ML 1/4
NT 41 82 123 135 ML 1/4
NT 41 82 123 136 ML 1/4
NT 41 82 123 137 ML 1/4
NT 41 82 123 138 ML 1/4
NT 41 82 123 139 ML 1/4
NT 41 82 123 140 ML 1/4
NT 41 82 123 141 ML 1/4
NT 41 82 123 142 ML 1/4
NT 41 82 123 143 ML 1/4
NT 41 82 123 144 ML 1/4
NT 41 82 123 145 ML 1/4
NT 41 82 123 146 ML 1/4
NT 41 82 123 147 ML 1/4
NT 41 82 123 148 ML 1/4
NT 41 82 123 149 ML 1/4
NT 41 82 123 150 ML 1/4
NT 41 82 123 151 ML 1/4
NT 41 82 123 152 ML 1/4
NT 41 82 123 153 ML 1/4
NT 41 82 123 154 ML 1/4
NT 41 82 123 155 ML 1/4
NT 41 82 123 156 ML 1/4
NT 41 82 123 157 ML 1/4
NT 41 82 123 158 ML 1/4
NT 41 82 123 159 ML 1/4
NT 41 82 123 160 ML 1/4
NT 41 82 123 161 ML 1/4
NT 41 82 123 162 ML 1/4
NT 41 82 123 163 ML 1/4
NT 41 82 123 165 ML 1/4
NT 41 82 123 166 ML 1/4
NT 41 82 123 167 ML 1/4
NT 41 82 123 168 ML 1/4
NT 41 82 123 169 ML 1/4
NT 41 82 123 170 ML 1/4
NT 41 82 123 171 ML 1/4
NT 41 82 123 172 ML 1/4
NT 41 82 123 173 ML 1/4
NT 41 82 123 174 ML 1/4
NT 41 82 123 175 ML 1/4
NT 41 82 123 176 ML 1/4
NT 41 82 123 177 ML 1/4
NT 41 82 123 178 ML 1/4
NT 41 82 123 179 ML 1/4
NT 41 82 123 180 ML 1/4
NT 41 82 123 181 ML 1/4
NT 41 82 123 182 ML 1/4
NT 41 82 123 183 ML 1/4
NT 41 82 123 184 ML 1/4
NT 41 82 123 185 ML 1/4
NT 41 82 123 186 ML 1/4
NT 41 82 123 187 ML 1/4
NT 41 82 123 188 ML 1/4
NT 41 82 123 189 ML 1/4
NT 41 82 123 190 ML 1/4
NT 41 82 123 191 ML 1/4
NT 41 82 123 192 ML 1/4
NT 41 82 123 193 ML 1/4
NT 41 82 123 194 ML 1/4
NT 41 82 123 195 ML 1/4
NT 41 82 123 196 ML 1/4
NT 41 82 123 197 ML 1/4
NT 41 82 123 198 ML 1/4
NT 41 82 123 199 ML 1/4
NT 41 82 123 200 ML 1/4
NT 41 82 123 201 ML 1/4
NT 41 82 123 202 ML 1/4
NT 41 82 123 203 ML 1/4
NT 41 82 123 204 ML 1/4
NT 41 82 123 206 ML 1/4
NT 41 82 123 207 ML 1/4
NT 41 82 123 208 ML 1/4
NT 41 82 123 209 ML 1/4
NT 41 82 123 210 ML 1/4
NT 41 82 123 211 ML 1/4
NT 41 82 123 212 ML 1/4
NT 41 82 123 213 ML 1/4
NT 41 82 123 214 ML 1/4
NT 41 82 123 215 ML 1/4
NT 41 82 123 216 ML 1/4
NT 41 82 123 217 ML 1/4
NT 41 82 123 218 ML 1/4
NT 41 82 123 219 ML 1/4
NT 41 82 123 220 ML 1/4
NT 41 82 123 221 ML 1/4
NT 41 82 123 222 ML 1/4
NT 41 82 123 223 ML 1/4
NT 41 82 123 224 ML 1/4
NT 41 82 123 225 ML 1/4
NT 41 82 123 226 ML 1/4
NT 41 82 123 227 ML 1/4
NT 41 82 123 228 ML 1/4
NT 41 82 123 229 ML 1/4
NT 41 82 123 230 ML 1/4
NT 41 82 123 231 ML 1/4
NT 41 82 123 232 ML 1/4
NT 41 82 123 233 ML 1/4
NT 41 82 123 234 ML 1/4
NT 41 82 123 235 ML 1/4
NT 41 82 123 236 ML 1/4
NT 41 82 123 237 ML 1/4
NT 41 82 123 238 ML 1/4
NT 41 82 123 239 ML 1/4
NT 41 82 123 240 ML 1/4
NT 41 82 123 241 ML 1/4
NT 41 82 123 242 ML 1/4
NT 41 82 123 243 ML 1/4
NT 41 82 123 244 ML 1/4
NT 41 82 123 245 ML 1/4
NT 41 82 123 247 ML 1/4
NT 41 82 123 248 ML 1/4
NT 41 82 123 249 ML 1/4
NT 41 82 123 250 ML 1/4
NT 41 82 123 251 ML 1/4
NT 41 82 123 252 ML 1/4
NT 41 82 123 253 ML 1/4
NT 41 82 123 254 ML 1/4
NT 41 82 123 255 ML 1/4
NT 41 82 123 256 ML 1/4
NT 41 82 123 257 ML 1/4
NT 41 82 123 258 ML 1/4
NT 41 82 123 259 ML 1/4
NT 41 82 123 260 ML 1/4
NT 41 83 124 165 ML 72/289
NT 41 83 124 207 ML 41/165
NT 41 83 166 249 ML 1/4
NT 41 84 125 166 ML 52/209
NT 41 84 125 209 ML 73/293
NT 41 84 168 252 ML 1/4
NT 41 85 126 167 ML 1/4
NT 41 85 126 211 ML 1/4
NT 41 85 170 255 ML 1/4
NT 41 86 127 168 ML 53/213
NT 41 86 127 213 ML 1/4
NT 41 86 172 258 ML 1/4
NT 41 87 128 169 ML 74/297
NT 41 87 128 215 ML 42/169
NT 41 88 129 170 ML 54/217
NT 41 88 129 217 ML 76/305
NT 41 89 130 171 ML 1/4
NT 41 89 130 219 ML 1/4
NT 41 90 131 172 ML 55/221
NT 41 90 131 221 ML 1/4
NT 41 91 132 173 ML 76/305
NT 41 91 132 223 ML 43/173
NT 41 92 133 174 ML 56/225
NT 41 92 133 225 ML 79/317
NT 41 93 134 175 ML 1/4
NT 41 93 134 227 ML 1/4
NT 41 94 135 176 ML 57/229
NT 41 94 135 229 ML 1/4
NT 41 95 136 177 ML 78/313
NT 41 95 136 231 ML 44/177
NT 41 96 137 178 ML 58/233
NT 41 96 137 233 ML 82/329
NT 41 97 138 179 ML 1/4
NT 41 97 138 235 ML 1/4
NT 41 98 139 180 ML 59/237
NT 41 98 139 237 ML 1/4
NT 41 99 140 181 ML 80/321
NT 41 99 140 239 ML 45/181
NT 41 100 141 182 ML 60/241
NT 41 100 141 241 ML 85/341
NT 41 101 142 183 ML 1/4
NT 41 101 142 243 ML 1/4
NT 41 102 143 184 ML 61/245
NT 41 102 143 245 ML 1/4
NT 41 103 144 185 ML 82/329
NT 41 103 144 247 ML 46/185
NT 41 104 145 186 ML 62/249
NT 41 104 145 249 ML 88/353
NT 41 105 146 187 ML 1/4
NT 41 105 146 251 ML 1/4
NT 41 106 147 188 ML 63/253
NT 41 106 147 253 ML 1/4
NT 41 107 148 189 ML 84/337
NT 41 107 148 255 ML 47/189
NT 41 108 149 190 ML 64/257
NT 41 108 149 257 ML 91/365
NT 41 109 150 191 ML 1/4
NT 41 109 150 259 ML 1/4
NT 41 110 151 192 ML 65/261
NT 41 111 152 193 ML 86/345
NT 41 112 153 194 ML 66/265
NT 41 113 154 195 ML 1/4
NT 41 114 155 196 ML 67/269
NT 41 115 156 197 ML 88/353
NT 41 116 157 198 ML 68/273
NT 41 117 158 199 ML 1/4
NT 41 118 159 200 ML 69/277
NT 41 119 160 201 ML 90/361
NT 41 120 161 202 ML 70/281
NT 41 121 162 203 ML 1/4
NT 41 122 163 204 ML 71/285
NT 41 124 165 206 ML 72/289
NT 41 125 166 207 ML 1/4
NT 41 126 167 208 ML 73/293
NT 41 127 168 209 ML 94/377
NT 41 128 169 210 ML 74/297
NT 41 129 170 211 ML 1/4
NT 41 130 171 212 ML 75/301
NT 41 131 172 213 ML 96/385
NT 41 132 173 214 ML 76/305
NT 41 133 174 215 ML 1/4
NT 41 134 175 216 ML 77/309
NT 41 135 176 217 ML 98/393
NT 41 136 177 218 ML 78/313
NT 41 137 178 219 ML 1/4
NT 41 138 179 220 ML 79/317
NT 41 139 180 221 ML 100/401
NT 41 140 181 222 ML 80/321
NT 41 141 182 223 ML 1/4
NT 41 142 183 224 ML 81/325
NT 41 143 184 225 ML 102/409
NT 41 144 185 226 ML 82/329
NT 41 145 186 227 ML 1/4
NT 41 146 187 228 ML 83/333
NT 41 147 188 229 ML 104/417
NT 41 148 189 230 ML 84/337
NT 41 149 190 231 ML 1/4
NT 41 150 191 232 ML 85/341
NT 41 151 192 233 ML 106/425
NT 41 152 193 234 ML 86/345
NT 41 153 194 235 ML 1/4
NT 41 154 195 236 ML 87/349
NT 41 155 196 237 ML 108/433
NT 41 156 197 238 ML 88/353
NT 41 157 198 239 ML 1/4
NT 41 158 199 240 ML 89/357
NT 41 159 200 241 ML 110/441
NT 41 160 201 242 ML 90/361
NT 41 161 202 243 ML 1/4
NT 41 162 203 244 ML 91/365
NT 41 163 204 245 ML 112/449
NT 41 165 206 247 ML 1/4
NT 41 166 207 248 ML 93/373
NT 41 167 208 249 ML 114/457
NT 41 168 209 250 ML 94/377
NT 41 169 210 251 ML 1/4
NT 41 170 211 252 ML 95/381
NT 41 171 212 253 ML 116/465
NT 41 172 213 254 ML 96/385
NT 41 173 214 255 ML 1/4
NT 41 174 215 256 ML 97/389
NT 41 175 216 257 ML 118/473
NT 41 176 217 258 ML 98/393
NT 41 177 218 259 ML 1/4
NT 41 178 219 260 ML 99/397
NT 42 43 84 126 ML 1/4
NT 42 43 85 127 ML 1/4
NT 42 43 85 128 ML 53/213
NT 42 43 86 129 ML 1/4
NT 42 47 84 126 ML 1/4
NT 42 47 89 131 ML 1/4
NT 42 47 89 136 ML 56/225
NT 42 47 94 141 ML 1/4
NT 42 53 84 126 ML 1/4
NT 42 53 95 137 ML 1/4
NT 42 53 95 148 ML 50/201
NT 42 53 106 159 ML 1/4
NT 42 55 84 126 ML 1/4
NT 42 55 97 139 ML 1/4
NT 42 55 97 152 ML 62/249
NT 42 55 110 165 ML 1/4
NT 42 59 84 126 ML 1/4
NT 42 59 101 143 ML 1/4
NT 42 59 101 160 ML 65/261
NT 42 59 118 177 ML 1/4
NT 42 61 84 126 ML 1/4
NT 42 61 103 145 ML 1/4
NT 42 61 103 164 ML 56/225
NT 42 61 122 183 ML 1/4
NT 42 65 84 126 ML 1/4
NT 42 65 107 149 ML 1/4
NT 42 65 107 172 ML 59/237
NT 42 65 130 195 ML 1/4
NT 42 67 84 126 ML 1/4
NT 42 67 109 151 ML 1/4
NT 42 67 109 176 ML 71/285
NT 42 67 134 201 ML 1/4
NT 42 71 84 126 ML 1/4
NT 42 71 113 155 ML 1/4
NT 42 71 113 184 ML 74/297
NT 42 71 142 213 ML 1/4
NT 42 73 84 126 ML 1/4
NT 42 73 115 157 ML 1/4
NT 42 73 115 188 ML 65/261
NT 42 73 146 219 ML 1/4
NT 42 79 84 126 ML 1/4
NT 42 79 121 163 ML 1/4
NT 42 79 121 200 ML 80/321
NT 42 79 158 237 ML 1/4
NT 42 83 84 126 ML 1/4
NT 42 83 125 167 ML 1/4
NT 42 83 125 208 ML 83/333
NT 42 83 166 249 ML 1/4
NT 42 84 85 126 ML 1/4
NT 42 84 89 126 ML 1/4
NT 42 84 95 126 ML 1/4
NT 42 84 97 126 ML 1/4
NT 42 84 101 126 ML 1/4
NT 42 84 103 126 ML 1/4
NT 42 84 107 126 ML 1/4
NT 42 84 109 126 ML 1/4
NT 42 84 113 126 ML 1/4
NT 42 84 115 126 ML 1/4
NT 42 84 121 126 ML 1/4
NT 42 84 125 126 ML 1/4
NT 42 84 126 127 ML 1/4
NT 42 84 126 131 ML 1/4
NT 42 84 126 137 ML 1/4
NT 42 84 126 139 ML 1/4
NT 42 84 126 143 ML 1/4
NT 42 84 126 145 ML 1/4
NT 42 84 126 149 ML 1/4
NT 42 84 126 151 ML 1/4
NT 42 84 126 155 ML 1/4
NT 42 84 126 157 ML 1/4
NT 42 84 126 163 ML 1/4
NT 42 84 126 167 ML 1/4
NT 42 84 126 169 ML 1/4
NT 42 84 126 173 ML 1/4
NT 42 84 126 179 ML 1/4
NT 42 84 126 181 ML 1/4
NT 42 84 126 185 ML 1/4
NT 42 84 126 187 ML 1/4
NT 42 84 126 191 ML 1/4
NT 42 84 126 193 ML 1/4
NT 42 84 126 197 ML 1/4
NT 42 84 126 199 ML 1/4
NT 42 84 126 205 ML 1/4
NT 42 84 126 209 ML 1/4
NT 42 84 126 211 ML 1/4
NT 42 84 126 215 ML 1/4
NT 42 84 126 221 ML 1/4
NT 42 84 126 223 ML 1/4
NT 42 84 126 227 ML 1/4
NT 42 84 126 229 ML 1/4
NT 42 84 126 233 ML 1/4
NT 42 84 126 235 ML 1/4
NT 42 84 126 239 ML 1/4
NT 42 84 126 241 ML 1/4
NT 42 84 126 247 ML 1/4
NT 42 84 126 251 ML 1/4
NT 42 84 126 253 ML 1/4
NT 42 84 126 257 ML 1/4
NT 42 85 127 169 ML 1/4
NT 42 85 127 212 ML 74/297
NT 42 85 170 255 ML 1/4
NT 42 89 131 173 ML 1/4
NT 42 89 131 220 ML 77/309
NT 42 95 137 179 ML 1/4
NT 42 95 137 232 ML 92/369
NT 42 97 139 181 ML 1/4
NT 42 97 139 236 ML 83/333
NT 42 101 143 185 ML 1/4
NT 42 101 143 244 ML 86/345
NT 42 103 145 187 ML 1/4
NT 42 103 145 248 ML 98/393
NT 42 107 149 191 ML 1/4
NT 42 107 149 256 ML 101/405
NT 42 109 151 193 ML 1/4
NT 42 109 151 260 ML 92/369
NT 42 113 155 197 ML 1/4
NT 42 115 157 199 ML 1/4
NT 42 121 163 205 ML 1/4
NT 42 125 167 209 ML 1/4
NT 42 127 169 211 ML 1/4
NT 42 131 173 215 ML 1/4
NT 42 137 179 221 ML 1/4
NT 42 139 181 223 ML 1/4
NT 42 143 185 227 ML 1/4
NT 42 145 187 229 ML 1/4
NT 42 149 191 233 ML 1/4
NT 42 151 193 235 ML 1/4
NT 42 155 197 239 ML 1/4
NT 42 157 199 241 ML 1/4
NT 42 163 205 247 ML 1/4
NT 42 167 209 251 ML 1/4
NT 42 169 211 253 ML 1/4
NT 42 173 215 257 ML 1/4
NT 43 44 86 129 ML 1/4
NT 43 44 87 130 ML 54/217
NT 43 44 87 131 ML 27/109
NT 43 44 88 132 ML 1/4
NT 43 45 86 129 ML 1/4
NT 43 45 88 131 ML 33/133
NT 43 45 88 133 ML 55/221
NT 43 45 90 135 ML 1/4
NT 43 46 86 129 ML 1/4
NT 43 46 89 132 ML 55/221
NT 43 46 89 135 ML 1/4
NT 43 46 92 138 ML 1/4
NT 43 47 86 129 ML 1/4
NT 43 47 90 133 ML 1/4
NT 43 47 90 137 ML 1/4
NT 43 47 94 141 ML 1/4
NT 43 48 86 129 ML 1/4
NT 43 48 91 134 ML 56/225
NT 43 48 91 139 ML 57/230
NT 43 48 96 144 ML 1/4
NT 43 49 86 129 ML 1/4
NT 43 49 92 135 ML 35/141
NT 43 49 92 141 ML 58/233
NT 43 49 98 147 ML 1/4
NT 43 50 86 129 ML 1/4
NT 43 50 93 136 ML 57/229
NT 43 50 93 143 ML 1/4
NT 43 50 100 150 ML 1/4
NT 43 51 86 129 ML 1/4
NT 43 51 94 137 ML 1/4
NT 43 51 94 145 ML 1/4
NT 43 51 102 153 ML 1/4
NT 43 52 86 129 ML 1/4
NT 43 52 95 138 ML 58/233
NT 43 52 95 147 ML 30/121
NT 43 52 104 156 ML 1/4
NT 43 53 86 129 ML 1/4
NT 43 53 96 139 ML 37/149
NT 43 53 96 149 ML 61/245
NT 43 53 106 159 ML 1/4
NT 43 54 86 129 ML 1/4
NT 43 54 97 140 ML 59/237
NT 43 54 97 151 ML 1/4
NT 43 54 108 162 ML 1/4
NT 43 55 86 129 ML 1/4
NT 43 55 98 141 ML 1/4
NT 43 55 98 153 ML 1/4
NT 43 55 110 165 ML 1/4
NT 43 56 86 129 ML 1/4
NT 43 56 99 142 ML 60/241
NT 43 56 99 155 ML 63/254
NT 43 56 112 168 ML 1/4
NT 43 57 86 129 ML 1/4
NT 43 57 100 143 ML 39/157
NT 43 57 100 157 ML 64/257
NT 43 57 114 171 ML 1/4
NT 43 58 86 129 ML 1/4
NT 43 58 101 144 ML 61/245
NT 43 58 101 159 ML 1/4
NT 43 58 116 174 ML 1/4
NT 43 59 86 129 ML 1/4
NT 43 59 102 145 ML 1/4
NT 43 59 102 161 ML 1/4
NT 43 59 118 177 ML 1/4
NT 43 60 86 129 ML 1/4
NT 43 60 103 146 ML 62/249
NT 43 60 103 163 ML 33/133
NT 43 60 120 180 ML 1/4
NT 43 61 86 129 ML 1/4
NT 43 61 104 147 ML 41/165
NT 43 61 104 165 ML 67/269
NT 43 61 122 183 ML 1/4
NT 43 62 86 129 ML 1/4
NT 43 62 105 148 ML 63/253
NT 43 62 105 167 ML 1/4
NT 43 62 124 186 ML 1/4
NT 43 63 86 129 ML 1/4
NT 43 63 106 149 ML 1/4
NT 43 63 106 169 ML 1/4
NT 43 63 126 189 ML 1/4
NT 43 64 86 129 ML 1/4
NT 43 64 107 150 ML 64/257
NT 43 64 107 171 ML 69/278
NT 43 64 128 192 ML 1/4
NT 43 65 86 129 ML 1/4
NT 43 65 108 151 ML 43/173
NT 43 65 108 173 ML 70/281
NT 43 65 130 195 ML 1/4
NT 43 66 86 129 ML 1/4
NT 43 66 109 152 ML 65/261
NT 43 66 109 175 ML 1/4
NT 43 66 132 198 ML 1/4
NT 43 67 86 129 ML 1/4
NT 43 67 110 153 ML 1/4
NT 43 67 110 177 ML 1/4
NT 43 67 134 201 ML 1/4
NT 43 68 86 129 ML 1/4
NT 43 68 111 154 ML 66/265
NT 43 68 111 179 ML 36/145
NT 43 68 136 204 ML 1/4
NT 43 69 86 129 ML 1/4
NT 43 69 112 155 ML 45/181
NT 43 69 112 181 ML 73/293
NT 43 69 138 207 ML 1/4
NT 43 70 86 129 ML 1/4
NT 43 70 113 156 ML 67/269
NT 43 70 113 183 ML 1/4
NT 43 70 140 210 ML 1/4
NT 43 71 86 129 ML 1/4
NT 43 71 114 157 ML 1/4
NT 43 71 114 185 ML 1/4
NT 43 71 142 213 ML 1/4
NT 43 72 86 129 ML 1/4
NT 43 72 115 158 ML 68/273
NT 43 72 115 187 ML 75/302
NT 43 72 144 216 ML 1/4
NT 43 73 86 129 ML 1/4
NT 43 73 116 159 ML 47/189
NT 43 73 116 189 ML 76/305
NT 43 73 146 219 ML 1/4
NT 43 74 86 129 ML 1/4
NT 43 74 117 160 ML 69/277
NT 43 74 117 191 ML 1/4
NT 43 74 148 222 ML 1/4
NT 43 75 86 129 ML 1/4
NT 43 75 118 161 ML 1/4
NT 43 75 118 193 ML 1/4
NT 43 75 150 225 ML 1/4
NT 43 76 86 129 ML 1/4
NT 43 76 119 162 ML 70/281
NT 43 76 119 195 ML 39/157
NT 43 76 152 228 ML 1/4
NT 43 77 86 129 ML 1/4
NT 43 77 120 163 ML 49/197
NT 43 77 120 197 ML 79/317
NT 43 77 154 231 ML 1/4
NT 43 78 86 129 ML 1/4
NT 43 78 121 164 ML 71/285
NT 43 78 121 199 ML 1/4
NT 43 78 156 234 ML 1/4
NT 43 79 86 129 ML 1/4
NT 43 79 122 165 ML 1/4
NT 43 79 122 201 ML 1/4
NT 43 79 158 237 ML 1/4
NT 43 80 86 129 ML 1/4
NT 43 80 123 166 ML 72/289
NT 43 80 123 203 ML 81/326
NT 43 80 160 240 ML 1/4
NT 43 81 86 129 ML 1/4
NT 43 81 124 167 ML 51/205
NT 43 81 124 205 ML 82/329
NT 43 81 162 243 ML 1/4
NT 43 82 86 129 ML 1/4
NT 43 82 125 168 ML 73/293
NT 43 82 125 207 ML 1/4
NT 43 82 164 246 ML 1/4
NT 43 83 86 129 ML 1/4
NT 43 83 126 169 ML 1/4
NT 43 83 126 209 ML 1/4
NT 43 83 166 249 ML 1/4
NT 43 84 86 129 ML 1/4
NT 43 84 127 170 ML 74/297
NT 43 84 127 211 ML 42/169
NT 43 84 168 252 ML 1/4
NT 43 85 86 129 ML 1/4
NT 43 85 128 171 ML 53/213
NT 43 85 128 213 ML 85/341
NT 43 85 170 255 ML 1/4
NT 43 86 87 129 ML 1/4
NT 43 86 88 129 ML 1/4
NT 43 86 89 129 ML 1/4
NT 43 86 90 129 ML 1/4
NT 43 86 91 129 ML 1/4
NT 43 86 92 129 ML 1/4
NT 43 86 93 129 ML 1/4
NT 43 86 94 129 ML 1/4
NT 43 86 95 129 ML 1/4
NT 43 86 96 129 ML 1/4
NT 43 86 97 129 ML 1/4
NT 43 86 98 129 ML 1/4
NT 43 86 99 129 ML 1/4
NT 43 86 100 129 ML 1/4
NT 43 86 101 129 ML 1/4
NT 43 86 102 129 ML 1/4
NT 43 86 103 129 ML 1/4
NT 43 86 104 129 ML 1/4
NT 43 86 105 129 ML 1/4
NT 43 86 106 129 ML 1/4
NT 43 86 107 129 ML 1/4
NT 43 86 108 129 ML 1/4
NT 43 86 109 129 ML 1/4
NT 43 86 110 129 ML 1/4
NT 43 86 111 129 ML 1/4
NT 43 86 112 129 ML 1/4
NT 43 86 113 129 ML 1/4
NT 43 86 114 129 ML 1/4
NT 43 86 115 129 ML 1/4
NT 43 86 116 129 ML 1/4
NT 43 86 117 129 ML 1/4
NT 43 86 118 129 ML 1/4
NT 43 86 119 129 ML 1/4
NT 43 86 120 129 ML 1/4
NT 43 86 121 129 ML 1/4
NT 43 86 122 129 ML 1/4
NT 43 86 123 129 ML 1/4
NT 43 86 124 129 ML 1/4
NT 43 86 125 129 ML 1/4
NT 43 86 126 129 ML 1/4
NT 43 86 127 129 ML 1/4
NT 43 86 128 129 ML 1/4
NT 43 86 129 130 ML 1/4
NT 43 86 129 131 ML 1/4
NT 43 86 129 132 ML 1/4
NT 43 86 129 133 ML 1/4
NT 43 86 129 134 ML 1/4
NT 43 86 129 135 ML 1/4
NT 43 86 129 136 ML 1/4
NT 43 86 129 137 ML 1/4
NT 43 86 129 138 ML 1/4
NT 43 86 129 139 ML 1/4
NT 43 86 129 140 ML 1/4
NT 43 86 129 141 ML 1/4
NT 43 86 129 142 ML 1/4
NT 43 86 129 143 ML 1/4
NT 43 86 129 144 ML 1/4
NT 43 86 129 145 ML 1/4
NT 43 86 129 146 ML 1/4
NT 43 86 129 147 ML 1/4
NT 43 86 129 148 ML 1/4
NT 43 86 129 149 ML 1/4
NT 43 86 129 150 ML 1/4
NT 43 86 129 151 ML 1/4
NT 43 86 129 152 ML 1/4
NT 43 86 129 153 ML 1/4
NT 43 86 129 154 ML 1/4
NT 43 86 129 155 ML 1/4
NT 43 86 129 156 ML 1/4
NT 43 86 129 157 ML 1/4
NT 43 86 129 158 ML 1/4
NT 43 86 129 159 ML 1/4
NT 43 86 129 160 ML 1/4
NT 43 86 129 161 ML 1/4
NT 43 86 129 162 ML 1/4
NT 43 86 129 163 ML 1/4
NT 43 86 129 164 ML 1/4
NT 43 86 129 165 ML 1/4
NT 43 86 129 166 ML 1/4
NT 43 86 129 167 ML 1/4
NT 43 86 129 168 ML 1/4
NT 43 86 129 169 ML 1/4
NT 43 86 129 170 ML 1/4
NT 43 86 129 171 ML 1/4
NT 43 86 129 173 ML 1/4
NT 43 86 129 174 ML 1/4
NT 43 86 129 175 ML 1/4
NT 43 86 129 176 ML 1/4
NT 43 86 129 177 ML 1/4
NT 43 86 129 178 ML 1/4
NT 43 86 129 179 ML 1/4
NT 43 86 129 180 ML 1/4
NT 43 86 129 181 ML 1/4
NT 43 86 129 182 ML 1/4
NT 43 86 129 183 ML 1/4
NT 43 86 129 184 ML 1/4
NT 43 86 129 185 ML 1/4
NT 43 86 129 186 ML 1/4
NT 43 86 129 187 ML 1/4
NT 43 86 129 188 ML 1/4
NT 43 86 129 189 ML 1/4
NT 43 86 129 190 ML 1/4
NT 43 86 129 191 ML 1/4
NT 43 86 129 192 ML 1/4
NT 43 86 129 193 ML 1/4
NT 43 86 129 194 ML 1/4
NT 43 86 129 195 ML 1/4
NT 43 86 129 196 ML 1/4
NT 43 86 129 197 ML 1/4
NT 43 86 129 198 ML 1/4
NT 43 86 129 199 ML 1/4
NT 43 86 129 200 ML 1/4
NT 43 86 129 201 ML 1/4
NT 43 86 129 202 ML 1/4
NT 43 86 129 203 ML 1/4
NT 43 86 129 204 ML 1/4
NT 43 86 129 205 ML 1/4
NT 43 86 129 206 ML 1/4
NT 43 86 129 207 ML 1/4
NT 43 86 129 208 ML 1/4
NT 43 86 129 209 ML 1/4
NT 43 86 129 210 ML 1/4
NT 43 86 129 211 ML 1/4
NT 43 86 129 212 ML 1/4
NT 43 86 129 213 ML 1/4
NT 43 86 129 214 ML 1/4
NT 43 86 129 216 ML 1/4
NT 43 86 129 217 ML 1/4
NT 43 86 129 218 ML 1/4
NT 43 86 129 219 ML 1/4
NT 43 86 129 220 ML 1/4
NT 43 86 129 221 ML 1/4
NT 43 86 129 222 ML 1/4
NT 43 86 129 223 ML 1/4
NT 43 86 129 224 ML 1/4
NT 43 86 129 225 ML 1/4
NT 43 86 129 226 ML 1/4
NT 43 86 129 227 ML 1/4
NT 43 86 129 228 ML 1/4
NT 43 86 129 229 ML 1/4
NT 43 86 129 230 ML 1/4
NT 43 86 129 231 ML 1/4
NT 43 86 129 232 ML 1/4
NT 43 86 129 233 ML 1/4
NT 43 86 129 234 ML 1/4
NT 43 86 129 235 ML 1/4
NT 43 86 129 236 ML 1/4
NT 43 86 129 237 ML 1/4
NT 43 86 129 238 ML 1/4
NT 43 86 129 239 ML 1/4
NT 43 86 129 240 ML 1/4
NT 43 86 129 241 ML 1/4
NT 43 86 129 242 ML 1/4
NT 43 86 129 243 ML 1/4
NT 43 86 129 244 ML 1/4
NT 43 86 129 245 ML 1/4
NT 43 86 129 246 ML 1/4
NT 43 86 129 247 ML 1/4
NT 43 86 129 248 ML 1/4
NT 43 86 129 249 ML 1/4
NT 43 86 129 250 ML 1/4
NT 43 86 129 251 ML 1/4
NT 43 86 129 252 ML 1/4
NT 43 86 129 253 ML 1/4
NT 43 86 129 254 ML 1/4
NT 43 86 129 255 ML 1/4
NT 43 86 129 256 ML 1/4
NT 43 86 129 257 ML 1/4
NT 43 86 129 259 ML 1/4
NT 43 86 129 260 ML 1/4
NT 43 87 130 173 ML 1/4
NT 43 87 130 217 ML 1/4
NT 43 88 131 174 ML 76/305
NT 43 88 131 219 ML 87/350
NT 43 89 132 175 ML 55/221
NT 43 89 132 221 ML 88/353
NT 43 90 133 176 ML 77/309
NT 43 90 133 223 ML 1/4
NT 43 91 134 177 ML 1/4
NT 43 91 134 225 ML 1/4
NT 43 92 135 178 ML 78/313
NT 43 92 135 227 ML 45/181
NT 43 93 136 179 ML 57/229
NT 43 93 136 229 ML 91/365
NT 43 94 137 180 ML 79/317
NT 43 94 137 231 ML 1/4
NT 43 95 138 181 ML 1/4
NT 43 95 138 233 ML 1/4
NT 43 96 139 182 ML 80/321
NT 43 96 139 235 ML 93/374
NT 43 97 140 183 ML 59/237
NT 43 97 140 237 ML 94/377
NT 43 98 141 184 ML 81/325
NT 43 98 141 239 ML 1/4
NT 43 99 142 185 ML 1/4
NT 43 99 142 241 ML 1/4
NT 43 100 143 186 ML 82/329
NT 43 100 143 243 ML 48/193
NT 43 101 144 187 ML 61/245
NT 43 101 144 245 ML 97/389
NT 43 102 145 188 ML 83/333
NT 43 102 145 247 ML 1/4
NT 43 103 146 189 ML 1/4
NT 43 103 146 249 ML 1/4
NT 43 104 147 190 ML 84/337
NT 43 104 147 251 ML 99/398
NT 43 105 148 191 ML 63/253
NT 43 105 148 253 ML 100/401
NT 43 106 149 192 ML 85/341
NT 43 106 149 255 ML 1/4
NT 43 107 150 193 ML 1/4
NT 43 107 150 257 ML 1/4
NT 43 108 151 194 ML 86/345
NT 43 108 151 259 ML 51/205
NT 43 109 152 195 ML 65/261
NT 43 110 153 196 ML 87/349
NT 43 111 154 197 ML 1/4
NT 43 112 155 198 ML 88/353
NT 43 113 156 199 ML 67/269
NT 43 114 157 200 ML 89/357
NT 43 115 158 201 ML 1/4
NT 43 116 159 202 ML 90/361
NT 43 117 160 203 ML 69/277
NT 43 118 161 204 ML 91/365
NT 43 119 162 205 ML 1/4
NT 43 120 163 206 ML 92/369
NT 43 121 164 207 ML 71/285
NT 43 122 165 208 ML 93/373
NT 43 123 166 209 ML 1/4
NT 43 124 167 210 ML 94/377
NT 43 125 168 211 ML 73/293
NT 43 126 169 212 ML 95/381
NT 43 127 170 213 ML 1/4
NT 43 128 171 214 ML 96/385
NT 43 130 173 216 ML 97/389
NT 43 131 174 217 ML 1/4
NT 43 132 175 218 ML 98/393
NT 43 133 176 219 ML 77/309
NT 43 134 177 220 ML 99/397
NT 43 135 178 221 ML 1/4
NT 43 136 179 222 ML 100/401
NT 43 137 180 223 ML 79/317
NT 43 138 181 224 ML 101/405
NT 43 139 182 225 ML 1/4
NT 43 140 183 226 ML 102/409
NT 43 141 184 227 ML 81/325
NT 43 142 185 228 ML 103/413
NT 43 143 186 229 ML 1/4
NT 43 144 187 230 ML 104/417
NT 43 145 188 231 ML 83/333
NT 43 146 189 232 ML 105/421
NT 43 147 190 233 ML 1/4
NT 43 148 191 234 ML 106/425
NT 43 149 192 235 ML 85/341
NT 43 150 193 236 ML 107/429
NT 43 151 194 237 ML 1/4
NT 43 152 195 238 ML 108/433
NT 43 153 196 239 ML 87/349
NT 43 154 197 240 ML 109/437
NT 43 155 198 241 ML 1/4
NT 43 156 199 242 ML 110/441
NT 43 157 200 243 ML 89/357
NT 43 158 201 244 ML 111/445
NT 43 159 202 245 ML 1/4
NT 43 160 203 246 ML 112/449
NT 43 161 204 247 ML 91/365
NT 43 162 205 248 ML 113/453
NT 43 163 206 249 ML 1/4
NT 43 164 207 250 ML 114/457
NT 43 165 208 251 ML 93/373
NT 43 166 209 252 ML 115/461
NT 43 167 210 253 ML 1/4
NT 43 168 211 254 ML 116/465
NT 43 169 212 255 ML 95/381
NT 43 170 213 256 ML 117/469
NT 43 171 214 257 ML 1/4
NT 43 173 216 259 ML 97/389
NT 43 174 217 260 ML 119/477
NT 44 45 88 132 ML 1/4
NT 44 45 89 133 ML 44/177
NT 44 45 89 134 ML 33/133
NT 44 45 90 135 ML 1/4
NT 44 47 88 132 ML 1/4
NT 44 47 91 135 ML 28/113
NT 44 47 91 138 ML 57/229
NT 44 47 94 141 ML 1/4
NT 44 49 88 132 ML 1/4
NT 44 49 93 137 ML 45/181
NT 44 49 93 142 ML 34/137
NT 44 49 98 147 ML 1/4
NT 44 51 88 132 ML 1/4
NT 44 51 95 139 ML 29/117
NT 44 51 95 146 ML 60/241
NT 44 51 102 153 ML 1/4
NT 44 53 88 132 ML 1/4
NT 44 53 97 141 ML 46/185
NT 44 53 97 150 ML 35/141
NT 44 53 106 159 ML 1/4
NT 44 57 88 132 ML 1/4
NT 44 57 101 145 ML 47/189
NT 44 57 101 158 ML 36/145
NT 44 57 114 171 ML 1/4
NT 44 59 88 132 ML 1/4
NT 44 59 103 147 ML 31/125
NT 44 59 103 162 ML 66/265
NT 44 59 118 177 ML 1/4
NT 44 61 88 132 ML 1/4
NT 44 61 105 149 ML 48/193
NT 44 61 105 166 ML 37/149
NT 44 61 122 183 ML 1/4
NT 44 63 88 132 ML 1/4
NT 44 63 107 151 ML 32/129
NT 44 63 107 170 ML 69/277
NT 44 63 126 189 ML 1/4
NT 44 65 88 132 ML 1/4
NT 44 65 109 153 ML 49/197
NT 44 65 109 174 ML 38/153
NT 44 65 130 195 ML 1/4
NT 44 67 88 132 ML 1/4
NT 44 67 111 155 ML 33/133
NT 44 67 111 178 ML 72/289
NT 44 67 134 201 ML 1/4
NT 44 69 88 132 ML 1/4
NT 44 69 113 157 ML 50/201
NT 44 69 113 182 ML 39/157
NT 44 69 138 207 ML 1/4
NT 44 71 88 132 ML 1/4
NT 44 71 115 159 ML 34/137
NT 44 71 115 186 ML 75/301
NT 44 71 142 213 ML 1/4
NT 44 73 88 132 ML 1/4
NT 44 73 117 161 ML 51/205
NT 44 73 117 190 ML 40/161
NT 44 73 146 219 ML 1/4
NT 44 75 88 132 ML 1/4
NT 44 75 119 163 ML 35/141
NT 44 75 119 194 ML 78/313
NT 44 75 150 225 ML 1/4
NT 44 79 88 132 ML 1/4
NT 44 79 123 167 ML 36/145
NT 44 79 123 202 ML 81/325
NT 44 79 158 237 ML 1/4
NT 44 81 88 132 ML 1/4
NT 44 81 125 169 ML 53/213
NT 44 81 125 206 ML 42/169
NT 44 81 162 243 ML 1/4
NT 44 83 88 132 ML 1/4
NT 44 83 127 171 ML 37/149
NT 44 83 127 210 ML 84/337
NT 44 83 166 249 ML 1/4
NT 44 85 88 132 ML 1/4
NT 44 85 129 173 ML 54/217
NT 44 85 129 214 ML 43/173
NT 44 85 170 255 ML 1/4
NT 44 87 88 132 ML 1/4
NT 44 87 131 175 ML 38/153
NT 44 87 131 218 ML 87/349
NT 44 88 89 132 ML 1/4
NT 44 88 91 132 ML 1/4
NT 44 88 93 132 ML 1/4
NT 44 88 95 132 ML 1/4
NT 44 88 97 132 ML 1/4
NT 44 88 101 132 ML 1/4
NT 44 88 103 132 ML 1/4
NT 44 88 105 132 ML 1/4
NT 44 88 107 132 ML 1/4
NT 44 88 109 132 ML 1/4
NT 44 88 111 132 ML 1/4
NT 44 88 113 132 ML 1/4
NT 44 88 115 132 ML 1/4
NT 44 88 117 132 ML 1/4
NT 44 88 119 132 ML 1/4
NT 44 88 123 132 ML 1/4
NT 44 88 125 132 ML 1/4
NT 44 88 127 132 ML 1/4
NT 44 88 129 132 ML 1/4
NT 44 88 131 132 ML 1/4
NT 44 88 132 133 ML 1/4
NT 44 88 132 135 ML 1/4
NT 44 88 132 137 ML 1/4
NT 44 88 132 139 ML 1/4
NT 44 88 132 141 ML 1/4
NT 44 88 132 145 ML 1/4
NT 44 88 132 147 ML 1/4
NT 44 88 132 149 ML 1/4
NT 44 88 132 151 ML 1/4
NT 44 88 132 153 ML 1/4
NT 44 88 132 155 ML 1/4
NT 44 88 132 157 ML 1/4
NT 44 88 132 159 ML 1/4
NT 44 88 132 161 ML 1/4
NT 44 88 132 163 ML 1/4
NT 44 88 132 167 ML 1/4
NT 44 88 132 169 ML 1/4
NT 44 88 132 171 ML 1/4
NT 44 88 132 173 ML 1/4
NT 44 88 132 175 ML 1/4
NT 44 88 132 177 ML 1/4
NT 44 88 132 179 ML 1/4
NT 44 88 132 181 ML 1/4
NT 44 88 132 183 ML 1/4
NT 44 88 132 185 ML 1/4
NT 44 88 132 189 ML 1/4
NT 44 88 132 191 ML 1/4
NT 44 88 132 193 ML 1/4
NT 44 88 132 195 ML 1/4
NT 44 88 132 197 ML 1/4
NT 44 88 132 199 ML 1/4
NT 44 88 132 201 ML 1/4
NT 44 88 132 203 ML 1/4
NT 44 88 132 205 ML 1/4
NT 44 88 132 207 ML 1/4
NT 44 88 132 211 ML 1/4
NT 44 88 132 213 ML 1/4
NT 44 88 132 215 ML 1/4
NT 44 88 132 217 ML 1/4
NT 44 88 132 219 ML 1/4
NT 44 88 132 221 ML 1/4
NT 44 88 132 223 ML 1/4
NT 44 88 132 225 ML 1/4
NT 44 88 132 227 ML 1/4
NT 44 88 132 229 ML 1/4
NT 44 88 132 233 ML 1/4
NT 44 88 132 235 ML 1/4
NT 44 88 132 237 ML 1/4
NT 44 88 132 239 ML 1/4
NT 44 88 132 241 ML 1/4
NT 44 88 132 243 ML 1/4
NT 44 88 132 245 ML 1/4
NT 44 88 132 247 ML 1/4
NT 44 88 132 249 ML 1/4
NT 44 88 132 251 ML 1/4
NT 44 88 132 255 ML 1/4
NT 44 88 132 257 ML 1/4
NT 44 88 132 259 ML 1/4
NT 44 89 133 177 ML 55/221
NT 44 89 133 222 ML 44/177
NT 44 91 135 179 ML 39/157
NT 44 91 135 226 ML 90/361
NT 44 93 137 181 ML 56/225
NT 44 93 137 230 ML 45/181
NT 44 95 139 183 ML 40/161
NT 44 95 139 234 ML 93/373
NT 44 97 141 185 ML 57/229
NT 44 97 141 238 ML 46/185
NT 44 101 145 189 ML 58/233
NT 44 101 145 246 ML 47/189
NT 44 103 147 191 ML 42/169
NT 44 103 147 250 ML 99/397
NT 44 105 149 193 ML 59/237
NT 44 105 149 254 ML 48/193
NT 44 107 151 195 ML 43/173
NT 44 107 151 258 ML 102/409
NT 44 109 153 197 ML 60/241
NT 44 111 155 199 ML 44/177
NT 44 113 157 201 ML 61/245
NT 44 115 159 203 ML 45/181
NT 44 117 161 205 ML 62/249
NT 44 119 163 207 ML 46/185
NT 44 123 167 211 ML 47/189
NT 44 125 169 213 ML 64/257
NT 44 127 171 215 ML 48/193
NT 44 129 173 217 ML 65/261
NT 44 131 175 219 ML 49/197
NT 44 133 177 221 ML 66/265
NT 44 135 179 223 ML 50/201
NT 44 137 181 225 ML 67/269
NT 44 139 183 227 ML 51/205
NT 44 141 185 229 ML 68/273
NT 44 145 189 233 ML 69/277
NT 44 147 191 235 ML 53/213
NT 44 149 193 237 ML 70/281
NT 44 151 195 239 ML 54/217
NT 44 153 197 241 ML 71/285
NT 44 155 199 243 ML 55/221
NT 44 157 201 245 ML 72/289
NT 44 159 203 247 ML 56/225
NT 44 161 205 249 ML 73/293
NT 44 163 207 251 ML 57/229
NT 44 167 211 255 ML 58/233
NT 44 169 213 257 ML 75/301
NT 44 171 215 259 ML 59/237
NT 45 46 90 135 ML 1/4
NT 45 46 91 136 ML 45/181
NT 45 46 91 137 ML 1/4
NT 45 46 92 138 ML 1/4
NT 45 47 90 135 ML 1/4
NT 45 47 92 137 ML 57/229
NT 45 47 92 139 ML 34/137
NT 45 47 94 141 ML 1/4
NT 45 49 90 135 ML 1/4
NT 45 49 94 139 ML 1/4
NT 45 49 94 143 ML 1/4
NT 45 49 98 147 ML 1/4
NT 45 52 90 135 ML 1/4
NT 45 52 97 142 ML 37/149
NT 45 52 97 149 ML 50/201
NT 45 52 104 156 ML 1/4
NT 45 53 90 135 ML 1/4
NT 45 53 98 143 ML 1/4
NT 45 53 98 151 ML 1/4
NT 45 53 106 159 ML 1/4
NT 45 56 90 135 ML 1/4
NT 45 56 101 146 ML 39/157
NT 45 56 101 157 ML 53/213
NT 45 56 112 168 ML 1/4
NT 45 58 90 135 ML 1/4
NT 45 58 103 148 ML 48/193
NT 45 58 103 161 ML 1/4
NT 45 58 116 174 ML 1/4
NT 45 59 90 135 ML 1/4
NT 45 59 104 149 ML 63/253
NT 45 59 104 163 ML 37/149
NT 45 59 118 177 ML 1/4
NT 45 61 90 135 ML 1/4
NT 45 61 106 151 ML 1/4
NT 45 61 106 167 ML 1/4
NT 45 61 122 183 ML 1/4
NT 45 62 90 135 ML 1/4
NT 45 62 107 152 ML 49/197
NT 45 62 107 169 ML 1/4
NT 45 62 124 186 ML 1/4
NT 45 64 90 135 ML 1/4
NT 45 64 109 154 ML 43/173
NT 45 64 109 173 ML 59/237
NT 45 64 128 192 ML 1/4
NT 45 67 90 135 ML 1/4
NT 45 67 112 157 ML 67/269
NT 45 67 112 179 ML 39/157
NT 45 67 134 201 ML 1/4
NT 45 68 90 135 ML 1/4
NT 45 68 113 158 ML 45/181
NT 45 68 113 181 ML 62/249
NT 45 68 136 204 ML 1/4
NT 45 71 90 135 ML 1/4
NT 45 71 116 161 ML 69/277
NT 45 71 116 187 ML 40/161
NT 45 71 142 213 ML 1/4
NT 45 73 90 135 ML 1/4
NT 45 73 118 163 ML 1/4
NT 45 73 118 191 ML 1/4
NT 45 73 146 219 ML 1/4
NT 45 74 90 135 ML 1/4
NT 45 74 119 164 ML 52/209
NT 45 74 119 193 ML 1/4
NT 45 74 148 222 ML 1/4
NT 45 76 90 135 ML 1/4
NT 45 76 121 166 ML 49/197
NT 45 76 121 197 ML 68/273
NT 45 76 152 228 ML 1/4
NT 45 77 90 135 ML 1/4
NT 45 77 122 167 ML 1/4
NT 45 77 122 199 ML 1/4
NT 45 77 154 231 ML 1/4
NT 45 79 90 135 ML 1/4
NT 45 79 124 169 ML 73/293
NT 45 79 124 203 ML 42/169
NT 45 79 158 237 ML 1/4
NT 45 82 90 135 ML 1/4
NT 45 82 127 172 ML 54/217
NT 45 82 127 209 ML 1/4
NT 45 82 164 246 ML 1/4
NT 45 83 90 135 ML 1/4
NT 45 83 128 173 ML 75/301
NT 45 83 128 211 ML 43/173
NT 45 83 166 249 ML 1/4
NT 45 86 90 135 ML 1/4
NT 45 86 131 176 ML 55/221
NT 45 86 131 217 ML 1/4
NT 45 86 172 258 ML 1/4
NT 45 88 90 135 ML 1/4
NT 45 88 133 178 ML 55/221
NT 45 88 133 221 ML 77/309
NT 45 89 90 135 ML 1/4
NT 45 89 134 179 ML 1/4
NT 45 89 134 223 ML 1/4
NT 45 90 91 135 ML 1/4
NT 45 90 92 135 ML 1/4
NT 45 90 94 135 ML 1/4
NT 45 90 97 135 ML 1/4
NT 45 90 98 135 ML 1/4
NT 45 90 101 135 ML 1/4
NT 45 90 103 135 ML 1/4
NT 45 90 104 135 ML 1/4
NT 45 90 106 135 ML 1/4
NT 45 90 107 135 ML 1/4
NT 45 90 109 135 ML 1/4
NT 45 90 112 135 ML 1/4
NT 45 90 113 135 ML 1/4
NT 45 90 116 135 ML 1/4
NT 45 90 118 135 ML 1/4
NT 45 90 119 135 ML 1/4
NT 45 90 121 135 ML 1/4
NT 45 90 122 135 ML 1/4
NT 45 90 124 135 ML 1/4
NT 45 90 127 135 ML 1/4
NT 45 90 128 135 ML 1/4
NT 45 90 131 135 ML 1/4
NT 45 90 133 135 ML 1/4
NT 45 90 134 135 ML 1/4
NT 45 90 135 136 ML 1/4
NT 45 90 135 137 ML 1/4
NT 45 90 135 139 ML 1/4
NT 45 90 135 142 ML 1/4
NT 45 90 135 143 ML 1/4
NT 45 90 135 146 ML 1/4
NT 45 90 135 148 ML 1/4
NT 45 90 135 149 ML 1/4
NT 45 90 135 151 ML 1/4
NT 45 90 135 152 ML 1/4
NT 45 90 135 154 ML 1/4
NT 45 90 135 157 ML 1/4
NT 45 90 135 158 ML 1/4
NT 45 90 135 161 ML 1/4
NT 45 90 135 163 ML 1/4
NT 45 90 135 164 ML 1/4
NT 45 90 135 166 ML 1/4
NT 45 90 135 167 ML 1/4
NT 45 90 135 169 ML 1/4
NT 45 90 135 172 ML 1/4
NT 45 90 135 173 ML 1/4
NT 45 90 135 176 ML 1/4
NT 45 90 135 178 ML 1/4
NT 45 90 135 179 ML 1/4
NT 45 90 135 181 ML 1/4
NT 45 90 135 182 ML 1/4
NT 45 90 135 184 ML 1/4
NT 45 90 135 187 ML 1/4
NT 45 90 135 188 ML 1/4
NT 45 90 135 191 ML 1/4
NT 45 90 135 193 ML 1/4
NT 45 90 135 194 ML 1/4
NT 45 90 135 196 ML 1/4
NT 45 90 135 197 ML 1/4
NT 45 90 135 199 ML 1/4
NT 45 90 135 202 ML 1/4
NT 45 90 135 203 ML 1/4
NT 45 90 135 206 ML 1/4
NT 45 90 135 208 ML 1/4
NT 45 90 135 209 ML 1/4
NT 45 90 135 211 ML 1/4
NT 45 90 135 212 ML 1/4
NT 45 90 135 214 ML 1/4
NT 45 90 135 217 ML 1/4
NT 45 90 135 218 ML 1/4
NT 45 90 135 221 ML 1/4
NT 45 90 135 223 ML 1/4
NT 45 90 135 224 ML 1/4
NT 45 90 135 226 ML 1/4
NT 45 90 135 227 ML 1/4
NT 45 90 135 229 ML 1/4
NT 45 90 135 232 ML 1/4
NT 45 90 135 233 ML 1/4
NT 45 90 135 236 ML 1/4
NT 45 90 135 238 ML 1/4
NT 45 90 135 239 ML 1/4
NT 45 90 135 241 ML 1/4
NT 45 90 135 242 ML 1/4
NT 45 90 135 244 ML 1/4
NT 45 90 135 247 ML 1/4
NT 45 90 135 248 ML 1/4
NT 45 90 135 251 ML 1/4
NT 45 90 135 253 ML 1/4
NT 45 90 135 254 ML 1/4
NT 45 90 135 256 ML 1/4
NT 45 90 135 257 ML 1/4
NT 45 90 135 259 ML 1/4
NT 45 91 136 181 ML 79/317
NT 45 91 136 227 ML 45/181
NT 45 92 137 182 ML 57/229
NT 45 92 137 229 ML 80/321
NT 45 94 139 184 ML 58/233
NT 45 94 139 233 ML 1/4
NT 45 97 142 187 ML 1/4
NT 45 97 142 239 ML 1/4
NT 45 98 143 188 ML 60/241
NT 45 98 143 241 ML 1/4
NT 45 101 146 191 ML 1/4
NT 45 101 146 247 ML 1/4
NT 45 103 148 193 ML 85/341
NT 45 103 148 251 ML 48/193
NT 45 104 149 194 ML 63/253
NT 45 104 149 253 ML 89/357
NT 45 106 151 196 ML 64/257
NT 45 106 151 257 ML 1/4
NT 45 107 152 197 ML 87/349
NT 45 107 152 259 ML 49/197
NT 45 109 154 199 ML 1/4
NT 45 112 157 202 ML 67/269
NT 45 113 158 203 ML 1/4
NT 45 116 161 206 ML 69/277
NT 45 118 163 208 ML 70/281
NT 45 119 164 209 ML 93/373
NT 45 121 166 211 ML 1/4
NT 45 122 167 212 ML 72/289
NT 45 124 169 214 ML 73/293
NT 45 127 172 217 ML 97/389
NT 45 128 173 218 ML 75/301
NT 45 131 176 221 ML 99/397
NT 45 133 178 223 ML 1/4
NT 45 134 179 224 ML 78/313
NT 45 136 181 226 ML 79/317
NT 45 137 182 227 ML 1/4
NT 45 139 184 229 ML 103/413
NT 45 142 187 232 ML 82/329
NT 45 143 188 233 ML 105/421
NT 45 146 191 236 ML 84/337
NT 45 148 193 238 ML 85/341
NT 45 149 194 239 ML 1/4
NT 45 151 196 241 ML 109/437
NT 45 152 197 242 ML 87/349
NT 45 154 199 244 ML 88/353
NT 45 157 202 247 ML 1/4
NT 45 158 203 248 ML 90/361
NT 45 161 206 251 ML 1/4
NT 45 163 208 253 ML 115/461
NT 45 164 209 254 ML 93/373
NT 45 166 211 256 ML 94/377
NT 45 167 212 257 ML 117/469
NT 45 169 214 259 ML 1/4
NT 46 47 92 138 ML 1/4
NT 46 47 93 139 ML 1/4
NT 46 47 93 140 ML 58/233
NT 46 47 94 141 ML 1/4
NT 46 49 92 138 ML 1/4
NT 46 49 95 141 ML 1/4
NT 46 49 95 144 ML 48/193
NT 46 49 98 147 ML 1/4
NT 46 51 92 138 ML 1/4
NT 46 51 97 143 ML 1/4
NT 46 51 97 148 ML 61/245
NT 46 51 102 153 ML 1/4
NT 46 53 92 138 ML 1/4
NT 46 53 99 145 ML 1/4
NT 46 53 99 152 ML 51/205
NT 46 53 106 159 ML 1/4
NT 46 55 92 138 ML 1/4
NT 46 55 101 147 ML 1/4
NT 46 55 101 156 ML 64/257
NT 46 55 110 165 ML 1/4
NT 46 57 92 138 ML 1/4
NT 46 57 103 149 ML 1/4
NT 46 57 103 160 ML 54/217
NT 46 57 114 171 ML 1/4
NT 46 59 92 138 ML 1/4
NT 46 59 105 151 ML 1/4
NT 46 59 105 164 ML 67/269
NT 46 59 118 177 ML 1/4
NT 46 61 92 138 ML 1/4
NT 46 61 107 153 ML 1/4
NT 46 61 107 168 ML 57/229
NT 46 61 122 183 ML 1/4
NT 46 63 92 138 ML 1/4
NT 46 63 109 155 ML 1/4
NT 46 63 109 172 ML 70/281
NT 46 63 126 189 ML 1/4
NT 46 65 92 138 ML 1/4
NT 46 65 111 157 ML 1/4
NT 46 65 111 176 ML 60/241
NT 46 65 130 195 ML 1/4
NT 46 67 92 138 ML 1/4
NT 46 67 113 159 ML 1/4
NT 46 67 113 180 ML 73/293
NT 46 67 134 201 ML 1/4
NT 46 71 92 138 ML 1/4
NT 46 71 117 163 ML 1/4
NT 46 71 117 188 ML 76/305
NT 46 71 142 213 ML 1/4
NT 46 73 92 138 ML 1/4
NT 46 73 119 165 ML 1/4
NT 46 73 119 192 ML 66/265
NT 46 73 146 219 ML 1/4
NT 46 75 92 138 ML 1/4
NT 46 75 121 167 ML 1/4
NT 46 75 121 196 ML 79/317
NT 46 75 150 225 ML 1/4
NT 46 77 92 138 ML 1/4
NT 46 77 123 169 ML 1/4
NT 46 77 123 200 ML 69/277
NT 46 77 154 231 ML 1/4
NT 46 79 92 138 ML 1/4
NT 46 79 125 171 ML 1/4
NT 46 79 125 204 ML 82/329
NT 46 79 158 237 ML 1/4
NT 46 81 92 138 ML 1/4
NT 46 81 127 173 ML 1/4
NT 46 81 127 208 ML 72/289
NT 46 81 162 243 ML 1/4
NT 46 83 92 138 ML 1/4
NT 46 83 129 175 ML 1/4
NT 46 83 129 212 ML 85/341
NT 46 83 166 249 ML 1/4
NT 46 85 92 138 ML 1/4
NT 46 85 131 177 ML 1/4
NT 46 85 131 216 ML 75/301
NT 46 85 170 255 ML 1/4
NT 46 87 92 138 ML 1/4
NT 46 87 133 179 ML 1/4
NT 46 87 133 220 ML 88/353
NT 46 89 92 138 ML 1/4
NT 46 89 135 181 ML 1/4
NT 46 89 135 224 ML 78/313
NT 46 91 92 138 ML 1/4
NT 46 91 137 183 ML 1/4
NT 46 91 137 228 ML 91/365
NT 46 92 93 138 ML 1/4
NT 46 92 95 138 ML 1/4
NT 46 92 97 138 ML 1/4
NT 46 92 99 138 ML 1/4
NT 46 92 101 138 ML 1/4
NT 46 92 103 138 ML 1/4
NT 46 92 105 138 ML 1/4
NT 46 92 107 138 ML 1/4
NT 46 92 109 138 ML 1/4
NT 46 92 111 138 ML 1/4
NT 46 92 113 138 ML 1/4
NT 46 92 117 138 ML 1/4
NT 46 92 119 138 ML 1/4
NT 46 92 121 138 ML 1/4
NT 46 92 123 138 ML 1/4
NT 46 92 125 138 ML 1/4
NT 46 92 127 138 ML 1/4
NT 46 92 129 138 ML 1/4
NT 46 92 131 138 ML 1/4
NT 46 92 133 138 ML 1/4
NT 46 92 135 138 ML 1/4
NT 46 92 137 138 ML 1/4
NT 46 92 138 139 ML 1/4
NT 46 92 138 141 ML 1/4
NT 46 92 138 143 ML 1/4
NT 46 92 138 145 ML 1/4
NT 46 92 138 147 ML 1/4
NT 46 92 138 149 ML 1/4
NT 46 92 138 151 ML 1/4
NT 46 92 138 153 ML 1/4
NT 46 92 138 155 ML 1/4
NT 46 92 138 157 ML 1/4
NT 46 92 138 159 ML 1/4
NT 46 92 138 163 ML 1/4
NT 46 92 138 165 ML 1/4
NT 46 92 138 167 ML 1/4
NT 46 92 138 169 ML 1/4
NT 46 92 138 171 ML 1/4
NT 46 92 138 173 ML 1/4
NT 46 92 138 175 ML 1/4
NT 46 92 138 177 ML 1/4
NT 46 92 138 179 ML 1/4
NT 46 92 138 181 ML 1/4
NT 46 92 138 183 ML 1/4
NT 46 92 138 185 ML 1/4
NT 46 92 138 187 ML 1/4
NT 46 92 138 189 ML 1/4
NT 46 92 138 191 ML 1/4
NT 46 92 138 193 ML 1/4
NT 46 92 138 195 ML 1/4
NT 46 92 138 197 ML 1/4
NT 46 92 138 199 ML 1/4
NT 46 92 138 201 ML 1/4
NT 46 92 138 203 ML 1/4
NT 46 92 138 205 ML 1/4
NT 46 92 138 209 ML 1/4
NT 46 92 138 211 ML 1/4
NT 46 92 138 213 ML 1/4
NT 46 92 138 215 ML 1/4
NT 46 92 138 217 ML 1/4
NT 46 92 138 219 ML 1/4
NT 46 92 138 221 ML 1/4
NT 46 92 138 223 ML 1/4
NT 46 92 138 225 ML 1/4
NT 46 92 138 227 ML 1/4
NT 46 92 138 229 ML 1/4
NT 46 92 138 231 ML 1/4
NT 46 92 138 233 ML 1/4
NT 46 92 138 235 ML 1/4
NT 46 92 138 237 ML 1/4
NT 46 92 138 239 ML 1/4
NT 46 92 138 241 ML 1/4
NT 46 92 138 243 ML 1/4
NT 46 92 138 245 ML 1/4
NT 46 92 138 247 ML 1/4
NT 46 92 138 249 ML 1/4
NT 46 92 138 251 ML 1/4
NT 46 92 138 255 ML 1/4
NT 46 92 138 257 ML 1/4
NT 46 92 138 259 ML 1/4
NT 46 93 139 185 ML 1/4
NT 46 93 139 232 ML 81/325
NT 46 95 141 187 ML 1/4
NT 46 95 141 236 ML 94/377
NT 46 97 143 189 ML 1/4
NT 46 97 143 240 ML 84/337
NT 46 99 145 191 ML 1/4
NT 46 99 145 244 ML 97/389
NT 46 101 147 193 ML 1/4
NT 46 101 147 248 ML 87/349
NT 46 103 149 195 ML 1/4
NT 46 103 149 252 ML 100/401
NT 46 105 151 197 ML 1/4
NT 46 105 151 256 ML 90/361
NT 46 107 153 199 ML 1/4
NT 46 107 153 260 ML 103/413
NT 46 109 155 201 ML 1/4
NT 46 111 157 203 ML 1/4
NT 46 113 159 205 ML 1/4
NT 46 117 163 209 ML 1/4
NT 46 119 165 211 ML 1/4
NT 46 121 167 213 ML 1/4
NT 46 123 169 215 ML 1/4
NT 46 125 171 217 ML 1/4
NT 46 127 173 219 ML 1/4
NT 46 129 175 221 ML 1/4
NT 46 131 177 223 ML 1/4
NT 46 133 179 225 ML 1/4
NT 46 135 181 227 ML 1/4
NT 46 137 183 229 ML 1/4
NT 46 139 185 231 ML 1/4
NT 46 141 187 233 ML 1/4
NT 46 143 189 235 ML 1/4
NT 46 145 191 237 ML 1/4
NT 46 147 193 239 ML 1/4
NT 46 149 195 241 ML 1/4
NT 46 151 197 243 ML 1/4
NT 46 153 199 245 ML 1/4
NT 46 155 201 247 ML 1/4
NT 46 157 203 249 ML 1/4
NT 46 159 205 251 ML 1/4
NT 46 163 209 255 ML 1/4
NT 46 165 211 257 ML 1/4
NT 46 167 213 259 ML 1/4
NT 47 48 94 141 ML 1/4
NT 47 48 95 142 ML 59/237
NT 47 48 95 143 ML 59/238
NT 47 48 96 144 ML 1/4
NT 47 49 94 141 ML 1/4
NT 47 49 96 143 ML 36/145
NT 47 49 96 145 ML 60/241
NT 47 49 98 147 ML 1/4
NT 47 50 94 141 ML 1/4
NT 47 50 97 144 ML 60/241
NT 47 50 97 147 ML 1/4
NT 47 50 100 150 ML 1/4
NT 47 51 94 141 ML 1/4
NT 47 51 98 145 ML 1/4
NT 47 51 98 149 ML 1/4
NT 47 51 102 153 ML 1/4
NT 47 52 94 141 ML 1/4
NT 47 52 99 146 ML 61/245
NT 47 52 99 151 ML 31/125
NT 47 52 104 156 ML 1/4
NT 47 53 94 141 ML 1/4
NT 47 53 100 147 ML 38/153
NT 47 53 100 153 ML 63/253
NT 47 53 106 159 ML 1/4
NT 47 54 94 141 ML 1/4
NT 47 54 101 148 ML 62/249
NT 47 54 101 155 ML 1/4
NT 47 54 108 162 ML 1/4
NT 47 55 94 141 ML 1/4
NT 47 55 102 149 ML 1/4
NT 47 55 102 157 ML 1/4
NT 47 55 110 165 ML 1/4
NT 47 56 94 141 ML 1/4
NT 47 56 103 150 ML 63/253
NT 47 56 103 159 ML 65/262
NT 47 56 112 168 ML 1/4
NT 47 57 94 141 ML 1/4
NT 47 57 104 151 ML 40/161
NT 47 57 104 161 ML 66/265
NT 47 57 114 171 ML 1/4
NT 47 58 94 141 ML 1/4
NT 47 58 105 152 ML 64/257
NT 47 58 105 163 ML 1/4
NT 47 58 116 174 ML 1/4
NT 47 59 94 141 ML 1/4
NT 47 59 106 153 ML 1/4
NT 47 59 106 165 ML 1/4
NT 47 59 118 177 ML 1/4
NT 47 60 94 141 ML 1/4
NT 47 60 107 154 ML 65/261
NT 47 60 107 167 ML 34/137
NT 47 60 120 180 ML 1/4
NT 47 61 94 141 ML 1/4
NT 47 61 108 155 ML 42/169
NT 47 61 108 169 ML 69/277
NT 47 61 122 183 ML 1/4
NT 47 62 94 141 ML 1/4
NT 47 62 109 156 ML 66/265
NT 47 62 109 171 ML 1/4
NT 47 62 124 186 ML 1/4
NT 47 63 94 141 ML 1/4
NT 47 63 110 157 ML 1/4
NT 47 63 110 173 ML 1/4
NT 47 63 126 189 ML 1/4
NT 47 64 94 141 ML 1/4
NT 47 64 111 158 ML 67/269
NT 47 64 111 175 ML 71/286
NT 47 64 128 192 ML 1/4
NT 47 65 94 141 ML 1/4
NT 47 65 112 159 ML 44/177
NT 47 65 112 177 ML 72/289
NT 47 65 130 195 ML 1/4
NT 47 66 94 141 ML 1/4
NT 47 66 113 160 ML 68/273
NT 47 66 113 179 ML 1/4
NT 47 66 132 198 ML 1/4
NT 47 67 94 141 ML 1/4
NT 47 67 114 161 ML 1/4
NT 47 67 114 181 ML 1/4
NT 47 67 134 201 ML 1/4
NT 47 68 94 141 ML 1/4
NT 47 68 115 162 ML 69/277
NT 47 68 115 183 ML 37/149
NT 47 68 136 204 ML 1/4
NT 47 69 94 141 ML 1/4
NT 47 69 116 163 ML 46/185
NT 47 69 116 185 ML 75/301
NT 47 69 138 207 ML 1/4
NT 47 70 94 141 ML 1/4
NT 47 70 117 164 ML 70/281
NT 47 70 117 187 ML 1/4
NT 47 70 140 210 ML 1/4
NT 47 71 94 141 ML 1/4
NT 47 71 118 165 ML 1/4
NT 47 71 118 189 ML 1/4
NT 47 71 142 213 ML 1/4
NT 47 72 94 141 ML 1/4
NT 47 72 119 166 ML 71/285
NT 47 72 119 191 ML 77/310
NT 47 72 144 216 ML 1/4
NT 47 73 94 141 ML 1/4
NT 47 73 120 167 ML 48/193
NT 47 73 120 193 ML 78/313
NT 47 73 146 219 ML 1/4
NT 47 74 94 141 ML 1/4
NT 47 74 121 168 ML 72/289
NT 47 74 121 195 ML 1/4
NT 47 74 148 222 ML 1/4
NT 47 75 94 141 ML 1/4
NT 47 75 122 169 ML 1/4
NT 47 75 122 197 ML 1/4
NT 47 75 150 225 ML 1/4
NT 47 76 94 141 ML 1/4
NT 47 76 123 170 ML 73/293
NT 47 76 123 199 ML 40/161
NT 47 76 152 228 ML 1/4
NT 47 77 94 141 ML 1/4
NT 47 77 124 171 ML 50/201
NT 47 77 124 201 ML 81/325
NT 47 77 154 231 ML 1/4
NT 47 78 94 141 ML 1/4
NT 47 78 125 172 ML 74/297
NT 47 78 125 203 ML 1/4
NT 47 78 156 234 ML 1/4
NT 47 79 94 141 ML 1/4
NT 47 79 126 173 ML 1/4
NT 47 79 126 205 ML 1/4
NT 47 79 158 237 ML 1/4
NT 47 80 94 141 ML 1/4
NT 47 80 127 174 ML 75/301
NT 47 80 127 207 ML 83/334
NT 47 80 160 240 ML 1/4
NT 47 81 94 141 ML 1/4
NT 47 81 128 175 ML 52/209
NT 47 81 128 209 ML 84/337
NT 47 81 162 243 ML 1/4
NT 47 82 94 141 ML 1/4
NT 47 82 129 176 ML 76/305
NT 47 82 129 211 ML 1/4
NT 47 82 164 246 ML 1/4
NT 47 83 94 141 ML 1/4
NT 47 83 130 177 ML 1/4
NT 47 83 130 213 ML 1/4
NT 47 83 166 249 ML 1/4
NT 47 84 94 141 ML 1/4
NT 47 84 131 178 ML 77/309
NT 47 84 131 215 ML 43/173
NT 47 84 168 252 ML 1/4
NT 47 85 94 141 ML 1/4
NT 47 85 132 179 ML 54/217
NT 47 85 132 217 ML 87/349
NT 47 85 170 255 ML 1/4
NT 47 86 94 141 ML 1/4
NT 47 86 133 180 ML 78/313
NT 47 86 133 219 ML 1/4
NT 47 86 172 258 ML 1/4
NT 47 87 94 141 ML 1/4
NT 47 87 134 181 ML 1/4
NT 47 87 134 221 ML 1/4
NT 47 88 94 141 ML 1/4
NT 47 88 135 182 ML 79/317
NT 47 88 135 223 ML 89/358
NT 47 89 94 141 ML 1/4
NT 47 89 136 183 ML 56/225
NT 47 89 136 225 ML 90/361
NT 47 90 94 141 ML 1/4
NT 47 90 137 184 ML 80/321
NT 47 90 137 227 ML 1/4
NT 47 91 94 141 ML 1/4
NT 47 91 138 185 ML 1/4
NT 47 91 138 229 ML 1/4
NT 47 92 94 141 ML 1/4
NT 47 92 139 186 ML 81/325
NT 47 92 139 231 ML 46/185
NT 47 93 94 141 ML 1/4
NT 47 93 140 187 ML 58/233
NT 47 93 140 233 ML 93/373
NT 47 94 95 141 ML 1/4
NT 47 94 96 141 ML 1/4
NT 47 94 97 141 ML 1/4
NT 47 94 98 141 ML 1/4
NT 47 94 99 141 ML 1/4
NT 47 94 100 141 ML 1/4
NT 47 94 101 141 ML 1/4
NT 47 94 102 141 ML 1/4
NT 47 94 103 141 ML 1/4
NT 47 94 104 141 ML 1/4
NT 47 94 105 141 ML 1/4
NT 47 94 106 141 ML 1/4
NT 47 94 107 141 ML 1/4
NT 47 94 108 141 ML 1/4
NT 47 94 109 141 ML 1/4
NT 47 94 110 141 ML 1/4
NT 47 94 111 141 ML 1/4
NT 47 94 112 141 ML 1/4
NT 47 94 113 141 ML 1/4
NT 47 94 114 141 ML 1/4
NT 47 94 115 141 ML 1/4
NT 47 94 116 141 ML 1/4
NT 47 94 117 141 ML 1/4
NT 47 94 118 141 ML 1/4
NT 47 94 119 141 ML 1/4
NT 47 94 120 141 ML 1/4
NT 47 94 121 141 ML 1/4
NT 47 94 122 141 ML 1/4
NT 47 94 123 141 ML 1/4
NT 47 94 124 141 ML 1/4
NT 47 94 125 141 ML 1/4
NT 47 94 126 141 ML 1/4
NT 47 94 127 141 ML 1/4
NT 47 94 128 141 ML 1/4
NT 47 94 129 141 ML 1/4
NT 47 94 130 141 ML 1/4
NT 47 94 131 141 ML 1/4
NT 47 94 132 141 ML 1/4
NT 47 94 133 141 ML 1/4
NT 47 94 134 141 ML 1/4
NT 47 94 135 141 ML 1/4
NT 47 94 136 141 ML 1/4
NT 47 94 137 141 ML 1/4
NT 47 94 138 141 ML 1/4
NT 47 94 139 141 ML 1/4
NT 47 94 140 141 ML 1/4
NT 47 94 141 142 ML 1/4
NT 47 94 141 143 ML 1/4
NT 47 94 141 144 ML 1/4
NT 47 94 141 145 ML 1/4
NT 47 94 141 146 ML 1/4
NT 47 94 141 147 ML 1/4
NT 47 94 141 148 ML 1/4
NT 47 94 141 149 ML 1/4
NT 47 94 141 150 ML 1/4
NT 47 94 141 151 ML 1/4
NT 47 94 141 152 ML 1/4
NT 47 94 141 153 ML 1/4
NT 47 94 141 154 ML 1/4
NT 47 94 141 155 ML 1/4
NT 47 94 141 156 ML 1/4
NT 47 94 141 157 ML 1/4
NT 47 94 141 158 ML 1/4
NT 47 94 141 159 ML 1/4
NT 47 94 141 160 ML 1/4
NT 47 94 141 161 ML 1/4
NT 47 94 141 162 ML 1/4
NT 47 94 141 163 ML 1/4
NT 47 94 141 164 ML 1/4
NT 47 94 141 165 ML 1/4
NT 47 94 141 166 ML 1/4
NT 47 94 141 167 ML 1/4
NT 47 94 141 168 ML 1/4
NT 47 94 141 169 ML 1/4
NT 47 94 141 170 ML 1/4
NT 47 94 141 171 ML 1/4
NT 47 94 141 172 ML 1/4
NT 47 94 141 173 ML 1/4
NT 47 94 141 174 ML 1/4
NT 47 94 141 175 ML 1/4
NT 47 94 141 176 ML 1/4
NT 47 94 141 177 ML 1/4
NT 47 94 141 178 ML 1/4
NT 47 94 141 179 ML 1/4
NT 47 94 141 180 ML 1/4
NT 47 94 141 181 ML 1/4
NT 47 94 141 182 ML 1/4
NT 47 94 141 183 ML 1/4
NT 47 94 141 184 ML 1/4
NT 47 94 141 185 ML 1/4
NT 47 94 141 186 ML 1/4
NT 47 94 141 187 ML 1/4
NT 47 94 141 189 ML 1/4
NT 47 94 141 190 ML 1/4
NT 47 94 141 191 ML 1/4
NT 47 94 141 192 ML 1/4
NT 47 94 141 193 ML 1/4
NT 47 94 141 194 ML 1/4
NT 47 94 141 195 ML 1/4
NT 47 94 141 196 ML 1/4
NT 47 94 141 197 ML 1/4
NT 47 94 141 198 ML 1/4
NT 47 94 141 199 ML 1/4
NT 47 94 141 200 ML 1/4
NT 47 94 141 201 ML 1/4
NT 47 94 141 202 ML 1/4
NT 47 94 141 203 ML 1/4
NT 47 94 141 204 ML 1/4
NT 47 94 141 205 ML 1/4
NT 47 94 141 206 ML 1/4
NT 47 94 141 207 ML 1/4
NT 47 94 141 208 ML 1/4
NT 47 94 141 209 ML 1/4
NT 47 94 141 210 ML 1/4
NT 47 94 141 211 ML 1/4
NT 47 94 141 212 ML 1/4
NT 47 94 141 213 ML 1/4
NT 47 94 141 214 ML 1/4
NT 47 94 141 215 ML 1/4
NT 47 94 141 216 ML 1/4
NT 47 94 141 217 ML 1/4
NT 47 94 141 218 ML 1/4
NT 47 94 141 219 ML 1/4
NT 47 94 141 220 ML 1/4
NT 47 94 141 221 ML 1/4
NT 47 94 141 222 ML 1/4
NT 47 94 141 223 ML 1/4
NT 47 94 141 224 ML 1/4
NT 47 94 141 225 ML 1/4
NT 47 94 141 226 ML 1/4
NT 47 94 141 227 ML 1/4
NT 47 94 141 228 ML 1/4
NT 47 94 141 229 ML 1/4
NT 47 94 141 230 ML 1/4
NT 47 94 141 231 ML 1/4
NT 47 94 141 232 ML 1/4
NT 47 94 141 233 ML 1/4
NT 47 94 141 234 ML 1/4
NT 47 94 141 236 ML 1/4
NT 47 94 141 237 ML 1/4
NT 47 94 141 238 ML 1/4
NT 47 94 141 239 ML 1/4
NT 47 94 141 240 ML 1/4
NT 47 94 141 241 ML 1/4
NT 47 94 141 242 ML 1/4
NT 47 94 141 243 ML 1/4
NT 47 94 141 244 ML 1/4
NT 47 94 141 245 ML 1/4
NT 47 94 141 246 ML 1/4
NT 47 94 141 247 ML 1/4
NT 47 94 141 248 ML 1/4
NT 47 94 141 249 ML 1/4
NT 47 94 141 250 ML 1/4
NT 47 94 141 251 ML 1/4
NT 47 94 141 252 ML 1/4
NT 47 94 141 253 ML 1/4
NT 47 94 141 254 ML 1/4
NT 47 94 141 255 ML 1/4
NT 47 94 141 256 ML 1/4
NT 47 94 141 257 ML 1/4
NT 47 94 141 258 ML 1/4
NT 47 94 141 259 ML 1/4
NT 47 94 141 260 ML 1/4
NT 47 95 142 189 ML 1/4
NT 47 95 142 237 ML 1/4
NT 47 96 143 190 ML 83/333
NT 47 96 143 239 ML 95/382
NT 47 97 144 191 ML 60/241
NT 47 97 144 241 ML 96/385
NT 47 98 145 192 ML 84/337
NT 47 98 145 243 ML 1/4
NT 47 99 146 193 ML 1/4
NT 47 99 146 245 ML 1/4
NT 47 100 147 194 ML 85/341
NT 47 100 147 247 ML 49/197
NT 47 101 148 195 ML 62/249
NT 47 101 148 249 ML 99/397
NT 47 102 149 196 ML 86/345
NT 47 102 149 251 ML 1/4
NT 47 103 150 197 ML 1/4
NT 47 103 150 253 ML 1/4
NT 47 104 151 198 ML 87/349
NT 47 104 151 255 ML 101/406
NT 47 105 152 199 ML 64/257
NT 47 105 152 257 ML 102/409
NT 47 106 153 200 ML 88/353
NT 47 106 153 259 ML 1/4
NT 47 107 154 201 ML 1/4
NT 47 108 155 202 ML 89/357
NT 47 109 156 203 ML 66/265
NT 47 110 157 204 ML 90/361
NT 47 111 158 205 ML 1/4
NT 47 112 159 206 ML 91/365
NT 47 113 160 207 ML 68/273
NT 47 114 161 208 ML 92/369
NT 47 115 162 209 ML 1/4
NT 47 116 163 210 ML 93/373
NT 47 117 164 211 ML 70/281
NT 47 118 165 212 ML 94/377
NT 47 119 166 213 ML 1/4
NT 47 120 167 214 ML 95/381
NT 47 121 168 215 ML 72/289
NT 47 122 169 216 ML 96/385
NT 47 123 170 217 ML 1/4
NT 47 124 171 218 ML 97/389
NT 47 125 172 219 ML 74/297
NT 47 126 173 220 ML 98/393
NT 47 127 174 221 ML 1/4
NT 47 128 175 222 ML 99/397
NT 47 129 176 223 ML 76/305
NT 47 130 177 224 ML 100/401
NT 47 131 178 225 ML 1/4
NT 47 132 179 226 ML 101/405
NT 47 133 180 227 ML 78/313
NT 47 134 181 228 ML 102/409
NT 47 135 182 229 ML 1/4
NT 47 136 183 230 ML 103/413
NT 47 137 184 231 ML 80/321
NT 47 138 185 232 ML 104/417
NT 47 139 186 233 ML 1/4
NT 47 140 187 234 ML 105/421
NT 47 142 189 236 ML 106/425
NT 47 143 190 237 ML 1/4
NT 47 144 191 238 ML 107/429
NT 47 145 192 239 ML 84/337
NT 47 146 193 240 ML 108/433
NT 47 147 194 241 ML 1/4
NT 47 148 195 242 ML 109/437
NT 47 149 196 243 ML 86/345
NT 47 150 197 244 ML 110/441
NT 47 151 198 245 ML 1/4
NT 47 152 199 246 ML 111/445
NT 47 153 200 247 ML 88/353
NT 47 154 201 248 ML 112/449
NT 47 155 202 249 ML 1/4
NT 47 156 203 250 ML 113/453
NT 47 157 204 251 ML 90/361
NT 47 158 205 252 ML 114/457
NT 47 159 206 253 ML 1/4
NT 47 160 207 254 ML 115/461
NT 47 161 208 255 ML 92/369
NT 47 162 209 256 ML 116/465
NT 47 163 210 257 ML 1/4
NT 47 164 211 258 ML 117/469
NT 47 165 212 259 ML 94/377
NT 47 166 213 260 ML 118/473
NT 48 49 96 144 ML 1/4
NT 48 49 97 145 ML 48/193
NT 48 49 97 146 ML 36/145
NT 48 49 98 147 ML 1/4
NT 48 53 96 144 ML 1/4
NT 48 53 101 149 ML 49/197
NT 48 53 101 154 ML 37/149
NT 48 53 106 159 ML 1/4
NT 48 55 96 144 ML 1/4
NT 48 55 103 151 ML 63/254
NT 48 55 103 158 ML 65/261
NT 48 55 110 165 ML 1/4
NT 48 59 96 144 ML 1/4
NT 48 59 107 155 ML 65/262
NT 48 59 107 166 ML 68/273
NT 48 59 118 177 ML 1/4
NT 48 61 96 144 ML 1/4
NT 48 61 109 157 ML 51/205
NT 48 61 109 170 ML 39/157
NT 48 61 122 183 ML 1/4
NT 48 65 96 144 ML 1/4
NT 48 65 113 161 ML 52/209
NT 48 65 113 178 ML 40/161
NT 48 65 130 195 ML 1/4
NT 48 67 96 144 ML 1/4
NT 48 67 115 163 ML 69/278
NT 48 67 115 182 ML 74/297
NT 48 67 134 201 ML 1/4
NT 48 71 96 144 ML 1/4
NT 48 71 119 167 ML 71/286
NT 48 71 119 190 ML 77/309
NT 48 71 142 213 ML 1/4
NT 48 73 96 144 ML 1/4
NT 48 73 121 169 ML 54/217
NT 48 73 121 194 ML 42/169
NT 48 73 146 219 ML 1/4
NT 48 77 96 144 ML 1/4
NT 48 77 125 173 ML 55/221
NT 48 77 125 202 ML 43/173
NT 48 77 154 231 ML 1/4
NT 48 79 96 144 ML 1/4
NT 48 79 127 175 ML 75/302
NT 48 79 127 206 ML 83/333
NT 48 79 158 237 ML 1/4
NT 48 83 96 144 ML 1/4
NT 48 83 131 179 ML 77/310
NT 48 83 131 214 ML 86/345
NT 48 83 166 249 ML 1/4
NT 48 85 96 144 ML 1/4
NT 48 85 133 181 ML 57/229
NT 48 85 133 218 ML 45/181
NT 48 85 170 255 ML 1/4
NT 48 89 96 144 ML 1/4
NT 48 89 137 185 ML 58/233
NT 48 89 137 226 ML 46/185
NT 48 91 96 144 ML 1/4
NT 48 91 139 187 ML 81/326
NT 48 91 139 230 ML 92/369
NT 48 95 96 144 ML 1/4
NT 48 95 143 191 ML 83/334
NT 48 95 143 238 ML 95/381
NT 48 96 97 144 ML 1/4
NT 48 96 101 144 ML 1/4
NT 48 96 103 144 ML 1/4
NT 48 96 107 144 ML 1/4
NT 48 96 109 144 ML 1/4
NT 48 96 113 144 ML 1/4
NT 48 96 115 144 ML 1/4
NT 48 96 119 144 ML 1/4
NT 48 96 121 144 ML 1/4
NT 48 96 125 144 ML 1/4
NT 48 96 127 144 ML 1/4
NT 48 96 131 144 ML 1/4
NT 48 96 133 144 ML 1/4
NT 48 96 137 144 ML 1/4
NT 48 96 139 144 ML 1/4
NT 48 96 143 144 ML 1/4
NT 48 96 144 145 ML 1/4
NT 48 96 144 149 ML 1/4
NT 48 96 144 151 ML 1/4
NT 48 96 144 155 ML 1/4
NT 48 96 144 157 ML 1/4
NT 48 96 144 161 ML 1/4
NT 48 96 144 163 ML 1/4
NT 48 96 144 167 ML 1/4
NT 48 96 144 169 ML 1/4
NT 48 96 144 173 ML 1/4
NT 48 96 144 175 ML 1/4
NT 48 96 144 179 ML 1/4
NT 48 96 144 181 ML 1/4
NT 48 96 144 185 ML 1/4
NT 48 96 144 187 ML 1/4
NT 48 96 144 191 ML 1/4
NT 48 96 144 193 ML 1/4
NT 48 96 144 197 ML 1/4
NT 48 96 144 199 ML 1/4
NT 48 96 144 203 ML 1/4
NT 48 96 144 205 ML 1/4
NT 48 96 144 209 ML 1/4
NT 48 96 144 211 ML 1/4
NT 48 96 144 215 ML 1/4
NT 48 96 144 217 ML 1/4
NT 48 96 144 221 ML 1/4
NT 48 96 144 223 ML 1/4
NT 48 96 144 227 ML 1/4
NT 48 96 144 229 ML 1/4
NT 48 96 144 233 ML 1/4
NT 48 96 144 235 ML 1/4
NT 48 96 144 239 ML 1/4
NT 48 96 144 241 ML 1/4
NT 48 96 144 245 ML 1/4
NT 48 96 144 247 ML 1/4
NT 48 96 144 251 ML 1/4
NT 48 96 144 253 ML 1/4
NT 48 96 144 257 ML 1/4
NT 48 96 144 259 ML 1/4
NT 48 97 145 193 ML 60/241
NT 48 97 145 242 ML 48/193
NT 48 101 149 197 ML 61/245
NT 48 101 149 250 ML 49/197
NT 48 103 151 199 ML 87/350
NT 48 103 151 254 ML 101/405
NT 48 107 155 203 ML 89/358
NT 48 109 157 205 ML 63/253
NT 48 113 161 209 ML 64/257
NT 48 115 163 211 ML 93/374
NT 48 119 167 215 ML 95/382
NT 48 121 169 217 ML 66/265
NT 48 125 173 221 ML 67/269
NT 48 127 175 223 ML 99/398
NT 48 131 179 227 ML 101/406
NT 48 133 181 229 ML 69/277
NT 48 137 185 233 ML 70/281
NT 48 139 187 235 ML 105/422
NT 48 143 191 239 ML 107/430
NT 48 145 193 241 ML 72/289
NT 48 149 197 245 ML 73/293
NT 48 151 199 247 ML 111/446
NT 48 155 203 251 ML 113/454
NT 48 157 205 253 ML 75/301
NT 48 161 209 257 ML 76/305
NT 48 163 211 259 ML 117/470
NT 49 50 98 147 ML 1/4
NT 49 50 99 148 ML 49/197
NT 49 50 99 149 ML 1/4
NT 49 50 100 150 ML 1/4
NT 49 51 98 147 ML 1/4
NT 49 51 100 149 ML 62/249
NT 49 51 100 151 ML 37/149
NT 49 51 102 153 ML 1/4
NT 49 52 98 147 ML 1/4
NT 49 52 101 150 ML 38/153
NT 49 52 101 153 ML 51/205
NT 49 52 104 156 ML 1/4
NT 49 53 98 147 ML 1/4
NT 49 53 102 151 ML 1/4
NT 49 53 102 155 ML 1/4
NT 49 53 106 159 ML 1/4
NT 49 54 98 147 ML 1/4
NT 49 54 103 152 ML 50/201
NT 49 54 103 157 ML 1/4
NT 49 54 108 162 ML 1/4
NT 49 55 98 147 ML 1/4
NT 49 55 104 153 ML 64/257
NT 49 55 104 159 ML 38/153
NT 49 55 110 165 ML 1/4
NT 49 57 98 147 ML 1/4
NT 49 57 106 155 ML 1/4
NT 49 57 106 163 ML 1/4
NT 49 57 114 171 ML 1/4
NT 49 58 98 147 ML 1/4
NT 49 58 107 156 ML 51/205
NT 49 58 107 165 ML 1/4
NT 49 58 116 174 ML 1/4
NT 49 59 98 147 ML 1/4
NT 49 59 108 157 ML 66/265
NT 49 59 108 167 ML 39/157
NT 49 59 118 177 ML 1/4
NT 49 60 98 147 ML 1/4
NT 49 60 109 158 ML 42/169
NT 49 60 109 169 ML 57/229
NT 49 60 120 180 ML 1/4
NT 49 61 98 147 ML 1/4
NT 49 61 110 159 ML 1/4
NT 49 61 110 171 ML 1/4
NT 49 61 122 183 ML 1/4
NT 49 62 98 147 ML 1/4
NT 49 62 111 160 ML 52/209
NT 49 62 111 173 ML 1/4
NT 49 62 124 186 ML 1/4
NT 49 64 98 147 ML 1/4
NT 49 64 113 162 ML 44/177
NT 49 64 113 177 ML 60/241
NT 49 64 128 192 ML 1/4
NT 49 65 98 147 ML 1/4
NT 49 65 114 163 ML 1/4
NT 49 65 114 179 ML 1/4
NT 49 65 130 195 ML 1/4
NT 49 66 98 147 ML 1/4
NT 49 66 115 164 ML 53/213
NT 49 66 115 181 ML 1/4
NT 49 66 132 198 ML 1/4
NT 49 67 98 147 ML 1/4
NT 49 67 116 165 ML 70/281
NT 49 67 116 183 ML 41/165
NT 49 67 134 201 ML 1/4
NT 49 68 98 147 ML 1/4
NT 49 68 117 166 ML 46/185
NT 49 68 117 185 ML 63/253
NT 49 68 136 204 ML 1/4
NT 49 69 98 147 ML 1/4
NT 49 69 118 167 ML 1/4
NT 49 69 118 187 ML 1/4
NT 49 69 138 207 ML 1/4
NT 49 71 98 147 ML 1/4
NT 49 71 120 169 ML 72/289
NT 49 71 120 191 ML 42/169
NT 49 71 142 213 ML 1/4
NT 49 72 98 147 ML 1/4
NT 49 72 121 170 ML 48/193
NT 49 72 121 193 ML 66/265
NT 49 72 144 216 ML 1/4
NT 49 73 98 147 ML 1/4
NT 49 73 122 171 ML 1/4
NT 49 73 122 195 ML 1/4
NT 49 73 146 219 ML 1/4
NT 49 74 98 147 ML 1/4
NT 49 74 123 172 ML 55/221
NT 49 74 123 197 ML 1/4
NT 49 74 148 222 ML 1/4
NT 49 75 98 147 ML 1/4
NT 49 75 124 173 ML 74/297
NT 49 75 124 199 ML 43/173
NT 49 75 150 225 ML 1/4
NT 49 76 98 147 ML 1/4
NT 49 76 125 174 ML 50/201
NT 49 76 125 201 ML 69/277
NT 49 76 152 228 ML 1/4
NT 49 78 98 147 ML 1/4
NT 49 78 127 176 ML 56/225
NT 49 78 127 205 ML 1/4
NT 49 78 156 234 ML 1/4
NT 49 79 98 147 ML 1/4
NT 49 79 128 177 ML 76/305
NT 49 79 128 207 ML 44/177
NT 49 79 158 237 ML 1/4
NT 49 80 98 147 ML 1/4
NT 49 80 129 178 ML 52/209
NT 49 80 129 209 ML 72/289
NT 49 80 160 240 ML 1/4
NT 49 81 98 147 ML 1/4
NT 49 81 130 179 ML 1/4
NT 49 81 130 211 ML 1/4
NT 49 81 162 243 ML 1/4
NT 49 82 98 147 ML 1/4
NT 49 82 131 180 ML 57/229
NT 49 82 131 213 ML 1/4
NT 49 82 164 246 ML 1/4
NT 49 83 98 147 ML 1/4
NT 49 83 132 181 ML 78/313
NT 49 83 132 215 ML 45/181
NT 49 83 166 249 ML 1/4
NT 49 85 98 147 ML 1/4
NT 49 85 134 183 ML 1/4
NT 49 85 134 219 ML 1/4
NT 49 85 170 255 ML 1/4
NT 49 86 98 147 ML 1/4
NT 49 86 135 184 ML 58/233
NT 49 86 135 221 ML 1/4
NT 49 86 172 258 ML 1/4
NT 49 87 98 147 ML 1/4
NT 49 87 136 185 ML 80/321
NT 49 87 136 223 ML 46/185
NT 49 88 98 147 ML 1/4
NT 49 88 137 186 ML 56/225
NT 49 88 137 225 ML 78/313
NT 49 89 98 147 ML 1/4
NT 49 89 138 187 ML 1/4
NT 49 89 138 227 ML 1/4
NT 49 90 98 147 ML 1/4
NT 49 90 139 188 ML 59/237
NT 49 90 139 229 ML 1/4
NT 49 92 98 147 ML 1/4
NT 49 92 141 190 ML 58/233
NT 49 92 141 233 ML 81/325
NT 49 93 98 147 ML 1/4
NT 49 93 142 191 ML 1/4
NT 49 93 142 235 ML 1/4
NT 49 94 98 147 ML 1/4
NT 49 94 143 192 ML 60/241
NT 49 94 143 237 ML 1/4
NT 49 95 98 147 ML 1/4
NT 49 95 144 193 ML 84/337
NT 49 95 144 239 ML 48/193
NT 49 96 98 147 ML 1/4
NT 49 96 145 194 ML 60/241
NT 49 96 145 241 ML 84/337
NT 49 97 98 147 ML 1/4
NT 49 97 146 195 ML 1/4
NT 49 97 146 243 ML 1/4
NT 49 98 99 147 ML 1/4
NT 49 98 100 147 ML 1/4
NT 49 98 101 147 ML 1/4
NT 49 98 102 147 ML 1/4
NT 49 98 103 147 ML 1/4
NT 49 98 104 147 ML 1/4
NT 49 98 106 147 ML 1/4
NT 49 98 107 147 ML 1/4
NT 49 98 108 147 ML 1/4
NT 49 98 109 147 ML 1/4
NT 49 98 110 147 ML 1/4
NT 49 98 111 147 ML 1/4
NT 49 98 113 147 ML 1/4
NT 49 98 114 147 ML 1/4
NT 49 98 115 147 ML 1/4
NT 49 98 116 147 ML 1/4
NT 49 98 117 147 ML 1/4
NT 49 98 118 147 ML 1/4
NT 49 98 120 147 ML 1/4
NT 49 98 121 147 ML 1/4
NT 49 98 122 147 ML 1/4
NT 49 98 123 147 ML 1/4
NT 49 98 124 147 ML 1/4
NT 49 98 125 147 ML 1/4
NT 49 98 127 147 ML 1/4
NT 49 98 128 147 ML 1/4
NT 49 98 129 147 ML 1/4
NT 49 98 130 147 ML 1/4
NT 49 98 131 147 ML 1/4
NT 49 98 132 147 ML 1/4
NT 49 98 134 147 ML 1/4
NT 49 98 135 147 ML 1/4
NT 49 98 136 147 ML 1/4
NT 49 98 137 147 ML 1/4
NT 49 98 138 147 ML 1/4
NT 49 98 139 147 ML 1/4
NT 49 98 141 147 ML 1/4
NT 49 98 142 147 ML 1/4
NT 49 98 143 147 ML 1/4
NT 49 98 144 147 ML 1/4
NT 49 98 145 147 ML 1/4
NT 49 98 146 147 ML 1/4
NT 49 98 147 148 ML 1/4
NT 49 98 147 149 ML 1/4
NT 49 98 147 150 ML 1/4
NT 49 98 147 151 ML 1/4
NT 49 98 147 152 ML 1/4
NT 49 98 147 153 ML 1/4
NT 49 98 147 155 ML 1/4
NT 49 98 147 156 ML 1/4
NT 49 98 147 157 ML 1/4
NT 49 98 147 158 ML 1/4
NT 49 98 147 159 ML 1/4
NT 49 98 147 160 ML 1/4
NT 49 98 147 162 ML 1/4
NT 49 98 147 163 ML 1/4
NT 49 98 147 164 ML 1/4
NT 49 98 147 165 ML 1/4
NT 49 98 147 166 ML 1/4
NT 49 98 147 167 ML 1/4
NT 49 98 147 169 ML 1/4
NT 49 98 147 170 ML 1/4
NT 49 98 147 171 ML 1/4
NT 49 98 147 172 ML 1/4
NT 49 98 147 173 ML 1/4
NT 49 98 147 174 ML 1/4
NT 49 98 147 176 ML 1/4
NT 49 98 147 177 ML 1/4
NT 49 98 147 178 ML 1/4
NT 49 98 147 179 ML 1/4
NT 49 98 147 180 ML 1/4
NT 49 98 147 181 ML 1/4
NT 49 98 147 183 ML 1/4
NT 49 98 147 184 ML 1/4
NT 49 98 147 185 ML 1/4
NT 49 98 147 186 ML 1/4
NT 49 98 147 187 ML 1/4
NT 49 98 147 188 ML 1/4
NT 49 98 147 190 ML 1/4
NT 49 98 147 191 ML 1/4
NT 49 98 147 192 ML 1/4
NT 49 98 147 193 ML 1/4
NT 49 98 147 194 ML 1/4
NT 49 98 147 195 ML 1/4
NT 49 98 147 197 ML 1/4
NT 49 98 147 198 ML 1/4
NT 49 98 147 199 ML 1/4
NT 49 98 147 200 ML 1/4
NT 49 98 147 201 ML 1/4
NT 49 98 147 202 ML 1/4
NT 49 98 147 204 ML 1/4
NT 49 98 147 205 ML 1/4
NT 49 98 147 206 ML 1/4
NT 49 98 147 207 ML 1/4
NT 49 98 147 208 ML 1/4
NT 49 98 147 209 ML 1/4
NT 49 98 147 211 ML 1/4
NT 49 98 147 212 ML 1/4
NT 49 98 147 213 ML 1/4
NT 49 98 147 214 ML 1/4
NT 49 98 147 215 ML 1/4
NT 49 98 147 216 ML 1/4
NT 49 98 147 218 ML 1/4
NT 49 98 147 219 ML 1/4
NT 49 98 147 220 ML 1/4
NT 49 98 147 221 ML 1/4
NT 49 98 147 222 ML 1/4
NT 49 98 147 223 ML 1/4
NT 49 98 147 225 ML 1/4
NT 49 98 147 226 ML 1/4
NT 49 98 147 227 ML 1/4
NT 49 98 147 228 ML 1/4
NT 49 98 147 229 ML 1/4
NT 49 98 147 230 ML 1/4
NT 49 98 147 232 ML 1/4
NT 49 98 147 233 ML 1/4
NT 49 98 147 234 ML 1/4
NT 49 98 147 235 ML 1/4
NT 49 98 147 236 ML 1/4
NT 49 98 147 237 ML 1/4
NT 49 98 147 239 ML 1/4
NT 49 98 147 240 ML 1/4
NT 49 98 147 241 ML 1/4
NT 49 98 147 242 ML 1/4
NT 49 98 147 243 ML 1/4
NT 49 98 147 244 ML 1/4
NT 49 98 147 246 ML 1/4
NT 49 98 147 247 ML 1/4
NT 49 98 147 248 ML 1/4
NT 49 98 147 249 ML 1/4
NT 49 98 147 250 ML 1/4
NT 49 98 147 251 ML 1/4
NT 49 98 147 253 ML 1/4
NT 49 98 147 254 ML 1/4
NT 49 98 147 255 ML 1/4
NT 49 98 147 256 ML 1/4
NT 49 98 147 257 ML 1/4
NT 49 98 147 258 ML 1/4
NT 49 98 147 260 ML 1/4
NT 49 99 148 197 ML 86/345
NT 49 99 148 247 ML 49/197
NT 49 100 149 198 ML 62/249
NT 49 100 149 249 ML 87/349
NT 49 101 150 199 ML 1/4
NT 49 101 150 251 ML 1/4
NT 49 102 151 200 ML 63/253
NT 49 102 151 253 ML 1/4
NT 49 103 152 201 ML 88/353
NT 49 103 152 255 ML 50/201
NT 49 104 153 202 ML 64/257
NT 49 104 153 257 ML 90/361
NT 49 106 155 204 ML 65/261
NT 49 107 156 205 ML 90/361
NT 49 108 157 206 ML 66/265
NT 49 109 158 207 ML 1/4
NT 49 110 159 208 ML 67/269
NT 49 111 160 209 ML 92/369
NT 49 113 162 211 ML 1/4
NT 49 114 163 212 ML 69/277
NT 49 115 164 213 ML 94/377
NT 49 116 165 214 ML 70/281
NT 49 117 166 215 ML 1/4
NT 49 118 167 216 ML 71/285
NT 49 120 169 218 ML 72/289
NT 49 121 170 219 ML 1/4
NT 49 122 171 220 ML 73/293
NT 49 123 172 221 ML 98/393
NT 49 124 173 222 ML 74/297
NT 49 125 174 223 ML 1/4
NT 49 127 176 225 ML 100/401
NT 49 128 177 226 ML 76/305
NT 49 129 178 227 ML 1/4
NT 49 130 179 228 ML 77/309
NT 49 131 180 229 ML 102/409
NT 49 132 181 230 ML 78/313
NT 49 134 183 232 ML 79/317
NT 49 135 184 233 ML 104/417
NT 49 136 185 234 ML 80/321
NT 49 137 186 235 ML 1/4
NT 49 138 187 236 ML 81/325
NT 49 139 188 237 ML 106/425
NT 49 141 190 239 ML 1/4
NT 49 142 191 240 ML 83/333
NT 49 143 192 241 ML 108/433
NT 49 144 193 242 ML 84/337
NT 49 145 194 243 ML 1/4
NT 49 146 195 244 ML 85/341
NT 49 148 197 246 ML 86/345
NT 49 149 198 247 ML 1/4
NT 49 150 199 248 ML 87/349
NT 49 151 200 249 ML 112/449
NT 49 152 201 250 ML 88/353
NT 49 153 202 251 ML 1/4
NT 49 155 204 253 ML 114/457
NT 49 156 205 254 ML 90/361
NT 49 157 206 255 ML 1/4
NT 49 158 207 256 ML 91/365
NT 49 159 208 257 ML 116/465
NT 49 160 209 258 ML 92/369
NT 49 162 211 260 ML 93/373
NT 50 51 100 150 ML 1/4
NT 50 51 101 151 ML 1/4
NT 50 51 101 152 ML 63/253
NT 50 51 102 153 ML 1/4
NT 50 53 100 150 ML 1/4
NT 50 53 103 153 ML 1/4
NT 50 53 103 156 ML 52/209
NT 50 53 106 159 ML 1/4
NT 50 57 100 150 ML 1/4
NT 50 57 107 157 ML 1/4
NT 50 57 107 164 ML 55/221
NT 50 57 114 171 ML 1/4
NT 50 59 100 150 ML 1/4
NT 50 59 109 159 ML 1/4
NT 50 59 109 168 ML 69/277
NT 50 59 118 177 ML 1/4
NT 50 61 100 150 ML 1/4
NT 50 61 111 161 ML 1/4
NT 50 61 111 172 ML 58/233
NT 50 61 122 183 ML 1/4
NT 50 63 100 150 ML 1/4
NT 50 63 113 163 ML 1/4
NT 50 63 113 176 ML 72/289
NT 50 63 126 189 ML 1/4
NT 50 67 100 150 ML 1/4
NT 50 67 117 167 ML 1/4
NT 50 67 117 184 ML 75/301
NT 50 67 134 201 ML 1/4
NT 50 69 100 150 ML 1/4
NT 50 69 119 169 ML 1/4
NT 50 69 119 188 ML 64/257
NT 50 69 138 207 ML 1/4
NT 50 71 100 150 ML 1/4
NT 50 71 121 171 ML 1/4
NT 50 71 121 192 ML 78/313
NT 50 71 142 213 ML 1/4
NT 50 73 100 150 ML 1/4
NT 50 73 123 173 ML 1/4
NT 50 73 123 196 ML 67/269
NT 50 73 146 219 ML 1/4
NT 50 77 100 150 ML 1/4
NT 50 77 127 177 ML 1/4
NT 50 77 127 204 ML 70/281
NT 50 77 154 231 ML 1/4
NT 50 79 100 150 ML 1/4
NT 50 79 129 179 ML 1/4
NT 50 79 129 208 ML 84/337
NT 50 79 158 237 ML 1/4
NT 50 81 100 150 ML 1/4
NT 50 81 131 181 ML 1/4
NT 50 81 131 212 ML 73/293
NT 50 81 162 243 ML 1/4
NT 50 83 100 150 ML 1/4
NT 50 83 133 183 ML 1/4
NT 50 83 133 216 ML 87/349
NT 50 83 166 249 ML 1/4
NT 50 87 100 150 ML 1/4
NT 50 87 137 187 ML 1/4
NT 50 87 137 224 ML 90/361
NT 50 89 100 150 ML 1/4
NT 50 89 139 189 ML 1/4
NT 50 89 139 228 ML 79/317
NT 50 91 100 150 ML 1/4
NT 50 91 141 191 ML 1/4
NT 50 91 141 232 ML 93/373
NT 50 93 100 150 ML 1/4
NT 50 93 143 193 ML 1/4
NT 50 93 143 236 ML 82/329
NT 50 97 100 150 ML 1/4
NT 50 97 147 197 ML 1/4
NT 50 97 147 244 ML 85/341
NT 50 99 100 150 ML 1/4
NT 50 99 149 199 ML 1/4
NT 50 99 149 248 ML 99/397
NT 50 100 101 150 ML 1/4
NT 50 100 103 150 ML 1/4
NT 50 100 107 150 ML 1/4
NT 50 100 109 150 ML 1/4
NT 50 100 111 150 ML 1/4
NT 50 100 113 150 ML 1/4
NT 50 100 117 150 ML 1/4
NT 50 100 119 150 ML 1/4
NT 50 100 121 150 ML 1/4
NT 50 100 123 150 ML 1/4
NT 50 100 127 150 ML 1/4
NT 50 100 129 150 ML 1/4
NT 50 100 131 150 ML 1/4
NT 50 100 133 150 ML 1/4
NT 50 100 137 150 ML 1/4
NT 50 100 139 150 ML 1/4
NT 50 100 141 150 ML 1/4
NT 50 100 143 150 ML 1/4
NT 50 100 147 150 ML 1/4
NT 50 100 149 150 ML 1/4
NT 50 100 150 151 ML 1/4
NT 50 100 150 153 ML 1/4
NT 50 100 150 157 ML 1/4
NT 50 100 150 159 ML 1/4
NT 50 100 150 161 ML 1/4
NT 50 100 150 163 ML 1/4
NT 50 100 150 167 ML 1/4
NT 50 100 150 169 ML 1/4
NT 50 100 150 171 ML 1/4
NT 50 100 150 173 ML 1/4
NT 50 100 150 177 ML 1/4
NT 50 100 150 179 ML 1/4
NT 50 100 150 181 ML 1/4
NT 50 100 150 183 ML 1/4
NT 50 100 150 187 ML 1/4
NT 50 100 150 189 ML 1/4
NT 50 100 150 191 ML 1/4
NT 50 100 150 193 ML 1/4
NT 50 100 150 197 ML 1/4
NT 50 100 150 199 ML 1/4
NT 50 100 150 201 ML 1/4
NT 50 100 150 203 ML 1/4
NT 50 100 150 207 ML 1/4
NT 50 100 150 209 ML 1/4
NT 50 100 150 211 ML 1/4
NT 50 100 150 213 ML 1/4
NT 50 100 150 217 ML 1/4
NT 50 100 150 219 ML 1/4
NT 50 100 150 221 ML 1/4
NT 50 100 150 223 ML 1/4
NT 50 100 150 227 ML 1/4
NT 50 100 150 229 ML 1/4
NT 50 100 150 231 ML 1/4
NT 50 100 150 233 ML 1/4
NT 50 100 150 237 ML 1/4
NT 50 100 150 239 ML 1/4
NT 50 100 150 241 ML 1/4
NT 50 100 150 243 ML 1/4
NT 50 100 150 247 ML 1/4
NT 50 100 150 249 ML 1/4
NT 50 100 150 251 ML 1/4
NT 50 100 150 253 ML 1/4
NT 50 100 150 257 ML 1/4
NT 50 100 150 259 ML 1/4
NT 50 101 151 201 ML 1/4
NT 50 101 151 252 ML 88/353
NT 50 103 153 203 ML 1/4
NT 50 103 153 256 ML 102/409
NT 50 107 157 207 ML 1/4
NT 50 109 159 209 ML 1/4
NT 50 111 161 211 ML 1/4
NT 50 113 163 213 ML 1/4
NT 50 117 167 217 ML 1/4
NT 50 119 169 219 ML 1/4
NT 50 121 171 221 ML 1/4
NT 50 123 173 223 ML 1/4
NT 50 127 177 227 ML 1/4
NT 50 129 179 229 ML 1/4
NT 50 131 181 231 ML 1/4
NT 50 133 183 233 ML 1/4
NT 50 137 187 237 ML 1/4
NT 50 139 189 239 ML 1/4
NT 50 141 191 241 ML 1/4
NT 50 143 193 243 ML 1/4
NT 50 147 197 247 ML 1/4
NT 50 149 199 249 ML 1/4
NT 50 151 201 251 ML 1/4
NT 50 153 203 253 ML 1/4
NT 50 157 207 257 ML 1/4
NT 50 159 209 259 ML 1/4
NT 51 52 102 153 ML 1/4
NT 51 52 103 154 ML 64/257
NT 51 52 103 155 ML 32/129
NT 51 52 104 156 ML 1/4
NT 51 53 102 153 ML 1/4
NT 51 53 104 155 ML 39/157
NT 51 53 104 157 ML 65/261
NT 51 53 106 159 ML 1/4
NT 51 55 102 153 ML 1/4
NT 51 55 106 157 ML 1/4
NT 51 55 106 161 ML 1/4
NT 51 55 110 165 ML 1/4
NT 51 56 102 153 ML 1/4
NT 51 56 107 158 ML 66/265
NT 51 56 107 163 ML 67/270
NT 51 56 112 168 ML 1/4
NT 51 58 102 153 ML 1/4
NT 51 58 109 160 ML 67/269
NT 51 58 109 167 ML 1/4
NT 51 58 116 174 ML 1/4
NT 51 59 102 153 ML 1/4
NT 51 59 110 161 ML 1/4
NT 51 59 110 169 ML 1/4
NT 51 59 118 177 ML 1/4
NT 51 61 102 153 ML 1/4
NT 51 61 112 163 ML 43/173
NT 51 61 112 173 ML 71/285
NT 51 61 122 183 ML 1/4
NT 51 62 102 153 ML 1/4
NT 51 62 113 164 ML 69/277
NT 51 62 113 175 ML 1/4
NT 51 62 124 186 ML 1/4
NT 51 64 102 153 ML 1/4
NT 51 64 115 166 ML 70/281
NT 51 64 115 179 ML 73/294
NT 51 64 128 192 ML 1/4
NT 51 65 102 153 ML 1/4
NT 51 65 116 167 ML 45/181
NT 51 65 116 181 ML 74/297
NT 51 65 130 195 ML 1/4
NT 51 67 102 153 ML 1/4
NT 51 67 118 169 ML 1/4
NT 51 67 118 185 ML 1/4
NT 51 67 134 201 ML 1/4
NT 51 70 102 153 ML 1/4
NT 51 70 121 172 ML 73/293
NT 51 70 121 191 ML 1/4
NT 51 70 140 210 ML 1/4
NT 51 71 102 153 ML 1/4
NT 51 71 122 173 ML 1/4
NT 51 71 122 193 ML 1/4
NT 51 71 142 213 ML 1/4
NT 51 73 102 153 ML 1/4
NT 51 73 124 175 ML 49/197
NT 51 73 124 197 ML 80/321
NT 51 73 146 219 ML 1/4
NT 51 74 102 153 ML 1/4
NT 51 74 125 176 ML 75/301
NT 51 74 125 199 ML 1/4
NT 51 74 148 222 ML 1/4
NT 51 76 102 153 ML 1/4
NT 51 76 127 178 ML 76/305
NT 51 76 127 203 ML 41/165
NT 51 76 152 228 ML 1/4
NT 51 77 102 153 ML 1/4
NT 51 77 128 179 ML 51/205
NT 51 77 128 205 ML 83/333
NT 51 77 154 231 ML 1/4
NT 51 79 102 153 ML 1/4
NT 51 79 130 181 ML 1/4
NT 51 79 130 209 ML 1/4
NT 51 79 158 237 ML 1/4
NT 51 80 102 153 ML 1/4
NT 51 80 131 182 ML 78/313
NT 51 80 131 211 ML 85/342
NT 51 80 160 240 ML 1/4
NT 51 82 102 153 ML 1/4
NT 51 82 133 184 ML 79/317
NT 51 82 133 215 ML 1/4
NT 51 82 164 246 ML 1/4
NT 51 83 102 153 ML 1/4
NT 51 83 134 185 ML 1/4
NT 51 83 134 217 ML 1/4
NT 51 83 166 249 ML 1/4
NT 51 86 102 153 ML 1/4
NT 51 86 137 188 ML 81/325
NT 51 86 137 223 ML 1/4
NT 51 86 172 258 ML 1/4
NT 51 88 102 153 ML 1/4
NT 51 88 139 190 ML 82/329
NT 51 88 139 227 ML 91/366
NT 51 89 102 153 ML 1/4
NT 51 89 140 191 ML 57/229
NT 51 89 140 229 ML 92/369
NT 51 91 102 153 ML 1/4
NT 51 91 142 193 ML 1/4
NT 51 91 142 233 ML 1/4
NT 51 92 102 153 ML 1/4
NT 51 92 143 194 ML 84/337
NT 51 92 143 235 ML 47/189
NT 51 94 102 153 ML 1/4
NT 51 94 145 196 ML 85/341
NT 51 94 145 239 ML 1/4
NT 51 95 102 153 ML 1/4
NT 51 95 146 197 ML 1/4
NT 51 95 146 241 ML 1/4
NT 51 97 102 153 ML 1/4
NT 51 97 148 199 ML 61/245
NT 51 97 148 245 ML 98/393
NT 51 98 102 153 ML 1/4
NT 51 98 149 200 ML 87/349
NT 51 98 149 247 ML 1/4
NT 51 100 102 153 ML 1/4
NT 51 100 151 202 ML 88/353
NT 51 100 151 251 ML 50/201
NT 51 101 102 153 ML 1/4
NT 51 101 152 203 ML 63/253
NT 51 101 152 253 ML 101/405
NT 51 102 103 153 ML 1/4
NT 51 102 104 153 ML 1/4
NT 51 102 106 153 ML 1/4
NT 51 102 107 153 ML 1/4
NT 51 102 109 153 ML 1/4
NT 51 102 110 153 ML 1/4
NT 51 102 112 153 ML 1/4
NT 51 102 113 153 ML 1/4
NT 51 102 115 153 ML 1/4
NT 51 102 116 153 ML 1/4
NT 51 102 118 153 ML 1/4
NT 51 102 121 153 ML 1/4
NT 51 102 122 153 ML 1/4
NT 51 102 124 153 ML 1/4
NT 51 102 125 153 ML 1/4
NT 51 102 127 153 ML 1/4
NT 51 102 128 153 ML 1/4
NT 51 102 130 153 ML 1/4
NT 51 102 131 153 ML 1/4
NT 51 102 133 153 ML 1/4
NT 51 102 134 153 ML 1/4
NT 51 102 137 153 ML 1/4
NT 51 102 139 153 ML 1/4
NT 51 102 140 153 ML 1/4
NT 51 102 142 153 ML 1/4
NT 51 102 143 153 ML 1/4
NT 51 102 145 153 ML 1/4
NT 51 102 146 153 ML 1/4
NT 51 102 148 153 ML 1/4
NT 51 102 149 153 ML 1/4
NT 51 102 151 153 ML 1/4
NT 51 102 152 153 ML 1/4
NT 51 102 153 154 ML 1/4
NT 51 102 153 155 ML 1/4
NT 51 102 153 157 ML 1/4
NT 51 102 153 158 ML 1/4
NT 51 102 153 160 ML 1/4
NT 51 102 153 161 ML 1/4
NT 51 102 153 163 ML 1/4
NT 51 102 153 164 ML 1/4
NT 51 102 153 166 ML 1/4
NT 51 102 153 167 ML 1/4
NT 51 102 153 169 ML 1/4
NT 51 102 153 172 ML 1/4
NT 51 102 153 173 ML 1/4
NT 51 102 153 175 ML 1/4
NT 51 102 153 176 ML 1/4
NT 51 102 153 178 ML 1/4
NT 51 102 153 179 ML 1/4
NT 51 102 153 181 ML 1/4
NT 51 102 153 182 ML 1/4
NT 51 102 153 184 ML 1/4
NT 51 102 153 185 ML 1/4
NT 51 102 153 188 ML 1/4
NT 51 102 153 190 ML 1/4
NT 51 102 153 191 ML 1/4
NT 51 102 153 193 ML 1/4
NT 51 102 153 194 ML 1/4
NT 51 102 153 196 ML 1/4
NT 51 102 153 197 ML 1/4
NT 51 102 153 199 ML 1/4
NT 51 102 153 200 ML 1/4
NT 51 102 153 202 ML 1/4
NT 51 102 153 203 ML 1/4
NT 51 102 153 205 ML 1/4
NT 51 102 153 206 ML 1/4
NT 51 102 153 208 ML 1/4
NT 51 102 153 209 ML 1/4
NT 51 102 153 211 ML 1/4
NT 51 102 153 212 ML 1/4
NT 51 102 153 214 ML 1/4
NT 51 102 153 215 ML 1/4
NT 51 102 153 217 ML 1/4
NT 51 102 153 218 ML 1/4
NT 51 102 153 220 ML 1/4
NT 51 102 153 223 ML 1/4
NT 51 102 153 224 ML 1/4
NT 51 102 153 226 ML 1/4
NT 51 102 153 227 ML 1/4
NT 51 102 153 229 ML 1/4
NT 51 102 153 230 ML 1/4
NT 51 102 153 232 ML 1/4
NT 51 102 153 233 ML 1/4
NT 51 102 153 235 ML 1/4
NT 51 102 153 236 ML 1/4
NT 51 102 153 239 ML 1/4
NT 51 102 153 241 ML 1/4
NT 51 102 153 242 ML 1/4
NT 51 102 153 244 ML 1/4
NT 51 102 153 245 ML 1/4
NT 51 102 153 247 ML 1/4
NT 51 102 153 248 ML 1/4
NT 51 102 153 250 ML 1/4
NT 51 102 153 251 ML 1/4
NT 51 102 153 253 ML 1/4
NT 51 102 153 254 ML 1/4
NT 51 102 153 256 ML 1/4
NT 51 102 153 257 ML 1/4
NT 51 102 153 259 ML 1/4
NT 51 102 153 260 ML 1/4
NT 51 103 154 205 ML 1/4
NT 51 103 154 257 ML 1/4
NT 51 104 155 206 ML 90/361
NT 51 104 155 259 ML 103/414
NT 51 106 157 208 ML 91/365
NT 51 107 158 209 ML 1/4
NT 51 109 160 211 ML 67/269
NT 51 110 161 212 ML 93/373
NT 51 112 163 214 ML 94/377
NT 51 113 164 215 ML 69/277
NT 51 115 166 217 ML 1/4
NT 51 116 167 218 ML 96/385
NT 51 118 169 220 ML 97/389
NT 51 121 172 223 ML 73/293
NT 51 122 173 224 ML 99/397
NT 51 124 175 226 ML 100/401
NT 51 125 176 227 ML 75/301
NT 51 127 178 229 ML 1/4
NT 51 128 179 230 ML 102/409
NT 51 130 181 232 ML 103/413
NT 51 131 182 233 ML 1/4
NT 51 133 184 235 ML 79/317
NT 51 134 185 236 ML 105/421
NT 51 137 188 239 ML 81/325
NT 51 139 190 241 ML 1/4
NT 51 140 191 242 ML 108/433
NT 51 142 193 244 ML 109/437
NT 51 143 194 245 ML 1/4
NT 51 145 196 247 ML 85/341
NT 51 146 197 248 ML 111/445
NT 51 148 199 250 ML 112/449
NT 51 149 200 251 ML 87/349
NT 51 151 202 253 ML 1/4
NT 51 152 203 254 ML 114/457
NT 51 154 205 256 ML 115/461
NT 51 155 206 257 ML 1/4
NT 51 157 208 259 ML 91/365
NT 51 158 209 260 ML 117/469
NT 52 53 104 156 ML 1/4
NT 52 53 105 157 ML 52/209
NT 52 53 105 158 ML 39/157
NT 52 53 106 159 ML 1/4
NT 52 55 104 156 ML 1/4
NT 52 55 107 159 ML 33/133
NT 52 55 107 162 ML 67/269
NT 52 55 110 165 ML 1/4
NT 52 57 104 156 ML 1/4
NT 52 57 109 161 ML 53/213
NT 52 57 109 166 ML 40/161
NT 52 57 114 171 ML 1/4
NT 52 59 104 156 ML 1/4
NT 52 59 111 163 ML 34/137
NT 52 59 111 170 ML 70/281
NT 52 59 118 177 ML 1/4
NT 52 61 104 156 ML 1/4
NT 52 61 113 165 ML 54/217
NT 52 61 113 174 ML 41/165
NT 52 61 122 183 ML 1/4
NT 52 63 104 156 ML 1/4
NT 52 63 115 167 ML 35/141
NT 52 63 115 178 ML 73/293
NT 52 63 126 189 ML 1/4
NT 52 67 104 156 ML 1/4
NT 52 67 119 171 ML 36/145
NT 52 67 119 186 ML 76/305
NT 52 67 134 201 ML 1/4
NT 52 69 104 156 ML 1/4
NT 52 69 121 173 ML 56/225
NT 52 69 121 190 ML 43/173
NT 52 69 138 207 ML 1/4
NT 52 71 104 156 ML 1/4
NT 52 71 123 175 ML 37/149
NT 52 71 123 194 ML 79/317
NT 52 71 142 213 ML 1/4
NT 52 73 104 156 ML 1/4
NT 52 73 125 177 ML 57/229
NT 52 73 125 198 ML 44/177
NT 52 73 146 219 ML 1/4
NT 52 75 104 156 ML 1/4
NT 52 75 127 179 ML 38/153
NT 52 75 127 202 ML 82/329
NT 52 75 150 225 ML 1/4
NT 52 77 104 156 ML 1/4
NT 52 77 129 181 ML 58/233
NT 52 77 129 206 ML 45/181
NT 52 77 154 231 ML 1/4
NT 52 79 104 156 ML 1/4
NT 52 79 131 183 ML 39/157
NT 52 79 131 210 ML 85/341
NT 52 79 158 237 ML 1/4
NT 52 81 104 156 ML 1/4
NT 52 81 133 185 ML 59/237
NT 52 81 133 214 ML 46/185
NT 52 81 162 243 ML 1/4
NT 52 83 104 156 ML 1/4
NT 52 83 135 187 ML 40/161
NT 52 83 135 218 ML 88/353
NT 52 83 166 249 ML 1/4
NT 52 85 104 156 ML 1/4
NT 52 85 137 189 ML 60/241
NT 52 85 137 222 ML 47/189
NT 52 85 170 255 ML 1/4
NT 52 87 104 156 ML 1/4
NT 52 87 139 191 ML 41/165
NT 52 87 139 226 ML 91/365
NT 52 89 104 156 ML 1/4
NT 52 89 141 193 ML 61/245
NT 52 89 141 230 ML 48/193
NT 52 93 104 156 ML 1/4
NT 52 93 145 197 ML 62/249
NT 52 93 145 238 ML 49/197
NT 52 95 104 156 ML 1/4
NT 52 95 147 199 ML 43/173
NT 52 95 147 242 ML 97/389
NT 52 97 104 156 ML 1/4
NT 52 97 149 201 ML 63/253
NT 52 97 149 246 ML 50/201
NT 52 99 104 156 ML 1/4
NT 52 99 151 203 ML 44/177
NT 52 99 151 250 ML 100/401
NT 52 101 104 156 ML 1/4
NT 52 101 153 205 ML 64/257
NT 52 101 153 254 ML 51/205
NT 52 103 104 156 ML 1/4
NT 52 103 155 207 ML 45/181
NT 52 103 155 258 ML 103/413
NT 52 104 105 156 ML 1/4
NT 52 104 107 156 ML 1/4
NT 52 104 109 156 ML 1/4
NT 52 104 111 156 ML 1/4
NT 52 104 113 156 ML 1/4
NT 52 104 115 156 ML 1/4
NT 52 104 119 156 ML 1/4
NT 52 104 121 156 ML 1/4
NT 52 104 123 156 ML 1/4
NT 52 104 125 156 ML 1/4
NT 52 104 127 156 ML 1/4
NT 52 104 129 156 ML 1/4
NT 52 104 131 156 ML 1/4
NT 52 104 133 156 ML 1/4
NT 52 104 135 156 ML 1/4
NT 52 104 137 156 ML 1/4
NT 52 104 139 156 ML 1/4
NT 52 104 141 156 ML 1/4
NT 52 104 145 156 ML 1/4
NT 52 104 147 156 ML 1/4
NT 52 104 149 156 ML 1/4
NT 52 104 151 156 ML 1/4
NT 52 104 153 156 ML 1/4
NT 52 104 155 156 ML 1/4
NT 52 104 156 157 ML 1/4
NT 52 104 156 159 ML 1/4
NT 52 104 156 161 ML 1/4
NT 52 104 156 163 ML 1/4
NT 52 104 156 165 ML 1/4
NT 52 104 156 167 ML 1/4
NT 52 104 156 171 ML 1/4
NT 52 104 156 173 ML 1/4
NT 52 104 156 175 ML 1/4
NT 52 104 156 177 ML 1/4
NT 52 104 156 179 ML 1/4
NT 52 104 156 181 ML 1/4
NT 52 104 156 183 ML 1/4
NT 52 104 156 185 ML 1/4
NT 52 104 156 187 ML 1/4
NT 52 104 156 189 ML 1/4
NT 52 104 156 191 ML 1/4
NT 52 104 156 193 ML 1/4
NT 52 104 156 197 ML 1/4
NT 52 104 156 199 ML 1/4
NT 52 104 156 201 ML 1/4
NT 52 104 156 203 ML 1/4
NT 52 104 156 205 ML 1/4
NT 52 104 156 207 ML 1/4
NT 52 104 156 209 ML 1/4
NT 52 104 156 211 ML 1/4
NT 52 104 156 213 ML 1/4
NT 52 104 156 215 ML 1/4
NT 52 104 156 217 ML 1/4
NT 52 104 156 219 ML 1/4
NT 52 104 156 223 ML 1/4
NT 52 104 156 225 ML 1/4
NT 52 104 156 227 ML 1/4
NT 52 104 156 229 ML 1/4
NT 52 104 156 231 ML 1/4
NT 52 104 156 233 ML 1/4
NT 52 104 156 235 ML 1/4
NT 52 104 156 237 ML 1/4
NT 52 104 156 239 ML 1/4
NT 52 104 156 241 ML 1/4
NT 52 104 156 243 ML 1/4
NT 52 104 156 245 ML 1/4
NT 52 104 156 249 ML 1/4
NT 52 104 156 251 ML 1/4
NT 52 104 156 253 ML 1/4
NT 52 104 156 255 ML 1/4
NT 52 104 156 257 ML 1/4
NT 52 104 156 259 ML 1/4
NT 52 105 157 209 ML 65/261
NT 52 107 159 211 ML 46/185
NT 52 109 161 213 ML 66/265
NT 52 111 163 215 ML 47/189
NT 52 113 165 217 ML 67/269
NT 52 115 167 219 ML 48/193
NT 52 119 171 223 ML 49/197
NT 52 121 173 225 ML 69/277
NT 52 123 175 227 ML 50/201
NT 52 125 177 229 ML 70/281
NT 52 127 179 231 ML 51/205
NT 52 129 181 233 ML 71/285
NT 52 131 183 235 ML 52/209
NT 52 133 185 237 ML 72/289
NT 52 135 187 239 ML 53/213
NT 52 137 189 241 ML 73/293
NT 52 139 191 243 ML 54/217
NT 52 141 193 245 ML 74/297
NT 52 145 197 249 ML 75/301
NT 52 147 199 251 ML 56/225
NT 52 149 201 253 ML 76/305
NT 52 151 203 255 ML 57/229
NT 52 153 205 257 ML 77/309
NT 52 155 207 259 ML 58/233
NT 53 54 106 159 ML 1/4
NT 53 54 107 160 ML 53/213
NT 53 54 107 161 ML 1/4
NT 53 54 108 162 ML 1/4
NT 53 55 106 159 ML 1/4
NT 53 55 108 161 ML 67/269
NT 53 55 108 163 ML 40/161
NT 53 55 110 165 ML 1/4
NT 53 56 106 159 ML 1/4
NT 53 56 109 162 ML 41/165
NT 53 56 109 165 ML 55/221
NT 53 56 112 168 ML 1/4
NT 53 57 106 159 ML 1/4
NT 53 57 110 163 ML 1/4
NT 53 57 110 167 ML 1/4
NT 53 57 114 171 ML 1/4
NT 53 58 106 159 ML 1/4
NT 53 58 111 164 ML 54/217
NT 53 58 111 169 ML 1/4
NT 53 58 116 174 ML 1/4
NT 53 59 106 159 ML 1/4
NT 53 59 112 165 ML 69/277
NT 53 59 112 171 ML 41/165
NT 53 59 118 177 ML 1/4
NT 53 60 106 159 ML 1/4
NT 53 60 113 166 ML 43/173
NT 53 60 113 173 ML 58/233
NT 53 60 120 180 ML 1/4
NT 53 61 106 159 ML 1/4
NT 53 61 114 167 ML 1/4
NT 53 61 114 175 ML 1/4
NT 53 61 122 183 ML 1/4
NT 53 62 106 159 ML 1/4
NT 53 62 115 168 ML 55/221
NT 53 62 115 177 ML 1/4
NT 53 62 124 186 ML 1/4
NT 53 63 106 159 ML 1/4
NT 53 63 116 169 ML 71/285
NT 53 63 116 179 ML 42/169
NT 53 63 126 189 ML 1/4
NT 53 64 106 159 ML 1/4
NT 53 64 117 170 ML 45/181
NT 53 64 117 181 ML 61/245
NT 53 64 128 192 ML 1/4
NT 53 65 106 159 ML 1/4
NT 53 65 118 171 ML 1/4
NT 53 65 118 183 ML 1/4
NT 53 65 130 195 ML 1/4
NT 53 66 106 159 ML 1/4
NT 53 66 119 172 ML 56/225
NT 53 66 119 185 ML 1/4
NT 53 66 132 198 ML 1/4
NT 53 67 106 159 ML 1/4
NT 53 67 120 173 ML 73/293
NT 53 67 120 187 ML 43/173
NT 53 67 134 201 ML 1/4
NT 53 68 106 159 ML 1/4
NT 53 68 121 174 ML 47/189
NT 53 68 121 189 ML 64/257
NT 53 68 136 204 ML 1/4
NT 53 69 106 159 ML 1/4
NT 53 69 122 175 ML 1/4
NT 53 69 122 191 ML 1/4
NT 53 69 138 207 ML 1/4
NT 53 70 106 159 ML 1/4
NT 53 70 123 176 ML 57/229
NT 53 70 123 193 ML 1/4
NT 53 70 140 210 ML 1/4
NT 53 71 106 159 ML 1/4
NT 53 71 124 177 ML 75/301
NT 53 71 124 195 ML 44/177
NT 53 71 142 213 ML 1/4
NT 53 72 106 159 ML 1/4
NT 53 72 125 178 ML 49/197
NT 53 72 125 197 ML 67/269
NT 53 72 144 216 ML 1/4
NT 53 73 106 159 ML 1/4
NT 53 73 126 179 ML 1/4
NT 53 73 126 199 ML 1/4
NT 53 73 146 219 ML 1/4
NT 53 74 106 159 ML 1/4
NT 53 74 127 180 ML 58/233
NT 53 74 127 201 ML 1/4
NT 53 74 148 222 ML 1/4
NT 53 75 106 159 ML 1/4
NT 53 75 128 181 ML 77/309
NT 53 75 128 203 ML 45/181
NT 53 75 150 225 ML 1/4
NT 53 76 106 159 ML 1/4
NT 53 76 129 182 ML 51/205
NT 53 76 129 205 ML 70/281
NT 53 76 152 228 ML 1/4
NT 53 77 106 159 ML 1/4
NT 53 77 130 183 ML 1/4
NT 53 77 130 207 ML 1/4
NT 53 77 154 231 ML 1/4
NT 53 78 106 159 ML 1/4
NT 53 78 131 184 ML 59/237
NT 53 78 131 209 ML 1/4
NT 53 78 156 234 ML 1/4
NT 53 79 106 159 ML 1/4
NT 53 79 132 185 ML 79/317
NT 53 79 132 211 ML 46/185
NT 53 79 158 237 ML 1/4
NT 53 80 106 159 ML 1/4
NT 53 80 133 186 ML 53/213
NT 53 80 133 213 ML 73/293
NT 53 80 160 240 ML 1/4
NT 53 81 106 159 ML 1/4
NT 53 81 134 187 ML 1/4
NT 53 81 134 215 ML 1/4
NT 53 81 162 243 ML 1/4
NT 53 82 106 159 ML 1/4
NT 53 82 135 188 ML 60/241
NT 53 82 135 217 ML 1/4
NT 53 82 164 246 ML 1/4
NT 53 83 106 159 ML 1/4
NT 53 83 136 189 ML 81/325
NT 53 83 136 219 ML 47/189
NT 53 83 166 249 ML 1/4
NT 53 84 106 159 ML 1/4
NT 53 84 137 190 ML 55/221
NT 53 84 137 221 ML 76/305
NT 53 84 168 252 ML 1/4
NT 53 85 106 159 ML 1/4
NT 53 85 138 191 ML 1/4
NT 53 85 138 223 ML 1/4
NT 53 85 170 255 ML 1/4
NT 53 86 106 159 ML 1/4
NT 53 86 139 192 ML 61/245
NT 53 86 139 225 ML 1/4
NT 53 86 172 258 ML 1/4
NT 53 87 106 159 ML 1/4
NT 53 87 140 193 ML 83/333
NT 53 87 140 227 ML 48/193
NT 53 88 106 159 ML 1/4
NT 53 88 141 194 ML 57/229
NT 53 88 141 229 ML 79/317
NT 53 89 106 159 ML 1/4
NT 53 89 142 195 ML 1/4
NT 53 89 142 231 ML 1/4
NT 53 90 106 159 ML 1/4
NT 53 90 143 196 ML 62/249
NT 53 90 143 233 ML 1/4
NT 53 91 106 159 ML 1/4
NT 53 91 144 197 ML 85/341
NT 53 91 144 235 ML 49/197
NT 53 92 106 159 ML 1/4
NT 53 92 145 198 ML 59/237
NT 53 92 145 237 ML 82/329
NT 53 93 106 159 ML 1/4
NT 53 93 146 199 ML 1/4
NT 53 93 146 239 ML 1/4
NT 53 94 106 159 ML 1/4
NT 53 94 147 200 ML 63/253
NT 53 94 147 241 ML 1/4
NT 53 95 106 159 ML 1/4
NT 53 95 148 201 ML 87/349
NT 53 95 148 243 ML 50/201
NT 53 96 106 159 ML 1/4
NT 53 96 149 202 ML 61/245
NT 53 96 149 245 ML 85/341
NT 53 97 106 159 ML 1/4
NT 53 97 150 203 ML 1/4
NT 53 97 150 247 ML 1/4
NT 53 98 106 159 ML 1/4
NT 53 98 151 204 ML 64/257
NT 53 98 151 249 ML 1/4
NT 53 99 106 159 ML 1/4
NT 53 99 152 205 ML 89/357
NT 53 99 152 251 ML 51/205
NT 53 100 106 159 ML 1/4
NT 53 100 153 206 ML 63/253
NT 53 100 153 253 ML 88/353
NT 53 101 106 159 ML 1/4
NT 53 101 154 207 ML 1/4
NT 53 101 154 255 ML 1/4
NT 53 102 106 159 ML 1/4
NT 53 102 155 208 ML 65/261
NT 53 102 155 257 ML 1/4
NT 53 103 106 159 ML 1/4
NT 53 103 156 209 ML 91/365
NT 53 103 156 259 ML 52/209
NT 53 104 106 159 ML 1/4
NT 53 104 157 210 ML 65/261
NT 53 105 106 159 ML 1/4
NT 53 105 158 211 ML 1/4
NT 53 106 107 159 ML 1/4
NT 53 106 108 159 ML 1/4
NT 53 106 109 159 ML 1/4
NT 53 106 110 159 ML 1/4
NT 53 106 111 159 ML 1/4
NT 53 106 112 159 ML 1/4
NT 53 106 113 159 ML 1/4
NT 53 106 114 159 ML 1/4
NT 53 106 115 159 ML 1/4
NT 53 106 116 159 ML 1/4
NT 53 106 117 159 ML 1/4
NT 53 106 118 159 ML 1/4
NT 53 106 119 159 ML 1/4
NT 53 106 120 159 ML 1/4
NT 53 106 121 159 ML 1/4
NT 53 106 122 159 ML 1/4
NT 53 106 123 159 ML 1/4
NT 53 106 124 159 ML 1/4
NT 53 106 125 159 ML 1/4
NT 53 106 126 159 ML 1/4
NT 53 106 127 159 ML 1/4
NT 53 106 128 159 ML 1/4
NT 53 106 129 159 ML 1/4
NT 53 106 130 159 ML 1/4
NT 53 106 131 159 ML 1/4
NT 53 106 132 159 ML 1/4
NT 53 106 133 159 ML 1/4
NT 53 106 134 159 ML 1/4
NT 53 106 135 159 ML 1/4
NT 53 106 136 159 ML 1/4
NT 53 106 137 159 ML 1/4
NT 53 106 138 159 ML 1/4
NT 53 106 139 159 ML 1/4
NT 53 106 140 159 ML 1/4
NT 53 106 141 159 ML 1/4
NT 53 106 142 159 ML 1/4
NT 53 106 143 159 ML 1/4
NT 53 106 144 159 ML 1/4
NT 53 106 145 159 ML 1/4
NT 53 106 146 159 ML 1/4
NT 53 106 147 159 ML 1/4
NT 53 106 148 159 ML 1/4
NT 53 106 149 159 ML 1/4
NT 53 106 150 159 ML 1/4
NT 53 106 151 159 ML 1/4
NT 53 106 152 159 ML 1/4
NT 53 106 153 159 ML 1/4
NT 53 106 154 159 ML 1/4
NT 53 106 155 159 ML 1/4
NT 53 106 156 159 ML 1/4
NT 53 106 157 159 ML 1/4
NT 53 106 158 159 ML 1/4
NT 53 106 159 160 ML 1/4
NT 53 106 159 161 ML 1/4
NT 53 106 159 162 ML 1/4
NT 53 106 159 163 ML 1/4
NT 53 106 159 164 ML 1/4
NT 53 106 159 165 ML 1/4
NT 53 106 159 166 ML 1/4
NT 53 106 159 167 ML 1/4
NT 53 106 159 168 ML 1/4
NT 53 106 159 169 ML 1/4
NT 53 106 159 170 ML 1/4
NT 53 106 159 171 ML 1/4
NT 53 106 159 172 ML 1/4
NT 53 106 159 173 ML 1/4
NT 53 106 159 174 ML 1/4
NT 53 106 159 175 ML 1/4
NT 53 106 159 176 ML 1/4
NT 53 106 159 177 ML 1/4
NT 53 106 159 178 ML 1/4
NT 53 106 159 179 ML 1/4
NT 53 106 159 180 ML 1/4
NT 53 106 159 181 ML 1/4
NT 53 106 159 182 ML 1/4
NT 53 106 159 183 ML 1/4
NT 53 106 159 184 ML 1/4
NT 53 106 159 185 ML 1/4
NT 53 106 159 186 ML 1/4
NT 53 106 159 187 ML 1/4
NT 53 106 159 188 ML 1/4
NT 53 106 159 189 ML 1/4
NT 53 106 159 190 ML 1/4
NT 53 106 159 191 ML 1/4
NT 53 106 159 192 ML 1/4
NT 53 106 159 193 ML 1/4
NT 53 106 159 194 ML 1/4
NT 53 106 159 195 ML 1/4
NT 53 106 159 196 ML 1/4
NT 53 106 159 197 ML 1/4
NT 53 106 159 198 ML 1/4
NT 53 106 159 199 ML 1/4
NT 53 106 159 200 ML 1/4
NT 53 106 159 201 ML 1/4
NT 53 106 159 202 ML 1/4
NT 53 106 159 203 ML 1/4
NT 53 106 159 204 ML 1/4
NT 53 106 159 205 ML 1/4
NT 53 106 159 206 ML 1/4
NT 53 106 159 207 ML 1/4
NT 53 106 159 208 ML 1/4
NT 53 106 159 209 ML 1/4
NT 53 106 159 210 ML 1/4
NT 53 106 159 211 ML 1/4
NT 53 106 159 213 ML 1/4
NT 53 106 159 214 ML 1/4
NT 53 106 159 215 ML 1/4
NT 53 106 159 216 ML 1/4
NT 53 106 159 217 ML 1/4
NT 53 106 159 218 ML 1/4
NT 53 106 159 219 ML 1/4
NT 53 106 159 220 ML 1/4
NT 53 106 159 221 ML 1/4
NT 53 106 159 222 ML 1/4
NT 53 106 159 223 ML 1/4
NT 53 106 159 224 ML 1/4
NT 53 106 159 225 ML 1/4
NT 53 106 159 226 ML 1/4
NT 53 106 159 227 ML 1/4
NT 53 106 159 228 ML 1/4
NT 53 106 159 229 ML 1/4
NT 53 106 159 230 ML 1/4
NT 53 106 159 231 ML 1/4
NT 53 106 159 232 ML 1/4
NT 53 106 159 233 ML 1/4
NT 53 106 159 234 ML 1/4
NT 53 106 159 235 ML 1/4
NT 53 106 159 236 ML 1/4
NT 53 106 159 237 ML 1/4
NT 53 106 159 238 ML 1/4
NT 53 106 159 239 ML 1/4
NT 53 106 159 240 ML 1/4
NT 53 106 159 241 ML 1/4
NT 53 106 159 242 ML 1/4
NT 53 106 159 243 ML 1/4
NT 53 106 159 244 ML 1/4
NT 53 106 159 245 ML 1/4
NT 53 106 159 246 ML 1/4
NT 53 106 159 247 ML 1/4
NT 53 106 159 248 ML 1/4
NT 53 106 159 249 ML 1/4
NT 53 106 159 250 ML 1/4
NT 53 106 159 251 ML 1/4
NT 53 106 159 252 ML 1/4
NT 53 106 159 253 ML 1/4
NT 53 106 159 254 ML 1/4
NT 53 106 159 255 ML 1/4
NT 53 106 159 256 ML 1/4
NT 53 106 159 257 ML 1/4
NT 53 106 159 258 ML 1/4
NT 53 106 159 259 ML 1/4
NT 53 106 159 260 ML 1/4
NT 53 107 160 213 ML 93/373
NT 53 108 161 214 ML 67/269
NT 53 109 162 215 ML 1/4
NT 53 110 163 216 ML 68/273
NT 53 111 164 217 ML 95/381
NT 53 112 165 218 ML 69/277
NT 53 113 166 219 ML 1/4
NT 53 114 167 220 ML 70/281
NT 53 115 168 221 ML 97/389
NT 53 116 169 222 ML 71/285
NT 53 117 170 223 ML 1/4
NT 53 118 171 224 ML 72/289
NT 53 119 172 225 ML 99/397
NT 53 120 173 226 ML 73/293
NT 53 121 174 227 ML 1/4
NT 53 122 175 228 ML 74/297
NT 53 123 176 229 ML 101/405
NT 53 124 177 230 ML 75/301
NT 53 125 178 231 ML 1/4
NT 53 126 179 232 ML 76/305
NT 53 127 180 233 ML 103/413
NT 53 128 181 234 ML 77/309
NT 53 129 182 235 ML 1/4
NT 53 130 183 236 ML 78/313
NT 53 131 184 237 ML 105/421
NT 53 132 185 238 ML 79/317
NT 53 133 186 239 ML 1/4
NT 53 134 187 240 ML 80/321
NT 53 135 188 241 ML 107/429
NT 53 136 189 242 ML 81/325
NT 53 137 190 243 ML 1/4
NT 53 138 191 244 ML 82/329
NT 53 139 192 245 ML 109/437
NT 53 140 193 246 ML 83/333
NT 53 141 194 247 ML 1/4
NT 53 142 195 248 ML 84/337
NT 53 143 196 249 ML 111/445
NT 53 144 197 250 ML 85/341
NT 53 145 198 251 ML 1/4
NT 53 146 199 252 ML 86/345
NT 53 147 200 253 ML 113/453
NT 53 148 201 254 ML 87/349
NT 53 149 202 255 ML 1/4
NT 53 150 203 256 ML 88/353
NT 53 151 204 257 ML 115/461
NT 53 152 205 258 ML 89/357
NT 53 153 206 259 ML 1/4
NT 53 154 207 260 ML 90/361
NT 54 55 108 162 ML 1/4
NT 54 55 109 163 ML 1/4
NT 54 55 109 164 ML 68/273
NT 54 55 110 165 ML 1/4
NT 54 59 108 162 ML 1/4
NT 54 59 113 167 ML 1/4
NT 54 59 113 172 ML 71/285
NT 54 59 118 177 ML 1/4
NT 54 61 108 162 ML 1/4
NT 54 61 115 169 ML 1/4
NT 54 61 115 176 ML 59/237
NT 54 61 122 183 ML 1/4
NT 54 65 108 162 ML 1/4
NT 54 65 119 173 ML 1/4
NT 54 65 119 184 ML 62/249
NT 54 65 130 195 ML 1/4
NT 54 67 108 162 ML 1/4
NT 54 67 121 175 ML 1/4
NT 54 67 121 188 ML 77/309
NT 54 67 134 201 ML 1/4
NT 54 71 108 162 ML 1/4
NT 54 71 125 179 ML 1/4
NT 54 71 125 196 ML 80/321
NT 54 71 142 213 ML 1/4
NT 54 73 108 162 ML 1/4
NT 54 73 127 181 ML 1/4
NT 54 73 127 200 ML 68/273
NT 54 73 146 219 ML 1/4
NT 54 77 108 162 ML 1/4
NT 54 77 131 185 ML 1/4
NT 54 77 131 208 ML 71/285
NT 54 77 154 231 ML 1/4
NT 54 79 108 162 ML 1/4
NT 54 79 133 187 ML 1/4
NT 54 79 133 212 ML 86/345
NT 54 79 158 237 ML 1/4
NT 54 83 108 162 ML 1/4
NT 54 83 137 191 ML 1/4
NT 54 83 137 220 ML 89/357
NT 54 83 166 249 ML 1/4
NT 54 85 108 162 ML 1/4
NT 54 85 139 193 ML 1/4
NT 54 85 139 224 ML 77/309
NT 54 85 170 255 ML 1/4
NT 54 89 108 162 ML 1/4
NT 54 89 143 197 ML 1/4
NT 54 89 143 232 ML 80/321
NT 54 91 108 162 ML 1/4
NT 54 91 145 199 ML 1/4
NT 54 91 145 236 ML 95/381
NT 54 95 108 162 ML 1/4
NT 54 95 149 203 ML 1/4
NT 54 95 149 244 ML 98/393
NT 54 97 108 162 ML 1/4
NT 54 97 151 205 ML 1/4
NT 54 97 151 248 ML 86/345
NT 54 101 108 162 ML 1/4
NT 54 101 155 209 ML 1/4
NT 54 101 155 256 ML 89/357
NT 54 103 108 162 ML 1/4
NT 54 103 157 211 ML 1/4
NT 54 103 157 260 ML 104/417
NT 54 107 108 162 ML 1/4
NT 54 107 161 215 ML 1/4
NT 54 108 109 162 ML 1/4
NT 54 108 113 162 ML 1/4
NT 54 108 115 162 ML 1/4
NT 54 108 119 162 ML 1/4
NT 54 108 121 162 ML 1/4
NT 54 108 125 162 ML 1/4
NT 54 108 127 162 ML 1/4
NT 54 108 131 162 ML 1/4
NT 54 108 133 162 ML 1/4
NT 54 108 137 162 ML 1/4
NT 54 108 139 162 ML 1/4
NT 54 108 143 162 ML 1/4
NT 54 108 145 162 ML 1/4
NT 54 108 149 162 ML 1/4
NT 54 108 151 162 ML 1/4
NT 54 108 155 162 ML 1/4
NT 54 108 157 162 ML 1/4
NT 54 108 161 162 ML 1/4
NT 54 108 162 163 ML 1/4
NT 54 108 162 167 ML 1/4
NT 54 108 162 169 ML 1/4
NT 54 108 162 173 ML 1/4
NT 54 108 162 175 ML 1/4
NT 54 108 162 179 ML 1/4
NT 54 108 162 181 ML 1/4
NT 54 108 162 185 ML 1/4
NT 54 108 162 187 ML 1/4
NT 54 108 162 191 ML 1/4
NT 54 108 162 193 ML 1/4
NT 54 108 162 197 ML 1/4
NT 54 108 162 199 ML 1/4
NT 54 108 162 203 ML 1/4
NT 54 108 162 205 ML 1/4
NT 54 108 162 209 ML 1/4
NT 54 108 162 211 ML 1/4
NT 54 108 162 215 ML 1/4
NT 54 108 162 217 ML 1/4
NT 54 108 162 221 ML 1/4
NT 54 108 162 223 ML 1/4
NT 54 108 162 227 ML 1/4
NT 54 108 162 229 ML 1/4
NT 54 108 162 233 ML 1/4
NT 54 108 162 235 ML 1/4
NT 54 108 162 239 ML 1/4
NT 54 108 162 241 ML 1/4
NT 54 108 162 245 ML 1/4
NT 54 108 162 247 ML 1/4
NT 54 108 162 251 ML 1/4
NT 54 108 162 253 ML 1/4
NT 54 108 162 257 ML 1/4
NT 54 108 162 259 ML 1/4
NT 54 109 163 217 ML 1/4
NT 54 113 167 221 ML 1/4
NT 54 115 169 223 ML 1/4
NT 54 119 173 227 ML 1/4
NT 54 121 175 229 ML 1/4
NT 54 125 179 233 ML 1/4
NT 54 127 181 235 ML 1/4
NT 54 131 185 239 ML 1/4
NT 54 133 187 241 ML 1/4
NT 54 137 191 245 ML 1/4
NT 54 139 193 247 ML 1/4
NT 54 143 197 251 ML 1/4
NT 54 145 199 253 ML 1/4
NT 54 149 203 257 ML 1/4
NT 54 151 205 259 ML 1/4
NT 55 56 110 165 ML 1/4
NT 55 56 111 166 ML 69/277
NT 55 56 111 167 ML 69/278
NT 55 56 112 168 ML 1/4
NT 55 57 110 165 ML 1/4
NT 55 57 112 167 ML 42/169
NT 55 57 112 169 ML 70/281
NT 55 57 114 171 ML 1/4
NT 55 58 110 165 ML 1/4
NT 55 58 113 168 ML 70/281
NT 55 58 113 171 ML 1/4
NT 55 58 116 174 ML 1/4
NT 55 59 110 165 ML 1/4
NT 55 59 114 169 ML 1/4
NT 55 59 114 173 ML 1/4
NT 55 59 118 177 ML 1/4
NT 55 61 110 165 ML 1/4
NT 55 61 116 171 ML 44/177
NT 55 61 116 177 ML 73/293
NT 55 61 122 183 ML 1/4
NT 55 62 110 165 ML 1/4
NT 55 62 117 172 ML 72/289
NT 55 62 117 179 ML 1/4
NT 55 62 124 186 ML 1/4
NT 55 63 110 165 ML 1/4
NT 55 63 118 173 ML 1/4
NT 55 63 118 181 ML 1/4
NT 55 63 126 189 ML 1/4
NT 55 64 110 165 ML 1/4
NT 55 64 119 174 ML 73/293
NT 55 64 119 183 ML 75/302
NT 55 64 128 192 ML 1/4
NT 55 67 110 165 ML 1/4
NT 55 67 122 177 ML 1/4
NT 55 67 122 189 ML 1/4
NT 55 67 134 201 ML 1/4
NT 55 68 110 165 ML 1/4
NT 55 68 123 178 ML 75/301
NT 55 68 123 191 ML 39/157
NT 55 68 136 204 ML 1/4
NT 55 69 110 165 ML 1/4
NT 55 69 124 179 ML 48/193
NT 55 69 124 193 ML 79/317
NT 55 69 138 207 ML 1/4
NT 55 71 110 165 ML 1/4
NT 55 71 126 181 ML 1/4
NT 55 71 126 197 ML 1/4
NT 55 71 142 213 ML 1/4
NT 55 72 110 165 ML 1/4
NT 55 72 127 182 ML 77/309
NT 55 72 127 199 ML 81/326
NT 55 72 144 216 ML 1/4
NT 55 73 110 165 ML 1/4
NT 55 73 128 183 ML 50/201
NT 55 73 128 201 ML 82/329
NT 55 73 146 219 ML 1/4
NT 55 74 110 165 ML 1/4
NT 55 74 129 184 ML 78/313
NT 55 74 129 203 ML 1/4
NT 55 74 148 222 ML 1/4
NT 55 76 110 165 ML 1/4
NT 55 76 131 186 ML 79/317
NT 55 76 131 207 ML 42/169
NT 55 76 152 228 ML 1/4
NT 55 78 110 165 ML 1/4
NT 55 78 133 188 ML 80/321
NT 55 78 133 211 ML 1/4
NT 55 78 156 234 ML 1/4
NT 55 79 110 165 ML 1/4
NT 55 79 134 189 ML 1/4
NT 55 79 134 213 ML 1/4
NT 55 79 158 237 ML 1/4
NT 55 81 110 165 ML 1/4
NT 55 81 136 191 ML 54/217
NT 55 81 136 217 ML 88/353
NT 55 81 162 243 ML 1/4
NT 55 82 110 165 ML 1/4
NT 55 82 137 192 ML 82/329
NT 55 82 137 219 ML 1/4
NT 55 82 164 246 ML 1/4
NT 55 83 110 165 ML 1/4
NT 55 83 138 193 ML 1/4
NT 55 83 138 221 ML 1/4
NT 55 83 166 249 ML 1/4
NT 55 84 110 165 ML 1/4
NT 55 84 139 194 ML 83/333
NT 55 84 139 223 ML 45/181
NT 55 84 168 252 ML 1/4
NT 55 86 110 165 ML 1/4
NT 55 86 141 196 ML 84/337
NT 55 86 141 227 ML 1/4
NT 55 86 172 258 ML 1/4
NT 55 87 110 165 ML 1/4
NT 55 87 142 197 ML 1/4
NT 55 87 142 229 ML 1/4
NT 55 89 110 165 ML 1/4
NT 55 89 144 199 ML 58/233
NT 55 89 144 233 ML 94/377
NT 55 91 110 165 ML 1/4
NT 55 91 146 201 ML 1/4
NT 55 91 146 237 ML 1/4
NT 55 92 110 165 ML 1/4
NT 55 92 147 202 ML 87/349
NT 55 92 147 239 ML 48/193
NT 55 93 110 165 ML 1/4
NT 55 93 148 203 ML 60/241
NT 55 93 148 241 ML 97/389
NT 55 94 110 165 ML 1/4
NT 55 94 149 204 ML 88/353
NT 55 94 149 243 ML 1/4
NT 55 96 110 165 ML 1/4
NT 55 96 151 206 ML 89/357
NT 55 96 151 247 ML 99/398
NT 55 97 110 165 ML 1/4
NT 55 97 152 207 ML 62/249
NT 55 97 152 249 ML 100/401
NT 55 98 110 165 ML 1/4
NT 55 98 153 208 ML 90/361
NT 55 98 153 251 ML 1/4
NT 55 101 110 165 ML 1/4
NT 55 101 156 211 ML 64/257
NT 55 101 156 257 ML 103/413
NT 55 102 110 165 ML 1/4
NT 55 102 157 212 ML 92/369
NT 55 102 157 259 ML 1/4
NT 55 103 110 165 ML 1/4
NT 55 103 158 213 ML 1/4
NT 55 104 110 165 ML 1/4
NT 55 104 159 214 ML 93/373
NT 55 106 110 165 ML 1/4
NT 55 106 161 216 ML 94/377
NT 55 107 110 165 ML 1/4
NT 55 107 162 217 ML 1/4
NT 55 108 110 165 ML 1/4
NT 55 108 163 218 ML 95/381
NT 55 109 110 165 ML 1/4
NT 55 109 164 219 ML 68/273
NT 55 110 111 165 ML 1/4
NT 55 110 112 165 ML 1/4
NT 55 110 113 165 ML 1/4
NT 55 110 114 165 ML 1/4
NT 55 110 116 165 ML 1/4
NT 55 110 117 165 ML 1/4
NT 55 110 118 165 ML 1/4
NT 55 110 119 165 ML 1/4
NT 55 110 122 165 ML 1/4
NT 55 110 123 165 ML 1/4
NT 55 110 124 165 ML 1/4
NT 55 110 126 165 ML 1/4
NT 55 110 127 165 ML 1/4
NT 55 110 128 165 ML 1/4
NT 55 110 129 165 ML 1/4
NT 55 110 131 165 ML 1/4
NT 55 110 133 165 ML 1/4
NT 55 110 134 165 ML 1/4
NT 55 110 136 165 ML 1/4
NT 55 110 137 165 ML 1/4
NT 55 110 138 165 ML 1/4
NT 55 110 139 165 ML 1/4
NT 55 110 141 165 ML 1/4
NT 55 110 142 165 ML 1/4
NT 55 110 144 165 ML 1/4
NT 55 110 146 165 ML 1/4
NT 55 110 147 165 ML 1/4
NT 55 110 148 165 ML 1/4
NT 55 110 149 165 ML 1/4
NT 55 110 151 165 ML 1/4
NT 55 110 152 165 ML 1/4
NT 55 110 153 165 ML 1/4
NT 55 110 156 165 ML 1/4
NT 55 110 157 165 ML 1/4
NT 55 110 158 165 ML 1/4
NT 55 110 159 165 ML 1/4
NT 55 110 161 165 ML 1/4
NT 55 110 162 165 ML 1/4
NT 55 110 163 165 ML 1/4
NT 55 110 164 165 ML 1/4
NT 55 110 165 166 ML 1/4
NT 55 110 165 167 ML 1/4
NT 55 110 165 168 ML 1/4
NT 55 110 165 169 ML 1/4
NT 55 110 165 171 ML 1/4
NT 55 110 165 172 ML 1/4
NT 55 110 165 173 ML 1/4
NT 55 110 165 174 ML 1/4
NT 55 110 165 177 ML 1/4
NT 55 110 165 178 ML 1/4
NT 55 110 165 179 ML 1/4
NT 55 110 165 181 ML 1/4
NT 55 110 165 182 ML 1/4
NT 55 110 165 183 ML 1/4
NT 55 110 165 184 ML 1/4
NT 55 110 165 186 ML 1/4
NT 55 110 165 188 ML 1/4
NT 55 110 165 189 ML 1/4
NT 55 110 165 191 ML 1/4
NT 55 110 165 192 ML 1/4
NT 55 110 165 193 ML 1/4
NT 55 110 165 194 ML 1/4
NT 55 110 165 196 ML 1/4
NT 55 110 165 197 ML 1/4
NT 55 110 165 199 ML 1/4
NT 55 110 165 201 ML 1/4
NT 55 110 165 202 ML 1/4
NT 55 110 165 203 ML 1/4
NT 55 110 165 204 ML 1/4
NT 55 110 165 206 ML 1/4
NT 55 110 165 207 ML 1/4
NT 55 110 165 208 ML 1/4
NT 55 110 165 211 ML 1/4
NT 55 110 165 212 ML 1/4
NT 55 110 165 213 ML 1/4
NT 55 110 165 214 ML 1/4
NT 55 110 165 216 ML 1/4
NT 55 110 165 217 ML 1/4
NT 55 110 165 218 ML 1/4
NT 55 110 165 219 ML 1/4
NT 55 110 165 221 ML 1/4
NT 55 110 165 222 ML 1/4
NT 55 110 165 223 ML 1/4
NT 55 110 165 224 ML 1/4
NT 55 110 165 226 ML 1/4
NT 55 110 165 227 ML 1/4
NT 55 110 165 228 ML 1/4
NT 55 110 165 229 ML 1/4
NT 55 110 165 232 ML 1/4
NT 55 110 165 233 ML 1/4
NT 55 110 165 234 ML 1/4
NT 55 110 165 236 ML 1/4
NT 55 110 165 237 ML 1/4
NT 55 110 165 238 ML 1/4
NT 55 110 165 239 ML 1/4
NT 55 110 165 241 ML 1/4
NT 55 110 165 243 ML 1/4
NT 55 110 165 244 ML 1/4
NT 55 110 165 246 ML 1/4
NT 55 110 165 247 ML 1/4
NT 55 110 165 248 ML 1/4
NT 55 110 165 249 ML 1/4
NT 55 110 165 251 ML 1/4
NT 55 110 165 252 ML 1/4
NT 55 110 165 254 ML 1/4
NT 55 110 165 256 ML 1/4
NT 55 110 165 257 ML 1/4
NT 55 110 165 258 ML 1/4
NT 55 110 165 259 ML 1/4
NT 55 111 166 221 ML 1/4
NT 55 112 167 222 ML 97/389
NT 55 113 168 223 ML 70/281
NT 55 114 169 224 ML 98/393
NT 55 116 171 226 ML 99/397
NT 55 117 172 227 ML 72/289
NT 55 118 173 228 ML 100/401
NT 55 119 174 229 ML 1/4
NT 55 122 177 232 ML 102/409
NT 55 123 178 233 ML 1/4
NT 55 124 179 234 ML 103/413
NT 55 126 181 236 ML 104/417
NT 55 127 182 237 ML 1/4
NT 55 128 183 238 ML 105/421
NT 55 129 184 239 ML 78/313
NT 55 131 186 241 ML 1/4
NT 55 133 188 243 ML 80/321
NT 55 134 189 244 ML 108/433
NT 55 136 191 246 ML 109/437
NT 55 137 192 247 ML 82/329
NT 55 138 193 248 ML 110/441
NT 55 139 194 249 ML 1/4
NT 55 141 196 251 ML 84/337
NT 55 142 197 252 ML 112/449
NT 55 144 199 254 ML 113/453
NT 55 146 201 256 ML 114/457
NT 55 147 202 257 ML 1/4
NT 55 148 203 258 ML 115/461
NT 55 149 204 259 ML 88/353
NT 56 57 112 168 ML 1/4
NT 56 57 113 169 ML 56/225
NT 56 57 113 170 ML 42/169
NT 56 57 114 171 ML 1/4
NT 56 59 112 168 ML 1/4
NT 56 59 115 171 ML 71/286
NT 56 59 115 174 ML 72/289
NT 56 59 118 177 ML 1/4
NT 56 61 112 168 ML 1/4
NT 56 61 117 173 ML 57/229
NT 56 61 117 178 ML 43/173
NT 56 61 122 183 ML 1/4
NT 56 65 112 168 ML 1/4
NT 56 65 121 177 ML 58/233
NT 56 65 121 186 ML 44/177
NT 56 65 130 195 ML 1/4
NT 56 67 112 168 ML 1/4
NT 56 67 123 179 ML 75/302
NT 56 67 123 190 ML 78/313
NT 56 67 134 201 ML 1/4
NT 56 69 112 168 ML 1/4
NT 56 69 125 181 ML 59/237
NT 56 69 125 194 ML 45/181
NT 56 69 138 207 ML 1/4
NT 56 71 112 168 ML 1/4
NT 56 71 127 183 ML 77/310
NT 56 71 127 198 ML 81/325
NT 56 71 142 213 ML 1/4
NT 56 73 112 168 ML 1/4
NT 56 73 129 185 ML 60/241
NT 56 73 129 202 ML 46/185
NT 56 73 146 219 ML 1/4
NT 56 75 112 168 ML 1/4
NT 56 75 131 187 ML 79/318
NT 56 75 131 206 ML 84/337
NT 56 75 150 225 ML 1/4
NT 56 79 112 168 ML 1/4
NT 56 79 135 191 ML 81/326
NT 56 79 135 214 ML 87/349
NT 56 79 158 237 ML 1/4
NT 56 81 112 168 ML 1/4
NT 56 81 137 193 ML 62/249
NT 56 81 137 218 ML 48/193
NT 56 81 162 243 ML 1/4
NT 56 83 112 168 ML 1/4
NT 56 83 139 195 ML 83/334
NT 56 83 139 222 ML 90/361
NT 56 83 166 249 ML 1/4
NT 56 85 112 168 ML 1/4
NT 56 85 141 197 ML 63/253
NT 56 85 141 226 ML 49/197
NT 56 85 170 255 ML 1/4
NT 56 87 112 168 ML 1/4
NT 56 87 143 199 ML 85/342
NT 56 87 143 230 ML 93/373
NT 56 89 112 168 ML 1/4
NT 56 89 145 201 ML 64/257
NT 56 89 145 234 ML 50/201
NT 56 93 112 168 ML 1/4
NT 56 93 149 205 ML 65/261
NT 56 93 149 242 ML 51/205
NT 56 95 112 168 ML 1/4
NT 56 95 151 207 ML 89/358
NT 56 95 151 246 ML 99/397
NT 56 97 112 168 ML 1/4
NT 56 97 153 209 ML 66/265
NT 56 97 153 250 ML 52/209
NT 56 99 112 168 ML 1/4
NT 56 99 155 211 ML 91/366
NT 56 99 155 254 ML 102/409
NT 56 101 112 168 ML 1/4
NT 56 101 157 213 ML 67/269
NT 56 101 157 258 ML 53/213
NT 56 103 112 168 ML 1/4
NT 56 103 159 215 ML 93/374
NT 56 107 112 168 ML 1/4
NT 56 107 163 219 ML 95/382
NT 56 109 112 168 ML 1/4
NT 56 109 165 221 ML 69/277
NT 56 111 112 168 ML 1/4
NT 56 111 167 223 ML 97/390
NT 56 112 113 168 ML 1/4
NT 56 112 115 168 ML 1/4
NT 56 112 117 168 ML 1/4
NT 56 112 121 168 ML 1/4
NT 56 112 123 168 ML 1/4
NT 56 112 125 168 ML 1/4
NT 56 112 127 168 ML 1/4
NT 56 112 129 168 ML 1/4
NT 56 112 131 168 ML 1/4
NT 56 112 135 168 ML 1/4
NT 56 112 137 168 ML 1/4
NT 56 112 139 168 ML 1/4
NT 56 112 141 168 ML 1/4
NT 56 112 143 168 ML 1/4
NT 56 112 145 168 ML 1/4
NT 56 112 149 168 ML 1/4
NT 56 112 151 168 ML 1/4
NT 56 112 153 168 ML 1/4
NT 56 112 155 168 ML 1/4
NT 56 112 157 168 ML 1/4
NT 56 112 159 168 ML 1/4
NT 56 112 163 168 ML 1/4
NT 56 112 165 168 ML 1/4
NT 56 112 167 168 ML 1/4
NT 56 112 168 169 ML 1/4
NT 56 112 168 171 ML 1/4
NT 56 112 168 173 ML 1/4
NT 56 112 168 177 ML 1/4
NT 56 112 168 179 ML 1/4
NT 56 112 168 181 ML 1/4
NT 56 112 168 183 ML 1/4
NT 56 112 168 185 ML 1/4
NT 56 112 168 187 ML 1/4
NT 56 112 168 191 ML 1/4
NT 56 112 168 193 ML 1/4
NT 56 112 168 195 ML 1/4
NT 56 112 168 197 ML 1/4
NT 56 112 168 199 ML 1/4
NT 56 112 168 201 ML 1/4
NT 56 112 168 205 ML 1/4
NT 56 112 168 207 ML 1/4
NT 56 112 168 209 ML 1/4
NT 56 112 168 211 ML 1/4
NT 56 112 168 213 ML 1/4
NT 56 112 168 215 ML 1/4
NT 56 112 168 219 ML 1/4
NT 56 112 168 221 ML 1/4
NT 56 112 168 223 ML 1/4
NT 56 112 168 225 ML 1/4
NT 56 112 168 227 ML 1/4
NT 56 112 168 229 ML 1/4
NT 56 112 168 233 ML 1/4
NT 56 112 168 235 ML 1/4
NT 56 112 168 237 ML 1/4
NT 56 112 168 239 ML 1/4
NT 56 112 168 241 ML 1/4
NT 56 112 168 243 ML 1/4
NT 56 112 168 247 ML 1/4
NT 56 112 168 249 ML 1/4
NT 56 112 168 251 ML 1/4
NT 56 112 168 253 ML 1/4
NT 56 112 168 255 ML 1/4
NT 56 112 168 257 ML 1/4
NT 56 113 169 225 ML 70/281
NT 56 115 171 227 ML 99/398
NT 56 117 173 229 ML 71/285
NT 56 121 177 233 ML 72/289
NT 56 123 179 235 ML 103/414
NT 56 125 181 237 ML 73/293
NT 56 127 183 239 ML 105/422
NT 56 129 185 241 ML 74/297
NT 56 131 187 243 ML 107/430
NT 56 135 191 247 ML 109/438
NT 56 137 193 249 ML 76/305
NT 56 139 195 251 ML 111/446
NT 56 141 197 253 ML 77/309
NT 56 143 199 255 ML 113/454
NT 56 145 201 257 ML 78/313
NT 57 58 114 171 ML 1/4
NT 57 58 115 172 ML 57/229
NT 57 58 115 173 ML 1/4
NT 57 58 116 174 ML 1/4
NT 57 59 114 171 ML 1/4
NT 57 59 116 173 ML 72/289
NT 57 59 116 175 ML 43/173
NT 57 59 118 177 ML 1/4
NT 57 61 114 171 ML 1/4
NT 57 61 118 175 ML 1/4
NT 57 61 118 179 ML 1/4
NT 57 61 122 183 ML 1/4
NT 57 62 114 171 ML 1/4
NT 57 62 119 176 ML 58/233
NT 57 62 119 181 ML 1/4
NT 57 62 124 186 ML 1/4
NT 57 64 114 171 ML 1/4
NT 57 64 121 178 ML 46/185
NT 57 64 121 185 ML 62/249
NT 57 64 128 192 ML 1/4
NT 57 65 114 171 ML 1/4
NT 57 65 122 179 ML 1/4
NT 57 65 122 187 ML 1/4
NT 57 65 130 195 ML 1/4
NT 57 67 114 171 ML 1/4
NT 57 67 124 181 ML 76/305
NT 57 67 124 191 ML 45/181
NT 57 67 134 201 ML 1/4
NT 57 68 114 171 ML 1/4
NT 57 68 125 182 ML 48/193
NT 57 68 125 193 ML 65/261
NT 57 68 136 204 ML 1/4
NT 57 70 114 171 ML 1/4
NT 57 70 127 184 ML 60/241
NT 57 70 127 197 ML 1/4
NT 57 70 140 210 ML 1/4
NT 57 71 114 171 ML 1/4
NT 57 71 128 185 ML 78/313
NT 57 71 128 199 ML 46/185
NT 57 71 142 213 ML 1/4
NT 57 73 114 171 ML 1/4
NT 57 73 130 187 ML 1/4
NT 57 73 130 203 ML 1/4
NT 57 73 146 219 ML 1/4
NT 57 74 114 171 ML 1/4
NT 57 74 131 188 ML 61/245
NT 57 74 131 205 ML 1/4
NT 57 74 148 222 ML 1/4
NT 57 77 114 171 ML 1/4
NT 57 77 134 191 ML 1/4
NT 57 77 134 211 ML 1/4
NT 57 77 154 231 ML 1/4
NT 57 79 114 171 ML 1/4
NT 57 79 136 193 ML 82/329
NT 57 79 136 215 ML 48/193
NT 57 79 158 237 ML 1/4
NT 57 80 114 171 ML 1/4
NT 57 80 137 194 ML 54/217
NT 57 80 137 217 ML 74/297
NT 57 80 160 240 ML 1/4
NT 57 82 114 171 ML 1/4
NT 57 82 139 196 ML 63/253
NT 57 82 139 221 ML 1/4
NT 57 82 164 246 ML 1/4
NT 57 83 114 171 ML 1/4
NT 57 83 140 197 ML 84/337
NT 57 83 140 223 ML 49/197
NT 57 83 166 249 ML 1/4
NT 57 85 114 171 ML 1/4
NT 57 85 142 199 ML 1/4
NT 57 85 142 227 ML 1/4
NT 57 85 170 255 ML 1/4
NT 57 86 114 171 ML 1/4
NT 57 86 143 200 ML 64/257
NT 57 86 143 229 ML 1/4
NT 57 86 172 258 ML 1/4
NT 57 88 114 171 ML 1/4
NT 57 88 145 202 ML 58/233
NT 57 88 145 233 ML 80/321
NT 57 89 114 171 ML 1/4
NT 57 89 146 203 ML 1/4
NT 57 89 146 235 ML 1/4
NT 57 91 114 171 ML 1/4
NT 57 91 148 205 ML 88/353
NT 57 91 148 239 ML 51/205
NT 57 92 114 171 ML 1/4
NT 57 92 149 206 ML 60/241
NT 57 92 149 241 ML 83/333
NT 57 94 114 171 ML 1/4
NT 57 94 151 208 ML 66/265
NT 57 94 151 245 ML 1/4
NT 57 97 114 171 ML 1/4
NT 57 97 154 211 ML 1/4
NT 57 97 154 251 ML 1/4
NT 57 98 114 171 ML 1/4
NT 57 98 155 212 ML 67/269
NT 57 98 155 253 ML 1/4
NT 57 100 114 171 ML 1/4
NT 57 100 157 214 ML 64/257
NT 57 100 157 257 ML 89/357
NT 57 101 114 171 ML 1/4
NT 57 101 158 215 ML 1/4
NT 57 101 158 259 ML 1/4
NT 57 103 114 171 ML 1/4
NT 57 103 160 217 ML 94/377
NT 57 104 114 171 ML 1/4
NT 57 104 161 218 ML 66/265
NT 57 106 114 171 ML 1/4
NT 57 106 163 220 ML 69/277
NT 57 107 114 171 ML 1/4
NT 57 107 164 221 ML 96/385
NT 57 109 114 171 ML 1/4
NT 57 109 166 223 ML 1/4
NT 57 110 114 171 ML 1/4
NT 57 110 167 224 ML 70/281
NT 57 112 114 171 ML 1/4
NT 57 112 169 226 ML 70/281
NT 57 113 114 171 ML 1/4
NT 57 113 170 227 ML 1/4
NT 57 114 115 171 ML 1/4
NT 57 114 116 171 ML 1/4
NT 57 114 118 171 ML 1/4
NT 57 114 119 171 ML 1/4
NT 57 114 121 171 ML 1/4
NT 57 114 122 171 ML 1/4
NT 57 114 124 171 ML 1/4
NT 57 114 125 171 ML 1/4
NT 57 114 127 171 ML 1/4
NT 57 114 128 171 ML 1/4
NT 57 114 130 171 ML 1/4
NT 57 114 131 171 ML 1/4
NT 57 114 134 171 ML 1/4
NT 57 114 136 171 ML 1/4
NT 57 114 137 171 ML 1/4
NT 57 114 139 171 ML 1/4
NT 57 114 140 171 ML 1/4
NT 57 114 142 171 ML 1/4
NT 57 114 143 171 ML 1/4
NT 57 114 145 171 ML 1/4
NT 57 114 146 171 ML 1/4
NT 57 114 148 171 ML 1/4
NT 57 114 149 171 ML 1/4
NT 57 114 151 171 ML 1/4
NT 57 114 154 171 ML 1/4
NT 57 114 155 171 ML 1/4
NT 57 114 157 171 ML 1/4
NT 57 114 158 171 ML 1/4
NT 57 114 160 171 ML 1/4
NT 57 114 161 171 ML 1/4
NT 57 114 163 171 ML 1/4
NT 57 114 164 171 ML 1/4
NT 57 114 166 171 ML 1/4
NT 57 114 167 171 ML 1/4
NT 57 114 169 171 ML 1/4
NT 57 114 170 171 ML 1/4
NT 57 114 171 172 ML 1/4
NT 57 114 171 173 ML 1/4
NT 57 114 171 175 ML 1/4
NT 57 114 171 176 ML 1/4
NT 57 114 171 178 ML 1/4
NT 57 114 171 179 ML 1/4
NT 57 114 171 181 ML 1/4
NT 57 114 171 182 ML 1/4
NT 57 114 171 184 ML 1/4
NT 57 114 171 185 ML 1/4
NT 57 114 171 187 ML 1/4
NT 57 114 171 188 ML 1/4
NT 57 114 171 191 ML 1/4
NT 57 114 171 193 ML 1/4
NT 57 114 171 194 ML 1/4
NT 57 114 171 196 ML 1/4
NT 57 114 171 197 ML 1/4
NT 57 114 171 199 ML 1/4
NT 57 114 171 200 ML 1/4
NT 57 114 171 202 ML 1/4
NT 57 114 171 203 ML 1/4
NT 57 114 171 205 ML 1/4
NT 57 114 171 206 ML 1/4
NT 57 114 171 208 ML 1/4
NT 57 114 171 211 ML 1/4
NT 57 114 171 212 ML 1/4
NT 57 114 171 214 ML 1/4
NT 57 114 171 215 ML 1/4
NT 57 114 171 217 ML 1/4
NT 57 114 171 218 ML 1/4
NT 57 114 171 220 ML 1/4
NT 57 114 171 221 ML 1/4
NT 57 114 171 223 ML 1/4
NT 57 114 171 224 ML 1/4
NT 57 114 171 226 ML 1/4
NT 57 114 171 227 ML 1/4
NT 57 114 171 229 ML 1/4
NT 57 114 171 230 ML 1/4
NT 57 114 171 232 ML 1/4
NT 57 114 171 233 ML 1/4
NT 57 114 171 235 ML 1/4
NT 57 114 171 236 ML 1/4
NT 57 114 171 238 ML 1/4
NT 57 114 171 239 ML 1/4
NT 57 114 171 241 ML 1/4
NT 57 114 171 242 ML 1/4
NT 57 114 171 244 ML 1/4
NT 57 114 171 245 ML 1/4
NT 57 114 171 248 ML 1/4
NT 57 114 171 250 ML 1/4
NT 57 114 171 251 ML 1/4
NT 57 114 171 253 ML 1/4
NT 57 114 171 254 ML 1/4
NT 57 114 171 256 ML 1/4
NT 57 114 171 257 ML 1/4
NT 57 114 171 259 ML 1/4
NT 57 114 171 260 ML 1/4
NT 57 115 172 229 ML 100/401
NT 57 116 173 230 ML 72/289
NT 57 118 175 232 ML 73/293
NT 57 119 176 233 ML 102/409
NT 57 121 178 235 ML 1/4
NT 57 122 179 236 ML 75/301
NT 57 124 181 238 ML 76/305
NT 57 125 182 239 ML 1/4
NT 57 127 184 241 ML 106/425
NT 57 128 185 242 ML 78/313
NT 57 130 187 244 ML 79/317
NT 57 131 188 245 ML 108/433
NT 57 134 191 248 ML 81/325
NT 57 136 193 250 ML 82/329
NT 57 137 194 251 ML 1/4
NT 57 139 196 253 ML 112/449
NT 57 140 197 254 ML 84/337
NT 57 142 199 256 ML 85/341
NT 57 143 200 257 ML 114/457
NT 57 145 202 259 ML 1/4
NT 57 146 203 260 ML 87/349
NT 58 59 116 174 ML 1/4
NT 58 59 117 175 ML 1/4
NT 58 59 117 176 ML 73/293
NT 58 59 118 177 ML 1/4
NT 58 61 116 174 ML 1/4
NT 58 61 119 177 ML 1/4
NT 58 61 119 180 ML 60/241
NT 58 61 122 183 ML 1/4
NT 58 63 116 174 ML 1/4
NT 58 63 121 179 ML 1/4
NT 58 63 121 184 ML 76/305
NT 58 63 126 189 ML 1/4
NT 58 65 116 174 ML 1/4
NT 58 65 123 181 ML 1/4
NT 58 65 123 188 ML 63/253
NT 58 65 130 195 ML 1/4
NT 58 67 116 174 ML 1/4
NT 58 67 125 183 ML 1/4
NT 58 67 125 192 ML 79/317
NT 58 67 134 201 ML 1/4
NT 58 69 116 174 ML 1/4
NT 58 69 127 185 ML 1/4
NT 58 69 127 196 ML 66/265
NT 58 69 138 207 ML 1/4
NT 58 71 116 174 ML 1/4
NT 58 71 129 187 ML 1/4
NT 58 71 129 200 ML 82/329
NT 58 71 142 213 ML 1/4
NT 58 73 116 174 ML 1/4
NT 58 73 131 189 ML 1/4
NT 58 73 131 204 ML 69/277
NT 58 73 146 219 ML 1/4
NT 58 75 116 174 ML 1/4
NT 58 75 133 191 ML 1/4
NT 58 75 133 208 ML 85/341
NT 58 75 150 225 ML 1/4
NT 58 77 116 174 ML 1/4
NT 58 77 135 193 ML 1/4
NT 58 77 135 212 ML 72/289
NT 58 77 154 231 ML 1/4
NT 58 79 116 174 ML 1/4
NT 58 79 137 195 ML 1/4
NT 58 79 137 216 ML 88/353
NT 58 79 158 237 ML 1/4
NT 58 81 116 174 ML 1/4
NT 58 81 139 197 ML 1/4
NT 58 81 139 220 ML 75/301
NT 58 81 162 243 ML 1/4
NT 58 83 116 174 ML 1/4
NT 58 83 141 199 ML 1/4
NT 58 83 141 224 ML 91/365
NT 58 83 166 249 ML 1/4
NT 58 85 116 174 ML 1/4
NT 58 85 143 201 ML 1/4
NT 58 85 143 228 ML 78/313
NT 58 85 170 255 ML 1/4
NT 58 89 116 174 ML 1/4
NT 58 89 147 205 ML 1/4
NT 58 89 147 236 ML 81/325
NT 58 91 116 174 ML 1/4
NT 58 91 149 207 ML 1/4
NT 58 91 149 240 ML 97/389
NT 58 93 116 174 ML 1/4
NT 58 93 151 209 ML 1/4
NT 58 93 151 244 ML 84/337
NT 58 95 116 174 ML 1/4
NT 58 95 153 211 ML 1/4
NT 58 95 153 248 ML 100/401
NT 58 97 116 174 ML 1/4
NT 58 97 155 213 ML 1/4
NT 58 97 155 252 ML 87/349
NT 58 99 116 174 ML 1/4
NT 58 99 157 215 ML 1/4
NT 58 99 157 256 ML 103/413
NT 58 101 116 174 ML 1/4
NT 58 101 159 217 ML 1/4
NT 58 101 159 260 ML 90/361
NT 58 103 116 174 ML 1/4
NT 58 103 161 219 ML 1/4
NT 58 105 116 174 ML 1/4
NT 58 105 163 221 ML 1/4
NT 58 107 116 174 ML 1/4
NT 58 107 165 223 ML 1/4
NT 58 109 116 174 ML 1/4
NT 58 109 167 225 ML 1/4
NT 58 111 116 174 ML 1/4
NT 58 111 169 227 ML 1/4
NT 58 113 116 174 ML 1/4
NT 58 113 171 229 ML 1/4
NT 58 115 116 174 ML 1/4
NT 58 115 173 231 ML 1/4
NT 58 116 117 174 ML 1/4
NT 58 116 119 174 ML 1/4
NT 58 116 121 174 ML 1/4
NT 58 116 123 174 ML 1/4
NT 58 116 125 174 ML 1/4
NT 58 116 127 174 ML 1/4
NT 58 116 129 174 ML 1/4
NT 58 116 131 174 ML 1/4
NT 58 116 133 174 ML 1/4
NT 58 116 135 174 ML 1/4
NT 58 116 137 174 ML 1/4
NT 58 116 139 174 ML 1/4
NT 58 116 141 174 ML 1/4
NT 58 116 143 174 ML 1/4
NT 58 116 147 174 ML 1/4
NT 58 116 149 174 ML 1/4
NT 58 116 151 174 ML 1/4
NT 58 116 153 174 ML 1/4
NT 58 116 155 174 ML 1/4
NT 58 116 157 174 ML 1/4
NT 58 116 159 174 ML 1/4
NT 58 116 161 174 ML 1/4
NT 58 116 163 174 ML 1/4
NT 58 116 165 174 ML 1/4
NT 58 116 167 174 ML 1/4
NT 58 116 169 174 ML 1/4
NT 58 116 171 174 ML 1/4
NT 58 116 173 174 ML 1/4
NT 58 116 174 175 ML 1/4
NT 58 116 174 177 ML 1/4
NT 58 116 174 179 ML 1/4
NT 58 116 174 181 ML 1/4
NT 58 116 174 183 ML 1/4
NT 58 116 174 185 ML 1/4
NT 58 116 174 187 ML 1/4
NT 58 116 174 189 ML 1/4
NT 58 116 174 191 ML 1/4
NT 58 116 174 193 ML 1/4
NT 58 116 174 195 ML 1/4
NT 58 116 174 197 ML 1/4
NT 58 116 174 199 ML 1/4
NT 58 116 174 201 ML 1/4
NT 58 116 174 205 ML 1/4
NT 58 116 174 207 ML 1/4
NT 58 116 174 209 ML 1/4
NT 58 116 174 211 ML 1/4
NT 58 116 174 213 ML 1/4
NT 58 116 174 215 ML 1/4
NT 58 116 174 217 ML 1/4
NT 58 116 174 219 ML 1/4
NT 58 116 174 221 ML 1/4
NT 58 116 174 223 ML 1/4
NT 58 116 174 225 ML 1/4
NT 58 116 174 227 ML 1/4
NT 58 116 174 229 ML 1/4
NT 58 116 174 231 ML 1/4
NT 58 116 174 233 ML 1/4
NT 58 116 174 235 ML 1/4
NT 58 116 174 237 ML 1/4
NT 58 116 174 239 ML 1/4
NT 58 116 174 241 ML 1/4
NT 58 116 174 243 ML 1/4
NT 58 116 174 245 ML 1/4
NT 58 116 174 247 ML 1/4
NT 58 116 174 249 ML 1/4
NT 58 116 174 251 ML 1/4
NT 58 116 174 253 ML 1/4
NT 58 116 174 255 ML 1/4
NT 58 116 174 257 ML 1/4
NT 58 116 174 259 ML 1/4
NT 58 117 175 233 ML 1/4
NT 58 119 177 235 ML 1/4
NT 58 121 179 237 ML 1/4
NT 58 123 181 239 ML 1/4
NT 58 125 183 241 ML 1/4
NT 58 127 185 243 ML 1/4
NT 58 129 187 245 ML 1/4
NT 58 131 189 247 ML 1/4
NT 58 133 191 249 ML 1/4
NT 58 135 193 251 ML 1/4
NT 58 137 195 253 ML 1/4
NT 58 139 197 255 ML 1/4
NT 58 141 199 257 ML 1/4
NT 58 143 201 259 ML 1/4
NT 59 60 118 177 ML 1/4
NT 59 60 119 178 ML 74/297
NT 59 60 119 179 ML 37/149
NT 59 60 120 180 ML 1/4
NT 59 61 118 177 ML 1/4
NT 59 61 120 179 ML 45/181
NT 59 61 120 181 ML 75/301
NT 59 61 122 183 ML 1/4
NT 59 62 118 177 ML 1/4
NT 59 62 121 180 ML 75/301
NT 59 62 121 183 ML 1/4
NT 59 62 124 186 ML 1/4
NT 59 63 118 177 ML 1/4
NT 59 63 122 181 ML 1/4
NT 59 63 122 185 ML 1/4
NT 59 63 126 189 ML 1/4
NT 59 64 118 177 ML 1/4
NT 59 64 123 182 ML 76/305
NT 59 64 123 187 ML 77/310
NT 59 64 128 192 ML 1/4
NT 59 65 118 177 ML 1/4
NT 59 65 124 183 ML 47/189
NT 59 65 124 189 ML 78/313
NT 59 65 130 195 ML 1/4
NT 59 66 118 177 ML 1/4
NT 59 66 125 184 ML 77/309
NT 59 66 125 191 ML 1/4
NT 59 66 132 198 ML 1/4
NT 59 67 118 177 ML 1/4
NT 59 67 126 185 ML 1/4
NT 59 67 126 193 ML 1/4
NT 59 67 134 201 ML 1/4
NT 59 68 118 177 ML 1/4
NT 59 68 127 186 ML 78/313
NT 59 68 127 195 ML 40/161
NT 59 68 136 204 ML 1/4
NT 59 69 118 177 ML 1/4
NT 59 69 128 187 ML 49/197
NT 59 69 128 197 ML 81/325
NT 59 69 138 207 ML 1/4
NT 59 70 118 177 ML 1/4
NT 59 70 129 188 ML 79/317
NT 59 70 129 199 ML 1/4
NT 59 70 140 210 ML 1/4
NT 59 71 118 177 ML 1/4
NT 59 71 130 189 ML 1/4
NT 59 71 130 201 ML 1/4
NT 59 71 142 213 ML 1/4
NT 59 72 118 177 ML 1/4
NT 59 72 131 190 ML 80/321
NT 59 72 131 203 ML 83/334
NT 59 72 144 216 ML 1/4
NT 59 73 118 177 ML 1/4
NT 59 73 132 191 ML 51/205
NT 59 73 132 205 ML 84/337
NT 59 73 146 219 ML 1/4
NT 59 74 118 177 ML 1/4
NT 59 74 133 192 ML 81/325
NT 59 74 133 207 ML 1/4
NT 59 74 148 222 ML 1/4
NT 59 75 118 177 ML 1/4
NT 59 75 134 193 ML 1/4
NT 59 75 134 209 ML 1/4
NT 59 75 150 225 ML 1/4
NT 59 76 118 177 ML 1/4
NT 59 76 135 194 ML 82/329
NT 59 76 135 211 ML 43/173
NT 59 76 152 228 ML 1/4
NT 59 77 118 177 ML 1/4
NT 59 77 136 195 ML 53/213
NT 59 77 136 213 ML 87/349
NT 59 77 154 231 ML 1/4
NT 59 78 118 177 ML 1/4
NT 59 78 137 196 ML 83/333
NT 59 78 137 215 ML 1/4
NT 59 78 156 234 ML 1/4
NT 59 79 118 177 ML 1/4
NT 59 79 138 197 ML 1/4
NT 59 79 138 217 ML 1/4
NT 59 79 158 237 ML 1/4
NT 59 80 118 177 ML 1/4
NT 59 80 139 198 ML 84/337
NT 59 80 139 219 ML 89/358
NT 59 80 160 240 ML 1/4
NT 59 81 118 177 ML 1/4
NT 59 81 140 199 ML 55/221
NT 59 81 140 221 ML 90/361
NT 59 81 162 243 ML 1/4
NT 59 82 118 177 ML 1/4
NT 59 82 141 200 ML 85/341
NT 59 82 141 223 ML 1/4
NT 59 82 164 246 ML 1/4
NT 59 83 118 177 ML 1/4
NT 59 83 142 201 ML 1/4
NT 59 83 142 225 ML 1/4
NT 59 83 166 249 ML 1/4
NT 59 84 118 177 ML 1/4
NT 59 84 143 202 ML 86/345
NT 59 84 143 227 ML 46/185
NT 59 84 168 252 ML 1/4
NT 59 85 118 177 ML 1/4
NT 59 85 144 203 ML 57/229
NT 59 85 144 229 ML 93/373
NT 59 85 170 255 ML 1/4
NT 59 86 118 177 ML 1/4
NT 59 86 145 204 ML 87/349
NT 59 86 145 231 ML 1/4
NT 59 86 172 258 ML 1/4
NT 59 87 118 177 ML 1/4
NT 59 87 146 205 ML 1/4
NT 59 87 146 233 ML 1/4
NT 59 88 118 177 ML 1/4
NT 59 88 147 206 ML 88/353
NT 59 88 147 235 ML 95/382
NT 59 89 118 177 ML 1/4
NT 59 89 148 207 ML 59/237
NT 59 89 148 237 ML 96/385
NT 59 90 118 177 ML 1/4
NT 59 90 149 208 ML 89/357
NT 59 90 149 239 ML 1/4
NT 59 91 118 177 ML 1/4
NT 59 91 150 209 ML 1/4
NT 59 91 150 241 ML 1/4
NT 59 92 118 177 ML 1/4
NT 59 92 151 210 ML 90/361
NT 59 92 151 243 ML 49/197
NT 59 93 118 177 ML 1/4
NT 59 93 152 211 ML 61/245
NT 59 93 152 245 ML 99/397
NT 59 94 118 177 ML 1/4
NT 59 94 153 212 ML 91/365
NT 59 94 153 247 ML 1/4
NT 59 95 118 177 ML 1/4
NT 59 95 154 213 ML 1/4
NT 59 95 154 249 ML 1/4
NT 59 96 118 177 ML 1/4
NT 59 96 155 214 ML 92/369
NT 59 96 155 251 ML 101/406
NT 59 97 118 177 ML 1/4
NT 59 97 156 215 ML 63/253
NT 59 97 156 253 ML 102/409
NT 59 98 118 177 ML 1/4
NT 59 98 157 216 ML 93/373
NT 59 98 157 255 ML 1/4
NT 59 99 118 177 ML 1/4
NT 59 99 158 217 ML 1/4
NT 59 99 158 257 ML 1/4
NT 59 100 118 177 ML 1/4
NT 59 100 159 218 ML 94/377
NT 59 100 159 259 ML 52/209
NT 59 101 118 177 ML 1/4
NT 59 101 160 219 ML 65/261
NT 59 102 118 177 ML 1/4
NT 59 102 161 220 ML 95/381
NT 59 103 118 177 ML 1/4
NT 59 103 162 221 ML 1/4
NT 59 104 118 177 ML 1/4
NT 59 104 163 222 ML 96/385
NT 59 105 118 177 ML 1/4
NT 59 105 164 223 ML 67/269
NT 59 106 118 177 ML 1/4
NT 59 106 165 224 ML 97/389
NT 59 107 118 177 ML 1/4
NT 59 107 166 225 ML 1/4
NT 59 108 118 177 ML 1/4
NT 59 108 167 226 ML 98/393
NT 59 109 118 177 ML 1/4
NT 59 109 168 227 ML 69/277
NT 59 110 118 177 ML 1/4
NT 59 110 169 228 ML 99/397
NT 59 111 118 177 ML 1/4
NT 59 111 170 229 ML 1/4
NT 59 112 118 177 ML 1/4
NT 59 112 171 230 ML 100/401
NT 59 113 118 177 ML 1/4
NT 59 113 172 231 ML 71/285
NT 59 114 118 177 ML 1/4
NT 59 114 173 232 ML 101/405
NT 59 115 118 177 ML 1/4
NT 59 115 174 233 ML 1/4
NT 59 116 118 177 ML 1/4
NT 59 116 175 234 ML 102/409
NT 59 117 118 177 ML 1/4
NT 59 117 176 235 ML 73/293
NT 59 118 119 177 ML 1/4
NT 59 118 120 177 ML 1/4
NT 59 118 121 177 ML 1/4
NT 59 118 122 177 ML 1/4
NT 59 118 123 177 ML 1/4
NT 59 118 124 177 ML 1/4
NT 59 118 125 177 ML 1/4
NT 59 118 126 177 ML 1/4
NT 59 118 127 177 ML 1/4
NT 59 118 128 177 ML 1/4
NT 59 118 129 177 ML 1/4
NT 59 118 130 177 ML 1/4
NT 59 118 131 177 ML 1/4
NT 59 118 132 177 ML 1/4
NT 59 118 133 177 ML 1/4
NT 59 118 134 177 ML 1/4
NT 59 118 135 177 ML 1/4
NT 59 118 136 177 ML 1/4
NT 59 118 137 177 ML 1/4
NT 59 118 138 177 ML 1/4
NT 59 118 139 177 ML 1/4
NT 59 118 140 177 ML 1/4
NT 59 118 141 177 ML 1/4
NT 59 118 142 177 ML 1/4
NT 59 118 143 177 ML 1/4
NT 59 118 144 177 ML 1/4
NT 59 118 145 177 ML 1/4
NT 59 118 146 177 ML 1/4
NT 59 118 147 177 ML 1/4
NT 59 118 148 177 ML 1/4
NT 59 118 149 177 ML 1/4
NT 59 118 150 177 ML 1/4
NT 59 118 151 177 ML 1/4
NT 59 118 152 177 ML 1/4
NT 59 118 153 177 ML 1/4
NT 59 118 154 177 ML 1/4
NT 59 118 155 177 ML 1/4
NT 59 118 156 177 ML 1/4
NT 59 118 157 177 ML 1/4
NT 59 118 158 177 ML 1/4
NT 59 118 159 177 ML 1/4
NT 59 118 160 177 ML 1/4
NT 59 118 161 177 ML 1/4
NT 59 118 162 177 ML 1/4
NT 59 118 163 177 ML 1/4
NT 59 118 164 177 ML 1/4
NT 59 118 165 177 ML 1/4
NT 59 118 166 177 ML 1/4
NT 59 118 167 177 ML 1/4
NT 59 118 168 177 ML 1/4
NT 59 118 169 177 ML 1/4
NT 59 118 170 177 ML 1/4
NT 59 118 171 177 ML 1/4
NT 59 118 172 177 ML 1/4
NT 59 118 173 177 ML 1/4
NT 59 118 174 177 ML 1/4
NT 59 118 175 177 ML 1/4
NT 59 118 176 177 ML 1/4
NT 59 118 177 178 ML 1/4
NT 59 118 177 179 ML 1/4
NT 59 118 177 180 ML 1/4
NT 59 118 177 181 ML 1/4
NT 59 118 177 182 ML 1/4
NT 59 118 177 183 ML 1/4
NT 59 118 177 184 ML 1/4
NT 59 118 177 185 ML 1/4
NT 59 118 177 186 ML 1/4
NT 59 118 177 187 ML 1/4
NT 59 118 177 188 ML 1/4
NT 59 118 177 189 ML 1/4
NT 59 118 177 190 ML 1/4
NT 59 118 177 191 ML 1/4
NT 59 118 177 192 ML 1/4
NT 59 118 177 193 ML 1/4
NT 59 118 177 194 ML 1/4
NT 59 118 177 195 ML 1/4
NT 59 118 177 196 ML 1/4
NT 59 118 177 197 ML 1/4
NT 59 118 177 198 ML 1/4
NT 59 118 177 199 ML 1/4
NT 59 118 177 200 ML 1/4
NT 59 118 177 201 ML 1/4
NT 59 118 177 202 ML 1/4
NT 59 118 177 203 ML 1/4
NT 59 118 177 204 ML 1/4
NT 59 118 177 205 ML 1/4
NT 59 118 177 206 ML 1/4
NT 59 118 177 207 ML 1/4
NT 59 118 177 208 ML 1/4
NT 59 118 177 209 ML 1/4
NT 59 118 177 210 ML 1/4
NT 59 118 177 211 ML 1/4
NT 59 118 177 212 ML 1/4
NT 59 118 177 213 ML 1/4
NT 59 118 177 214 ML 1/4
NT 59 118 177 215 ML 1/4
NT 59 118 177 216 ML 1/4
NT 59 118 177 217 ML 1/4
NT 59 118 177 218 ML 1/4
NT 59 118 177 219 ML 1/4
NT 59 118 177 220 ML 1/4
NT 59 118 177 221 ML 1/4
NT 59 118 177 222 ML 1/4
NT 59 118 177 223 ML 1/4
NT 59 118 177 224 ML 1/4
NT 59 118 177 225 ML 1/4
NT 59 118 177 226 ML 1/4
NT 59 118 177 227 ML 1/4
NT 59 118 177 228 ML 1/4
NT 59 118 177 229 ML 1/4
NT 59 118 177 230 ML 1/4
NT 59 118 177 231 ML 1/4
NT 59 118 177 232 ML 1/4
NT 59 118 177 233 ML 1/4
NT 59 118 177 234 ML 1/4
NT 59 118 177 235 ML 1/4
NT 59 118 177 237 ML 1/4
NT 59 118 177 238 ML 1/4
NT 59 118 177 239 ML 1/4
NT 59 118 177 240 ML 1/4
NT 59 118 177 241 ML 1/4
NT 59 118 177 242 ML 1/4
NT 59 118 177 243 ML 1/4
NT 59 118 177 244 ML 1/4
NT 59 118 177 245 ML 1/4
NT 59 118 177 246 ML 1/4
NT 59 118 177 247 ML 1/4
NT 59 118 177 248 ML 1/4
NT 59 118 177 249 ML 1/4
NT 59 118 177 250 ML 1/4
NT 59 118 177 251 ML 1/4
NT 59 118 177 252 ML 1/4
NT 59 118 177 253 ML 1/4
NT 59 118 177 254 ML 1/4
NT 59 118 177 255 ML 1/4
NT 59 118 177 256 ML 1/4
NT 59 118 177 257 ML 1/4
NT 59 118 177 258 ML 1/4
NT 59 118 177 259 ML 1/4
NT 59 118 177 260 ML 1/4
NT 59 119 178 237 ML 1/4
NT 59 120 179 238 ML 104/417
NT 59 121 180 239 ML 75/301
NT 59 122 181 240 ML 105/421
NT 59 123 182 241 ML 1/4
NT 59 124 183 242 ML 106/425
NT 59 125 184 243 ML 77/309
NT 59 126 185 244 ML 107/429
NT 59 127 186 245 ML 1/4
NT 59 128 187 246 ML 108/433
NT 59 129 188 247 ML 79/317
NT 59 130 189 248 ML 109/437
NT 59 131 190 249 ML 1/4
NT 59 132 191 250 ML 110/441
NT 59 133 192 251 ML 81/325
NT 59 134 193 252 ML 111/445
NT 59 135 194 253 ML 1/4
NT 59 136 195 254 ML 112/449
NT 59 137 196 255 ML 83/333
NT 59 138 197 256 ML 113/453
NT 59 139 198 257 ML 1/4
NT 59 140 199 258 ML 114/457
NT 59 141 200 259 ML 85/341
NT 59 142 201 260 ML 115/461
NT 60 61 120 180 ML 1/4
NT 60 61 121 181 ML 60/241
NT 60 61 121 182 ML 45/181
NT 60 61 122 183 ML 1/4
NT 60 67 120 180 ML 1/4
NT 60 67 127 187 ML 39/157
NT 60 67 127 194 ML 80/321
NT 60 67 134 201 ML 1/4
NT 60 71 120 180 ML 1/4
NT 60 71 131 191 ML 40/161
NT 60 71 131 202 ML 83/333
NT 60 71 142 213 ML 1/4
NT 60 73 120 180 ML 1/4
NT 60 73 133 193 ML 63/253
NT 60 73 133 206 ML 48/193
NT 60 73 146 219 ML 1/4
NT 60 77 120 180 ML 1/4
NT 60 77 137 197 ML 64/257
NT 60 77 137 214 ML 49/197
NT 60 77 154 231 ML 1/4
NT 60 79 120 180 ML 1/4
NT 60 79 139 199 ML 42/169
NT 60 79 139 218 ML 89/357
NT 60 79 158 237 ML 1/4
NT 60 83 120 180 ML 1/4
NT 60 83 143 203 ML 43/173
NT 60 83 143 226 ML 92/369
NT 60 83 166 249 ML 1/4
NT 60 89 120 180 ML 1/4
NT 60 89 149 209 ML 67/269
NT 60 89 149 238 ML 52/209
NT 60 91 120 180 ML 1/4
NT 60 91 151 211 ML 45/181
NT 60 91 151 242 ML 98/393
NT 60 97 120 180 ML 1/4
NT 60 97 157 217 ML 69/277
NT 60 97 157 254 ML 54/217
NT 60 101 120 180 ML 1/4
NT 60 101 161 221 ML 70/281
NT 60 103 120 180 ML 1/4
NT 60 103 163 223 ML 48/193
NT 60 107 120 180 ML 1/4
NT 60 107 167 227 ML 49/197
NT 60 109 120 180 ML 1/4
NT 60 109 169 229 ML 72/289
NT 60 113 120 180 ML 1/4
NT 60 113 173 233 ML 73/293
NT 60 119 120 180 ML 1/4
NT 60 119 179 239 ML 52/209
NT 60 120 121 180 ML 1/4
NT 60 120 127 180 ML 1/4
NT 60 120 131 180 ML 1/4
NT 60 120 133 180 ML 1/4
NT 60 120 137 180 ML 1/4
NT 60 120 139 180 ML 1/4
NT 60 120 143 180 ML 1/4
NT 60 120 149 180 ML 1/4
NT 60 120 151 180 ML 1/4
NT 60 120 157 180 ML 1/4
NT 60 120 161 180 ML 1/4
NT 60 120 163 180 ML 1/4
NT 60 120 167 180 ML 1/4
NT 60 120 169 180 ML 1/4
NT 60 120 173 180 ML 1/4
NT 60 120 179 180 ML 1/4
NT 60 120 180 181 ML 1/4
NT 60 120 180 187 ML 1/4
NT 60 120 180 191 ML 1/4
NT 60 120 180 193 ML 1/4
NT 60 120 180 197 ML 1/4
NT 60 120 180 199 ML 1/4
NT 60 120 180 203 ML 1/4
NT 60 120 180 209 ML 1/4
NT 60 120 180 211 ML 1/4
NT 60 120 180 217 ML 1/4
NT 60 120 180 221 ML 1/4
NT 60 120 180 223 ML 1/4
NT 60 120 180 227 ML 1/4
NT 60 120 180 229 ML 1/4
NT 60 120 180 233 ML 1/4
NT 60 120 180 239 ML 1/4
NT 60 120 180 241 ML 1/4
NT 60 120 180 247 ML 1/4
NT 60 120 180 251 ML 1/4
NT 60 120 180 253 ML 1/4
NT 60 120 180 257 ML 1/4
NT 60 120 180 259 ML 1/4
NT 60 121 181 241 ML 75/301
NT 60 127 187 247 ML 54/217
NT 60 131 191 251 ML 55/221
NT 60 133 193 253 ML 78/313
NT 60 137 197 257 ML 79/317
NT 60 139 199 259 ML 57/229
NT 61 62 122 183 ML 1/4
NT 61 62 123 184 ML 61/245
NT 61 62 123 185 ML 1/4
NT 61 62 124 186 ML 1/4
NT 61 63 122 183 ML 1/4
NT 61 63 124 185 ML 77/309
NT 61 63 124 187 ML 46/185
NT 61 63 126 189 ML 1/4
NT 61 64 122 183 ML 1/4
NT 61 64 125 186 ML 47/189
NT 61 64 125 189 ML 63/253
NT 61 64 128 192 ML 1/4
NT 61 65 122 183 ML 1/4
NT 61 65 126 187 ML 1/4
NT 61 65 126 191 ML 1/4
NT 61 65 130 195 ML 1/4
NT 61 66 122 183 ML 1/4
NT 61 66 127 188 ML 62/249
NT 61 66 127 193 ML 1/4
NT 61 66 132 198 ML 1/4
NT 61 67 122 183 ML 1/4
NT 61 67 128 189 ML 79/317
NT 61 67 128 195 ML 47/189
NT 61 67 134 201 ML 1/4
NT 61 68 122 183 ML 1/4
NT 61 68 129 190 ML 49/197
NT 61 68 129 197 ML 66/265
NT 61 68 136 204 ML 1/4
NT 61 69 122 183 ML 1/4
NT 61 69 130 191 ML 1/4
NT 61 69 130 199 ML 1/4
NT 61 69 138 207 ML 1/4
NT 61 70 122 183 ML 1/4
NT 61 70 131 192 ML 63/253
NT 61 70 131 201 ML 1/4
NT 61 70 140 210 ML 1/4
NT 61 71 122 183 ML 1/4
NT 61 71 132 193 ML 81/325
NT 61 71 132 203 ML 48/193
NT 61 71 142 213 ML 1/4
NT 61 72 122 183 ML 1/4
NT 61 72 133 194 ML 51/205
NT 61 72 133 205 ML 69/277
NT 61 72 144 216 ML 1/4
NT 61 73 122 183 ML 1/4
NT 61 73 134 195 ML 1/4
NT 61 73 134 207 ML 1/4
NT 61 73 146 219 ML 1/4
NT 61 74 122 183 ML 1/4
NT 61 74 135 196 ML 64/257
NT 61 74 135 209 ML 1/4
NT 61 74 148 222 ML 1/4
NT 61 75 122 183 ML 1/4
NT 61 75 136 197 ML 83/333
NT 61 75 136 211 ML 49/197
NT 61 75 150 225 ML 1/4
NT 61 76 122 183 ML 1/4
NT 61 76 137 198 ML 53/213
NT 61 76 137 213 ML 72/289
NT 61 76 152 228 ML 1/4
NT 61 77 122 183 ML 1/4
NT 61 77 138 199 ML 1/4
NT 61 77 138 215 ML 1/4
NT 61 77 154 231 ML 1/4
NT 61 78 122 183 ML 1/4
NT 61 78 139 200 ML 65/261
NT 61 78 139 217 ML 1/4
NT 61 78 156 234 ML 1/4
NT 61 79 122 183 ML 1/4
NT 61 79 140 201 ML 85/341
NT 61 79 140 219 ML 50/201
NT 61 79 158 237 ML 1/4
NT 61 80 122 183 ML 1/4
NT 61 80 141 202 ML 55/221
NT 61 80 141 221 ML 75/301
NT 61 80 160 240 ML 1/4
NT 61 81 122 183 ML 1/4
NT 61 81 142 203 ML 1/4
NT 61 81 142 223 ML 1/4
NT 61 81 162 243 ML 1/4
NT 61 82 122 183 ML 1/4
NT 61 82 143 204 ML 66/265
NT 61 82 143 225 ML 1/4
NT 61 82 164 246 ML 1/4
NT 61 83 122 183 ML 1/4
NT 61 83 144 205 ML 87/349
NT 61 83 144 227 ML 51/205
NT 61 83 166 249 ML 1/4
NT 61 84 122 183 ML 1/4
NT 61 84 145 206 ML 57/229
NT 61 84 145 229 ML 78/313
NT 61 84 168 252 ML 1/4
NT 61 85 122 183 ML 1/4
NT 61 85 146 207 ML 1/4
NT 61 85 146 231 ML 1/4
NT 61 85 170 255 ML 1/4
NT 61 86 122 183 ML 1/4
NT 61 86 147 208 ML 67/269
NT 61 86 147 233 ML 1/4
NT 61 86 172 258 ML 1/4
NT 61 87 122 183 ML 1/4
NT 61 87 148 209 ML 89/357
NT 61 87 148 235 ML 52/209
NT 61 88 122 183 ML 1/4
NT 61 88 149 210 ML 59/237
NT 61 88 149 237 ML 81/325
NT 61 89 122 183 ML 1/4
NT 61 89 150 211 ML 1/4
NT 61 89 150 239 ML 1/4
NT 61 90 122 183 ML 1/4
NT 61 90 151 212 ML 68/273
NT 61 90 151 241 ML 1/4
NT 61 91 122 183 ML 1/4
NT 61 91 152 213 ML 91/365
NT 61 91 152 243 ML 53/213
NT 61 92 122 183 ML 1/4
NT 61 92 153 214 ML 61/245
NT 61 92 153 245 ML 84/337
NT 61 93 122 183 ML 1/4
NT 61 93 154 215 ML 1/4
NT 61 93 154 247 ML 1/4
NT 61 94 122 183 ML 1/4
NT 61 94 155 216 ML 69/277
NT 61 94 155 249 ML 1/4
NT 61 95 122 183 ML 1/4
NT 61 95 156 217 ML 93/373
NT 61 95 156 251 ML 54/217
NT 61 96 122 183 ML 1/4
NT 61 96 157 218 ML 63/253
NT 61 96 157 253 ML 87/349
NT 61 97 122 183 ML 1/4
NT 61 97 158 219 ML 1/4
NT 61 97 158 255 ML 1/4
NT 61 98 122 183 ML 1/4
NT 61 98 159 220 ML 70/281
NT 61 98 159 257 ML 1/4
NT 61 99 122 183 ML 1/4
NT 61 99 160 221 ML 95/381
NT 61 99 160 259 ML 55/221
NT 61 100 122 183 ML 1/4
NT 61 100 161 222 ML 65/261
NT 61 101 122 183 ML 1/4
NT 61 101 162 223 ML 1/4
NT 61 102 122 183 ML 1/4
NT 61 102 163 224 ML 71/285
NT 61 103 122 183 ML 1/4
NT 61 103 164 225 ML 97/389
NT 61 104 122 183 ML 1/4
NT 61 104 165 226 ML 67/269
NT 61 105 122 183 ML 1/4
NT 61 105 166 227 ML 1/4
NT 61 106 122 183 ML 1/4
NT 61 106 167 228 ML 72/289
NT 61 107 122 183 ML 1/4
NT 61 107 168 229 ML 99/397
NT 61 108 122 183 ML 1/4
NT 61 108 169 230 ML 69/277
NT 61 109 122 183 ML 1/4
NT 61 109 170 231 ML 1/4
NT 61 110 122 183 ML 1/4
NT 61 110 171 232 ML 73/293
NT 61 111 122 183 ML 1/4
NT 61 111 172 233 ML 101/405
NT 61 112 122 183 ML 1/4
NT 61 112 173 234 ML 71/285
NT 61 113 122 183 ML 1/4
NT 61 113 174 235 ML 1/4
NT 61 114 122 183 ML 1/4
NT 61 114 175 236 ML 74/297
NT 61 115 122 183 ML 1/4
NT 61 115 176 237 ML 103/413
NT 61 116 122 183 ML 1/4
NT 61 116 177 238 ML 73/293
NT 61 117 122 183 ML 1/4
NT 61 117 178 239 ML 1/4
NT 61 118 122 183 ML 1/4
NT 61 118 179 240 ML 75/301
NT 61 119 122 183 ML 1/4
NT 61 119 180 241 ML 105/421
NT 61 120 122 183 ML 1/4
NT 61 120 181 242 ML 75/301
NT 61 121 122 183 ML 1/4
NT 61 121 182 243 ML 1/4
NT 61 122 123 183 ML 1/4
NT 61 122 124 183 ML 1/4
NT 61 122 125 183 ML 1/4
NT 61 122 126 183 ML 1/4
NT 61 122 127 183 ML 1/4
NT 61 122 128 183 ML 1/4
NT 61 122 129 183 ML 1/4
NT 61 122 130 183 ML 1/4
NT 61 122 131 183 ML 1/4
NT 61 122 132 183 ML 1/4
NT 61 122 133 183 ML 1/4
NT 61 122 134 183 ML 1/4
NT 61 122 135 183 ML 1/4
NT 61 122 136 183 ML 1/4
NT 61 122 137 183 ML 1/4
NT 61 122 138 183 ML 1/4
NT 61 122 139 183 ML 1/4
NT 61 122 140 183 ML 1/4
NT 61 122 141 183 ML 1/4
NT 61 122 142 183 ML 1/4
NT 61 122 143 183 ML 1/4
NT 61 122 144 183 ML 1/4
NT 61 122 145 183 ML 1/4
NT 61 122 146 183 ML 1/4
NT 61 122 147 183 ML 1/4
NT 61 122 148 183 ML 1/4
NT 61 122 149 183 ML 1/4
NT 61 122 150 183 ML 1/4
NT 61 122 151 183 ML 1/4
NT 61 122 152 183 ML 1/4
NT 61 122 153 183 ML 1/4
NT 61 122 154 183 ML 1/4
NT 61 122 155 183 ML 1/4
NT 61 122 156 183 ML 1/4
NT 61 122 157 183 ML 1/4
NT 61 122 158 183 ML 1/4
NT 61 122 159 183 ML 1/4
NT 61 122 160 183 ML 1/4
NT 61 122 161 183 ML 1/4
NT 61 122 162 183 ML 1/4
NT 61 122 163 183 ML 1/4
NT 61 122 164 183 ML 1/4
NT 61 122 165 183 ML 1/4
NT 61 122 166 183 ML 1/4
NT 61 122 167 183 ML 1/4
NT 61 122 168 183 ML 1/4
NT 61 122 169 183 ML 1/4
NT 61 122 170 183 ML 1/4
NT 61 122 171 183 ML 1/4
NT 61 122 172 183 ML 1/4
NT 61 122 173 183 ML 1/4
NT 61 122 174 183 ML 1/4
NT 61 122 175 183 ML 1/4
NT 61 122 176 183 ML 1/4
NT 61 122 177 183 ML 1/4
NT 61 122 178 183 ML 1/4
NT 61 122 179 183 ML 1/4
NT 61 122 180 183 ML 1/4
NT 61 122 181 183 ML 1/4
NT 61 122 182 183 ML 1/4
NT 61 122 183 184 ML 1/4
NT 61 122 183 185 ML 1/4
NT 61 122 183 186 ML 1/4
NT 61 122 183 187 ML 1/4
NT 61 122 183 188 ML 1/4
NT 61 122 183 189 ML 1/4
NT 61 122 183 190 ML 1/4
NT 61 122 183 191 ML 1/4
NT 61 122 183 192 ML 1/4
NT 61 122 183 193 ML 1/4
NT 61 122 183 194 ML 1/4
NT 61 122 183 195 ML 1/4
NT 61 122 183 196 ML 1/4
NT 61 122 183 197 ML 1/4
NT 61 122 183 198 ML 1/4
NT 61 122 183 199 ML 1/4
NT 61 122 183 200 ML 1/4
NT 61 122 183 201 ML 1/4
NT 61 122 183 202 ML 1/4
NT 61 122 183 203 ML 1/4
NT 61 122 183 204 ML 1/4
NT 61 122 183 205 ML 1/4
NT 61 122 183 206 ML 1/4
NT 61 122 183 207 ML 1/4
NT 61 122 183 208 ML 1/4
NT 61 122 183 209 ML 1/4
NT 61 122 183 210 ML 1/4
NT 61 122 183 211 ML 1/4
NT 61 122 183 212 ML 1/4
NT 61 122 183 213 ML 1/4
NT 61 122 183 214 ML 1/4
NT 61 122 183 215 ML 1/4
NT 61 122 183 216 ML 1/4
NT 61 122 183 217 ML 1/4
NT 61 122 183 218 ML 1/4
NT 61 122 183 219 ML 1/4
NT 61 122 183 220 ML 1/4
NT 61 122 183 221 ML 1/4
NT 61 122 183 222 ML 1/4
NT 61 122 183 223 ML 1/4
NT 61 122 183 224 ML 1/4
NT 61 122 183 225 ML 1/4
NT 61 122 183 226 ML 1/4
NT 61 122 183 227 ML 1/4
NT 61 122 183 228 ML 1/4
NT 61 122 183 229 ML 1/4
NT 61 122 183 230 ML 1/4
NT 61 122 183 231 ML 1/4
NT 61 122 183 232 ML 1/4
NT 61 122 183 233 ML 1/4
NT 61 122 183 234 ML 1/4
NT 61 122 183 235 ML 1/4
NT 61 122 183 236 ML 1/4
NT 61 122 183 237 ML 1/4
NT 61 122 183 238 ML 1/4
NT 61 122 183 239 ML 1/4
NT 61 122 183 240 ML 1/4
NT 61 122 183 241 ML 1/4
NT 61 122 183 242 ML 1/4
NT 61 122 183 243 ML 1/4
NT 61 122 183 245 ML 1/4
NT 61 122 183 246 ML 1/4
NT 61 122 183 247 ML 1/4
NT 61 122 183 248 ML 1/4
NT 61 122 183 249 ML 1/4
NT 61 122 183 250 ML 1/4
NT 61 122 183 251 ML 1/4
NT 61 122 183 252 ML 1/4
NT 61 122 183 253 ML 1/4
NT 61 122 183 254 ML 1/4
NT 61 122 183 255 ML 1/4
NT 61 122 183 256 ML 1/4
NT 61 122 183 257 ML 1/4
NT 61 122 183 258 ML 1/4
NT 61 122 183 259 ML 1/4
NT 61 122 183 260 ML 1/4
NT 61 123 184 245 ML 107/429
NT 61 124 185 246 ML 77/309
NT 61 125 186 247 ML 1/4
NT 61 126 187 248 ML 78/313
NT 61 127 188 249 ML 109/437
NT 61 128 189 250 ML 79/317
NT 61 129 190 251 ML 1/4
NT 61 130 191 252 ML 80/321
NT 61 131 192 253 ML 111/445
NT 61 132 193 254 ML 81/325
NT 61 133 194 255 ML 1/4
NT 61 134 195 256 ML 82/329
NT 61 135 196 257 ML 113/453
NT 61 136 197 258 ML 83/333
NT 61 137 198 259 ML 1/4
NT 61 138 199 260 ML 84/337
NT 62 63 124 186 ML 1/4
NT 62 63 125 187 ML 1/4
NT 62 63 125 188 ML 78/313
NT 62 63 126 189 ML 1/4
NT 62 65 124 186 ML 1/4
NT 62 65 127 189 ML 1/4
NT 62 65 127 192 ML 64/257
NT 62 65 130 195 ML 1/4
NT 62 67 124 186 ML 1/4
NT 62 67 129 191 ML 1/4
NT 62 67 129 196 ML 81/325
NT 62 67 134 201 ML 1/4
NT 62 69 124 186 ML 1/4
NT 62 69 131 193 ML 1/4
NT 62 69 131 200 ML 67/269
NT 62 69 138 207 ML 1/4
NT 62 71 124 186 ML 1/4
NT 62 71 133 195 ML 1/4
NT 62 71 133 204 ML 84/337
NT 62 71 142 213 ML 1/4
NT 62 73 124 186 ML 1/4
NT 62 73 135 197 ML 1/4
NT 62 73 135 208 ML 70/281
NT 62 73 146 219 ML 1/4
NT 62 75 124 186 ML 1/4
NT 62 75 137 199 ML 1/4
NT 62 75 137 212 ML 87/349
NT 62 75 150 225 ML 1/4
NT 62 77 124 186 ML 1/4
NT 62 77 139 201 ML 1/4
NT 62 77 139 216 ML 73/293
NT 62 77 154 231 ML 1/4
NT 62 79 124 186 ML 1/4
NT 62 79 141 203 ML 1/4
NT 62 79 141 220 ML 90/361
NT 62 79 158 237 ML 1/4
NT 62 81 124 186 ML 1/4
NT 62 81 143 205 ML 1/4
NT 62 81 143 224 ML 76/305
NT 62 81 162 243 ML 1/4
NT 62 83 124 186 ML 1/4
NT 62 83 145 207 ML 1/4
NT 62 83 145 228 ML 93/373
NT 62 83 166 249 ML 1/4
NT 62 85 124 186 ML 1/4
NT 62 85 147 209 ML 1/4
NT 62 85 147 232 ML 79/317
NT 62 85 170 255 ML 1/4
NT 62 87 124 186 ML 1/4
NT 62 87 149 211 ML 1/4
NT 62 87 149 236 ML 96/385
NT 62 89 124 186 ML 1/4
NT 62 89 151 213 ML 1/4
NT 62 89 151 240 ML 82/329
NT 62 91 124 186 ML 1/4
NT 62 91 153 215 ML 1/4
NT 62 91 153 244 ML 99/397
NT 62 95 124 186 ML 1/4
NT 62 95 157 219 ML 1/4
NT 62 95 157 252 ML 102/409
NT 62 97 124 186 ML 1/4
NT 62 97 159 221 ML 1/4
NT 62 97 159 256 ML 88/353
NT 62 99 124 186 ML 1/4
NT 62 99 161 223 ML 1/4
NT 62 99 161 260 ML 105/421
NT 62 101 124 186 ML 1/4
NT 62 101 163 225 ML 1/4
NT 62 103 124 186 ML 1/4
NT 62 103 165 227 ML 1/4
NT 62 105 124 186 ML 1/4
NT 62 105 167 229 ML 1/4
NT 62 107 124 186 ML 1/4
NT 62 107 169 231 ML 1/4
NT 62 109 124 186 ML 1/4
NT 62 109 171 233 ML 1/4
NT 62 111 124 186 ML 1/4
NT 62 111 173 235 ML 1/4
NT 62 113 124 186 ML 1/4
NT 62 113 175 237 ML 1/4
NT 62 115 124 186 ML 1/4
NT 62 115 177 239 ML 1/4
NT 62 117 124 186 ML 1/4
NT 62 117 179 241 ML 1/4
NT 62 119 124 186 ML 1/4
NT 62 119 181 243 ML 1/4
NT 62 121 124 186 ML 1/4
NT 62 121 183 245 ML 1/4
NT 62 123 124 186 ML 1/4
NT 62 123 185 247 ML 1/4
NT 62 124 125 186 ML 1/4
NT 62 124 127 186 ML 1/4
NT 62 124 129 186 ML 1/4
NT 62 124 131 186 ML 1/4
NT 62 124 133 186 ML 1/4
NT 62 124 135 186 ML 1/4
NT 62 124 137 186 ML 1/4
NT 62 124 139 186 ML 1/4
NT 62 124 141 186 ML 1/4
NT 62 124 143 186 ML 1/4
NT 62 124 145 186 ML 1/4
NT 62 124 147 186 ML 1/4
NT 62 124 149 186 ML 1/4
NT 62 124 151 186 ML 1/4
NT 62 124 153 186 ML 1/4
NT 62 124 157 186 ML 1/4
NT 62 124 159 186 ML 1/4
NT 62 124 161 186 ML 1/4
NT 62 124 163 186 ML 1/4
NT 62 124 165 186 ML 1/4
NT 62 124 167 186 ML 1/4
NT 62 124 169 186 ML 1/4
NT 62 124 171 186 ML 1/4
NT 62 124 173 186 ML 1/4
NT 62 124 175 186 ML 1/4
NT 62 124 177 186 ML 1/4
NT 62 124 179 186 ML 1/4
NT 62 124 181 186 ML 1/4
NT 62 124 183 186 ML 1/4
NT 62 124 185 186 ML 1/4
NT 62 124 186 187 ML 1/4
NT 62 124 186 189 ML 1/4
NT 62 124 186 191 ML 1/4
NT 62 124 186 193 ML 1/4
NT 62 124 186 195 ML 1/4
NT 62 124 186 197 ML 1/4
NT 62 124 186 199 ML 1/4
NT 62 124 186 201 ML 1/4
NT 62 124 186 203 ML 1/4
NT 62 124 186 205 ML 1/4
NT 62 124 186 207 ML 1/4
NT 62 124 186 209 ML 1/4
NT 62 124 186 211 ML 1/4
NT 62 124 186 213 ML 1/4
NT 62 124 186 215 ML 1/4
NT 62 124 186 219 ML 1/4
NT 62 124 186 221 ML 1/4
NT 62 124 186 223 ML 1/4
NT 62 124 186 225 ML 1/4
NT 62 124 186 227 ML 1/4
NT 62 124 186 229 ML 1/4
NT 62 124 186 231 ML 1/4
NT 62 124 186 233 ML 1/4
NT 62 124 186 235 ML 1/4
NT 62 124 186 237 ML 1/4
NT 62 124 186 239 ML 1/4
NT 62 124 186 241 ML 1/4
NT 62 124 186 243 ML 1/4
NT 62 124 186 245 ML 1/4
NT 62 124 186 247 ML 1/4
NT 62 124 186 249 ML 1/4
NT 62 124 186 251 ML 1/4
NT 62 124 186 253 ML 1/4
NT 62 124 186 255 ML 1/4
NT 62 124 186 257 ML 1/4
NT 62 124 186 259 ML 1/4
NT 62 125 187 249 ML 1/4
NT 62 127 189 251 ML 1/4
NT 62 129 191 253 ML 1/4
NT 62 131 193 255 ML 1/4
NT 62 133 195 257 ML 1/4
NT 62 135 197 259 ML 1/4
NT 63 64 126 189 ML 1/4
NT 63 64 127 190 ML 79/317
NT 63 64 127 191 ML 79/318
NT 63 64 128 192 ML 1/4
NT 63 65 126 189 ML 1/4
NT 63 65 128 191 ML 48/193
NT 63 65 128 193 ML 80/321
NT 63 65 130 195 ML 1/4
NT 63 67 126 189 ML 1/4
NT 63 67 130 193 ML 1/4
NT 63 67 130 197 ML 1/4
NT 63 67 134 201 ML 1/4
NT 63 68 126 189 ML 1/4
NT 63 68 131 194 ML 81/325
NT 63 68 131 199 ML 41/165
NT 63 68 136 204 ML 1/4
NT 63 71 126 189 ML 1/4
NT 63 71 134 197 ML 1/4
NT 63 71 134 205 ML 1/4
NT 63 71 142 213 ML 1/4
NT 63 73 126 189 ML 1/4
NT 63 73 136 199 ML 52/209
NT 63 73 136 209 ML 86/345
NT 63 73 146 219 ML 1/4
NT 63 74 126 189 ML 1/4
NT 63 74 137 200 ML 84/337
NT 63 74 137 211 ML 1/4
NT 63 74 148 222 ML 1/4
NT 63 76 126 189 ML 1/4
NT 63 76 139 202 ML 85/341
NT 63 76 139 215 ML 44/177
NT 63 76 152 228 ML 1/4
NT 63 79 126 189 ML 1/4
NT 63 79 142 205 ML 1/4
NT 63 79 142 221 ML 1/4
NT 63 79 158 237 ML 1/4
NT 63 80 126 189 ML 1/4
NT 63 80 143 206 ML 87/349
NT 63 80 143 223 ML 91/366
NT 63 80 160 240 ML 1/4
NT 63 82 126 189 ML 1/4
NT 63 82 145 208 ML 88/353
NT 63 82 145 227 ML 1/4
NT 63 82 164 246 ML 1/4
NT 63 83 126 189 ML 1/4
NT 63 83 146 209 ML 1/4
NT 63 83 146 229 ML 1/4
NT 63 83 166 249 ML 1/4
NT 63 85 126 189 ML 1/4
NT 63 85 148 211 ML 58/233
NT 63 85 148 233 ML 95/381
NT 63 85 170 255 ML 1/4
NT 63 86 126 189 ML 1/4
NT 63 86 149 212 ML 90/361
NT 63 86 149 235 ML 1/4
NT 63 86 172 258 ML 1/4
NT 63 88 126 189 ML 1/4
NT 63 88 151 214 ML 91/365
NT 63 88 151 239 ML 97/390
NT 63 89 126 189 ML 1/4
NT 63 89 152 215 ML 60/241
NT 63 89 152 241 ML 98/393
NT 63 92 126 189 ML 1/4
NT 63 92 155 218 ML 93/373
NT 63 92 155 247 ML 50/201
NT 63 94 126 189 ML 1/4
NT 63 94 157 220 ML 94/377
NT 63 94 157 251 ML 1/4
NT 63 95 126 189 ML 1/4
NT 63 95 158 221 ML 1/4
NT 63 95 158 253 ML 1/4
NT 63 97 126 189 ML 1/4
NT 63 97 160 223 ML 64/257
NT 63 97 160 257 ML 104/417
NT 63 100 126 189 ML 1/4
NT 63 100 163 226 ML 97/389
NT 63 101 126 189 ML 1/4
NT 63 101 164 227 ML 66/265
NT 63 103 126 189 ML 1/4
NT 63 103 166 229 ML 1/4
NT 63 104 126 189 ML 1/4
NT 63 104 167 230 ML 99/397
NT 63 106 126 189 ML 1/4
NT 63 106 169 232 ML 100/401
NT 63 107 126 189 ML 1/4
NT 63 107 170 233 ML 1/4
NT 63 109 126 189 ML 1/4
NT 63 109 172 235 ML 70/281
NT 63 110 126 189 ML 1/4
NT 63 110 173 236 ML 102/409
NT 63 113 126 189 ML 1/4
NT 63 113 176 239 ML 72/289
NT 63 115 126 189 ML 1/4
NT 63 115 178 241 ML 1/4
NT 63 116 126 189 ML 1/4
NT 63 116 179 242 ML 105/421
NT 63 118 126 189 ML 1/4
NT 63 118 181 244 ML 106/425
NT 63 121 126 189 ML 1/4
NT 63 121 184 247 ML 76/305
NT 63 122 126 189 ML 1/4
NT 63 122 185 248 ML 108/433
NT 63 124 126 189 ML 1/4
NT 63 124 187 250 ML 109/437
NT 63 125 126 189 ML 1/4
NT 63 125 188 251 ML 78/313
NT 63 126 127 189 ML 1/4
NT 63 126 128 189 ML 1/4
NT 63 126 130 189 ML 1/4
NT 63 126 131 189 ML 1/4
NT 63 126 134 189 ML 1/4
NT 63 126 136 189 ML 1/4
NT 63 126 137 189 ML 1/4
NT 63 126 139 189 ML 1/4
NT 63 126 142 189 ML 1/4
NT 63 126 143 189 ML 1/4
NT 63 126 145 189 ML 1/4
NT 63 126 146 189 ML 1/4
NT 63 126 148 189 ML 1/4
NT 63 126 149 189 ML 1/4
NT 63 126 151 189 ML 1/4
NT 63 126 152 189 ML 1/4
NT 63 126 155 189 ML 1/4
NT 63 126 157 189 ML 1/4
NT 63 126 158 189 ML 1/4
NT 63 126 160 189 ML 1/4
NT 63 126 163 189 ML 1/4
NT 63 126 164 189 ML 1/4
NT 63 126 166 189 ML 1/4
NT 63 126 167 189 ML 1/4
NT 63 126 169 189 ML 1/4
NT 63 126 170 189 ML 1/4
NT 63 126 172 189 ML 1/4
NT 63 126 173 189 ML 1/4
NT 63 126 176 189 ML 1/4
NT 63 126 178 189 ML 1/4
NT 63 126 179 189 ML 1/4
NT 63 126 181 189 ML 1/4
NT 63 126 184 189 ML 1/4
NT 63 126 185 189 ML 1/4
NT 63 126 187 189 ML 1/4
NT 63 126 188 189 ML 1/4
NT 63 126 189 190 ML 1/4
NT 63 126 189 191 ML 1/4
NT 63 126 189 193 ML 1/4
NT 63 126 189 194 ML 1/4
NT 63 126 189 197 ML 1/4
NT 63 126 189 199 ML 1/4
NT 63 126 189 200 ML 1/4
NT 63 126 189 202 ML 1/4
NT 63 126 189 205 ML 1/4
NT 63 126 189 206 ML 1/4
NT 63 126 189 208 ML 1/4
NT 63 126 189 209 ML 1/4
NT 63 126 189 211 ML 1/4
NT 63 126 189 212 ML 1/4
NT 63 126 189 214 ML 1/4
NT 63 126 189 215 ML 1/4
NT 63 126 189 218 ML 1/4
NT 63 126 189 220 ML 1/4
NT 63 126 189 221 ML 1/4
NT 63 126 189 223 ML 1/4
NT 63 126 189 226 ML 1/4
NT 63 126 189 227 ML 1/4
NT 63 126 189 229 ML 1/4
NT 63 126 189 230 ML 1/4
NT 63 126 189 232 ML 1/4
NT 63 126 189 233 ML 1/4
NT 63 126 189 235 ML 1/4
NT 63 126 189 236 ML 1/4
NT 63 126 189 239 ML 1/4
NT 63 126 189 241 ML 1/4
NT 63 126 189 242 ML 1/4
NT 63 126 189 244 ML 1/4
NT 63 126 189 247 ML 1/4
NT 63 126 189 248 ML 1/4
NT 63 126 189 250 ML 1/4
NT 63 126 189 251 ML 1/4
NT 63 126 189 253 ML 1/4
NT 63 126 189 254 ML 1/4
NT 63 126 189 256 ML 1/4
NT 63 126 189 257 ML 1/4
NT 63 126 189 260 ML 1/4
NT 63 127 190 253 ML 1/4
NT 63 128 191 254 ML 111/445
NT 63 130 193 256 ML 112/449
NT 63 131 194 257 ML 1/4
NT 63 134 197 260 ML 114/457
NT 64 65 128 192 ML 1/4
NT 64 65 129 193 ML 64/257
NT 64 65 129 194 ML 48/193
NT 64 65 130 195 ML 1/4
NT 64 67 128 192 ML 1/4
NT 64 67 131 195 ML 81/326
NT 64 67 131 198 ML 82/329
NT 64 67 134 201 ML 1/4
NT 64 69 128 192 ML 1/4
NT 64 69 133 197 ML 65/261
NT 64 69 133 202 ML 49/197
NT 64 69 138 207 ML 1/4
NT 64 71 128 192 ML 1/4
NT 64 71 135 199 ML 83/334
NT 64 71 135 206 ML 85/341
NT 64 71 142 213 ML 1/4
NT 64 73 128 192 ML 1/4
NT 64 73 137 201 ML 66/265
NT 64 73 137 210 ML 50/201
NT 64 73 146 219 ML 1/4
NT 64 75 128 192 ML 1/4
NT 64 75 139 203 ML 85/342
NT 64 75 139 214 ML 88/353
NT 64 75 150 225 ML 1/4
NT 64 77 128 192 ML 1/4
NT 64 77 141 205 ML 67/269
NT 64 77 141 218 ML 51/205
NT 64 77 154 231 ML 1/4
NT 64 79 128 192 ML 1/4
NT 64 79 143 207 ML 87/350
NT 64 79 143 222 ML 91/365
NT 64 79 158 237 ML 1/4
NT 64 81 128 192 ML 1/4
NT 64 81 145 209 ML 68/273
NT 64 81 145 226 ML 52/209
NT 64 81 162 243 ML 1/4
NT 64 83 128 192 ML 1/4
NT 64 83 147 211 ML 89/358
NT 64 83 147 230 ML 94/377
NT 64 83 166 249 ML 1/4
NT 64 85 128 192 ML 1/4
NT 64 85 149 213 ML 69/277
NT 64 85 149 234 ML 53/213
NT 64 85 170 255 ML 1/4
NT 64 87 128 192 ML 1/4
NT 64 87 151 215 ML 91/366
NT 64 87 151 238 ML 97/389
NT 64 89 128 192 ML 1/4
NT 64 89 153 217 ML 70/281
NT 64 89 153 242 ML 54/217
NT 64 91 128 192 ML 1/4
NT 64 91 155 219 ML 93/374
NT 64 91 155 246 ML 100/401
NT 64 93 128 192 ML 1/4
NT 64 93 157 221 ML 71/285
NT 64 93 157 250 ML 55/221
NT 64 95 128 192 ML 1/4
NT 64 95 159 223 ML 95/382
NT 64 95 159 254 ML 103/413
NT 64 97 128 192 ML 1/4
NT 64 97 161 225 ML 72/289
NT 64 97 161 258 ML 56/225
NT 64 99 128 192 ML 1/4
NT 64 99 163 227 ML 97/390
NT 64 101 128 192 ML 1/4
NT 64 101 165 229 ML 73/293
NT 64 103 128 192 ML 1/4
NT 64 103 167 231 ML 99/398
NT 64 105 128 192 ML 1/4
NT 64 105 169 233 ML 74/297
NT 64 107 128 192 ML 1/4
NT 64 107 171 235 ML 101/406
NT 64 109 128 192 ML 1/4
NT 64 109 173 237 ML 75/301
NT 64 111 128 192 ML 1/4
NT 64 111 175 239 ML 103/414
NT 64 113 128 192 ML 1/4
NT 64 113 177 241 ML 76/305
NT 64 115 128 192 ML 1/4
NT 64 115 179 243 ML 105/422
NT 64 117 128 192 ML 1/4
NT 64 117 181 245 ML 77/309
NT 64 119 128 192 ML 1/4
NT 64 119 183 247 ML 107/430
NT 64 121 128 192 ML 1/4
NT 64 121 185 249 ML 78/313
NT 64 123 128 192 ML 1/4
NT 64 123 187 251 ML 109/438
NT 64 125 128 192 ML 1/4
NT 64 125 189 253 ML 79/317
NT 64 127 128 192 ML 1/4
NT 64 127 191 255 ML 111/446
NT 64 128 129 192 ML 1/4
NT 64 128 131 192 ML 1/4
NT 64 128 133 192 ML 1/4
NT 64 128 135 192 ML 1/4
NT 64 128 137 192 ML 1/4
NT 64 128 139 192 ML 1/4
NT 64 128 141 192 ML 1/4
NT 64 128 143 192 ML 1/4
NT 64 128 145 192 ML 1/4
NT 64 128 147 192 ML 1/4
NT 64 128 149 192 ML 1/4
NT 64 128 151 192 ML 1/4
NT 64 128 153 192 ML 1/4
NT 64 128 155 192 ML 1/4
NT 64 128 157 192 ML 1/4
NT 64 128 159 192 ML 1/4
NT 64 128 161 192 ML 1/4
NT 64 128 163 192 ML 1/4
NT 64 128 165 192 ML 1/4
NT 64 128 167 192 ML 1/4
NT 64 128 169 192 ML 1/4
NT 64 128 171 192 ML 1/4
NT 64 128 173 192 ML 1/4
NT 64 128 175 192 ML 1/4
NT 64 128 177 192 ML 1/4
NT 64 128 179 192 ML 1/4
NT 64 128 181 192 ML 1/4
NT 64 128 183 192 ML 1/4
NT 64 128 185 192 ML 1/4
NT 64 128 187 192 ML 1/4
NT 64 128 189 192 ML 1/4
NT 64 128 191 192 ML 1/4
NT 64 128 192 193 ML 1/4
NT 64 128 192 195 ML 1/4
NT 64 128 192 197 ML 1/4
NT 64 128 192 199 ML 1/4
NT 64 128 192 201 ML 1/4
NT 64 128 192 203 ML 1/4
NT 64 128 192 205 ML 1/4
NT 64 128 192 207 ML 1/4
NT 64 128 192 209 ML 1/4
NT 64 128 192 211 ML 1/4
NT 64 128 192 213 ML 1/4
NT 64 128 192 215 ML 1/4
NT 64 128 192 217 ML 1/4
NT 64 128 192 219 ML 1/4
NT 64 128 192 221 ML 1/4
NT 64 128 192 223 ML 1/4
NT 64 128 192 225 ML 1/4
NT 64 128 192 227 ML 1/4
NT 64 128 192 229 ML 1/4
NT 64 128 192 231 ML 1/4
NT 64 128 192 233 ML 1/4
NT 64 128 192 235 ML 1/4
NT 64 128 192 237 ML 1/4
NT 64 128 192 239 ML 1/4
NT 64 128 192 241 ML 1/4
NT 64 128 192 243 ML 1/4
NT 64 128 192 245 ML 1/4
NT 64 128 192 247 ML 1/4
NT 64 128 192 249 ML 1/4
NT 64 128 192 251 ML 1/4
NT 64 128 192 253 ML 1/4
NT 64 128 192 255 ML 1/4
NT 64 128 192 257 ML 1/4
NT 64 128 192 259 ML 1/4
NT 64 129 193 257 ML 80/321
NT 64 131 195 259 ML 113/454
NT 65 66 130 195 ML 1/4
NT 65 66 131 196 ML 65/261
NT 65 66 131 197 ML 1/4
NT 65 66 132 198 ML 1/4
NT 65 67 130 195 ML 1/4
NT 65 67 132 197 ML 82/329
NT 65 67 132 199 ML 49/197
NT 65 67 134 201 ML 1/4
NT 65 68 130 195 ML 1/4
NT 65 68 133 198 ML 50/201
NT 65 68 133 201 ML 67/269
NT 65 68 136 204 ML 1/4
NT 65 69 130 195 ML 1/4
NT 65 69 134 199 ML 1/4
NT 65 69 134 203 ML 1/4
NT 65 69 138 207 ML 1/4
NT 65 71 130 195 ML 1/4
NT 65 71 136 201 ML 84/337
NT 65 71 136 207 ML 50/201
NT 65 71 142 213 ML 1/4
NT 65 72 130 195 ML 1/4
NT 65 72 137 202 ML 52/209
NT 65 72 137 209 ML 70/281
NT 65 72 144 216 ML 1/4
NT 65 73 130 195 ML 1/4
NT 65 73 138 203 ML 1/4
NT 65 73 138 211 ML 1/4
NT 65 73 146 219 ML 1/4
NT 65 74 130 195 ML 1/4
NT 65 74 139 204 ML 67/269
NT 65 74 139 213 ML 1/4
NT 65 74 148 222 ML 1/4
NT 65 76 130 195 ML 1/4
NT 65 76 141 206 ML 54/217
NT 65 76 141 217 ML 73/293
NT 65 76 152 228 ML 1/4
NT 65 77 130 195 ML 1/4
NT 65 77 142 207 ML 1/4
NT 65 77 142 219 ML 1/4
NT 65 77 154 231 ML 1/4
NT 65 79 130 195 ML 1/4
NT 65 79 144 209 ML 88/353
NT 65 79 144 223 ML 52/209
NT 65 79 158 237 ML 1/4
NT 65 81 130 195 ML 1/4
NT 65 81 146 211 ML 1/4
NT 65 81 146 227 ML 1/4
NT 65 81 162 243 ML 1/4
NT 65 82 130 195 ML 1/4
NT 65 82 147 212 ML 69/277
NT 65 82 147 229 ML 1/4
NT 65 82 164 246 ML 1/4
NT 65 83 130 195 ML 1/4
NT 65 83 148 213 ML 90/361
NT 65 83 148 231 ML 53/213
NT 65 83 166 249 ML 1/4
NT 65 84 130 195 ML 1/4
NT 65 84 149 214 ML 58/233
NT 65 84 149 233 ML 79/317
NT 65 84 168 252 ML 1/4
NT 65 86 130 195 ML 1/4
NT 65 86 151 216 ML 70/281
NT 65 86 151 237 ML 1/4
NT 65 86 172 258 ML 1/4
NT 65 87 130 195 ML 1/4
NT 65 87 152 217 ML 92/369
NT 65 87 152 239 ML 54/217
NT 65 88 130 195 ML 1/4
NT 65 88 153 218 ML 60/241
NT 65 88 153 241 ML 82/329
NT 65 89 130 195 ML 1/4
NT 65 89 154 219 ML 1/4
NT 65 89 154 243 ML 1/4
NT 65 92 130 195 ML 1/4
NT 65 92 157 222 ML 62/249
NT 65 92 157 249 ML 85/341
NT 65 93 130 195 ML 1/4
NT 65 93 158 223 ML 1/4
NT 65 93 158 251 ML 1/4
NT 65 94 130 195 ML 1/4
NT 65 94 159 224 ML 72/289
NT 65 94 159 253 ML 1/4
NT 65 96 130 195 ML 1/4
NT 65 96 161 226 ML 64/257
NT 65 96 161 257 ML 88/353
NT 65 97 130 195 ML 1/4
NT 65 97 162 227 ML 1/4
NT 65 97 162 259 ML 1/4
NT 65 98 130 195 ML 1/4
NT 65 98 163 228 ML 73/293
NT 65 99 130 195 ML 1/4
NT 65 99 164 229 ML 98/393
NT 65 101 130 195 ML 1/4
NT 65 101 166 231 ML 1/4
NT 65 102 130 195 ML 1/4
NT 65 102 167 232 ML 74/297
NT 65 103 130 195 ML 1/4
NT 65 103 168 233 ML 100/401
NT 65 106 130 195 ML 1/4
NT 65 106 171 236 ML 75/301
NT 65 107 130 195 ML 1/4
NT 65 107 172 237 ML 102/409
NT 65 108 130 195 ML 1/4
NT 65 108 173 238 ML 70/281
NT 65 109 130 195 ML 1/4
NT 65 109 174 239 ML 1/4
NT 65 111 130 195 ML 1/4
NT 65 111 176 241 ML 104/417
NT 65 112 130 195 ML 1/4
NT 65 112 177 242 ML 72/289
NT 65 113 130 195 ML 1/4
NT 65 113 178 243 ML 1/4
NT 65 114 130 195 ML 1/4
NT 65 114 179 244 ML 77/309
NT 65 116 130 195 ML 1/4
NT 65 116 181 246 ML 74/297
NT 65 118 130 195 ML 1/4
NT 65 118 183 248 ML 78/313
NT 65 119 130 195 ML 1/4
NT 65 119 184 249 ML 108/433
NT 65 121 130 195 ML 1/4
NT 65 121 186 251 ML 1/4
NT 65 122 130 195 ML 1/4
NT 65 122 187 252 ML 79/317
NT 65 123 130 195 ML 1/4
NT 65 123 188 253 ML 110/441
NT 65 124 130 195 ML 1/4
NT 65 124 189 254 ML 78/313
NT 65 126 130 195 ML 1/4
NT 65 126 191 256 ML 80/321
NT 65 127 130 195 ML 1/4
NT 65 127 192 257 ML 112/449
NT 65 128 130 195 ML 1/4
NT 65 128 193 258 ML 80/321
NT 65 129 130 195 ML 1/4
NT 65 129 194 259 ML 1/4
NT 65 130 131 195 ML 1/4
NT 65 130 132 195 ML 1/4
NT 65 130 133 195 ML 1/4
NT 65 130 134 195 ML 1/4
NT 65 130 136 195 ML 1/4
NT 65 130 137 195 ML 1/4
NT 65 130 138 195 ML 1/4
NT 65 130 139 195 ML 1/4
NT 65 130 141 195 ML 1/4
NT 65 130 142 195 ML 1/4
NT 65 130 144 195 ML 1/4
NT 65 130 146 195 ML 1/4
NT 65 130 147 195 ML 1/4
NT 65 130 148 195 ML 1/4
NT 65 130 149 195 ML 1/4
NT 65 130 151 195 ML 1/4
NT 65 130 152 195 ML 1/4
NT 65 130 153 195 ML 1/4
NT 65 130 154 195 ML 1/4
NT 65 130 157 195 ML 1/4
NT 65 130 158 195 ML 1/4
NT 65 130 159 195 ML 1/4
NT 65 130 161 195 ML 1/4
NT 65 130 162 195 ML 1/4
NT 65 130 163 195 ML 1/4
NT 65 130 164 195 ML 1/4
NT 65 130 166 195 ML 1/4
NT 65 130 167 195 ML 1/4
NT 65 130 168 195 ML 1/4
NT 65 130 171 195 ML 1/4
NT 65 130 172 195 ML 1/4
NT 65 130 173 195 ML 1/4
NT 65 130 174 195 ML 1/4
NT 65 130 176 195 ML 1/4
NT 65 130 177 195 ML 1/4
NT 65 130 178 195 ML 1/4
NT 65 130 179 195 ML 1/4
NT 65 130 181 195 ML 1/4
NT 65 130 183 195 ML 1/4
NT 65 130 184 195 ML 1/4
NT 65 130 186 195 ML 1/4
NT 65 130 187 195 ML 1/4
NT 65 130 188 195 ML 1/4
NT 65 130 189 195 ML 1/4
NT 65 130 191 195 ML 1/4
NT 65 130 192 195 ML 1/4
NT 65 130 193 195 ML 1/4
NT 65 130 194 195 ML 1/4
NT 65 130 195 196 ML 1/4
NT 65 130 195 197 ML 1/4
NT 65 130 195 198 ML 1/4
NT 65 130 195 199 ML 1/4
NT 65 130 195 201 ML 1/4
NT 65 130 195 202 ML 1/4
NT 65 130 195 203 ML 1/4
NT 65 130 195 204 ML 1/4
NT 65 130 195 206 ML 1/4
NT 65 130 195 207 ML 1/4
NT 65 130 195 209 ML 1/4
NT 65 130 195 211 ML 1/4
NT 65 130 195 212 ML 1/4
NT 65 130 195 213 ML 1/4
NT 65 130 195 214 ML 1/4
NT 65 130 195 216 ML 1/4
NT 65 130 195 217 ML 1/4
NT 65 130 195 218 ML 1/4
NT 65 130 195 219 ML 1/4
NT 65 130 195 222 ML 1/4
NT 65 130 195 223 ML 1/4
NT 65 130 195 224 ML 1/4
NT 65 130 195 226 ML 1/4
NT 65 130 195 227 ML 1/4
NT 65 130 195 228 ML 1/4
NT 65 130 195 229 ML 1/4
NT 65 130 195 231 ML 1/4
NT 65 130 195 232 ML 1/4
NT 65 130 195 233 ML 1/4
NT 65 130 195 236 ML 1/4
NT 65 130 195 237 ML 1/4
NT 65 130 195 238 ML 1/4
NT 65 130 195 239 ML 1/4
NT 65 130 195 241 ML 1/4
NT 65 130 195 242 ML 1/4
NT 65 130 195 243 ML 1/4
NT 65 130 195 244 ML 1/4
NT 65 130 195 246 ML 1/4
NT 65 130 195 248 ML 1/4
NT 65 130 195 249 ML 1/4
NT 65 130 195 251 ML 1/4
NT 65 130 195 252 ML 1/4
NT 65 130 195 253 ML 1/4
NT 65 130 195 254 ML 1/4
NT 65 130 195 256 ML 1/4
NT 65 130 195 257 ML 1/4
NT 65 130 195 258 ML 1/4
NT 65 130 195 259 ML 1/4
NT 66 67 132 198 ML 1/4
NT 66 67 133 199 ML 1/4
NT 66 67 133 200 ML 83/333
NT 66 67 134 201 ML 1/4
NT 66 71 132 198 ML 1/4
NT 66 71 137 203 ML 1/4
NT 66 71 137 208 ML 86/345
NT 66 71 142 213 ML 1/4
NT 66 73 132 198 ML 1/4
NT 66 73 139 205 ML 1/4
NT 66 73 139 212 ML 71/285
NT 66 73 146 219 ML 1/4
NT 66 79 132 198 ML 1/4
NT 66 79 145 211 ML 1/4
NT 66 79 145 224 ML 92/369
NT 66 79 158 237 ML 1/4
NT 66 83 132 198 ML 1/4
NT 66 83 149 215 ML 1/4
NT 66 83 149 232 ML 95/381
NT 66 83 166 249 ML 1/4
NT 66 85 132 198 ML 1/4
NT 66 85 151 217 ML 1/4
NT 66 85 151 236 ML 80/321
NT 66 85 170 255 ML 1/4
NT 66 89 132 198 ML 1/4
NT 66 89 155 221 ML 1/4
NT 66 89 155 244 ML 83/333
NT 66 91 132 198 ML 1/4
NT 66 91 157 223 ML 1/4
NT 66 91 157 248 ML 101/405
NT 66 95 132 198 ML 1/4
NT 66 95 161 227 ML 1/4
NT 66 95 161 256 ML 104/417
NT 66 97 132 198 ML 1/4
NT 66 97 163 229 ML 1/4
NT 66 97 163 260 ML 89/357
NT 66 101 132 198 ML 1/4
NT 66 101 167 233 ML 1/4
NT 66 103 132 198 ML 1/4
NT 66 103 169 235 ML 1/4
NT 66 107 132 198 ML 1/4
NT 66 107 173 239 ML 1/4
NT 66 109 132 198 ML 1/4
NT 66 109 175 241 ML 1/4
NT 66 113 132 198 ML 1/4
NT 66 113 179 245 ML 1/4
NT 66 115 132 198 ML 1/4
NT 66 115 181 247 ML 1/4
NT 66 119 132 198 ML 1/4
NT 66 119 185 251 ML 1/4
NT 66 125 132 198 ML 1/4
NT 66 125 191 257 ML 1/4
NT 66 127 132 198 ML 1/4
NT 66 127 193 259 ML 1/4
NT 66 131 132 198 ML 1/4
NT 66 132 133 198 ML 1/4
NT 66 132 137 198 ML 1/4
NT 66 132 139 198 ML 1/4
NT 66 132 145 198 ML 1/4
NT 66 132 149 198 ML 1/4
NT 66 132 151 198 ML 1/4
NT 66 132 155 198 ML 1/4
NT 66 132 157 198 ML 1/4
NT 66 132 161 198 ML 1/4
NT 66 132 163 198 ML 1/4
NT 66 132 167 198 ML 1/4
NT 66 132 169 198 ML 1/4
NT 66 132 173 198 ML 1/4
NT 66 132 175 198 ML 1/4
NT 66 132 179 198 ML 1/4
NT 66 132 181 198 ML 1/4
NT 66 132 185 198 ML 1/4
NT 66 132 191 198 ML 1/4
NT 66 132 193 198 ML 1/4
NT 66 132 197 198 ML 1/4
NT 66 132 198 199 ML 1/4
NT 66 132 198 203 ML 1/4
NT 66 132 198 205 ML 1/4
NT 66 132 198 211 ML 1/4
NT 66 132 198 215 ML 1/4
NT 66 132 198 217 ML 1/4
NT 66 132 198 221 ML 1/4
NT 66 132 198 223 ML 1/4
NT 66 132 198 227 ML 1/4
NT 66 132 198 229 ML 1/4
NT 66 132 198 233 ML 1/4
NT 66 132 198 235 ML 1/4
NT 66 132 198 239 ML 1/4
NT 66 132 198 241 ML 1/4
NT 66 132 198 245 ML 1/4
NT 66 132 198 247 ML 1/4
NT 66 132 198 251 ML 1/4
NT 66 132 198 257 ML 1/4
NT 66 132 198 259 ML 1/4
NT 67 68 134 201 ML 1/4
NT 67 68 135 202 ML 84/337
NT 67 68 135 203 ML 42/169
NT 67 68 136 204 ML 1/4
NT 67 69 134 201 ML 1/4
NT 67 69 136 203 ML 51/205
NT 67 69 136 205 ML 85/341
NT 67 69 138 207 ML 1/4
NT 67 70 134 201 ML 1/4
NT 67 70 137 204 ML 85/341
NT 67 70 137 207 ML 1/4
NT 67 70 140 210 ML 1/4
NT 67 71 134 201 ML 1/4
NT 67 71 138 205 ML 1/4
NT 67 71 138 209 ML 1/4
NT 67 71 142 213 ML 1/4
NT 67 72 134 201 ML 1/4
NT 67 72 139 206 ML 86/345
NT 67 72 139 211 ML 87/350
NT 67 72 144 216 ML 1/4
NT 67 73 134 201 ML 1/4
NT 67 73 140 207 ML 53/213
NT 67 73 140 213 ML 88/353
NT 67 73 146 219 ML 1/4
NT 67 74 134 201 ML 1/4
NT 67 74 141 208 ML 87/349
NT 67 74 141 215 ML 1/4
NT 67 74 148 222 ML 1/4
NT 67 75 134 201 ML 1/4
NT 67 75 142 209 ML 1/4
NT 67 75 142 217 ML 1/4
NT 67 75 150 225 ML 1/4
NT 67 76 134 201 ML 1/4
NT 67 76 143 210 ML 88/353
NT 67 76 143 219 ML 45/181
NT 67 76 152 228 ML 1/4
NT 67 77 134 201 ML 1/4
NT 67 77 144 211 ML 55/221
NT 67 77 144 221 ML 91/365
NT 67 77 154 231 ML 1/4
NT 67 78 134 201 ML 1/4
NT 67 78 145 212 ML 89/357
NT 67 78 145 223 ML 1/4
NT 67 78 156 234 ML 1/4
NT 67 79 134 201 ML 1/4
NT 67 79 146 213 ML 1/4
NT 67 79 146 225 ML 1/4
NT 67 79 158 237 ML 1/4
NT 67 80 134 201 ML 1/4
NT 67 80 147 214 ML 90/361
NT 67 80 147 227 ML 93/374
NT 67 80 160 240 ML 1/4
NT 67 81 134 201 ML 1/4
NT 67 81 148 215 ML 57/229
NT 67 81 148 229 ML 94/377
NT 67 81 162 243 ML 1/4
NT 67 82 134 201 ML 1/4
NT 67 82 149 216 ML 91/365
NT 67 82 149 231 ML 1/4
NT 67 82 164 246 ML 1/4
NT 67 83 134 201 ML 1/4
NT 67 83 150 217 ML 1/4
NT 67 83 150 233 ML 1/4
NT 67 83 166 249 ML 1/4
NT 67 84 134 201 ML 1/4
NT 67 84 151 218 ML 92/369
NT 67 84 151 235 ML 48/193
NT 67 84 168 252 ML 1/4
NT 67 85 134 201 ML 1/4
NT 67 85 152 219 ML 59/237
NT 67 85 152 237 ML 97/389
NT 67 85 170 255 ML 1/4
NT 67 86 134 201 ML 1/4
NT 67 86 153 220 ML 93/373
NT 67 86 153 239 ML 1/4
NT 67 86 172 258 ML 1/4
NT 67 87 134 201 ML 1/4
NT 67 87 154 221 ML 1/4
NT 67 87 154 241 ML 1/4
NT 67 88 134 201 ML 1/4
NT 67 88 155 222 ML 94/377
NT 67 88 155 243 ML 99/398
NT 67 89 134 201 ML 1/4
NT 67 89 156 223 ML 61/245
NT 67 89 156 245 ML 100/401
NT 67 90 134 201 ML 1/4
NT 67 90 157 224 ML 95/381
NT 67 90 157 247 ML 1/4
NT 67 91 134 201 ML 1/4
NT 67 91 158 225 ML 1/4
NT 67 91 158 249 ML 1/4
NT 67 92 134 201 ML 1/4
NT 67 92 159 226 ML 96/385
NT 67 92 159 251 ML 51/205
NT 67 93 134 201 ML 1/4
NT 67 93 160 227 ML 63/253
NT 67 93 160 253 ML 103/413
NT 67 94 134 201 ML 1/4
NT 67 94 161 228 ML 97/389
NT 67 94 161 255 ML 1/4
NT 67 95 134 201 ML 1/4
NT 67 95 162 229 ML 1/4
NT 67 95 162 257 ML 1/4
NT 67 96 134 201 ML 1/4
NT 67 96 163 230 ML 98/393
NT 67 96 163 259 ML 105/422
NT 67 97 134 201 ML 1/4
NT 67 97 164 231 ML 65/261
NT 67 98 134 201 ML 1/4
NT 67 98 165 232 ML 99/397
NT 67 99 134 201 ML 1/4
NT 67 99 166 233 ML 1/4
NT 67 100 134 201 ML 1/4
NT 67 100 167 234 ML 100/401
NT 67 101 134 201 ML 1/4
NT 67 101 168 235 ML 67/269
NT 67 102 134 201 ML 1/4
NT 67 102 169 236 ML 101/405
NT 67 103 134 201 ML 1/4
NT 67 103 170 237 ML 1/4
NT 67 104 134 201 ML 1/4
NT 67 104 171 238 ML 102/409
NT 67 105 134 201 ML 1/4
NT 67 105 172 239 ML 69/277
NT 67 106 134 201 ML 1/4
NT 67 106 173 240 ML 103/413
NT 67 107 134 201 ML 1/4
NT 67 107 174 241 ML 1/4
NT 67 108 134 201 ML 1/4
NT 67 108 175 242 ML 104/417
NT 67 109 134 201 ML 1/4
NT 67 109 176 243 ML 71/285
NT 67 110 134 201 ML 1/4
NT 67 110 177 244 ML 105/421
NT 67 111 134 201 ML 1/4
NT 67 111 178 245 ML 1/4
NT 67 112 134 201 ML 1/4
NT 67 112 179 246 ML 106/425
NT 67 113 134 201 ML 1/4
NT 67 113 180 247 ML 73/293
NT 67 114 134 201 ML 1/4
NT 67 114 181 248 ML 107/429
NT 67 115 134 201 ML 1/4
NT 67 115 182 249 ML 1/4
NT 67 116 134 201 ML 1/4
NT 67 116 183 250 ML 108/433
NT 67 117 134 201 ML 1/4
NT 67 117 184 251 ML 75/301
NT 67 118 134 201 ML 1/4
NT 67 118 185 252 ML 109/437
NT 67 119 134 201 ML 1/4
NT 67 119 186 253 ML 1/4
NT 67 120 134 201 ML 1/4
NT 67 120 187 254 ML 110/441
NT 67 121 134 201 ML 1/4
NT 67 121 188 255 ML 77/309
NT 67 122 134 201 ML 1/4
NT 67 122 189 256 ML 111/445
NT 67 123 134 201 ML 1/4
NT 67 123 190 257 ML 1/4
NT 67 124 134 201 ML 1/4
NT 67 124 191 258 ML 112/449
NT 67 125 134 201 ML 1/4
NT 67 125 192 259 ML 79/317
NT 67 126 134 201 ML 1/4
NT 67 126 193 260 ML 113/453
NT 67 127 134 201 ML 1/4
NT 67 128 134 201 ML 1/4
NT 67 129 134 201 ML 1/4
NT 67 130 134 201 ML 1/4
NT 67 131 134 201 ML 1/4
NT 67 132 134 201 ML 1/4
NT 67 133 134 201 ML 1/4
NT 67 134 135 201 ML 1/4
NT 67 134 136 201 ML 1/4
NT 67 134 137 201 ML 1/4
NT 67 134 138 201 ML 1/4
NT 67 134 139 201 ML 1/4
NT 67 134 140 201 ML 1/4
NT 67 134 141 201 ML 1/4
NT 67 134 142 201 ML 1/4
NT 67 134 143 201 ML 1/4
NT 67 134 144 201 ML 1/4
NT 67 134 145 201 ML 1/4
NT 67 134 146 201 ML 1/4
NT 67 134 147 201 ML 1/4
NT 67 134 148 201 ML 1/4
NT 67 134 149 201 ML 1/4
NT 67 134 150 201 ML 1/4
NT 67 134 151 201 ML 1/4
NT 67 134 152 201 ML 1/4
NT 67 134 153 201 ML 1/4
NT 67 134 154 201 ML 1/4
NT 67 134 155 201 ML 1/4
NT 67 134 156 201 ML 1/4
NT 67 134 157 201 ML 1/4
NT 67 134 158 201 ML 1/4
NT 67 134 159 201 ML 1/4
NT 67 134 160 201 ML 1/4
NT 67 134 161 201 ML 1/4
NT 67 134 162 201 ML 1/4
NT 67 134 163 201 ML 1/4
NT 67 134 164 201 ML 1/4
NT 67 134 165 201 ML 1/4
NT 67 134 166 201 ML 1/4
NT 67 134 167 201 ML 1/4
NT 67 134 168 201 ML 1/4
NT 67 134 169 201 ML 1/4
NT 67 134 170 201 ML 1/4
NT 67 134 171 201 ML 1/4
NT 67 134 172 201 ML 1/4
NT 67 134 173 201 ML 1/4
NT 67 134 174 201 ML 1/4
NT 67 134 175 201 ML 1/4
NT 67 134 176 201 ML 1/4
NT 67 134 177 201 ML 1/4
NT 67 134 178 201 ML 1/4
NT 67 134 179 201 ML 1/4
NT 67 134 180 201 ML 1/4
NT 67 134 181 201 ML 1/4
NT 67 134 182 201 ML 1/4
NT 67 134 183 201 ML 1/4
NT 67 134 184 201 ML 1/4
NT 67 134 185 201 ML 1/4
NT 67 134 186 201 ML 1/4
NT 67 134 187 201 ML 1/4
NT 67 134 188 201 ML 1/4
NT 67 134 189 201 ML 1/4
NT 67 134 190 201 ML 1/4
NT 67 134 191 201 ML 1/4
NT 67 134 192 201 ML 1/4
NT 67 134 193 201 ML 1/4
NT 67 134 194 201 ML 1/4
NT 67 134 195 201 ML 1/4
NT 67 134 196 201 ML 1/4
NT 67 134 197 201 ML 1/4
NT 67 134 198 201 ML 1/4
NT 67 134 199 201 ML 1/4
NT 67 134 200 201 ML 1/4
NT 67 134 201 202 ML 1/4
NT 67 134 201 203 ML 1/4
NT 67 134 201 204 ML 1/4
NT 67 134 201 205 ML 1/4
NT 67 134 201 206 ML 1/4
NT 67 134 201 207 ML 1/4
NT 67 134 201 208 ML 1/4
NT 67 134 201 209 ML 1/4
NT 67 134 201 210 ML 1/4
NT 67 134 201 211 ML 1/4
NT 67 134 201 212 ML 1/4
NT 67 134 201 213 ML 1/4
NT 67 134 201 214 ML 1/4
NT 67 134 201 215 ML 1/4
NT 67 134 201 216 ML 1/4
NT 67 134 201 217 ML 1/4
NT 67 134 201 218 ML 1/4
NT 67 134 201 219 ML 1/4
NT 67 134 201 220 ML 1/4
NT 67 134 201 221 ML 1/4
NT 67 134 201 222 ML 1/4
NT 67 134 201 223 ML 1/4
NT 67 134 201 224 ML 1/4
NT 67 134 201 225 ML 1/4
NT 67 134 201 226 ML 1/4
NT 67 134 201 227 ML 1/4
NT 67 134 201 228 ML 1/4
NT 67 134 201 229 ML 1/4
NT 67 134 201 230 ML 1/4
NT 67 134 201 231 ML 1/4
NT 67 134 201 232 ML 1/4
NT 67 134 201 233 ML 1/4
NT 67 134 201 234 ML 1/4
NT 67 134 201 235 ML 1/4
NT 67 134 201 236 ML 1/4
NT 67 134 201 237 ML 1/4
NT 67 134 201 238 ML 1/4
NT 67 134 201 239 ML 1/4
NT 67 134 201 240 ML 1/4
NT 67 134 201 241 ML 1/4
NT 67 134 201 242 ML 1/4
NT 67 134 201 243 ML 1/4
NT 67 134 201 244 ML 1/4
NT 67 134 201 245 ML 1/4
NT 67 134 201 246 ML 1/4
NT 67 134 201 247 ML 1/4
NT 67 134 201 248 ML 1/4
NT 67 134 201 249 ML 1/4
NT 67 134 201 250 ML 1/4
NT 67 134 201 251 ML 1/4
NT 67 134 201 252 ML 1/4
NT 67 134 201 253 ML 1/4
NT 67 134 201 254 ML 1/4
NT 67 134 201 255 ML 1/4
NT 67 134 201 256 ML 1/4
NT 67 134 201 257 ML 1/4
NT 67 134 201 258 ML 1/4
NT 67 134 201 259 ML 1/4
NT 67 134 201 260 ML 1/4
NT 68 69 136 204 ML 1/4
NT 68 69 137 205 ML 68/273
NT 68 69 137 206 ML 51/205
NT 68 69 138 207 ML 1/4
NT 68 71 136 204 ML 1/4
NT 68 71 139 207 ML 43/173
NT 68 71 139 210 ML 87/349
NT 68 71 142 213 ML 1/4
NT 68 73 136 204 ML 1/4
NT 68 73 141 209 ML 69/277
NT 68 73 141 214 ML 52/209
NT 68 73 146 219 ML 1/4
NT 68 75 136 204 ML 1/4
NT 68 75 143 211 ML 44/177
NT 68 75 143 218 ML 90/361
NT 68 75 150 225 ML 1/4
NT 68 77 136 204 ML 1/4
NT 68 77 145 213 ML 70/281
NT 68 77 145 222 ML 53/213
NT 68 77 154 231 ML 1/4
NT 68 79 136 204 ML 1/4
NT 68 79 147 215 ML 45/181
NT 68 79 147 226 ML 93/373
NT 68 79 158 237 ML 1/4
NT 68 81 136 204 ML 1/4
NT 68 81 149 217 ML 71/285
NT 68 81 149 230 ML 54/217
NT 68 81 162 243 ML 1/4
NT 68 83 136 204 ML 1/4
NT 68 83 151 219 ML 46/185
NT 68 83 151 234 ML 96/385
NT 68 83 166 249 ML 1/4
NT 68 87 136 204 ML 1/4
NT 68 87 155 223 ML 47/189
NT 68 87 155 242 ML 99/397
NT 68 89 136 204 ML 1/4
NT 68 89 157 225 ML 73/293
NT 68 89 157 246 ML 56/225
NT 68 91 136 204 ML 1/4
NT 68 91 159 227 ML 48/193
NT 68 91 159 250 ML 102/409
NT 68 93 136 204 ML 1/4
NT 68 93 161 229 ML 74/297
NT 68 93 161 254 ML 57/229
NT 68 95 136 204 ML 1/4
NT 68 95 163 231 ML 49/197
NT 68 95 163 258 ML 105/421
NT 68 97 136 204 ML 1/4
NT 68 97 165 233 ML 75/301
NT 68 99 136 204 ML 1/4
NT 68 99 167 235 ML 50/201
NT 68 101 136 204 ML 1/4
NT 68 101 169 237 ML 76/305
NT 68 103 136 204 ML 1/4
NT 68 103 171 239 ML 51/205
NT 68 105 136 204 ML 1/4
NT 68 105 173 241 ML 77/309
NT 68 107 136 204 ML 1/4
NT 68 107 175 243 ML 52/209
NT 68 109 136 204 ML 1/4
NT 68 109 177 245 ML 78/313
NT 68 111 136 204 ML 1/4
NT 68 111 179 247 ML 53/213
NT 68 113 136 204 ML 1/4
NT 68 113 181 249 ML 79/317
NT 68 115 136 204 ML 1/4
NT 68 115 183 251 ML 54/217
NT 68 117 136 204 ML 1/4
NT 68 117 185 253 ML 80/321
NT 68 121 136 204 ML 1/4
NT 68 121 189 257 ML 81/325
NT 68 123 136 204 ML 1/4
NT 68 123 191 259 ML 56/225
NT 68 125 136 204 ML 1/4
NT 68 127 136 204 ML 1/4
NT 68 129 136 204 ML 1/4
NT 68 131 136 204 ML 1/4
NT 68 133 136 204 ML 1/4
NT 68 135 136 204 ML 1/4
NT 68 136 137 204 ML 1/4
NT 68 136 139 204 ML 1/4
NT 68 136 141 204 ML 1/4
NT 68 136 143 204 ML 1/4
NT 68 136 145 204 ML 1/4
NT 68 136 147 204 ML 1/4
NT 68 136 149 204 ML 1/4
NT 68 136 151 204 ML 1/4
NT 68 136 155 204 ML 1/4
NT 68 136 157 204 ML 1/4
NT 68 136 159 204 ML 1/4
NT 68 136 161 204 ML 1/4
NT 68 136 163 204 ML 1/4
NT 68 136 165 204 ML 1/4
NT 68 136 167 204 ML 1/4
NT 68 136 169 204 ML 1/4
NT 68 136 171 204 ML 1/4
NT 68 136 173 204 ML 1/4
NT 68 136 175 204 ML 1/4
NT 68 136 177 204 ML 1/4
NT 68 136 179 204 ML 1/4
NT 68 136 181 204 ML 1/4
NT 68 136 183 204 ML 1/4
NT 68 136 185 204 ML 1/4
NT 68 136 189 204 ML 1/4
NT 68 136 191 204 ML 1/4
NT 68 136 193 204 ML 1/4
NT 68 136 195 204 ML 1/4
NT 68 136 197 204 ML 1/4
NT 68 136 199 204 ML 1/4
NT 68 136 201 204 ML 1/4
NT 68 136 203 204 ML 1/4
NT 68 136 204 205 ML 1/4
NT 68 136 204 207 ML 1/4
NT 68 136 204 209 ML 1/4
NT 68 136 204 211 ML 1/4
NT 68 136 204 213 ML 1/4
NT 68 136 204 215 ML 1/4
NT 68 136 204 217 ML 1/4
NT 68 136 204 219 ML 1/4
NT 68 136 204 223 ML 1/4
NT 68 136 204 225 ML 1/4
NT 68 136 204 227 ML 1/4
NT 68 136 204 229 ML 1/4
NT 68 136 204 231 ML 1/4
NT 68 136 204 233 ML 1/4
NT 68 136 204 235 ML 1/4
NT 68 136 204 237 ML 1/4
NT 68 136 204 239 ML 1/4
NT 68 136 204 241 ML 1/4
NT 68 136 204 243 ML 1/4
NT 68 136 204 245 ML 1/4
NT 68 136 204 247 ML 1/4
NT 68 136 204 249 ML 1/4
NT 68 136 204 251 ML 1/4
NT 68 136 204 253 ML 1/4
NT 68 136 204 257 ML 1/4
NT 68 136 204 259 ML 1/4
NT 69 70 138 207 ML 1/4
NT 69 70 139 208 ML 69/277
NT 69 70 139 209 ML 1/4
NT 69 70 140 210 ML 1/4
NT 69 71 138 207 ML 1/4
NT 69 71 140 209 ML 87/349
NT 69 71 140 211 ML 52/209
NT 69 71 142 213 ML 1/4
NT 69 73 138 207 ML 1/4
NT 69 73 142 211 ML 1/4
NT 69 73 142 215 ML 1/4
NT 69 73 146 219 ML 1/4
NT 69 74 138 207 ML 1/4
NT 69 74 143 212 ML 70/281
NT 69 74 143 217 ML 1/4
NT 69 74 148 222 ML 1/4
NT 69 76 138 207 ML 1/4
NT 69 76 145 214 ML 55/221
NT 69 76 145 221 ML 74/297
NT 69 76 152 228 ML 1/4
NT 69 77 138 207 ML 1/4
NT 69 77 146 215 ML 1/4
NT 69 77 146 223 ML 1/4
NT 69 77 154 231 ML 1/4
NT 69 79 138 207 ML 1/4
NT 69 79 148 217 ML 91/365
NT 69 79 148 227 ML 54/217
NT 69 79 158 237 ML 1/4
NT 69 80 138 207 ML 1/4
NT 69 80 149 218 ML 57/229
NT 69 80 149 229 ML 77/309
NT 69 80 160 240 ML 1/4
NT 69 82 138 207 ML 1/4
NT 69 82 151 220 ML 72/289
NT 69 82 151 233 ML 1/4
NT 69 82 164 246 ML 1/4
NT 69 83 138 207 ML 1/4
NT 69 83 152 221 ML 93/373
NT 69 83 152 235 ML 55/221
NT 69 83 166 249 ML 1/4
NT 69 85 138 207 ML 1/4
NT 69 85 154 223 ML 1/4
NT 69 85 154 239 ML 1/4
NT 69 85 170 255 ML 1/4
NT 69 86 138 207 ML 1/4
NT 69 86 155 224 ML 73/293
NT 69 86 155 241 ML 1/4
NT 69 86 172 258 ML 1/4
NT 69 88 138 207 ML 1/4
NT 69 88 157 226 ML 61/245
NT 69 88 157 245 ML 83/333
NT 69 89 138 207 ML 1/4
NT 69 89 158 227 ML 1/4
NT 69 89 158 247 ML 1/4
NT 69 91 138 207 ML 1/4
NT 69 91 160 229 ML 97/389
NT 69 91 160 251 ML 57/229
NT 69 94 138 207 ML 1/4
NT 69 94 163 232 ML 75/301
NT 69 94 163 257 ML 1/4
NT 69 95 138 207 ML 1/4
NT 69 95 164 233 ML 99/397
NT 69 95 164 259 ML 58/233
NT 69 97 138 207 ML 1/4
NT 69 97 166 235 ML 1/4
NT 69 98 138 207 ML 1/4
NT 69 98 167 236 ML 76/305
NT 69 100 138 207 ML 1/4
NT 69 100 169 238 ML 67/269
NT 69 101 138 207 ML 1/4
NT 69 101 170 239 ML 1/4
NT 69 103 138 207 ML 1/4
NT 69 103 172 241 ML 103/413
NT 69 104 138 207 ML 1/4
NT 69 104 173 242 ML 69/277
NT 69 106 138 207 ML 1/4
NT 69 106 175 244 ML 78/313
NT 69 107 138 207 ML 1/4
NT 69 107 176 245 ML 105/421
NT 69 109 138 207 ML 1/4
NT 69 109 178 247 ML 1/4
NT 69 110 138 207 ML 1/4
NT 69 110 179 248 ML 79/317
NT 69 112 138 207 ML 1/4
NT 69 112 181 250 ML 73/293
NT 69 113 138 207 ML 1/4
NT 69 113 182 251 ML 1/4
NT 69 116 138 207 ML 1/4
NT 69 116 185 254 ML 75/301
NT 69 118 138 207 ML 1/4
NT 69 118 187 256 ML 81/325
NT 69 119 138 207 ML 1/4
NT 69 119 188 257 ML 111/445
NT 69 121 138 207 ML 1/4
NT 69 121 190 259 ML 1/4
NT 69 122 138 207 ML 1/4
NT 69 122 191 260 ML 82/329
NT 69 124 138 207 ML 1/4
NT 69 125 138 207 ML 1/4
NT 69 127 138 207 ML 1/4
NT 69 128 138 207 ML 1/4
NT 69 130 138 207 ML 1/4
NT 69 131 138 207 ML 1/4
NT 69 133 138 207 ML 1/4
NT 69 134 138 207 ML 1/4
NT 69 136 138 207 ML 1/4
NT 69 137 138 207 ML 1/4
NT 69 138 139 207 ML 1/4
NT 69 138 140 207 ML 1/4
NT 69 138 142 207 ML 1/4
NT 69 138 143 207 ML 1/4
NT 69 138 145 207 ML 1/4
NT 69 138 146 207 ML 1/4
NT 69 138 148 207 ML 1/4
NT 69 138 149 207 ML 1/4
NT 69 138 151 207 ML 1/4
NT 69 138 152 207 ML 1/4
NT 69 138 154 207 ML 1/4
NT 69 138 155 207 ML 1/4
NT 69 138 157 207 ML 1/4
NT 69 138 158 207 ML 1/4
NT 69 138 160 207 ML 1/4
NT 69 138 163 207 ML 1/4
NT 69 138 164 207 ML 1/4
NT 69 138 166 207 ML 1/4
NT 69 138 167 207 ML 1/4
NT 69 138 169 207 ML 1/4
NT 69 138 170 207 ML 1/4
NT 69 138 172 207 ML 1/4
NT 69 138 173 207 ML 1/4
NT 69 138 175 207 ML 1/4
NT 69 138 176 207 ML 1/4
NT 69 138 178 207 ML 1/4
NT 69 138 179 207 ML 1/4
NT 69 138 181 207 ML 1/4
NT 69 138 182 207 ML 1/4
NT 69 138 185 207 ML 1/4
NT 69 138 187 207 ML 1/4
NT 69 138 188 207 ML 1/4
NT 69 138 190 207 ML 1/4
NT 69 138 191 207 ML 1/4
NT 69 138 193 207 ML 1/4
NT 69 138 194 207 ML 1/4
NT 69 138 196 207 ML 1/4
NT 69 138 197 207 ML 1/4
NT 69 138 199 207 ML 1/4
NT 69 138 200 207 ML 1/4
NT 69 138 202 207 ML 1/4
NT 69 138 203 207 ML 1/4
NT 69 138 205 207 ML 1/4
NT 69 138 206 207 ML 1/4
NT 69 138 207 208 ML 1/4
NT 69 138 207 209 ML 1/4
NT 69 138 207 211 ML 1/4
NT 69 138 207 212 ML 1/4
NT 69 138 207 214 ML 1/4
NT 69 138 207 215 ML 1/4
NT 69 138 207 217 ML 1/4
NT 69 138 207 218 ML 1/4
NT 69 138 207 220 ML 1/4
NT 69 138 207 221 ML 1/4
NT 69 138 207 223 ML 1/4
NT 69 138 207 224 ML 1/4
NT 69 138 207 226 ML 1/4
NT 69 138 207 227 ML 1/4
NT 69 138 207 229 ML 1/4
NT 69 138 207 232 ML 1/4
NT 69 138 207 233 ML 1/4
NT 69 138 207 235 ML 1/4
NT 69 138 207 236 ML 1/4
NT 69 138 207 238 ML 1/4
NT 69 138 207 239 ML 1/4
NT 69 138 207 241 ML 1/4
NT 69 138 207 242 ML 1/4
NT 69 138 207 244 ML 1/4
NT 69 138 207 245 ML 1/4
NT 69 138 207 247 ML 1/4
NT 69 138 207 248 ML 1/4
NT 69 138 207 250 ML 1/4
NT 69 138 207 251 ML 1/4
NT 69 138 207 254 ML 1/4
NT 69 138 207 256 ML 1/4
NT 69 138 207 257 ML 1/4
NT 69 138 207 259 ML 1/4
NT 69 138 207 260 ML 1/4
NT 70 71 140 210 ML 1/4
NT 70 71 141 211 ML 1/4
NT 70 71 141 212 ML 88/353
NT 70 71 142 213 ML 1/4
NT 70 73 140 210 ML 1/4
NT 70 73 143 213 ML 1/4
NT 70 73 143 216 ML 72/289
NT 70 73 146 219 ML 1/4
NT 70 79 140 210 ML 1/4
NT 70 79 149 219 ML 1/4
NT 70 79 149 228 ML 94/377
NT 70 79 158 237 ML 1/4
NT 70 81 140 210 ML 1/4
NT 70 81 151 221 ML 1/4
NT 70 81 151 232 ML 78/313
NT 70 81 162 243 ML 1/4
NT 70 83 140 210 ML 1/4
NT 70 83 153 223 ML 1/4
NT 70 83 153 236 ML 97/389
NT 70 83 166 249 ML 1/4
NT 70 87 140 210 ML 1/4
NT 70 87 157 227 ML 1/4
NT 70 87 157 244 ML 100/401
NT 70 89 140 210 ML 1/4
NT 70 89 159 229 ML 1/4
NT 70 89 159 248 ML 84/337
NT 70 93 140 210 ML 1/4
NT 70 93 163 233 ML 1/4
NT 70 93 163 256 ML 87/349
NT 70 97 140 210 ML 1/4
NT 70 97 167 237 ML 1/4
NT 70 99 140 210 ML 1/4
NT 70 99 169 239 ML 1/4
NT 70 101 140 210 ML 1/4
NT 70 101 171 241 ML 1/4
NT 70 103 140 210 ML 1/4
NT 70 103 173 243 ML 1/4
NT 70 107 140 210 ML 1/4
NT 70 107 177 247 ML 1/4
NT 70 109 140 210 ML 1/4
NT 70 109 179 249 ML 1/4
NT 70 111 140 210 ML 1/4
NT 70 111 181 251 ML 1/4
NT 70 113 140 210 ML 1/4
NT 70 113 183 253 ML 1/4
NT 70 117 140 210 ML 1/4
NT 70 117 187 257 ML 1/4
NT 70 121 140 210 ML 1/4
NT 70 123 140 210 ML 1/4
NT 70 127 140 210 ML 1/4
NT 70 129 140 210 ML 1/4
NT 70 131 140 210 ML 1/4
NT 70 137 140 210 ML 1/4
NT 70 139 140 210 ML 1/4
NT 70 140 141 210 ML 1/4
NT 70 140 143 210 ML 1/4
NT 70 140 149 210 ML 1/4
NT 70 140 151 210 ML 1/4
NT 70 140 153 210 ML 1/4
NT 70 140 157 210 ML 1/4
NT 70 140 159 210 ML 1/4
NT 70 140 163 210 ML 1/4
NT 70 140 167 210 ML 1/4
NT 70 140 169 210 ML 1/4
NT 70 140 171 210 ML 1/4
NT 70 140 173 210 ML 1/4
NT 70 140 177 210 ML 1/4
NT 70 140 179 210 ML 1/4
NT 70 140 181 210 ML 1/4
NT 70 140 183 210 ML 1/4
NT 70 140 187 210 ML 1/4
NT 70 140 191 210 ML 1/4
NT 70 140 193 210 ML 1/4
NT 70 140 197 210 ML 1/4
NT 70 140 199 210 ML 1/4
NT 70 140 201 210 ML 1/4
NT 70 140 207 210 ML 1/4
NT 70 140 209 210 ML 1/4
NT 70 140 210 211 ML 1/4
NT 70 140 210 213 ML 1/4
NT 70 140 210 219 ML 1/4
NT 70 140 210 221 ML 1/4
NT 70 140 210 223 ML 1/4
NT 70 140 210 227 ML 1/4
NT 70 140 210 229 ML 1/4
NT 70 140 210 233 ML 1/4
NT 70 140 210 237 ML 1/4
NT 70 140 210 239 ML 1/4
NT 70 140 210 241 ML 1/4
NT 70 140 210 243 ML 1/4
NT 70 140 210 247 ML 1/4
NT 70 140 210 249 ML 1/4
NT 70 140 210 251 ML 1/4
NT 70 140 210 253 ML 1/4
NT 70 140 210 257 ML 1/4
NT 71 72 142 213 ML 1/4
NT 71 72 143 214 ML 89/357
NT 71 72 143 215 ML 89/358
NT 71 72 144 216 ML 1/4
NT 71 73 142 213 ML 1/4
NT 71 73 144 215 ML 54/217
NT 71 73 144 217 ML 90/361
NT 71 73 146 219 ML 1/4
NT 71 74 142 213 ML 1/4
NT 71 74 145 216 ML 90/361
NT 71 74 145 219 ML 1/4
NT 71 74 148 222 ML 1/4
NT 71 75 142 213 ML 1/4
NT 71 75 146 217 ML 1/4
NT 71 75 146 221 ML 1/4
NT 71 75 150 225 ML 1/4
NT 71 76 142 213 ML 1/4
NT 71 76 147 218 ML 91/365
NT 71 76 147 223 ML 46/185
NT 71 76 152 228 ML 1/4
NT 71 77 142 213 ML 1/4
NT 71 77 148 219 ML 56/225
NT 71 77 148 225 ML 93/373
NT 71 77 154 231 ML 1/4
NT 71 78 142 213 ML 1/4
NT 71 78 149 220 ML 92/369
NT 71 78 149 227 ML 1/4
NT 71 78 156 234 ML 1/4
NT 71 79 142 213 ML 1/4
NT 71 79 150 221 ML 1/4
NT 71 79 150 229 ML 1/4
NT 71 79 158 237 ML 1/4
NT 71 80 142 213 ML 1/4
NT 71 80 151 222 ML 93/373
NT 71 80 151 231 ML 95/382
NT 71 80 160 240 ML 1/4
NT 71 81 142 213 ML 1/4
NT 71 81 152 223 ML 58/233
NT 71 81 152 233 ML 96/385
NT 71 81 162 243 ML 1/4
NT 71 82 142 213 ML 1/4
NT 71 82 153 224 ML 94/377
NT 71 82 153 235 ML 1/4
NT 71 82 164 246 ML 1/4
NT 71 83 142 213 ML 1/4
NT 71 83 154 225 ML 1/4
NT 71 83 154 237 ML 1/4
NT 71 83 166 249 ML 1/4
NT 71 84 142 213 ML 1/4
NT 71 84 155 226 ML 95/381
NT 71 84 155 239 ML 49/197
NT 71 84 168 252 ML 1/4
NT 71 85 142 213 ML 1/4
NT 71 85 156 227 ML 60/241
NT 71 85 156 241 ML 99/397
NT 71 85 170 255 ML 1/4
NT 71 86 142 213 ML 1/4
NT 71 86 157 228 ML 96/385
NT 71 86 157 243 ML 1/4
NT 71 86 172 258 ML 1/4
NT 71 87 142 213 ML 1/4
NT 71 87 158 229 ML 1/4
NT 71 87 158 245 ML 1/4
NT 71 88 142 213 ML 1/4
NT 71 88 159 230 ML 97/389
NT 71 88 159 247 ML 101/406
NT 71 89 142 213 ML 1/4
NT 71 89 160 231 ML 62/249
NT 71 89 160 249 ML 102/409
NT 71 90 142 213 ML 1/4
NT 71 90 161 232 ML 98/393
NT 71 90 161 251 ML 1/4
NT 71 91 142 213 ML 1/4
NT 71 91 162 233 ML 1/4
NT 71 91 162 253 ML 1/4
NT 71 92 142 213 ML 1/4
NT 71 92 163 234 ML 99/397
NT 71 92 163 255 ML 52/209
NT 71 93 142 213 ML 1/4
NT 71 93 164 235 ML 64/257
NT 71 93 164 257 ML 105/421
NT 71 94 142 213 ML 1/4
NT 71 94 165 236 ML 100/401
NT 71 94 165 259 ML 1/4
NT 71 95 142 213 ML 1/4
NT 71 95 166 237 ML 1/4
NT 71 96 142 213 ML 1/4
NT 71 96 167 238 ML 101/405
NT 71 97 142 213 ML 1/4
NT 71 97 168 239 ML 66/265
NT 71 98 142 213 ML 1/4
NT 71 98 169 240 ML 102/409
NT 71 99 142 213 ML 1/4
NT 71 99 170 241 ML 1/4
NT 71 100 142 213 ML 1/4
NT 71 100 171 242 ML 103/413
NT 71 101 142 213 ML 1/4
NT 71 101 172 243 ML 68/273
NT 71 102 142 213 ML 1/4
NT 71 102 173 244 ML 104/417
NT 71 103 142 213 ML 1/4
NT 71 103 174 245 ML 1/4
NT 71 104 142 213 ML 1/4
NT 71 104 175 246 ML 105/421
NT 71 105 142 213 ML 1/4
NT 71 105 176 247 ML 70/281
NT 71 106 142 213 ML 1/4
NT 71 106 177 248 ML 106/425
NT 71 107 142 213 ML 1/4
NT 71 107 178 249 ML 1/4
NT 71 108 142 213 ML 1/4
NT 71 108 179 250 ML 107/429
NT 71 109 142 213 ML 1/4
NT 71 109 180 251 ML 72/289
NT 71 110 142 213 ML 1/4
NT 71 110 181 252 ML 108/433
NT 71 111 142 213 ML 1/4
NT 71 111 182 253 ML 1/4
NT 71 112 142 213 ML 1/4
NT 71 112 183 254 ML 109/437
NT 71 113 142 213 ML 1/4
NT 71 113 184 255 ML 74/297
NT 71 114 142 213 ML 1/4
NT 71 114 185 256 ML 110/441
NT 71 115 142 213 ML 1/4
NT 71 115 186 257 ML 1/4
NT 71 116 142 213 ML 1/4
NT 71 116 187 258 ML 111/445
NT 71 117 142 213 ML 1/4
NT 71 117 188 259 ML 76/305
NT 71 118 142 213 ML 1/4
NT 71 118 189 260 ML 112/449
NT 71 119 142 213 ML 1/4
NT 71 120 142 213 ML 1/4
NT 71 121 142 213 ML 1/4
NT 71 122 142 213 ML 1/4
NT 71 123 142 213 ML 1/4
NT 71 124 142 213 ML 1/4
NT 71 125 142 213 ML 1/4
NT 71 126 142 213 ML 1/4
NT 71 127 142 213 ML 1/4
NT 71 128 142 213 ML 1/4
NT 71 129 142 213 ML 1/4
NT 71 130 142 213 ML 1/4
NT 71 131 142 213 ML 1/4
NT 71 132 142 213 ML 1/4
NT 71 133 142 213 ML 1/4
NT 71 134 142 213 ML 1/4
NT 71 135 142 213 ML 1/4
NT 71 136 142 213 ML 1/4
NT 71 137 142 213 ML 1/4
NT 71 138 142 213 ML 1/4
NT 71 139 142 213 ML 1/4
NT 71 140 142 213 ML 1/4
NT 71 141 142 213 ML 1/4
NT 71 142 143 213 ML 1/4
NT 71 142 144 213 ML 1/4
NT 71 142 145 213 ML 1/4
NT 71 142 146 213 ML 1/4
NT 71 142 147 213 ML 1/4
NT 71 142 148 213 ML 1/4
NT 71 142 149 213 ML 1/4
NT 71 142 150 213 ML 1/4
NT 71 142 151 213 ML 1/4
NT 71 142 152 213 ML 1/4
NT 71 142 153 213 ML 1/4
NT 71 142 154 213 ML 1/4
NT 71 142 155 213 ML 1/4
NT 71 142 156 213 ML 1/4
NT 71 142 157 213 ML 1/4
NT 71 142 158 213 ML 1/4
NT 71 142 159 213 ML 1/4
NT 71 142 160 213 ML 1/4
NT 71 142 161 213 ML 1/4
NT 71 142 162 213 ML 1/4
NT 71 142 163 213 ML 1/4
NT 71 142 164 213 ML 1/4
NT 71 142 165 213 ML 1/4
NT 71 142 166 213 ML 1/4
NT 71 142 167 213 ML 1/4
NT 71 142 168 213 ML 1/4
NT 71 142 169 213 ML 1/4
NT 71 142 170 213 ML 1/4
NT 71 142 171 213 ML 1/4
NT 71 142 172 213 ML 1/4
NT 71 142 173 213 ML 1/4
NT 71 142 174 213 ML 1/4
NT 71 142 175 213 ML 1/4
NT 71 142 176 213 ML 1/4
NT 71 142 177 213 ML 1/4
NT 71 142 178 213 ML 1/4
NT 71 142 179 213 ML 1/4
NT 71 142 180 213 ML 1/4
NT 71 142 181 213 ML 1/4
NT 71 142 182 213 ML 1/4
NT 71 142 183 213 ML 1/4
NT 71 142 184 213 ML 1/4
NT 71 142 185 213 ML 1/4
NT 71 142 186 213 ML 1/4
NT 71 142 187 213 ML 1/4
NT 71 142 188 213 ML 1/4
NT 71 142 189 213 ML 1/4
NT 71 142 190 213 ML 1/4
NT 71 142 191 213 ML 1/4
NT 71 142 192 213 ML 1/4
NT 71 142 193 213 ML 1/4
NT 71 142 194 213 ML 1/4
NT 71 142 195 213 ML 1/4
NT 71 142 196 213 ML 1/4
NT 71 142 197 213 ML 1/4
NT 71 142 198 213 ML 1/4
NT 71 142 199 213 ML 1/4
NT 71 142 200 213 ML 1/4
NT 71 142 201 213 ML 1/4
NT 71 142 202 213 ML 1/4
NT 71 142 203 213 ML 1/4
NT 71 142 204 213 ML 1/4
NT 71 142 205 213 ML 1/4
NT 71 142 206 213 ML 1/4
NT 71 142 207 213 ML 1/4
NT 71 142 208 213 ML 1/4
NT 71 142 209 213 ML 1/4
NT 71 142 210 213 ML 1/4
NT 71 142 211 213 ML 1/4
NT 71 142 212 213 ML 1/4
NT 71 142 213 214 ML 1/4
NT 71 142 213 215 ML 1/4
NT 71 142 213 216 ML 1/4
NT 71 142 213 217 ML 1/4
NT 71 142 213 218 ML 1/4
NT 71 142 213 219 ML 1/4
NT 71 142 213 220 ML 1/4
NT 71 142 213 221 ML 1/4
NT 71 142 213 222 ML 1/4
NT 71 142 213 223 ML 1/4
NT 71 142 213 224 ML 1/4
NT 71 142 213 225 ML 1/4
NT 71 142 213 226 ML 1/4
NT 71 142 213 227 ML 1/4
NT 71 142 213 228 ML 1/4
NT 71 142 213 229 ML 1/4
NT 71 142 213 230 ML 1/4
NT 71 142 213 231 ML 1/4
NT 71 142 213 232 ML 1/4
NT 71 142 213 233 ML 1/4
NT 71 142 213 234 ML 1/4
NT 71 142 213 235 ML 1/4
NT 71 142 213 236 ML 1/4
NT 71 142 213 237 ML 1/4
NT 71 142 213 238 ML 1/4
NT 71 142 213 239 ML 1/4
NT 71 142 213 240 ML 1/4
NT 71 142 213 241 ML 1/4
NT 71 142 213 242 ML 1/4
NT 71 142 213 243 ML 1/4
NT 71 142 213 244 ML 1/4
NT 71 142 213 245 ML 1/4
NT 71 142 213 246 ML 1/4
NT 71 142 213 247 ML 1/4
NT 71 142 213 248 ML 1/4
NT 71 142 213 249 ML 1/4
NT 71 142 213 250 ML 1/4
NT 71 142 213 251 ML 1/4
NT 71 142 213 252 ML 1/4
NT 71 142 213 253 ML 1/4
NT 71 142 213 254 ML 1/4
NT 71 142 213 255 ML 1/4
NT 71 142 213 256 ML 1/4
NT 71 142 213 257 ML 1/4
NT 71 142 213 258 ML 1/4
NT 71 142 213 259 ML 1/4
NT 71 142 213 260 ML 1/4
NT 72 73 144 216 ML 1/4
NT 72 73 145 217 ML 72/289
NT 72 73 145 218 ML 54/217
NT 72 73 146 219 ML 1/4
NT 72 77 144 216 ML 1/4
NT 72 77 149 221 ML 73/293
NT 72 77 149 226 ML 55/221
NT 72 77 154 231 ML 1/4
NT 72 79 144 216 ML 1/4
NT 72 79 151 223 ML 93/374
NT 72 79 151 230 ML 95/381
NT 72 79 158 237 ML 1/4
NT 72 83 144 216 ML 1/4
NT 72 83 155 227 ML 95/382
NT 72 83 155 238 ML 98/393
NT 72 83 166 249 ML 1/4
NT 72 85 144 216 ML 1/4
NT 72 85 157 229 ML 75/301
NT 72 85 157 242 ML 57/229
NT 72 85 170 255 ML 1/4
NT 72 89 144 216 ML 1/4
NT 72 89 161 233 ML 76/305
NT 72 89 161 250 ML 58/233
NT 72 91 144 216 ML 1/4
NT 72 91 163 235 ML 99/398
NT 72 91 163 254 ML 104/417
NT 72 95 144 216 ML 1/4
NT 72 95 167 239 ML 101/406
NT 72 97 144 216 ML 1/4
NT 72 97 169 241 ML 78/313
NT 72 101 144 216 ML 1/4
NT 72 101 173 245 ML 79/317
NT 72 103 144 216 ML 1/4
NT 72 103 175 247 ML 105/422
NT 72 107 144 216 ML 1/4
NT 72 107 179 251 ML 107/430
NT 72 109 144 216 ML 1/4
NT 72 109 181 253 ML 81/325
NT 72 113 144 216 ML 1/4
NT 72 113 185 257 ML 82/329
NT 72 115 144 216 ML 1/4
NT 72 115 187 259 ML 111/446
NT 72 119 144 216 ML 1/4
NT 72 121 144 216 ML 1/4
NT 72 125 144 216 ML 1/4
NT 72 127 144 216 ML 1/4
NT 72 131 144 216 ML 1/4
NT 72 133 144 216 ML 1/4
NT 72 137 144 216 ML 1/4
NT 72 139 144 216 ML 1/4
NT 72 143 144 216 ML 1/4
NT 72 144 145 216 ML 1/4
NT 72 144 149 216 ML 1/4
NT 72 144 151 216 ML 1/4
NT 72 144 155 216 ML 1/4
NT 72 144 157 216 ML 1/4
NT 72 144 161 216 ML 1/4
NT 72 144 163 216 ML 1/4
NT 72 144 167 216 ML 1/4
NT 72 144 169 216 ML 1/4
NT 72 144 173 216 ML 1/4
NT 72 144 175 216 ML 1/4
NT 72 144 179 216 ML 1/4
NT 72 144 181 216 ML 1/4
NT 72 144 185 216 ML 1/4
NT 72 144 187 216 ML 1/4
NT 72 144 191 216 ML 1/4
NT 72 144 193 216 ML 1/4
NT 72 144 197 216 ML 1/4
NT 72 144 199 216 ML 1/4
NT 72 144 203 216 ML 1/4
NT 72 144 205 216 ML 1/4
NT 72 144 209 216 ML 1/4
NT 72 144 211 216 ML 1/4
NT 72 144 215 216 ML 1/4
NT 72 144 216 217 ML 1/4
NT 72 144 216 221 ML 1/4
NT 72 144 216 223 ML 1/4
NT 72 144 216 227 ML 1/4
NT 72 144 216 229 ML 1/4
NT 72 144 216 233 ML 1/4
NT 72 144 216 235 ML 1/4
NT 72 144 216 239 ML 1/4
NT 72 144 216 241 ML 1/4
NT 72 144 216 245 ML 1/4
NT 72 144 216 247 ML 1/4
NT 72 144 216 251 ML 1/4
NT 72 144 216 253 ML 1/4
NT 72 144 216 257 ML 1/4
NT 72 144 216 259 ML 1/4
NT 73 74 146 219 ML 1/4
NT 73 74 147 220 ML 73/293
NT 73 74 147 221 ML 1/4
NT 73 74 148 222 ML 1/4
NT 73 75 146 219 ML 1/4
NT 73 75 148 221 ML 92/369
NT 73 75 148 223 ML 55/221
NT 73 75 150 225 ML 1/4
NT 73 76 146 219 ML 1/4
NT 73 76 149 222 ML 56/225
NT 73 76 149 225 ML 75/301
NT 73 76 152 228 ML 1/4
NT 73 77 146 219 ML 1/4
NT 73 77 150 223 ML 1/4
NT 73 77 150 227 ML 1/4
NT 73 77 154 231 ML 1/4
NT 73 78 146 219 ML 1/4
NT 73 78 151 224 ML 74/297
NT 73 78 151 229 ML 1/4
NT 73 78 156 234 ML 1/4
NT 73 79 146 219 ML 1/4
NT 73 79 152 225 ML 94/377
NT 73 79 152 231 ML 56/225
NT 73 79 158 237 ML 1/4
NT 73 80 146 219 ML 1/4
NT 73 80 153 226 ML 58/233
NT 73 80 153 233 ML 78/313
NT 73 80 160 240 ML 1/4
NT 73 81 146 219 ML 1/4
NT 73 81 154 227 ML 1/4
NT 73 81 154 235 ML 1/4
NT 73 81 162 243 ML 1/4
NT 73 82 146 219 ML 1/4
NT 73 82 155 228 ML 75/301
NT 73 82 155 237 ML 1/4
NT 73 82 164 246 ML 1/4
NT 73 83 146 219 ML 1/4
NT 73 83 156 229 ML 96/385
NT 73 83 156 239 ML 57/229
NT 73 83 166 249 ML 1/4
NT 73 84 146 219 ML 1/4
NT 73 84 157 230 ML 60/241
NT 73 84 157 241 ML 81/325
NT 73 84 168 252 ML 1/4
NT 73 85 146 219 ML 1/4
NT 73 85 158 231 ML 1/4
NT 73 85 158 243 ML 1/4
NT 73 85 170 255 ML 1/4
NT 73 86 146 219 ML 1/4
NT 73 86 159 232 ML 76/305
NT 73 86 159 245 ML 1/4
NT 73 86 172 258 ML 1/4
NT 73 87 146 219 ML 1/4
NT 73 87 160 233 ML 98/393
NT 73 87 160 247 ML 58/233
NT 73 88 146 219 ML 1/4
NT 73 88 161 234 ML 62/249
NT 73 88 161 249 ML 84/337
NT 73 89 146 219 ML 1/4
NT 73 89 162 235 ML 1/4
NT 73 89 162 251 ML 1/4
NT 73 90 146 219 ML 1/4
NT 73 90 163 236 ML 77/309
NT 73 90 163 253 ML 1/4
NT 73 91 146 219 ML 1/4
NT 73 91 164 237 ML 100/401
NT 73 91 164 255 ML 59/237
NT 73 92 146 219 ML 1/4
NT 73 92 165 238 ML 64/257
NT 73 92 165 257 ML 87/349
NT 73 93 146 219 ML 1/4
NT 73 93 166 239 ML 1/4
NT 73 93 166 259 ML 1/4
NT 73 94 146 219 ML 1/4
NT 73 94 167 240 ML 78/313
NT 73 95 146 219 ML 1/4
NT 73 95 168 241 ML 102/409
NT 73 96 146 219 ML 1/4
NT 73 96 169 242 ML 66/265
NT 73 97 146 219 ML 1/4
NT 73 97 170 243 ML 1/4
NT 73 98 146 219 ML 1/4
NT 73 98 171 244 ML 79/317
NT 73 99 146 219 ML 1/4
NT 73 99 172 245 ML 104/417
NT 73 100 146 219 ML 1/4
NT 73 100 173 246 ML 68/273
NT 73 101 146 219 ML 1/4
NT 73 101 174 247 ML 1/4
NT 73 102 146 219 ML 1/4
NT 73 102 175 248 ML 80/321
NT 73 103 146 219 ML 1/4
NT 73 103 176 249 ML 106/425
NT 73 104 146 219 ML 1/4
NT 73 104 177 250 ML 70/281
NT 73 105 146 219 ML 1/4
NT 73 105 178 251 ML 1/4
NT 73 106 146 219 ML 1/4
NT 73 106 179 252 ML 81/325
NT 73 107 146 219 ML 1/4
NT 73 107 180 253 ML 108/433
NT 73 108 146 219 ML 1/4
NT 73 108 181 254 ML 72/289
NT 73 109 146 219 ML 1/4
NT 73 109 182 255 ML 1/4
NT 73 110 146 219 ML 1/4
NT 73 110 183 256 ML 82/329
NT 73 111 146 219 ML 1/4
NT 73 111 184 257 ML 110/441
NT 73 112 146 219 ML 1/4
NT 73 112 185 258 ML 74/297
NT 73 113 146 219 ML 1/4
NT 73 113 186 259 ML 1/4
NT 73 114 146 219 ML 1/4
NT 73 114 187 260 ML 83/333
NT 73 115 146 219 ML 1/4
NT 73 116 146 219 ML 1/4
NT 73 117 146 219 ML 1/4
NT 73 118 146 219 ML 1/4
NT 73 119 146 219 ML 1/4
NT 73 120 146 219 ML 1/4
NT 73 121 146 219 ML 1/4
NT 73 122 146 219 ML 1/4
NT 73 123 146 219 ML 1/4
NT 73 124 146 219 ML 1/4
NT 73 125 146 219 ML 1/4
NT 73 126 146 219 ML 1/4
NT 73 127 146 219 ML 1/4
NT 73 128 146 219 ML 1/4
NT 73 129 146 219 ML 1/4
NT 73 130 146 219 ML 1/4
NT 73 131 146 219 ML 1/4
NT 73 132 146 219 ML 1/4
NT 73 133 146 219 ML 1/4
NT 73 134 146 219 ML 1/4
NT 73 135 146 219 ML 1/4
NT 73 136 146 219 ML 1/4
NT 73 137 146 219 ML 1/4
NT 73 138 146 219 ML 1/4
NT 73 139 146 219 ML 1/4
NT 73 140 146 219 ML 1/4
NT 73 141 146 219 ML 1/4
NT 73 142 146 219 ML 1/4
NT 73 143 146 219 ML 1/4
NT 73 144 146 219 ML 1/4
NT 73 145 146 219 ML 1/4
NT 73 146 147 219 ML 1/4
NT 73 146 148 219 ML 1/4
NT 73 146 149 219 ML 1/4
NT 73 146 150 219 ML 1/4
NT 73 146 151 219 ML 1/4
NT 73 146 152 219 ML 1/4
NT 73 146 153 219 ML 1/4
NT 73 146 154 219 ML 1/4
NT 73 146 155 219 ML 1/4
NT 73 146 156 219 ML 1/4
NT 73 146 157 219 ML 1/4
NT 73 146 158 219 ML 1/4
NT 73 146 159 219 ML 1/4
NT 73 146 160 219 ML 1/4
NT 73 146 161 219 ML 1/4
NT 73 146 162 219 ML 1/4
NT 73 146 163 219 ML 1/4
NT 73 146 164 219 ML 1/4
NT 73 146 165 219 ML 1/4
NT 73 146 166 219 ML 1/4
NT 73 146 167 219 ML 1/4
NT 73 146 168 219 ML 1/4
NT 73 146 169 219 ML 1/4
NT 73 146 170 219 ML 1/4
NT 73 146 171 219 ML 1/4
NT 73 146 172 219 ML 1/4
NT 73 146 173 219 ML 1/4
NT 73 146 174 219 ML 1/4
NT 73 146 175 219 ML 1/4
NT 73 146 176 219 ML 1/4
NT 73 146 177 219 ML 1/4
NT 73 146 178 219 ML 1/4
NT 73 146 179 219 ML 1/4
NT 73 146 180 219 ML 1/4
NT 73 146 181 219 ML 1/4
NT 73 146 182 219 ML 1/4
NT 73 146 183 219 ML 1/4
NT 73 146 184 219 ML 1/4
NT 73 146 185 219 ML 1/4
NT 73 146 186 219 ML 1/4
NT 73 146 187 219 ML 1/4
NT 73 146 188 219 ML 1/4
NT 73 146 189 219 ML 1/4
NT 73 146 190 219 ML 1/4
NT 73 146 191 219 ML 1/4
NT 73 146 192 219 ML 1/4
NT 73 146 193 219 ML 1/4
NT 73 146 194 219 ML 1/4
NT 73 146 195 219 ML 1/4
NT 73 146 196 219 ML 1/4
NT 73 146 197 219 ML 1/4
NT 73 146 198 219 ML 1/4
NT 73 146 199 219 ML 1/4
NT 73 146 200 219 ML 1/4
NT 73 146 201 219 ML 1/4
NT 73 146 202 219 ML 1/4
NT 73 146 203 219 ML 1/4
NT 73 146 204 219 ML 1/4
NT 73 146 205 219 ML 1/4
NT 73 146 206 219 ML 1/4
NT 73 146 207 219 ML 1/4
NT 73 146 208 219 ML 1/4
NT 73 146 209 219 ML 1/4
NT 73 146 210 219 ML 1/4
NT 73 146 211 219 ML 1/4
NT 73 146 212 219 ML 1/4
NT 73 146 213 219 ML 1/4
NT 73 146 214 219 ML 1/4
NT 73 146 215 219 ML 1/4
NT 73 146 216 219 ML 1/4
NT 73 146 217 219 ML 1/4
NT 73 146 218 219 ML 1/4
NT 73 146 219 220 ML 1/4
NT 73 146 219 221 ML 1/4
NT 73 146 219 222 ML 1/4
NT 73 146 219 223 ML 1/4
NT 73 146 219 224 ML 1/4
NT 73 146 219 225 ML 1/4
NT 73 146 219 226 ML 1/4
NT 73 146 219 227 ML 1/4
NT 73 146 219 228 ML 1/4
NT 73 146 219 229 ML 1/4
NT 73 146 219 230 ML 1/4
NT 73 146 219 231 ML 1/4
NT 73 146 219 232 ML 1/4
NT 73 146 219 233 ML 1/4
NT 73 146 219 234 ML 1/4
NT 73 146 219 235 ML 1/4
NT 73 146 219 236 ML 1/4
NT 73 146 219 237 ML 1/4
NT 73 146 219 238 ML 1/4
NT 73 146 219 239 ML 1/4
NT 73 146 219 240 ML 1/4
NT 73 146 219 241 ML 1/4
NT 73 146 219 242 ML 1/4
NT 73 146 219 243 ML 1/4
NT 73 146 219 244 ML 1/4
NT 73 146 219 245 ML 1/4
NT 73 146 219 246 ML 1/4
NT 73 146 219 247 ML 1/4
NT 73 146 219 248 ML 1/4
NT 73 146 219 249 ML 1/4
NT 73 146 219 250 ML 1/4
NT 73 146 219 251 ML 1/4
NT 73 146 219 252 ML 1/4
NT 73 146 219 253 ML 1/4
NT 73 146 219 254 ML 1/4
NT 73 146 219 255 ML 1/4
NT 73 146 219 256 ML 1/4
NT 73 146 219 257 ML 1/4
NT 73 146 219 258 ML 1/4
NT 73 146 219 259 ML 1/4
NT 73 146 219 260 ML 1/4
NT 74 75 148 222 ML 1/4
NT 74 75 149 223 ML 1/4
NT 74 75 149 224 ML 93/373
NT 74 75 150 225 ML 1/4
NT 74 77 148 222 ML 1/4
NT 74 77 151 225 ML 1/4
NT 74 77 151 228 ML 76/305
NT 74 77 154 231 ML 1/4
NT 74 79 148 222 ML 1/4
NT 74 79 153 227 ML 1/4
NT 74 79 153 232 ML 96/385
NT 74 79 158 237 ML 1/4
NT 74 81 148 222 ML 1/4
NT 74 81 155 229 ML 1/4
NT 74 81 155 236 ML 79/317
NT 74 81 162 243 ML 1/4
NT 74 83 148 222 ML 1/4
NT 74 83 157 231 ML 1/4
NT 74 83 157 240 ML 99/397
NT 74 83 166 249 ML 1/4
NT 74 85 148 222 ML 1/4
NT 74 85 159 233 ML 1/4
NT 74 85 159 244 ML 82/329
NT 74 85 170 255 ML 1/4
NT 74 87 148 222 ML 1/4
NT 74 87 161 235 ML 1/4
NT 74 87 161 248 ML 102/409
NT 74 89 148 222 ML 1/4
NT 74 89 163 237 ML 1/4
NT 74 89 163 252 ML 85/341
NT 74 91 148 222 ML 1/4
NT 74 91 165 239 ML 1/4
NT 74 91 165 256 ML 105/421
NT 74 93 148 222 ML 1/4
NT 74 93 167 241 ML 1/4
NT 74 93 167 260 ML 88/353
NT 74 95 148 222 ML 1/4
NT 74 95 169 243 ML 1/4
NT 74 97 148 222 ML 1/4
NT 74 97 171 245 ML 1/4
NT 74 99 148 222 ML 1/4
NT 74 99 173 247 ML 1/4
NT 74 101 148 222 ML 1/4
NT 74 101 175 249 ML 1/4
NT 74 103 148 222 ML 1/4
NT 74 103 177 251 ML 1/4
NT 74 105 148 222 ML 1/4
NT 74 105 179 253 ML 1/4
NT 74 107 148 222 ML 1/4
NT 74 107 181 255 ML 1/4
NT 74 109 148 222 ML 1/4
NT 74 109 183 257 ML 1/4
NT 74 113 148 222 ML 1/4
NT 74 115 148 222 ML 1/4
NT 74 117 148 222 ML 1/4
NT 74 119 148 222 ML 1/4
NT 74 121 148 222 ML 1/4
NT 74 123 148 222 ML 1/4
NT 74 125 148 222 ML 1/4
NT 74 127 148 222 ML 1/4
NT 74 129 148 222 ML 1/4
NT 74 131 148 222 ML 1/4
NT 74 133 148 222 ML 1/4
NT 74 135 148 222 ML 1/4
NT 74 137 148 222 ML 1/4
NT 74 139 148 222 ML 1/4
NT 74 141 148 222 ML 1/4
NT 74 143 148 222 ML 1/4
NT 74 145 148 222 ML 1/4
NT 74 147 148 222 ML 1/4
NT 74 148 149 222 ML 1/4
NT 74 148 151 222 ML 1/4
NT 74 148 153 222 ML 1/4
NT 74 148 155 222 ML 1/4
NT 74 148 157 222 ML 1/4
NT 74 148 159 222 ML 1/4
NT 74 148 161 222 ML 1/4
NT 74 148 163 222 ML 1/4
NT 74 148 165 222 ML 1/4
NT 74 148 167 222 ML 1/4
NT 74 148 169 222 ML 1/4
NT 74 148 171 222 ML 1/4
NT 74 148 173 222 ML 1/4
NT 74 148 175 222 ML 1/4
NT 74 148 177 222 ML 1/4
NT 74 148 179 222 ML 1/4
NT 74 148 181 222 ML 1/4
NT 74 148 183 222 ML 1/4
NT 74 148 187 222 ML 1/4
NT 74 148 189 222 ML 1/4
NT 74 148 191 222 ML 1/4
NT 74 148 193 222 ML 1/4
NT 74 148 195 222 ML 1/4
NT 74 148 197 222 ML 1/4
NT 74 148 199 222 ML 1/4
NT 74 148 201 222 ML 1/4
NT 74 148 203 222 ML 1/4
NT 74 148 205 222 ML 1/4
NT 74 148 207 222 ML 1/4
NT 74 148 209 222 ML 1/4
NT 74 148 211 222 ML 1/4
NT 74 148 213 222 ML 1/4
NT 74 148 215 222 ML 1/4
NT 74 148 217 222 ML 1/4
NT 74 148 219 222 ML 1/4
NT 74 148 221 222 ML 1/4
NT 74 148 222 223 ML 1/4
NT 74 148 222 225 ML 1/4
NT 74 148 222 227 ML 1/4
NT 74 148 222 229 ML 1/4
NT 74 148 222 231 ML 1/4
NT 74 148 222 233 ML 1/4
NT 74 148 222 235 ML 1/4
NT 74 148 222 237 ML 1/4
NT 74 148 222 239 ML 1/4
NT 74 148 222 241 ML 1/4
NT 74 148 222 243 ML 1/4
NT 74 148 222 245 ML 1/4
NT 74 148 222 247 ML 1/4
NT 74 148 222 249 ML 1/4
NT 74 148 222 251 ML 1/4
NT 74 148 222 253 ML 1/4
NT 74 148 222 255 ML 1/4
NT 74 148 222 257 ML 1/4
NT 75 76 150 225 ML 1/4
NT 75 76 151 226 ML 94/377
NT 75 76 151 227 ML 47/189
NT 75 76 152 228 ML 1/4
NT 75 77 150 225 ML 1/4
NT 75 77 152 227 ML 57/229
NT 75 77 152 229 ML 95/381
NT 75 77 154 231 ML 1/4
NT 75 79 150 225 ML 1/4
NT 75 79 154 229 ML 1/4
NT 75 79 154 233 ML 1/4
NT 75 79 158 237 ML 1/4
NT 75 82 150 225 ML 1/4
NT 75 82 157 232 ML 97/389
NT 75 82 157 239 ML 1/4
NT 75 82 164 246 ML 1/4
NT 75 83 150 225 ML 1/4
NT 75 83 158 233 ML 1/4
NT 75 83 158 241 ML 1/4
NT 75 83 166 249 ML 1/4
NT 75 86 150 225 ML 1/4
NT 75 86 161 236 ML 99/397
NT 75 86 161 247 ML 1/4
NT 75 86 172 258 ML 1/4
NT 75 88 150 225 ML 1/4
NT 75 88 163 238 ML 100/401
NT 75 88 163 251 ML 103/414
NT 75 89 150 225 ML 1/4
NT 75 89 164 239 ML 63/253
NT 75 89 164 253 ML 104/417
NT 75 91 150 225 ML 1/4
NT 75 91 166 241 ML 1/4
NT 75 91 166 257 ML 1/4
NT 75 92 150 225 ML 1/4
NT 75 92 167 242 ML 102/409
NT 75 92 167 259 ML 53/213
NT 75 94 150 225 ML 1/4
NT 75 94 169 244 ML 103/413
NT 75 97 150 225 ML 1/4
NT 75 97 172 247 ML 67/269
NT 75 98 150 225 ML 1/4
NT 75 98 173 248 ML 105/421
NT 75 101 150 225 ML 1/4
NT 75 101 176 251 ML 69/277
NT 75 103 150 225 ML 1/4
NT 75 103 178 253 ML 1/4
NT 75 104 150 225 ML 1/4
NT 75 104 179 254 ML 108/433
NT 75 106 150 225 ML 1/4
NT 75 106 181 256 ML 109/437
NT 75 107 150 225 ML 1/4
NT 75 107 182 257 ML 1/4
NT 75 109 150 225 ML 1/4
NT 75 109 184 259 ML 73/293
NT 75 112 150 225 ML 1/4
NT 75 113 150 225 ML 1/4
NT 75 116 150 225 ML 1/4
NT 75 118 150 225 ML 1/4
NT 75 119 150 225 ML 1/4
NT 75 121 150 225 ML 1/4
NT 75 122 150 225 ML 1/4
NT 75 124 150 225 ML 1/4
NT 75 127 150 225 ML 1/4
NT 75 128 150 225 ML 1/4
NT 75 131 150 225 ML 1/4
NT 75 133 150 225 ML 1/4
NT 75 134 150 225 ML 1/4
NT 75 136 150 225 ML 1/4
NT 75 137 150 225 ML 1/4
NT 75 139 150 225 ML 1/4
NT 75 142 150 225 ML 1/4
NT 75 143 150 225 ML 1/4
NT 75 146 150 225 ML 1/4
NT 75 148 150 225 ML 1/4
NT 75 149 150 225 ML 1/4
NT 75 150 151 225 ML 1/4
NT 75 150 152 225 ML 1/4
NT 75 150 154 225 ML 1/4
NT 75 150 157 225 ML 1/4
NT 75 150 158 225 ML 1/4
NT 75 150 161 225 ML 1/4
NT 75 150 163 225 ML 1/4
NT 75 150 164 225 ML 1/4
NT 75 150 166 225 ML 1/4
NT 75 150 167 225 ML 1/4
NT 75 150 169 225 ML 1/4
NT 75 150 172 225 ML 1/4
NT 75 150 173 225 ML 1/4
NT 75 150 176 225 ML 1/4
NT 75 150 178 225 ML 1/4
NT 75 150 179 225 ML 1/4
NT 75 150 181 225 ML 1/4
NT 75 150 182 225 ML 1/4
NT 75 150 184 225 ML 1/4
NT 75 150 187 225 ML 1/4
NT 75 150 188 225 ML 1/4
NT 75 150 191 225 ML 1/4
NT 75 150 193 225 ML 1/4
NT 75 150 194 225 ML 1/4
NT 75 150 196 225 ML 1/4
NT 75 150 197 225 ML 1/4
NT 75 150 199 225 ML 1/4
NT 75 150 202 225 ML 1/4
NT 75 150 203 225 ML 1/4
NT 75 150 206 225 ML 1/4
NT 75 150 208 225 ML 1/4
NT 75 150 209 225 ML 1/4
NT 75 150 211 225 ML 1/4
NT 75 150 212 225 ML 1/4
NT 75 150 214 225 ML 1/4
NT 75 150 217 225 ML 1/4
NT 75 150 218 225 ML 1/4
NT 75 150 221 225 ML 1/4
NT 75 150 223 225 ML 1/4
NT 75 150 224 225 ML 1/4
NT 75 150 225 226 ML 1/4
NT 75 150 225 227 ML 1/4
NT 75 150 225 229 ML 1/4
NT 75 150 225 232 ML 1/4
NT 75 150 225 233 ML 1/4
NT 75 150 225 236 ML 1/4
NT 75 150 225 238 ML 1/4
NT 75 150 225 239 ML 1/4
NT 75 150 225 241 ML 1/4
NT 75 150 225 242 ML 1/4
NT 75 150 225 244 ML 1/4
NT 75 150 225 247 ML 1/4
NT 75 150 225 248 ML 1/4
NT 75 150 225 251 ML 1/4
NT 75 150 225 253 ML 1/4
NT 75 150 225 254 ML 1/4
NT 75 150 225 256 ML 1/4
NT 75 150 225 257 ML 1/4
NT 75 150 225 259 ML 1/4
NT 76 77 152 228 ML 1/4
NT 76 77 153 229 ML 76/305
NT 76 77 153 230 ML 57/229
NT 76 77 154 231 ML 1/4
NT 76 79 152 228 ML 1/4
NT 76 79 155 231 ML 48/193
NT 76 79 155 234 ML 97/389
NT 76 79 158 237 ML 1/4
NT 76 81 152 228 ML 1/4
NT 76 81 157 233 ML 77/309
NT 76 81 157 238 ML 58/233
NT 76 81 162 243 ML 1/4
NT 76 83 152 228 ML 1/4
NT 76 83 159 235 ML 49/197
NT 76 83 159 242 ML 100/401
NT 76 83 166 249 ML 1/4
NT 76 85 152 228 ML 1/4
NT 76 85 161 237 ML 78/313
NT 76 85 161 246 ML 59/237
NT 76 85 170 255 ML 1/4
NT 76 87 152 228 ML 1/4
NT 76 87 163 239 ML 50/201
NT 76 87 163 250 ML 103/413
NT 76 89 152 228 ML 1/4
NT 76 89 165 241 ML 79/317
NT 76 89 165 254 ML 60/241
NT 76 91 152 228 ML 1/4
NT 76 91 167 243 ML 51/205
NT 76 91 167 258 ML 106/425
NT 76 93 152 228 ML 1/4
NT 76 93 169 245 ML 80/321
NT 76 97 152 228 ML 1/4
NT 76 97 173 249 ML 81/325
NT 76 99 152 228 ML 1/4
NT 76 99 175 251 ML 53/213
NT 76 101 152 228 ML 1/4
NT 76 101 177 253 ML 82/329
NT 76 103 152 228 ML 1/4
NT 76 103 179 255 ML 54/217
NT 76 105 152 228 ML 1/4
NT 76 105 181 257 ML 83/333
NT 76 107 152 228 ML 1/4
NT 76 107 183 259 ML 55/221
NT 76 109 152 228 ML 1/4
NT 76 111 152 228 ML 1/4
NT 76 113 152 228 ML 1/4
NT 76 115 152 228 ML 1/4
NT 76 117 152 228 ML 1/4
NT 76 119 152 228 ML 1/4
NT 76 121 152 228 ML 1/4
NT 76 123 152 228 ML 1/4
NT 76 125 152 228 ML 1/4
NT 76 127 152 228 ML 1/4
NT 76 129 152 228 ML 1/4
NT 76 131 152 228 ML 1/4
NT 76 135 152 228 ML 1/4
NT 76 137 152 228 ML 1/4
NT 76 139 152 228 ML 1/4
NT 76 141 152 228 ML 1/4
NT 76 143 152 228 ML 1/4
NT 76 145 152 228 ML 1/4
NT 76 147 152 228 ML 1/4
NT 76 149 152 228 ML 1/4
NT 76 151 152 228 ML 1/4
NT 76 152 153 228 ML 1/4
NT 76 152 155 228 ML 1/4
NT 76 152 157 228 ML 1/4
NT 76 152 159 228 ML 1/4
NT 76 152 161 228 ML 1/4
NT 76 152 163 228 ML 1/4
NT 76 152 165 228 ML 1/4
NT 76 152 167 228 ML 1/4
NT 76 152 169 228 ML 1/4
NT 76 152 173 228 ML 1/4
NT 76 152 175 228 ML 1/4
NT 76 152 177 228 ML 1/4
NT 76 152 179 228 ML 1/4
NT 76 152 181 228 ML 1/4
NT 76 152 183 228 ML 1/4
NT 76 152 185 228 ML 1/4
NT 76 152 187 228 ML 1/4
NT 76 152 189 228 ML 1/4
NT 76 152 191 228 ML 1/4
NT 76 152 193 228 ML 1/4
NT 76 152 195 228 ML 1/4
NT 76 152 197 228 ML 1/4
NT 76 152 199 228 ML 1/4
NT 76 152 201 228 ML 1/4
NT 76 152 203 228 ML 1/4
NT 76 152 205 228 ML 1/4
NT 76 152 207 228 ML 1/4
NT 76 152 211 228 ML 1/4
NT 76 152 213 228 ML 1/4
NT 76 152 215 228 ML 1/4
NT 76 152 217 228 ML 1/4
NT 76 152 219 228 ML 1/4
NT 76 152 221 228 ML 1/4
NT 76 152 223 228 ML 1/4
NT 76 152 225 228 ML 1/4
NT 76 152 227 228 ML 1/4
NT 76 152 228 229 ML 1/4
NT 76 152 228 231 ML 1/4
NT 76 152 228 233 ML 1/4
NT 76 152 228 235 ML 1/4
NT 76 152 228 237 ML 1/4
NT 76 152 228 239 ML 1/4
NT 76 152 228 241 ML 1/4
NT 76 152 228 243 ML 1/4
NT 76 152 228 245 ML 1/4
NT 76 152 228 249 ML 1/4
NT 76 152 228 251 ML 1/4
NT 76 152 228 253 ML 1/4
NT 76 152 228 255 ML 1/4
NT 76 152 228 257 ML 1/4
NT 76 152 228 259 ML 1/4
NT 77 78 154 231 ML 1/4
NT 77 78 155 232 ML 77/309
NT 77 78 155 233 ML 1/4
NT 77 78 156 234 ML 1/4
NT 77 79 154 231 ML 1/4
NT 77 79 156 233 ML 97/389
NT 77 79 156 235 ML 58/233
NT 77 79 158 237 ML 1/4
NT 77 80 154 231 ML 1/4
NT 77 80 157 234 ML 59/237
NT 77 80 157 237 ML 79/317
NT 77 80 160 240 ML 1/4
NT 77 81 154 231 ML 1/4
NT 77 81 158 235 ML 1/4
NT 77 81 158 239 ML 1/4
NT 77 81 162 243 ML 1/4
NT 77 82 154 231 ML 1/4
NT 77 82 159 236 ML 78/313
NT 77 82 159 241 ML 1/4
NT 77 82 164 246 ML 1/4
NT 77 83 154 231 ML 1/4
NT 77 83 160 237 ML 99/397
NT 77 83 160 243 ML 59/237
NT 77 83 166 249 ML 1/4
NT 77 85 154 231 ML 1/4
NT 77 85 162 239 ML 1/4
NT 77 85 162 247 ML 1/4
NT 77 85 170 255 ML 1/4
NT 77 86 154 231 ML 1/4
NT 77 86 163 240 ML 79/317
NT 77 86 163 249 ML 1/4
NT 77 86 172 258 ML 1/4
NT 77 87 154 231 ML 1/4
NT 77 87 164 241 ML 101/405
NT 77 87 164 251 ML 60/241
NT 77 89 154 231 ML 1/4
NT 77 89 166 243 ML 1/4
NT 77 89 166 255 ML 1/4
NT 77 90 154 231 ML 1/4
NT 77 90 167 244 ML 80/321
NT 77 90 167 257 ML 1/4
NT 77 92 154 231 ML 1/4
NT 77 92 169 246 ML 65/261
NT 77 93 154 231 ML 1/4
NT 77 93 170 247 ML 1/4
NT 77 94 154 231 ML 1/4
NT 77 94 171 248 ML 81/325
NT 77 95 154 231 ML 1/4
NT 77 95 172 249 ML 105/421
NT 77 96 154 231 ML 1/4
NT 77 96 173 250 ML 67/269
NT 77 97 154 231 ML 1/4
NT 77 97 174 251 ML 1/4
NT 77 100 154 231 ML 1/4
NT 77 100 177 254 ML 69/277
NT 77 101 154 231 ML 1/4
NT 77 101 178 255 ML 1/4
NT 77 102 154 231 ML 1/4
NT 77 102 179 256 ML 83/333
NT 77 103 154 231 ML 1/4
NT 77 103 180 257 ML 109/437
NT 77 104 154 231 ML 1/4
NT 77 104 181 258 ML 71/285
NT 77 106 154 231 ML 1/4
NT 77 106 183 260 ML 84/337
NT 77 107 154 231 ML 1/4
NT 77 108 154 231 ML 1/4
NT 77 109 154 231 ML 1/4
NT 77 111 154 231 ML 1/4
NT 77 113 154 231 ML 1/4
NT 77 114 154 231 ML 1/4
NT 77 115 154 231 ML 1/4
NT 77 116 154 231 ML 1/4
NT 77 117 154 231 ML 1/4
NT 77 118 154 231 ML 1/4
NT 77 120 154 231 ML 1/4
NT 77 122 154 231 ML 1/4
NT 77 123 154 231 ML 1/4
NT 77 124 154 231 ML 1/4
NT 77 125 154 231 ML 1/4
NT 77 127 154 231 ML 1/4
NT 77 128 154 231 ML 1/4
NT 77 129 154 231 ML 1/4
NT 77 130 154 231 ML 1/4
NT 77 131 154 231 ML 1/4
NT 77 134 154 231 ML 1/4
NT 77 135 154 231 ML 1/4
NT 77 136 154 231 ML 1/4
NT 77 137 154 231 ML 1/4
NT 77 138 154 231 ML 1/4
NT 77 139 154 231 ML 1/4
NT 77 141 154 231 ML 1/4
NT 77 142 154 231 ML 1/4
NT 77 144 154 231 ML 1/4
NT 77 145 154 231 ML 1/4
NT 77 146 154 231 ML 1/4
NT 77 148 154 231 ML 1/4
NT 77 149 154 231 ML 1/4
NT 77 150 154 231 ML 1/4
NT 77 151 154 231 ML 1/4
NT 77 152 154 231 ML 1/4
NT 77 153 154 231 ML 1/4
NT 77 154 155 231 ML 1/4
NT 77 154 156 231 ML 1/4
NT 77 154 157 231 ML 1/4
NT 77 154 158 231 ML 1/4
NT 77 154 159 231 ML 1/4
NT 77 154 160 231 ML 1/4
NT 77 154 162 231 ML 1/4
NT 77 154 163 231 ML 1/4
NT 77 154 164 231 ML 1/4
NT 77 154 166 231 ML 1/4
NT 77 154 167 231 ML 1/4
NT 77 154 169 231 ML 1/4
NT 77 154 170 231 ML 1/4
NT 77 154 171 231 ML 1/4
NT 77 154 172 231 ML 1/4
NT 77 154 173 231 ML 1/4
NT 77 154 174 231 ML 1/4
NT 77 154 177 231 ML 1/4
NT 77 154 178 231 ML 1/4
NT 77 154 179 231 ML 1/4
NT 77 154 180 231 ML 1/4
NT 77 154 181 231 ML 1/4
NT 77 154 183 231 ML 1/4
NT 77 154 184 231 ML 1/4
NT 77 154 185 231 ML 1/4
NT 77 154 186 231 ML 1/4
NT 77 154 188 231 ML 1/4
NT 77 154 190 231 ML 1/4
NT 77 154 191 231 ML 1/4
NT 77 154 192 231 ML 1/4
NT 77 154 193 231 ML 1/4
NT 77 154 194 231 ML 1/4
NT 77 154 195 231 ML 1/4
NT 77 154 197 231 ML 1/4
NT 77 154 199 231 ML 1/4
NT 77 154 200 231 ML 1/4
NT 77 154 201 231 ML 1/4
NT 77 154 202 231 ML 1/4
NT 77 154 204 231 ML 1/4
NT 77 154 205 231 ML 1/4
NT 77 154 206 231 ML 1/4
NT 77 154 207 231 ML 1/4
NT 77 154 208 231 ML 1/4
NT 77 154 211 231 ML 1/4
NT 77 154 212 231 ML 1/4
NT 77 154 213 231 ML 1/4
NT 77 154 214 231 ML 1/4
NT 77 154 215 231 ML 1/4
NT 77 154 216 231 ML 1/4
NT 77 154 218 231 ML 1/4
NT 77 154 219 231 ML 1/4
NT 77 154 221 231 ML 1/4
NT 77 154 222 231 ML 1/4
NT 77 154 223 231 ML 1/4
NT 77 154 225 231 ML 1/4
NT 77 154 226 231 ML 1/4
NT 77 154 227 231 ML 1/4
NT 77 154 228 231 ML 1/4
NT 77 154 229 231 ML 1/4
NT 77 154 230 231 ML 1/4
NT 77 154 231 232 ML 1/4
NT 77 154 231 233 ML 1/4
NT 77 154 231 234 ML 1/4
NT 77 154 231 235 ML 1/4
NT 77 154 231 236 ML 1/4
NT 77 154 231 237 ML 1/4
NT 77 154 231 239 ML 1/4
NT 77 154 231 240 ML 1/4
NT 77 154 231 241 ML 1/4
NT 77 154 231 243 ML 1/4
NT 77 154 231 244 ML 1/4
NT 77 154 231 246 ML 1/4
NT 77 154 231 247 ML 1/4
NT 77 154 231 248 ML 1/4
NT 77 154 231 249 ML 1/4
NT 77 154 231 250 ML 1/4
NT 77 154 231 251 ML 1/4
NT 77 154 231 254 ML 1/4
NT 77 154 231 255 ML 1/4
NT 77 154 231 256 ML 1/4
NT 77 154 231 257 ML 1/4
NT 77 154 231 258 ML 1/4
NT 77 154 231 260 ML 1/4
NT 78 79 156 234 ML 1/4
NT 78 79 157 235 ML 1/4
NT 78 79 157 236 ML 98/393
NT 78 79 158 237 ML 1/4
NT 78 83 156 234 ML 1/4
NT 78 83 161 239 ML 1/4
NT 78 83 161 244 ML 101/405
NT 78 83 166 249 ML 1/4
NT 78 85 156 234 ML 1/4
NT 78 85 163 241 ML 1/4
NT 78 85 163 248 ML 83/333
NT 78 85 170 255 ML 1/4
NT 78 89 156 234 ML 1/4
NT 78 89 167 245 ML 1/4
NT 78 89 167 256 ML 86/345
NT 78 95 156 234 ML 1/4
NT 78 95 173 251 ML 1/4
NT 78 97 156 234 ML 1/4
NT 78 97 175 253 ML 1/4
NT 78 101 156 234 ML 1/4
NT 78 101 179 257 ML 1/4
NT 78 103 156 234 ML 1/4
NT 78 103 181 259 ML 1/4
NT 78 107 156 234 ML 1/4
NT 78 109 156 234 ML 1/4
NT 78 113 156 234 ML 1/4
NT 78 115 156 234 ML 1/4
NT 78 119 156 234 ML 1/4
NT 78 121 156 234 ML 1/4
NT 78 125 156 234 ML 1/4
NT 78 127 156 234 ML 1/4
NT 78 131 156 234 ML 1/4
NT 78 133 156 234 ML 1/4
NT 78 137 156 234 ML 1/4
NT 78 139 156 234 ML 1/4
NT 78 145 156 234 ML 1/4
NT 78 149 156 234 ML 1/4
NT 78 151 156 234 ML 1/4
NT 78 155 156 234 ML 1/4
NT 78 156 157 234 ML 1/4
NT 78 156 161 234 ML 1/4
NT 78 156 163 234 ML 1/4
NT 78 156 167 234 ML 1/4
NT 78 156 173 234 ML 1/4
NT 78 156 175 234 ML 1/4
NT 78 156 179 234 ML 1/4
NT 78 156 181 234 ML 1/4
NT 78 156 185 234 ML 1/4
NT 78 156 187 234 ML 1/4
NT 78 156 191 234 ML 1/4
NT 78 156 193 234 ML 1/4
NT 78 156 197 234 ML 1/4
NT 78 156 199 234 ML 1/4
NT 78 156 203 234 ML 1/4
NT 78 156 205 234 ML 1/4
NT 78 156 209 234 ML 1/4
NT 78 156 211 234 ML 1/4
NT 78 156 215 234 ML 1/4
NT 78 156 217 234 ML 1/4
NT 78 156 223 234 ML 1/4
NT 78 156 227 234 ML 1/4
NT 78 156 229 234 ML 1/4
NT 78 156 233 234 ML 1/4
NT 78 156 234 235 ML 1/4
NT 78 156 234 239 ML 1/4
NT 78 156 234 241 ML 1/4
NT 78 156 234 245 ML 1/4
NT 78 156 234 251 ML 1/4
NT 78 156 234 253 ML 1/4
NT 78 156 234 257 ML 1/4
NT 78 156 234 259 ML 1/4
NT 79 80 158 237 ML 1/4
NT 79 80 159 238 ML 99/397
NT 79 80 159 239 ML 99/398
NT 79 80 160 240 ML 1/4
NT 79 81 158 237 ML 1/4
NT 79 81 160 239 ML 60/241
NT 79 81 160 241 ML 100/401
NT 79 81 162 243 ML 1/4
NT 79 82 158 237 ML 1/4
NT 79 82 161 240 ML 100/401
NT 79 82 161 243 ML 1/4
NT 79 82 164 246 ML 1/4
NT 79 83 158 237 ML 1/4
NT 79 83 162 241 ML 1/4
NT 79 83 162 245 ML 1/4
NT 79 83 166 249 ML 1/4
NT 79 84 158 237 ML 1/4
NT 79 84 163 242 ML 101/405
NT 79 84 163 247 ML 51/205
NT 79 84 168 252 ML 1/4
NT 79 85 158 237 ML 1/4
NT 79 85 164 243 ML 62/249
NT 79 85 164 249 ML 103/413
NT 79 85 170 255 ML 1/4
NT 79 86 158 237 ML 1/4
NT 79 86 165 244 ML 102/409
NT 79 86 165 251 ML 1/4
NT 79 86 172 258 ML 1/4
NT 79 87 158 237 ML 1/4
NT 79 87 166 245 ML 1/4
NT 79 87 166 253 ML 1/4
NT 79 88 158 237 ML 1/4
NT 79 88 167 246 ML 103/413
NT 79 88 167 255 ML 105/422
NT 79 89 158 237 ML 1/4
NT 79 89 168 247 ML 64/257
NT 79 89 168 257 ML 106/425
NT 79 90 158 237 ML 1/4
NT 79 90 169 248 ML 104/417
NT 79 90 169 259 ML 1/4
NT 79 91 158 237 ML 1/4
NT 79 91 170 249 ML 1/4
NT 79 92 158 237 ML 1/4
NT 79 92 171 250 ML 105/421
NT 79 93 158 237 ML 1/4
NT 79 93 172 251 ML 66/265
NT 79 94 158 237 ML 1/4
NT 79 94 173 252 ML 106/425
NT 79 95 158 237 ML 1/4
NT 79 95 174 253 ML 1/4
NT 79 96 158 237 ML 1/4
NT 79 96 175 254 ML 107/429
NT 79 97 158 237 ML 1/4
NT 79 97 176 255 ML 68/273
NT 79 98 158 237 ML 1/4
NT 79 98 177 256 ML 108/433
NT 79 99 158 237 ML 1/4
NT 79 99 178 257 ML 1/4
NT 79 100 158 237 ML 1/4
NT 79 100 179 258 ML 109/437
NT 79 101 158 237 ML 1/4
NT 79 101 180 259 ML 70/281
NT 79 102 158 237 ML 1/4
NT 79 102 181 260 ML 110/441
NT 79 103 158 237 ML 1/4
NT 79 104 158 237 ML 1/4
NT 79 105 158 237 ML 1/4
NT 79 106 158 237 ML 1/4
NT 79 107 158 237 ML 1/4
NT 79 108 158 237 ML 1/4
NT 79 109 158 237 ML 1/4
NT 79 110 158 237 ML 1/4
NT 79 111 158 237 ML 1/4
NT 79 112 158 237 ML 1/4
NT 79 113 158 237 ML 1/4
NT 79 114 158 237 ML 1/4
NT 79 115 158 237 ML 1/4
NT 79 116 158 237 ML 1/4
NT 79 117 158 237 ML 1/4
NT 79 118 158 237 ML 1/4
NT 79 119 158 237 ML 1/4
NT 79 120 158 237 ML 1/4
NT 79 121 158 237 ML 1/4
NT 79 122 158 237 ML 1/4
NT 79 123 158 237 ML 1/4
NT 79 124 158 237 ML 1/4
NT 79 125 158 237 ML 1/4
NT 79 126 158 237 ML 1/4
NT 79 127 158 237 ML 1/4
NT 79 128 158 237 ML 1/4
NT 79 129 158 237 ML 1/4
NT 79 130 158 237 ML 1/4
NT 79 131 158 237 ML 1/4
NT 79 132 158 237 ML 1/4
NT 79 133 158 237 ML 1/4
NT 79 134 158 237 ML 1/4
NT 79 135 158 237 ML 1/4
NT 79 136 158 237 ML 1/4
NT 79 137 158 237 ML 1/4
NT 79 138 158 237 ML 1/4
NT 79 139 158 237 ML 1/4
NT 79 140 158 237 ML 1/4
NT 79 141 158 237 ML 1/4
NT 79 142 158 237 ML 1/4
NT 79 143 158 237 ML 1/4
NT 79 144 158 237 ML 1/4
NT 79 145 158 237 ML 1/4
NT 79 146 158 237 ML 1/4
NT 79 147 158 237 ML 1/4
NT 79 148 158 237 ML 1/4
NT 79 149 158 237 ML 1/4
NT 79 150 158 237 ML 1/4
NT 79 151 158 237 ML 1/4
NT 79 152 158 237 ML 1/4
NT 79 153 158 237 ML 1/4
NT 79 154 158 237 ML 1/4
NT 79 155 158 237 ML 1/4
NT 79 156 158 237 ML 1/4
NT 79 157 158 237 ML 1/4
NT 79 158 159 237 ML 1/4
NT 79 158 160 237 ML 1/4
NT 79 158 161 237 ML 1/4
NT 79 158 162 237 ML 1/4
NT 79 158 163 237 ML 1/4
NT 79 158 164 237 ML 1/4
NT 79 158 165 237 ML 1/4
NT 79 158 166 237 ML 1/4
NT 79 158 167 237 ML 1/4
NT 79 158 168 237 ML 1/4
NT 79 158 169 237 ML 1/4
NT 79 158 170 237 ML 1/4
NT 79 158 171 237 ML 1/4
NT 79 158 172 237 ML 1/4
NT 79 158 173 237 ML 1/4
NT 79 158 174 237 ML 1/4
NT 79 158 175 237 ML 1/4
NT 79 158 176 237 ML 1/4
NT 79 158 177 237 ML 1/4
NT 79 158 178 237 ML 1/4
NT 79 158 179 237 ML 1/4
NT 79 158 180 237 ML 1/4
NT 79 158 181 237 ML 1/4
NT 79 158 182 237 ML 1/4
NT 79 158 183 237 ML 1/4
NT 79 158 184 237 ML 1/4
NT 79 158 185 237 ML 1/4
NT 79 158 186 237 ML 1/4
NT 79 158 187 237 ML 1/4
NT 79 158 188 237 ML 1/4
NT 79 158 189 237 ML 1/4
NT 79 158 190 237 ML 1/4
NT 79 158 191 237 ML 1/4
NT 79 158 192 237 ML 1/4
NT 79 158 193 237 ML 1/4
NT 79 158 194 237 ML 1/4
NT 79 158 195 237 ML 1/4
NT 79 158 196 237 ML 1/4
NT 79 158 197 237 ML 1/4
NT 79 158 198 237 ML 1/4
NT 79 158 199 237 ML 1/4
NT 79 158 200 237 ML 1/4
NT 79 158 201 237 ML 1/4
NT 79 158 202 237 ML 1/4
NT 79 158 203 237 ML 1/4
NT 79 158 204 237 ML 1/4
NT 79 158 205 237 ML 1/4
NT 79 158 206 237 ML 1/4
NT 79 158 207 237 ML 1/4
NT 79 158 208 237 ML 1/4
NT 79 158 209 237 ML 1/4
NT 79 158 210 237 ML 1/4
NT 79 158 211 237 ML 1/4
NT 79 158 212 237 ML 1/4
NT 79 158 213 237 ML 1/4
NT 79 158 214 237 ML 1/4
NT 79 158 215 237 ML 1/4
NT 79 158 216 237 ML 1/4
NT 79 158 217 237 ML 1/4
NT 79 158 218 237 ML 1/4
NT 79 158 219 237 ML 1/4
NT 79 158 220 237 ML 1/4
NT 79 158 221 237 ML 1/4
NT 79 158 222 237 ML 1/4
NT 79 158 223 237 ML 1/4
NT 79 158 224 237 ML 1/4
NT 79 158 225 237 ML 1/4
NT 79 158 226 237 ML 1/4
NT 79 158 227 237 ML 1/4
NT 79 158 228 237 ML 1/4
NT 79 158 229 237 ML 1/4
NT 79 158 230 237 ML 1/4
NT 79 158 231 237 ML 1/4
NT 79 158 232 237 ML 1/4
NT 79 158 233 237 ML 1/4
NT 79 158 234 237 ML 1/4
NT 79 158 235 237 ML 1/4
NT 79 158 236 237 ML 1/4
NT 79 158 237 238 ML 1/4
NT 79 158 237 239 ML 1/4
NT 79 158 237 240 ML 1/4
NT 79 158 237 241 ML 1/4
NT 79 158 237 242 ML 1/4
NT 79 158 237 243 ML 1/4
NT 79 158 237 244 ML 1/4
NT 79 158 237 245 ML 1/4
NT 79 158 237 246 ML 1/4
NT 79 158 237 247 ML 1/4
NT 79 158 237 248 ML 1/4
NT 79 158 237 249 ML 1/4
NT 79 158 237 250 ML 1/4
NT 79 158 237 251 ML 1/4
NT 79 158 237 252 ML 1/4
NT 79 158 237 253 ML 1/4
NT 79 158 237 254 ML 1/4
NT 79 158 237 255 ML 1/4
NT 79 158 237 256 ML 1/4
NT 79 158 237 257 ML 1/4
NT 79 158 237 258 ML 1/4
NT 79 158 237 259 ML 1/4
NT 79 158 237 260 ML 1/4
NT 80 81 160 240 ML 1/4
NT 80 81 161 241 ML 80/321
NT 80 81 161 242 ML 60/241
NT 80 81 162 243 ML 1/4
NT 80 83 160 240 ML 1/4
NT 80 83 163 243 ML 101/406
NT 80 83 163 246 ML 102/409
NT 80 83 166 249 ML 1/4
NT 80 87 160 240 ML 1/4
NT 80 87 167 247 ML 103/414
NT 80 87 167 254 ML 105/421
NT 80 89 160 240 ML 1/4
NT 80 89 169 249 ML 82/329
NT 80 89 169 258 ML 62/249
NT 80 91 160 240 ML 1/4
NT 80 91 171 251 ML 105/422
NT 80 93 160 240 ML 1/4
NT 80 93 173 253 ML 83/333
NT 80 97 160 240 ML 1/4
NT 80 97 177 257 ML 84/337
NT 80 99 160 240 ML 1/4
NT 80 99 179 259 ML 109/438
NT 80 101 160 240 ML 1/4
NT 80 103 160 240 ML 1/4
NT 80 107 160 240 ML 1/4
NT 80 109 160 240 ML 1/4
NT 80 111 160 240 ML 1/4
NT 80 113 160 240 ML 1/4
NT 80 117 160 240 ML 1/4
NT 80 119 160 240 ML 1/4
NT 80 121 160 240 ML 1/4
NT 80 123 160 240 ML 1/4
NT 80 127 160 240 ML 1/4
NT 80 129 160 240 ML 1/4
NT 80 131 160 240 ML 1/4
NT 80 133 160 240 ML 1/4
NT 80 137 160 240 ML 1/4
NT 80 139 160 240 ML 1/4
NT 80 141 160 240 ML 1/4
NT 80 143 160 240 ML 1/4
NT 80 147 160 240 ML 1/4
NT 80 149 160 240 ML 1/4
NT 80 151 160 240 ML 1/4
NT 80 153 160 240 ML 1/4
NT 80 157 160 240 ML 1/4
NT 80 159 160 240 ML 1/4
NT 80 160 161 240 ML 1/4
NT 80 160 163 240 ML 1/4
NT 80 160 167 240 ML 1/4
NT 80 160 169 240 ML 1/4
NT 80 160 171 240 ML 1/4
NT 80 160 173 240 ML 1/4
NT 80 160 177 240 ML 1/4
NT 80 160 179 240 ML 1/4
NT 80 160 181 240 ML 1/4
NT 80 160 183 240 ML 1/4
NT 80 160 187 240 ML 1/4
NT 80 160 189 240 ML 1/4
NT 80 160 191 240 ML 1/4
NT 80 160 193 240 ML 1/4
NT 80 160 197 240 ML 1/4
NT 80 160 199 240 ML 1/4
NT 80 160 201 240 ML 1/4
NT 80 160 203 240 ML 1/4
NT 80 160 207 240 ML 1/4
NT 80 160 209 240 ML 1/4
NT 80 160 211 240 ML 1/4
NT 80 160 213 240 ML 1/4
NT 80 160 217 240 ML 1/4
NT 80 160 219 240 ML 1/4
NT 80 160 221 240 ML 1/4
NT 80 160 223 240 ML 1/4
NT 80 160 227 240 ML 1/4
NT 80 160 229 240 ML 1/4
NT 80 160 231 240 ML 1/4
NT 80 160 233 240 ML 1/4
NT 80 160 237 240 ML 1/4
NT 80 160 239 240 ML 1/4
NT 80 160 240 241 ML 1/4
NT 80 160 240 243 ML 1/4
NT 80 160 240 247 ML 1/4
NT 80 160 240 249 ML 1/4
NT 80 160 240 251 ML 1/4
NT 80 160 240 253 ML 1/4
NT 80 160 240 257 ML 1/4
NT 80 160 240 259 ML 1/4
NT 81 82 162 243 ML 1/4
NT 81 82 163 244 ML 81/325
NT 81 82 163 245 ML 1/4
NT 81 82 164 246 ML 1/4
NT 81 83 162 243 ML 1/4
NT 81 83 164 245 ML 102/409
NT 81 83 164 247 ML 61/245
NT 81 83 166 249 ML 1/4
NT 81 85 162 243 ML 1/4
NT 81 85 166 247 ML 1/4
NT 81 85 166 251 ML 1/4
NT 81 85 170 255 ML 1/4
NT 81 86 162 243 ML 1/4
NT 81 86 167 248 ML 82/329
NT 81 86 167 253 ML 1/4
NT 81 86 172 258 ML 1/4
NT 81 88 162 243 ML 1/4
NT 81 88 169 250 ML 64/257
NT 81 88 169 257 ML 86/345
NT 81 89 162 243 ML 1/4
NT 81 89 170 251 ML 1/4
NT 81 89 170 259 ML 1/4
NT 81 91 162 243 ML 1/4
NT 81 91 172 253 ML 106/425
NT 81 92 162 243 ML 1/4
NT 81 92 173 254 ML 66/265
NT 81 94 162 243 ML 1/4
NT 81 94 175 256 ML 84/337
NT 81 95 162 243 ML 1/4
NT 81 95 176 257 ML 108/433
NT 81 97 162 243 ML 1/4
NT 81 97 178 259 ML 1/4
NT 81 98 162 243 ML 1/4
NT 81 98 179 260 ML 85/341
NT 81 100 162 243 ML 1/4
NT 81 101 162 243 ML 1/4
NT 81 103 162 243 ML 1/4
NT 81 104 162 243 ML 1/4
NT 81 106 162 243 ML 1/4
NT 81 107 162 243 ML 1/4
NT 81 109 162 243 ML 1/4
NT 81 110 162 243 ML 1/4
NT 81 112 162 243 ML 1/4
NT 81 113 162 243 ML 1/4
NT 81 115 162 243 ML 1/4
NT 81 116 162 243 ML 1/4
NT 81 118 162 243 ML 1/4
NT 81 119 162 243 ML 1/4
NT 81 121 162 243 ML 1/4
NT 81 122 162 243 ML 1/4
NT 81 124 162 243 ML 1/4
NT 81 125 162 243 ML 1/4
NT 81 127 162 243 ML 1/4
NT 81 128 162 243 ML 1/4
NT 81 130 162 243 ML 1/4
NT 81 131 162 243 ML 1/4
NT 81 133 162 243 ML 1/4
NT 81 134 162 243 ML 1/4
NT 81 136 162 243 ML 1/4
NT 81 137 162 243 ML 1/4
NT 81 139 162 243 ML 1/4
NT 81 140 162 243 ML 1/4
NT 81 142 162 243 ML 1/4
NT 81 143 162 243 ML 1/4
NT 81 145 162 243 ML 1/4
NT 81 146 162 243 ML 1/4
NT 81 148 162 243 ML 1/4
NT 81 149 162 243 ML 1/4
NT 81 151 162 243 ML 1/4
NT 81 152 162 243 ML 1/4
NT 81 154 162 243 ML 1/4
NT 81 155 162 243 ML 1/4
NT 81 157 162 243 ML 1/4
NT 81 158 162 243 ML 1/4
NT 81 160 162 243 ML 1/4
NT 81 161 162 243 ML 1/4
NT 81 162 163 243 ML 1/4
NT 81 162 164 243 ML 1/4
NT 81 162 166 243 ML 1/4
NT 81 162 167 243 ML 1/4
NT 81 162 169 243 ML 1/4
NT 81 162 170 243 ML 1/4
NT 81 162 172 243 ML 1/4
NT 81 162 173 243 ML 1/4
NT 81 162 175 243 ML 1/4
NT 81 162 176 243 ML 1/4
NT 81 162 178 243 ML 1/4
NT 81 162 179 243 ML 1/4
NT 81 162 181 243 ML 1/4
NT 81 162 182 243 ML 1/4
NT 81 162 184 243 ML 1/4
NT 81 162 185 243 ML 1/4
NT 81 162 187 243 ML 1/4
NT 81 162 188 243 ML 1/4
NT 81 162 190 243 ML 1/4
NT 81 162 191 243 ML 1/4
NT 81 162 193 243 ML 1/4
NT 81 162 194 243 ML 1/4
NT 81 162 196 243 ML 1/4
NT 81 162 197 243 ML 1/4
NT 81 162 199 243 ML 1/4
NT 81 162 200 243 ML 1/4
NT 81 162 202 243 ML 1/4
NT 81 162 203 243 ML 1/4
NT 81 162 205 243 ML 1/4
NT 81 162 206 243 ML 1/4
NT 81 162 208 243 ML 1/4
NT 81 162 209 243 ML 1/4
NT 81 162 211 243 ML 1/4
NT 81 162 212 243 ML 1/4
NT 81 162 214 243 ML 1/4
NT 81 162 215 243 ML 1/4
NT 81 162 217 243 ML 1/4
NT 81 162 218 243 ML 1/4
NT 81 162 220 243 ML 1/4
NT 81 162 221 243 ML 1/4
NT 81 162 223 243 ML 1/4
NT 81 162 224 243 ML 1/4
NT 81 162 226 243 ML 1/4
NT 81 162 227 243 ML 1/4
NT 81 162 229 243 ML 1/4
NT 81 162 230 243 ML 1/4
NT 81 162 232 243 ML 1/4
NT 81 162 233 243 ML 1/4
NT 81 162 235 243 ML 1/4
NT 81 162 236 243 ML 1/4
NT 81 162 238 243 ML 1/4
NT 81 162 239 243 ML 1/4
NT 81 162 241 243 ML 1/4
NT 81 162 242 243 ML 1/4
NT 81 162 243 244 ML 1/4
NT 81 162 243 245 ML 1/4
NT 81 162 243 247 ML 1/4
NT 81 162 243 248 ML 1/4
NT 81 162 243 250 ML 1/4
NT 81 162 243 251 ML 1/4
NT 81 162 243 253 ML 1/4
NT 81 162 243 254 ML 1/4
NT 81 162 243 256 ML 1/4
NT 81 162 243 257 ML 1/4
NT 81 162 243 259 ML 1/4
NT 81 162 243 260 ML 1/4
NT 82 83 164 246 ML 1/4
NT 82 83 165 247 ML 1/4
NT 82 83 165 248 ML 103/413
NT 82 83 166 249 ML 1/4
NT 82 85 164 246 ML 1/4
NT 82 85 167 249 ML 1/4
NT 82 85 167 252 ML 84/337
NT 82 85 170 255 ML 1/4
NT 82 87 164 246 ML 1/4
NT 82 87 169 251 ML 1/4
NT 82 87 169 256 ML 106/425
NT 82 89 164 246 ML 1/4
NT 82 89 171 253 ML 1/4
NT 82 89 171 260 ML 87/349
NT 82 91 164 246 ML 1/4
NT 82 91 173 255 ML 1/4
NT 82 93 164 246 ML 1/4
NT 82 93 175 257 ML 1/4
NT 82 95 164 246 ML 1/4
NT 82 95 177 259 ML 1/4
NT 82 97 164 246 ML 1/4
NT 82 99 164 246 ML 1/4
NT 82 101 164 246 ML 1/4
NT 82 103 164 246 ML 1/4
NT 82 105 164 246 ML 1/4
NT 82 107 164 246 ML 1/4
NT 82 109 164 246 ML 1/4
NT 82 111 164 246 ML 1/4
NT 82 113 164 246 ML 1/4
NT 82 115 164 246 ML 1/4
NT 82 117 164 246 ML 1/4
NT 82 119 164 246 ML 1/4
NT 82 121 164 246 ML 1/4
NT 82 125 164 246 ML 1/4
NT 82 127 164 246 ML 1/4
NT 82 129 164 246 ML 1/4
NT 82 131 164 246 ML 1/4
NT 82 133 164 246 ML 1/4
NT 82 135 164 246 ML 1/4
NT 82 137 164 246 ML 1/4
NT 82 139 164 246 ML 1/4
NT 82 141 164 246 ML 1/4
NT 82 143 164 246 ML 1/4
NT 82 145 164 246 ML 1/4
NT 82 147 164 246 ML 1/4
NT 82 149 164 246 ML 1/4
NT 82 151 164 246 ML 1/4
NT 82 153 164 246 ML 1/4
NT 82 155 164 246 ML 1/4
NT 82 157 164 246 ML 1/4
NT 82 159 164 246 ML 1/4
NT 82 161 164 246 ML 1/4
NT 82 163 164 246 ML 1/4
NT 82 164 165 246 ML 1/4
NT 82 164 167 246 ML 1/4
NT 82 164 169 246 ML 1/4
NT 82 164 171 246 ML 1/4
NT 82 164 173 246 ML 1/4
NT 82 164 175 246 ML 1/4
NT 82 164 177 246 ML 1/4
NT 82 164 179 246 ML 1/4
NT 82 164 181 246 ML 1/4
NT 82 164 183 246 ML 1/4
NT 82 164 185 246 ML 1/4
NT 82 164 187 246 ML 1/4
NT 82 164 189 246 ML 1/4
NT 82 164 191 246 ML 1/4
NT 82 164 193 246 ML 1/4
NT 82 164 195 246 ML 1/4
NT 82 164 197 246 ML 1/4
NT 82 164 199 246 ML 1/4
NT 82 164 201 246 ML 1/4
NT 82 164 203 246 ML 1/4
NT 82 164 207 246 ML 1/4
NT 82 164 209 246 ML 1/4
NT 82 164 211 246 ML 1/4
NT 82 164 213 246 ML 1/4
NT 82 164 215 246 ML 1/4
NT 82 164 217 246 ML 1/4
NT 82 164 219 246 ML 1/4
NT 82 164 221 246 ML 1/4
NT 82 164 223 246 ML 1/4
NT 82 164 225 246 ML 1/4
NT 82 164 227 246 ML 1/4
NT 82 164 229 246 ML 1/4
NT 82 164 231 246 ML 1/4
NT 82 164 233 246 ML 1/4
NT 82 164 235 246 ML 1/4
NT 82 164 237 246 ML 1/4
NT 82 164 239 246 ML 1/4
NT 82 164 241 246 ML 1/4
NT 82 164 243 246 ML 1/4
NT 82 164 245 246 ML 1/4
NT 82 164 246 247 ML 1/4
NT 82 164 246 249 ML 1/4
NT 82 164 246 251 ML 1/4
NT 82 164 246 253 ML 1/4
NT 82 164 246 255 ML 1/4
NT 82 164 246 257 ML 1/4
NT 82 164 246 259 ML 1/4
NT 83 84 166 249 ML 1/4
NT 83 84 167 250 ML 104/417
NT 83 84 167 251 ML 52/209
NT 83 84 168 252 ML 1/4
NT 83 85 166 249 ML 1/4
NT 83 85 168 251 ML 63/253
NT 83 85 168 253 ML 105/421
NT 83 85 170 255 ML 1/4
NT 83 86 166 249 ML 1/4
NT 83 86 169 252 ML 105/421
NT 83 86 169 255 ML 1/4
NT 83 86 172 258 ML 1/4
NT 83 87 166 249 ML 1/4
NT 83 87 170 253 ML 1/4
NT 83 87 170 257 ML 1/4
NT 83 88 166 249 ML 1/4
NT 83 88 171 254 ML 106/425
NT 83 88 171 259 ML 107/430
NT 83 89 166 249 ML 1/4
NT 83 89 172 255 ML 65/261
NT 83 90 166 249 ML 1/4
NT 83 90 173 256 ML 107/429
NT 83 91 166 249 ML 1/4
NT 83 91 174 257 ML 1/4
NT 83 92 166 249 ML 1/4
NT 83 92 175 258 ML 108/433
NT 83 93 166 249 ML 1/4
NT 83 93 176 259 ML 67/269
NT 83 94 166 249 ML 1/4
NT 83 94 177 260 ML 109/437
NT 83 95 166 249 ML 1/4
NT 83 96 166 249 ML 1/4
NT 83 97 166 249 ML 1/4
NT 83 98 166 249 ML 1/4
NT 83 99 166 249 ML 1/4
NT 83 100 166 249 ML 1/4
NT 83 101 166 249 ML 1/4
NT 83 102 166 249 ML 1/4
NT 83 103 166 249 ML 1/4
NT 83 104 166 249 ML 1/4
NT 83 105 166 249 ML 1/4
NT 83 106 166 249 ML 1/4
NT 83 107 166 249 ML 1/4
NT 83 108 166 249 ML 1/4
NT 83 109 166 249 ML 1/4
NT 83 110 166 249 ML 1/4
NT 83 111 166 249 ML 1/4
NT 83 112 166 249 ML 1/4
NT 83 113 166 249 ML 1/4
NT 83 114 166 249 ML 1/4
NT 83 115 166 249 ML 1/4
NT 83 116 166 249 ML 1/4
NT 83 117 166 249 ML 1/4
NT 83 118 166 249 ML 1/4
NT 83 119 166 249 ML 1/4
NT 83 120 166 249 ML 1/4
NT 83 121 166 249 ML 1/4
NT 83 122 166 249 ML 1/4
NT 83 123 166 249 ML 1/4
NT 83 124 166 249 ML 1/4
NT 83 125 166 249 ML 1/4
NT 83 126 166 249 ML 1/4
NT 83 127 166 249 ML 1/4
NT 83 128 166 249 ML 1/4
NT 83 129 166 249 ML 1/4
NT 83 130 166 249 ML 1/4
NT 83 131 166 249 ML 1/4
NT 83 132 166 249 ML 1/4
NT 83 133 166 249 ML 1/4
NT 83 134 166 249 ML 1/4
NT 83 135 166 249 ML 1/4
NT 83 136 166 249 ML 1/4
NT 83 137 166 249 ML 1/4
NT 83 138 166 249 ML 1/4
NT 83 139 166 249 ML 1/4
NT 83 140 166 249 ML 1/4
NT 83 141 166 249 ML 1/4
NT 83 142 166 249 ML 1/4
NT 83 143 166 249 ML 1/4
NT 83 144 166 249 ML 1/4
NT 83 145 166 249 ML 1/4
NT 83 146 166 249 ML 1/4
NT 83 147 166 249 ML 1/4
NT 83 148 166 249 ML 1/4
NT 83 149 166 249 ML 1/4
NT 83 150 166 249 ML 1/4
NT 83 151 166 249 ML 1/4
NT 83 152 166 249 ML 1/4
NT 83 153 166 249 ML 1/4
NT 83 154 166 249 ML 1/4
NT 83 155 166 249 ML 1/4
NT 83 156 166 249 ML 1/4
NT 83 157 166 249 ML 1/4
NT 83 158 166 249 ML 1/4
NT 83 159 166 249 ML 1/4
NT 83 160 166 249 ML 1/4
NT 83 161 166 249 ML 1/4
NT 83 162 166 249 ML 1/4
NT 83 163 166 249 ML 1/4
NT 83 164 166 249 ML 1/4
NT 83 165 166 249 ML 1/4
NT 83 166 167 249 ML 1/4
NT 83 166 168 249 ML 1/4
NT 83 166 169 249 ML 1/4
NT 83 166 170 249 ML 1/4
NT 83 166 171 249 ML 1/4
NT 83 166 172 249 ML 1/4
NT 83 166 173 249 ML 1/4
NT 83 166 174 249 ML 1/4
NT 83 166 175 249 ML 1/4
NT 83 166 176 249 ML 1/4
NT 83 166 177 249 ML 1/4
NT 83 166 178 249 ML 1/4
NT 83 166 179 249 ML 1/4
NT 83 166 180 249 ML 1/4
NT 83 166 181 249 ML 1/4
NT 83 166 182 249 ML 1/4
NT 83 166 183 249 ML 1/4
NT 83 166 184 249 ML 1/4
NT 83 166 185 249 ML 1/4
NT 83 166 186 249 ML 1/4
NT 83 166 187 249 ML 1/4
NT 83 166 188 249 ML 1/4
NT 83 166 189 249 ML 1/4
NT 83 166 190 249 ML 1/4
NT 83 166 191 249 ML 1/4
NT 83 166 192 249 ML 1/4
NT 83 166 193 249 ML 1/4
NT 83 166 194 249 ML 1/4
NT 83 166 195 249 ML 1/4
NT 83 166 196 249 ML 1/4
NT 83 166 197 249 ML 1/4
NT 83 166 198 249 ML 1/4
NT 83 166 199 249 ML 1/4
NT 83 166 200 249 ML 1/4
NT 83 166 201 249 ML 1/4
NT 83 166 202 249 ML 1/4
NT 83 166 203 249 ML 1/4
NT 83 166 204 249 ML 1/4
NT 83 166 205 249 ML 1/4
NT 83 166 206 249 ML 1/4
NT 83 166 207 249 ML 1/4
NT 83 166 208 249 ML 1/4
NT 83 166 209 249 ML 1/4
NT 83 166 210 249 ML 1/4
NT 83 166 211 249 ML 1/4
NT 83 166 212 249 ML 1/4
NT 83 166 213 249 ML 1/4
NT 83 166 214 249 ML 1/4
NT 83 166 215 249 ML 1/4
NT 83 166 216 249 ML 1/4
NT 83 166 217 249 ML 1/4
NT 83 166 218 249 ML 1/4
NT 83 166 219 249 ML 1/4
NT 83 166 220 249 ML 1/4
NT 83 166 221 249 ML 1/4
NT 83 166 222 249 ML 1/4
NT 83 166 223 249 ML 1/4
NT 83 166 224 249 ML 1/4
NT 83 166 225 249 ML 1/4
NT 83 166 226 249 ML 1/4
NT 83 166 227 249 ML 1/4
NT 83 166 228 249 ML 1/4
NT 83 166 229 249 ML 1/4
NT 83 166 230 249 ML 1/4
NT 83 166 231 249 ML 1/4
NT 83 166 232 249 ML 1/4
NT 83 166 233 249 ML 1/4
NT 83 166 234 249 ML 1/4
NT 83 166 235 249 ML 1/4
NT 83 166 236 249 ML 1/4
NT 83 166 237 249 ML 1/4
NT 83 166 238 249 ML 1/4
NT 83 166 239 249 ML 1/4
NT 83 166 240 249 ML 1/4
NT 83 166 241 249 ML 1/4
NT 83 166 242 249 ML 1/4
NT 83 166 243 249 ML 1/4
NT 83 166 244 249 ML 1/4
NT 83 166 245 249 ML 1/4
NT 83 166 246 249 ML 1/4
NT 83 166 247 249 ML 1/4
NT 83 166 248 249 ML 1/4
NT 83 166 249 250 ML 1/4
NT 83 166 249 251 ML 1/4
NT 83 166 249 252 ML 1/4
NT 83 166 249 253 ML 1/4
NT 83 166 249 254 ML 1/4
NT 83 166 249 255 ML 1/4
NT 83 166 249 256 ML 1/4
NT 83 166 249 257 ML 1/4
NT 83 166 249 258 ML 1/4
NT 83 166 249 259 ML 1/4
NT 83 166 249 260 ML 1/4
NT 84 85 168 252 ML 1/4
NT 84 85 169 253 ML 84/337
NT 84 85 169 254 ML 63/253
NT 84 85 170 255 ML 1/4
NT 84 89 168 252 ML 1/4
NT 84 89 173 257 ML 85/341
NT 84 95 168 252 ML 1/4
NT 84 97 168 252 ML 1/4
NT 84 101 168 252 ML 1/4
NT 84 103 168 252 ML 1/4
NT 84 107 168 252 ML 1/4
NT 84 109 168 252 ML 1/4
NT 84 113 168 252 ML 1/4
NT 84 115 168 252 ML 1/4
NT 84 121 168 252 ML 1/4
NT 84 125 168 252 ML 1/4
NT 84 127 168 252 ML 1/4
NT 84 131 168 252 ML 1/4
NT 84 137 168 252 ML 1/4
NT 84 139 168 252 ML 1/4
NT 84 143 168 252 ML 1/4
NT 84 145 168 252 ML 1/4
NT 84 149 168 252 ML 1/4
NT 84 151 168 252 ML 1/4
NT 84 155 168 252 ML 1/4
NT 84 157 168 252 ML 1/4
NT 84 163 168 252 ML 1/4
NT 84 167 168 252 ML 1/4
NT 84 168 169 252 ML 1/4
NT 84 168 173 252 ML 1/4
NT 84 168 179 252 ML 1/4
NT 84 168 181 252 ML 1/4
NT 84 168 185 252 ML 1/4
NT 84 168 187 252 ML 1/4
NT 84 168 191 252 ML 1/4
NT 84 168 193 252 ML 1/4
NT 84 168 197 252 ML 1/4
NT 84 168 199 252 ML 1/4
NT 84 168 205 252 ML 1/4
NT 84 168 209 252 ML 1/4
NT 84 168 211 252 ML 1/4
NT 84 168 215 252 ML 1/4
NT 84 168 221 252 ML 1/4
NT 84 168 223 252 ML 1/4
NT 84 168 227 252 ML 1/4
NT 84 168 229 252 ML 1/4
NT 84 168 233 252 ML 1/4
NT 84 168 235 252 ML 1/4
NT 84 168 239 252 ML 1/4
NT 84 168 241 252 ML 1/4
NT 84 168 247 252 ML 1/4
NT 84 168 251 252 ML 1/4
NT 84 168 252 253 ML 1/4
NT 84 168 252 257 ML 1/4
NT 85 86 170 255 ML 1/4
NT 85 86 171 256 ML 85/341
NT 85 86 171 257 ML 1/4
NT 85 86 172 258 ML 1/4
NT 85 87 170 255 ML 1/4
NT 85 87 172 257 ML 107/429
NT 85 87 172 259 ML 64/257
NT 85 88 170 255 ML 1/4
NT 85 88 173 258 ML 65/261
NT 85 89 170 255 ML 1/4
NT 85 89 174 259 ML 1/4
NT 85 91 170 255 ML 1/4
NT 85 92 170 255 ML 1/4
NT 85 93 170 255 ML 1/4
NT 85 94 170 255 ML 1/4
NT 85 96 170 255 ML 1/4
NT 85 97 170 255 ML 1/4
NT 85 98 170 255 ML 1/4
NT 85 99 170 255 ML 1/4
NT 85 101 170 255 ML 1/4
NT 85 103 170 255 ML 1/4
NT 85 104 170 255 ML 1/4
NT 85 106 170 255 ML 1/4
NT 85 107 170 255 ML 1/4
NT 85 108 170 255 ML 1/4
NT 85 109 170 255 ML 1/4
NT 85 111 170 255 ML 1/4
NT 85 112 170 255 ML 1/4
NT 85 113 170 255 ML 1/4
NT 85 114 170 255 ML 1/4
NT 85 116 170 255 ML 1/4
NT 85 117 170 255 ML 1/4
NT 85 118 170 255 ML 1/4
NT 85 121 170 255 ML 1/4
NT 85 122 170 255 ML 1/4
NT 85 123 170 255 ML 1/4
NT 85 124 170 255 ML 1/4
NT 85 126 170 255 ML 1/4
NT 85 127 170 255 ML 1/4
NT 85 128 170 255 ML 1/4
NT 85 129 170 255 ML 1/4
NT 85 131 170 255 ML 1/4
NT 85 132 170 255 ML 1/4
NT 85 133 170 255 ML 1/4
NT 85 134 170 255 ML 1/4
NT 85 137 170 255 ML 1/4
NT 85 138 170 255 ML 1/4
NT 85 139 170 255 ML 1/4
NT 85 141 170 255 ML 1/4
NT 85 142 170 255 ML 1/4
NT 85 143 170 255 ML 1/4
NT 85 144 170 255 ML 1/4
NT 85 146 170 255 ML 1/4
NT 85 147 170 255 ML 1/4
NT 85 148 170 255 ML 1/4
NT 85 149 170 255 ML 1/4
NT 85 151 170 255 ML 1/4
NT 85 152 170 255 ML 1/4
NT 85 154 170 255 ML 1/4
NT 85 156 170 255 ML 1/4
NT 85 157 170 255 ML 1/4
NT 85 158 170 255 ML 1/4
NT 85 159 170 255 ML 1/4
NT 85 161 170 255 ML 1/4
NT 85 162 170 255 ML 1/4
NT 85 163 170 255 ML 1/4
NT 85 164 170 255 ML 1/4
NT 85 166 170 255 ML 1/4
NT 85 167 170 255 ML 1/4
NT 85 168 170 255 ML 1/4
NT 85 169 170 255 ML 1/4
NT 85 170 171 255 ML 1/4
NT 85 170 172 255 ML 1/4
NT 85 170 173 255 ML 1/4
NT 85 170 174 255 ML 1/4
NT 85 170 176 255 ML 1/4
NT 85 170 177 255 ML 1/4
NT 85 170 178 255 ML 1/4
NT 85 170 179 255 ML 1/4
NT 85 170 181 255 ML 1/4
NT 85 170 182 255 ML 1/4
NT 85 170 183 255 ML 1/4
NT 85 170 184 255 ML 1/4
NT 85 170 186 255 ML 1/4
NT 85 170 188 255 ML 1/4
NT 85 170 189 255 ML 1/4
NT 85 170 191 255 ML 1/4
NT 85 170 192 255 ML 1/4
NT 85 170 193 255 ML 1/4
NT 85 170 194 255 ML 1/4
NT 85 170 196 255 ML 1/4
NT 85 170 197 255 ML 1/4
NT 85 170 198 255 ML 1/4
NT 85 170 199 255 ML 1/4
NT 85 170 201 255 ML 1/4
NT 85 170 202 255 ML 1/4
NT 85 170 203 255 ML 1/4
NT 85 170 206 255 ML 1/4
NT 85 170 207 255 ML 1/4
NT 85 170 208 255 ML 1/4
NT 85 170 209 255 ML 1/4
NT 85 170 211 255 ML 1/4
NT 85 170 212 255 ML 1/4
NT 85 170 213 255 ML 1/4
NT 85 170 214 255 ML 1/4
NT 85 170 216 255 ML 1/4
NT 85 170 217 255 ML 1/4
NT 85 170 218 255 ML 1/4
NT 85 170 219 255 ML 1/4
NT 85 170 222 255 ML 1/4
NT 85 170 223 255 ML 1/4
NT 85 170 224 255 ML 1/4
NT 85 170 226 255 ML 1/4
NT 85 170 227 255 ML 1/4
NT 85 170 228 255 ML 1/4
NT 85 170 229 255 ML 1/4
NT 85 170 231 255 ML 1/4
NT 85 170 232 255 ML 1/4
NT 85 170 233 255 ML 1/4
NT 85 170 234 255 ML 1/4
NT 85 170 236 255 ML 1/4
NT 85 170 237 255 ML 1/4
NT 85 170 239 255 ML 1/4
NT 85 170 241 255 ML 1/4
NT 85 170 242 255 ML 1/4
NT 85 170 243 255 ML 1/4
NT 85 170 244 255 ML 1/4
NT 85 170 246 255 ML 1/4
NT 85 170 247 255 ML 1/4
NT 85 170 248 255 ML 1/4
NT 85 170 249 255 ML 1/4
NT 85 170 251 255 ML 1/4
NT 85 170 252 255 ML 1/4
NT 85 170 253 255 ML 1/4
NT 85 170 254 255 ML 1/4
NT 85 170 255 256 ML 1/4
NT 85 170 255 257 ML 1/4
NT 85 170 255 258 ML 1/4
NT 85 170 255 259 ML 1/4
NT 86 87 172 258 ML 1/4
NT 86 87 173 259 ML 1/4
NT 86 87 173 260 ML 108/433
NT 86 89 172 258 ML 1/4
NT 86 91 172 258 ML 1/4
NT 86 93 172 258 ML 1/4
NT 86 95 172 258 ML 1/4
NT 86 97 172 258 ML 1/4
NT 86 99 172 258 ML 1/4
NT 86 101 172 258 ML 1/4
NT 86 103 172 258 ML 1/4
NT 86 105 172 258 ML 1/4
NT 86 107 172 258 ML 1/4
NT 86 109 172 258 ML 1/4
NT 86 111 172 258 ML 1/4
NT 86 113 172 258 ML 1/4
NT 86 115 172 258 ML 1/4
NT 86 117 172 258 ML 1/4
NT 86 119 172 258 ML 1/4
NT 86 121 172 258 ML 1/4
NT 86 123 172 258 ML 1/4
NT 86 125 172 258 ML 1/4
NT 86 127 172 258 ML 1/4
NT 86 131 172 258 ML 1/4
NT 86 133 172 258 ML 1/4
NT 86 135 172 258 ML 1/4
NT 86 137 172 258 ML 1/4
NT 86 139 172 258 ML 1/4
NT 86 141 172 258 ML 1/4
NT 86 143 172 258 ML 1/4
NT 86 145 172 258 ML 1/4
NT 86 147 172 258 ML 1/4
NT 86 149 172 258 ML 1/4
NT 86 151 172 258 ML 1/4
NT 86 153 172 258 ML 1/4
NT 86 155 172 258 ML 1/4
NT 86 157 172 258 ML 1/4
NT 86 159 172 258 ML 1/4
NT 86 161 172 258 ML 1/4
NT 86 163 172 258 ML 1/4
NT 86 165 172 258 ML 1/4
NT 86 167 172 258 ML 1/4
NT 86 169 172 258 ML 1/4
NT 86 171 172 258 ML 1/4
NT 86 172 173 258 ML 1/4
NT 86 172 175 258 ML 1/4
NT 86 172 177 258 ML 1/4
NT 86 172 179 258 ML 1/4
NT 86 172 181 258 ML 1/4
NT 86 172 183 258 ML 1/4
NT 86 172 185 258 ML 1/4
NT 86 172 187 258 ML 1/4
NT 86 172 189 258 ML 1/4
NT 86 172 191 258 ML 1/4
NT 86 172 193 258 ML 1/4
NT 86 172 195 258 ML 1/4
NT 86 172 197 258 ML 1/4
NT 86 172 199 258 ML 1/4
NT 86 172 201 258 ML 1/4
NT 86 172 203 258 ML 1/4
NT 86 172 205 258 ML 1/4
NT 86 172 207 258 ML 1/4
NT 86 172 209 258 ML 1/4
NT 86 172 211 258 ML 1/4
NT 86 172 213 258 ML 1/4
NT 86 172 217 258 ML 1/4
NT 86 172 219 258 ML 1/4
NT 86 172 221 258 ML 1/4
NT 86 172 223 258 ML 1/4
NT 86 172 225 258 ML 1/4
NT 86 172 227 258 ML 1/4
NT 86 172 229 258 ML 1/4
NT 86 172 231 258 ML 1/4
NT 86 172 233 258 ML 1/4
NT 86 172 235 258 ML 1/4
NT 86 172 237 258 ML 1/4
NT 86 172 239 258 ML 1/4
NT 86 172 241 258 ML 1/4
NT 86 172 243 258 ML 1/4
NT 86 172 245 258 ML 1/4
NT 86 172 247 258 ML 1/4
NT 86 172 249 258 ML 1/4
NT 86 172 251 258 ML 1/4
NT 86 172 253 258 ML 1/4
NT 86 172 255 258 ML 1/4
NT 86 172 257 258 ML 1/4
NT 86 172 258 259 ML 1/4


==> anc/brute5_200.txt <==
NT 1 2 3 4 5 ML 1/6
NT 1 2 3 4 6 ML 1/5
NT 1 2 3 4 7 ML 1/5
NT 1 2 3 4 8 ML 1/5
NT 1 2 3 4 9 ML 1/5
NT 1 2 3 4 10 ML 2/11
NT 1 2 3 4 11 ML 1/5
NT 1 2 3 4 12 ML 1/5
NT 1 2 3 4 13 ML 1/5
NT 1 2 3 4 14 ML 1/5
NT 1 2 3 4 15 ML 3/16
NT 1 2 3 4 16 ML 1/5
NT 1 2 3 4 17 ML 1/5
NT 1 2 3 4 18 ML 1/5
NT 1 2 3 4 19 ML 1/5
NT 1 2 3 4 20 ML 4/21
NT 1 2 3 4 21 ML 1/5
NT 1 2 3 4 22 ML 1/5
NT 1 2 3 4 23 ML 1/5
NT 1 2 3 4 24 ML 1/5
NT 1 2 3 4 25 ML 5/26
NT 1 2 3 4 26 ML 1/5
NT 1 2 3 4 27 ML 1/5
NT 1 2 3 4 28 ML 1/5
NT 1 2 3 4 29 ML 1/5
NT 1 2 3 4 30 ML 6/31
NT 1 2 3 4 31 ML 1/5
NT 1 2 3 4 32 ML 1/5
NT 1 2 3 4 33 ML 1/5
NT 1 2 3 4 34 ML 1/5
NT 1 2 3 4 35 ML 7/36
NT 1 2 3 4 36 ML 1/5
NT 1 2 3 4 37 ML 1/5
NT 1 2 3 4 38 ML 1/5
NT 1 2 3 4 39 ML 1/5
NT 1 2 3 4 40 ML 8/41
NT 1 2 3 4 41 ML 1/5
NT 1 2 3 4 42 ML 1/5
NT 1 2 3 4 43 ML 1/5
NT 1 2 3 4 44 ML 1/5
NT 1 2 3 4 45 ML 9/46
NT 1 2 3 4 46 ML 1/5
NT 1 2 3 4 47 ML 1/5
NT 1 2 3 4 48 ML 1/5
NT 1 2 3 4 49 ML 1/5
NT 1 2 3 4 50 ML 10/51
NT 1 2 3 4 51 ML 1/5
NT 1 2 3 4 52 ML 1/5
NT 1 2 3 4 53 ML 1/5
NT 1 2 3 4 54 ML 1/5
NT 1 2 3 4 55 ML 11/56
NT 1 2 3 4 56 ML 1/5
NT 1 2 3 4 57 ML 1/5
NT 1 2 3 4 58 ML 1/5
NT 1 2 3 4 59 ML 1/5
NT 1 2 3 4 60 ML 12/61
NT 1 2 3 4 61 ML 1/5
NT 1 2 3 4 62 ML 1/5
NT 1 2 3 4 63 ML 1/5
NT 1 2 3 4 64 ML 1/5
NT 1 2 3 4 65 ML 13/66
NT 1 2 3 4 66 ML 1/5
NT 1 2 3 4 67 ML 1/5
NT 1 2 3 4 68 ML 1/5
NT 1 2 3 4 69 ML 1/5
NT 1 2 3 4 70 ML 14/71
NT 1 2 3 4 71 ML 1/5
NT 1 2 3 4 72 ML 1/5
NT 1 2 3 4 73 ML 1/5
NT 1 2 3 4 74 ML 1/5
NT 1 2 3 4 75 ML 15/76
NT 1 2 3 4 76 ML 1/5
NT 1 2 3 4 77 ML 1/5
NT 1 2 3 4 78 ML 1/5
NT 1 2 3 4 79 ML 1/5
NT 1 2 3 4 80 ML 16/81
NT 1 2 3 4 81 ML 1/5
NT 1 2 3 4 82 ML 1/5
NT 1 2 3 4 83 ML 1/5
NT 1 2 3 4 84 ML 1/5
NT 1 2 3 4 85 ML 17/86
NT 1 2 3 4 86 ML 1/5
NT 1 2 3 4 87 ML 1/5
NT 1 2 3 4 88 ML 1/5
NT 1 2 3 4 89 ML 1/5
NT 1 2 3 4 90 ML 18/91
NT 1 2 3 4 91 ML 1/5
NT 1 2 3 4 92 ML 1/5
NT 1 2 3 4 93 ML 1/5
NT 1 2 3 4 94 ML 1/5
NT 1 2 3 4 95 ML 19/96
NT 1 2 3 4 96 ML 1/5
NT 1 2 3 4 97 ML 1/5
NT 1 2 3 4 98 ML 1/5
NT 1 2 3 4 99 ML 1/5
NT 1 2 3 4 100 ML 20/101
NT 1 2 3 4 101 ML 1/5
NT 1 2 3 4 102 ML 1/5
NT 1 2 3 4 103 ML 1/5
NT 1 2 3 4 104 ML 1/5
NT 1 2 3 4 105 ML 21/106
NT 1 2 3 4 106 ML 1/5
NT 1 2 3 4 107 ML 1/5
NT 1 2 3 4 108 ML 1/5
NT 1 2 3 4 109 ML 1/5
NT 1 2 3 4 110 ML 22/111
NT 1 2 3 4 111 ML 1/5
NT 1 2 3 4 112 ML 1/5
NT 1 2 3 4 113 ML 1/5
NT 1 2 3 4 114 ML 1/5
NT 1 2 3 4 115 ML 23/116
NT 1 2 3 4 116 ML 1/5
NT 1 2 3 4 117 ML 1/5
NT 1 2 3 4 118 ML 1/5
NT 1 2 3 4 119 ML 1/5
NT 1 2 3 4 120 ML 24/121
NT 1 2 3 4 121 ML 1/5
NT 1 2 3 4 122 ML 1/5
NT 1 2 3 4 123 ML 1/5
NT 1 2 3 4 124 ML 1/5
NT 1 2 3 4 125 ML 25/126
NT 1 2 3 4 126 ML 1/5
NT 1 2 3 4 127 ML 1/5
NT 1 2 3 4 128 ML 1/5
NT 1 2 3 4 129 ML 1/5
NT 1 2 3 4 130 ML 26/131
NT 1 2 3 4 131 ML 1/5
NT 1 2 3 4 132 ML 1/5
NT 1 2 3 4 133 ML 1/5
NT 1 2 3 4 134 ML 1/5
NT 1 2 3 4 135 ML 27/136
NT 1 2 3 4 136 ML 1/5
NT 1 2 3 4 137 ML 1/5
NT 1 2 3 4 138 ML 1/5
NT 1 2 3 4 139 ML 1/5
NT 1 2 3 4 140 ML 28/141
NT 1 2 3 4 141 ML 1/5
NT 1 2 3 4 142 ML 1/5
NT 1 2 3 4 143 ML 1/5
NT 1 2 3 4 144 ML 1/5
NT 1 2 3 4 145 ML 29/146
NT 1 2 3 4 146 ML 1/5
NT 1 2 3 4 147 ML 1/5
NT 1 2 3 4 148 ML 1/5
NT 1 2 3 4 149 ML 1/5
NT 1 2 3 4 150 ML 30/151
NT 1 2 3 4 151 ML 1/5
NT 1 2 3 4 152 ML 1/5
NT 1 2 3 4 153 ML 1/5
NT 1 2 3 4 154 ML 1/5
NT 1 2 3 4 155 ML 31/156
NT 1 2 3 4 156 ML 1/5
NT 1 2 3 4 157 ML 1/5
NT 1 2 3 4 158 ML 1/5
NT 1 2 3 4 159 ML 1/5
NT 1 2 3 4 160 ML 32/161
NT 1 2 3 4 161 ML 1/5
NT 1 2 3 4 162 ML 1/5
NT 1 2 3 4 163 ML 1/5
NT 1 2 3 4 164 ML 1/5
NT 1 2 3 4 165 ML 33/166
NT 1 2 3 4 166 ML 1/5
NT 1 2 3 4 167 ML 1/5
NT 1 2 3 4 168 ML 1/5
NT 1 2 3 4 169 ML 1/5
NT 1 2 3 4 170 ML 34/171
NT 1 2 3 4 171 ML 1/5
NT 1 2 3 4 172 ML 1/5
NT 1 2 3 4 173 ML 1/5
NT 1 2 3 4 174 ML 1/5
NT 1 2 3 4 175 ML 35/176
NT 1 2 3 4 176 ML 1/5
NT 1 2 3 4 177 ML 1/5
NT 1 2 3 4 178 ML 1/5
NT 1 2 3 4 179 ML 1/5
NT 1 2 3 4 180 ML 36/181
NT 1 2 3 4 181 ML 1/5
NT 1 2 3 4 182 ML 1/5
NT 1 2 3 4 183 ML 1/5
NT 1 2 3 4 184 ML 1/5
NT 1 2 3 4 185 ML 37/186
NT 1 2 3 4 186 ML 1/5
NT 1 2 3 4 187 ML 1/5
NT 1 2 3 4 188 ML 1/5
NT 1 2 3 4 189 ML 1/5
NT 1 2 3 4 190 ML 38/191
NT 1 2 3 4 191 ML 1/5
NT 1 2 3 4 192 ML 1/5
NT 1 2 3 4 193 ML 1/5
NT 1 2 3 4 194 ML 1/5
NT 1 2 3 4 195 ML 39/196
NT 1 2 3 4 196 ML 1/5
NT 1 2 3 4 197 ML 1/5
NT 1 2 3 4 198 ML 1/5
NT 1 2 3 4 199 ML 1/5
NT 1 2 3 4 200 ML 40/201
NT 1 2 3 5 8 ML 2/11
NT 1 2 3 5 12 ML 1/5
NT 1 2 3 5 16 ML 4/19
NT 1 2 3 8 9 ML 1/5
NT 1 2 3 8 14 ML 1/5
NT 1 2 3 8 18 ML 4/19
NT 1 2 3 8 23 ML 5/24
NT 1 2 3 8 32 ML 7/33
NT 1 2 3 9 12 ML 1/5
NT 1 2 3 9 16 ML 4/19
NT 1 2 3 12 18 ML 4/19
NT 1 2 4 5 6 ML 1/5
NT 1 2 4 6 8 ML 1/5
NT 1 2 4 6 13 ML 4/19
NT 1 2 6 8 14 ML 1/5
NT 1 2 7 8 9 ML 1/5
NT 1 3 4 5 7 ML 2/11
NT 1 3 4 5 9 ML 1/6
NT 1 3 4 5 11 ML 3/16
NT 1 3 4 5 16 ML 1/5
NT 1 3 4 5 18 ML 2/11
NT 1 3 4 5 20 ML 1/5
NT 1 3 4 5 25 ML 6/29
NT 1 3 4 5 27 ML 6/31
NT 1 3 4 5 29 ML 7/34
NT 1 3 4 5 34 ML 4/19
NT 1 3 4 5 36 ML 1/5
NT 1 3 4 5 38 ML 9/43
NT 1 3 4 5 43 ML 10/47
NT 1 3 4 5 45 ML 10/49
NT 1 3 4 5 47 ML 11/52
NT 1 3 4 5 54 ML 6/29
NT 1 3 4 5 56 ML 13/61
NT 1 3 4 5 63 ML 14/67
NT 1 3 4 5 72 ML 4/19
NT 1 3 4 5 81 ML 18/85
NT 1 3 4 5 90 ML 10/47
NT 1 3 4 5 99 ML 22/103
NT 1 3 4 6 7 ML 1/5
NT 1 3 4 7 8 ML 1/5
NT 1 3 4 7 9 ML 1/5
NT 1 3 4 7 10 ML 2/11
NT 1 3 4 7 11 ML 1/5
NT 1 3 4 7 12 ML 1/5
NT 1 3 4 7 13 ML 1/5
NT 1 3 4 7 14 ML 1/5
NT 1 3 4 7 15 ML 3/16
NT 1 3 4 7 16 ML 1/5
NT 1 3 4 7 17 ML 1/5
NT 1 3 4 7 18 ML 1/5
NT 1 3 4 7 19 ML 1/5
NT 1 3 4 7 20 ML 4/21
NT 1 3 4 7 21 ML 1/5
NT 1 3 4 7 22 ML 1/5
NT 1 3 4 7 23 ML 1/5
NT 1 3 4 7 24 ML 1/5
NT 1 3 4 7 25 ML 5/26
NT 1 3 4 7 26 ML 1/5
NT 1 3 4 7 27 ML 1/5
NT 1 3 4 7 28 ML 1/5
NT 1 3 4 7 29 ML 1/5
NT 1 3 4 7 30 ML 6/31
NT 1 3 4 7 31 ML 1/5
NT 1 3 4 7 32 ML 1/5
NT 1 3 4 7 33 ML 1/5
NT 1 3 4 7 34 ML 1/5
NT 1 3 4 7 35 ML 7/36
NT 1 3 4 7 36 ML 1/5
NT 1 3 4 7 37 ML 1/5
NT 1 3 4 7 38 ML 1/5
NT 1 3 4 7 39 ML 1/5
NT 1 3 4 7 40 ML 8/41
NT 1 3 4 7 41 ML 1/5
NT 1 3 4 7 42 ML 1/5
NT 1 3 4 7 43 ML 1/5
NT 1 3 4 7 44 ML 1/5
NT 1 3 4 7 45 ML 9/46
NT 1 3 4 7 46 ML 1/5
NT 1 3 4 7 47 ML 1/5
NT 1 3 4 7 48 ML 1/5
NT 1 3 4 7 49 ML 1/5
NT 1 3 4 7 50 ML 10/51
NT 1 3 4 7 51 ML 1/5
NT 1 3 4 7 52 ML 1/5
NT 1 3 4 7 53 ML 1/5
NT 1 3 4 7 54 ML 1/5
NT 1 3 4 7 55 ML 11/56
NT 1 3 4 7 56 ML 1/5
NT 1 3 4 7 57 ML 1/5
NT 1 3 4 7 58 ML 1/5
NT 1 3 4 7 59 ML 1/5
NT 1 3 4 7 60 ML 12/61
NT 1 3 4 7 61 ML 1/5
NT 1 3 4 7 62 ML 1/5
NT 1 3 4 7 63 ML 1/5
NT 1 3 4 7 64 ML 1/5
NT 1 3 4 7 65 ML 13/66
NT 1 3 4 7 66 ML 1/5
NT 1 3 4 7 67 ML 1/5
NT 1 3 4 7 68 ML 1/5
NT 1 3 4 7 69 ML 1/5
NT 1 3 4 7 70 ML 14/71
NT 1 3 4 7 71 ML 1/5
NT 1 3 4 7 72 ML 1/5
NT 1 3 4 7 73 ML 1/5
NT 1 3 4 7 74 ML 1/5
NT 1 3 4 7 75 ML 15/76
NT 1 3 4 7 76 ML 1/5
NT 1 3 4 7 77 ML 1/5
NT 1 3 4 7 78 ML 1/5
NT 1 3 4 7 79 ML 1/5
NT 1 3 4 7 80 ML 16/81
NT 1 3 4 7 81 ML 1/5
NT 1 3 4 7 82 ML 1/5
NT 1 3 4 7 83 ML 1/5
NT 1 3 4 7 84 ML 1/5
NT 1 3 4 7 85 ML 17/86
NT 1 3 4 7 86 ML 1/5
NT 1 3 4 7 87 ML 1/5
NT 1 3 4 7 88 ML 1/5
NT 1 3 4 7 89 ML 1/5
NT 1 3 4 7 90 ML 18/91
NT 1 3 4 7 91 ML 1/5
NT 1 3 4 7 92 ML 1/5
NT 1 3 4 7 93 ML 1/5
NT 1 3 4 7 94 ML 1/5
NT 1 3 4 7 95 ML 19/96
NT 1 3 4 7 96 ML 1/5
NT 1 3 4 7 97 ML 1/5
NT 1 3 4 7 98 ML 1/5
NT 1 3 4 7 99 ML 1/5
NT 1 3 4 7 100 ML 20/101
NT 1 3 4 7 101 ML 1/5
NT 1 3 4 7 102 ML 1/5
NT 1 3 4 7 103 ML 1/5
NT 1 3 4 7 104 ML 1/5
NT 1 3 4 7 105 ML 21/106
NT 1 3 4 7 106 ML 1/5
NT 1 3 4 7 107 ML 1/5
NT 1 3 4 7 108 ML 1/5
NT 1 3 4 7 109 ML 1/5
NT 1 3 4 7 110 ML 22/111
NT 1 3 4 7 111 ML 1/5
NT 1 3 4 7 112 ML 1/5
NT 1 3 4 7 113 ML 1/5
NT 1 3 4 7 114 ML 1/5
NT 1 3 4 7 115 ML 23/116
NT 1 3 4 7 116 ML 1/5
NT 1 3 4 7 117 ML 1/5
NT 1 3 4 7 118 ML 1/5
NT 1 3 4 7 119 ML 1/5
NT 1 3 4 7 120 ML 24/121
NT 1 3 4 7 121 ML 1/5
NT 1 3 4 7 122 ML 1/5
NT 1 3 4 7 123 ML 1/5
NT 1 3 4 7 124 ML 1/5
NT 1 3 4 7 125 ML 25/126
NT 1 3 4 7 126 ML 1/5
NT 1 3 4 7 127 ML 1/5
NT 1 3 4 7 128 ML 1/5
NT 1 3 4 7 129 ML 1/5
NT 1 3 4 7 130 ML 26/131
NT 1 3 4 7 131 ML 1/5
NT 1 3 4 7 132 ML 1/5
NT 1 3 4 7 133 ML 1/5
NT 1 3 4 7 134 ML 1/5
NT 1 3 4 7 135 ML 27/136
NT 1 3 4 7 136 ML 1/5
NT 1 3 4 7 137 ML 1/5
NT 1 3 4 7 138 ML 1/5
NT 1 3 4 7 139 ML 1/5
NT 1 3 4 7 140 ML 28/141
NT 1 3 4 7 141 ML 1/5
NT 1 3 4 7 142 ML 1/5
NT 1 3 4 7 143 ML 1/5
NT 1 3 4 7 144 ML 1/5
NT 1 3 4 7 145 ML 29/146
NT 1 3 4 7 146 ML 1/5
NT 1 3 4 7 147 ML 1/5
NT 1 3 4 7 148 ML 1/5
NT 1 3 4 7 149 ML 1/5
NT 1 3 4 7 150 ML 30/151
NT 1 3 4 7 151 ML 1/5
NT 1 3 4 7 152 ML 1/5
NT 1 3 4 7 153 ML 1/5
NT 1 3 4 7 154 ML 1/5
NT 1 3 4 7 155 ML 31/156
NT 1 3 4 7 156 ML 1/5
NT 1 3 4 7 157 ML 1/5
NT 1 3 4 7 158 ML 1/5
NT 1 3 4 7 159 ML 1/5
NT 1 3 4 7 160 ML 32/161
NT 1 3 4 7 161 ML 1/5
NT 1 3 4 7 162 ML 1/5
NT 1 3 4 7 163 ML 1/5
NT 1 3 4 7 164 ML 1/5
NT 1 3 4 7 165 ML 33/166
NT 1 3 4 7 166 ML 1/5
NT 1 3 4 7 167 ML 1/5
NT 1 3 4 7 168 ML 1/5
NT 1 3 4 7 169 ML 1/5
NT 1 3 4 7 170 ML 34/171
NT 1 3 4 7 171 ML 1/5
NT 1 3 4 7 172 ML 1/5
NT 1 3 4 7 173 ML 1/5
NT 1 3 4 7 174 ML 1/5
NT 1 3 4 7 175 ML 35/176
NT 1 3 4 7 176 ML 1/5
NT 1 3 4 7 177 ML 1/5
NT 1 3 4 7 178 ML 1/5
NT 1 3 4 7 179 ML 1/5
NT 1 3 4 7 180 ML 36/181
NT 1 3 4 7 181 ML 1/5
NT 1 3 4 7 182 ML 1/5
NT 1 3 4 7 183 ML 1/5
NT 1 3 4 7 184 ML 1/5
NT 1 3 4 7 185 ML 37/186
NT 1 3 4 7 186 ML 1/5
NT 1 3 4 7 187 ML 1/5
NT 1 3 4 7 188 ML 1/5
NT 1 3 4 7 189 ML 1/5
NT 1 3 4 7 190 ML 38/191
NT 1 3 4 7 191 ML 1/5
NT 1 3 4 7 192 ML 1/5
NT 1 3 4 7 193 ML 1/5
NT 1 3 4 7 194 ML 1/5
NT 1 3 4 7 195 ML 39/196
NT 1 3 4 7 196 ML 1/5
NT 1 3 4 7 197 ML 1/5
NT 1 3 4 7 198 ML 1/5
NT 1 3 4 7 199 ML 1/5
NT 1 3 4 7 200 ML 40/201
NT 1 3 4 9 10 ML 4/19
NT 1 3 4 9 12 ML 1/5
NT 1 3 4 9 17 ML 1/5
NT 1 3 4 12 16 ML 1/5
NT 1 3 4 12 18 ML 1/5
NT 1 3 4 12 25 ML 6/29
NT 1 3 4 14 27 ML 1/5
NT 1 3 4 16 17 ML 7/33
NT 1 3 5 8 11 ML 4/19
NT 1 3 6 9 12 ML 1/5
NT 1 3 8 9 17 ML 1/5
NT 1 3 9 12 17 ML 6/29
NT 1 3 9 12 19 ML 1/5
NT 1 3 9 12 21 ML 1/5
NT 1 4 5 6 7 ML 2/11
NT 1 4 5 6 9 ML 1/5
NT 1 4 5 6 11 ML 1/5
NT 1 4 5 6 16 ML 1/5
NT 1 4 5 6 18 ML 1/5
NT 1 4 5 6 20 ML 1/5
NT 1 4 5 6 25 ML 6/29
NT 1 4 5 6 27 ML 6/31
NT 1 4 5 6 29 ML 7/34
NT 1 4 5 6 34 ML 4/19
NT 1 4 5 6 36 ML 1/5
NT 1 4 5 6 38 ML 9/43
NT 1 4 5 6 43 ML 10/47
NT 1 4 5 6 45 ML 10/49
NT 1 4 5 6 47 ML 11/52
NT 1 4 5 6 54 ML 6/29
NT 1 4 5 6 56 ML 13/61
NT 1 4 5 6 63 ML 14/67
NT 1 4 5 6 72 ML 4/19
NT 1 4 5 6 81 ML 18/85
NT 1 4 5 6 90 ML 10/47
NT 1 4 5 6 99 ML 22/103
NT 1 4 5 9 20 ML 6/29
NT 1 4 5 9 36 ML 1/5
NT 1 4 5 9 39 ML 9/43
NT 1 4 5 9 62 ML 7/33
NT 1 4 6 7 8 ML 1/5
NT 1 4 6 7 13 ML 4/19
NT 1 4 7 8 9 ML 1/5
NT 1 4 7 8 12 ML 4/19
NT 1 4 8 9 10 ML 4/19
NT 1 4 8 12 16 ML 1/5
NT 1 4 9 10 11 ML 4/19
NT 1 4 12 16 28 ML 1/5
NT 1 4 14 15 16 ML 6/29
NT 1 4 15 16 17 ML 7/33
NT 1 4 16 17 18 ML 7/33
NT 1 4 23 24 25 ML 10/47
NT 1 5 6 7 24 ML 6/29
NT 1 5 6 7 28 ML 7/33
NT 1 5 6 11 20 ML 1/5
NT 1 5 6 11 24 ML 6/29
NT 1 5 7 12 17 ML 4/19
NT 1 5 10 15 20 ML 1/5
NT 1 5 15 20 35 ML 1/5
NT 1 6 7 8 9 ML 1/5
NT 1 6 7 13 24 ML 1/5
NT 1 6 7 13 28 ML 4/19
NT 1 6 7 13 32 ML 7/33
NT 1 6 12 18 24 ML 1/5
NT 1 6 18 24 42 ML 1/5
NT 1 7 8 9 11 ML 4/19
NT 1 7 8 9 13 ML 1/5
NT 1 7 8 9 15 ML 3/16
NT 1 7 8 9 17 ML 1/5
NT 1 7 8 9 19 ML 1/5
NT 1 7 8 9 21 ML 1/5
NT 1 7 8 9 30 ML 4/19
NT 1 7 8 9 32 ML 1/5
NT 1 7 8 9 34 ML 1/5
NT 1 7 8 9 36 ML 1/5
NT 1 7 8 9 38 ML 10/47
NT 1 7 8 9 49 ML 4/19
NT 1 7 8 9 51 ML 12/59
NT 1 7 8 9 53 ML 13/62
NT 1 7 8 9 68 ML 4/19
NT 1 7 8 15 32 ML 10/47
NT 1 7 14 21 28 ML 1/5
NT 1 7 21 28 49 ML 1/5
NT 1 8 9 10 11 ML 4/19
NT 1 8 9 10 15 ML 4/19
NT 1 8 9 10 21 ML 6/29
NT 1 8 9 10 32 ML 4/19
NT 1 8 9 10 36 ML 1/5
NT 1 8 9 10 51 ML 13/61
NT 1 8 9 10 68 ML 4/19
NT 1 8 9 17 29 ML 1/5
NT 1 8 9 17 32 ML 10/49
NT 1 8 9 17 36 ML 1/5
NT 1 8 9 17 39 ML 10/47
NT 1 8 9 17 68 ML 4/19
NT 1 8 16 24 32 ML 1/5
NT 1 8 24 32 56 ML 1/5
NT 1 9 10 11 40 ML 10/49
NT 1 9 10 11 44 ML 4/19
NT 1 9 10 19 36 ML 6/29
NT 1 9 18 27 36 ML 1/5
NT 1 9 27 36 63 ML 1/5
NT 1 10 20 30 40 ML 1/5
NT 1 10 30 40 70 ML 1/5
NT 1 11 12 13 23 ML 5/24
NT 1 11 12 13 46 ML 10/47
NT 1 11 12 23 48 ML 7/34
NT 1 11 22 33 44 ML 1/5
NT 1 11 33 44 77 ML 1/5
NT 1 12 13 14 52 ML 1/5
NT 1 12 24 36 48 ML 1/5
NT 1 12 36 48 84 ML 1/5
NT 1 13 14 15 52 ML 7/33
NT 1 13 14 15 56 ML 14/69
NT 1 13 26 39 52 ML 1/5
NT 1 13 39 52 91 ML 1/5
NT 1 14 15 29 56 ML 18/85
NT 1 14 28 42 56 ML 1/5
NT 1 14 42 56 98 ML 1/5
NT 1 15 16 31 60 ML 10/47
NT 1 15 30 45 60 ML 1/5
NT 1 15 45 60 105 ML 1/5
NT 1 16 17 18 68 ML 4/19
NT 1 16 17 18 72 ML 19/89
NT 1 16 32 48 64 ML 1/5
NT 1 16 48 64 112 ML 1/5
NT 1 17 18 19 72 ML 18/89
NT 1 17 18 35 68 ML 22/103
NT 1 17 18 35 72 ML 11/52
NT 1 17 34 51 68 ML 1/5
NT 1 17 51 68 119 ML 1/5
NT 1 18 19 20 76 ML 10/47
NT 1 18 36 54 72 ML 1/5
NT 1 18 54 72 126 ML 1/5
NT 1 19 38 57 76 ML 1/5
NT 1 19 57 76 133 ML 1/5
NT 1 20 21 41 84 ML 13/61
NT 1 20 40 60 80 ML 1/5
NT 1 20 60 80 140 ML 1/5
NT 1 21 22 23 88 ML 5/24
NT 1 21 42 63 84 ML 1/5
NT 1 21 63 84 147 ML 1/5
NT 1 22 23 24 92 ML 4/19
NT 1 22 44 66 88 ML 1/5
NT 1 22 66 88 154 ML 1/5
NT 1 23 46 69 92 ML 1/5
NT 1 23 69 92 161 ML 1/5
NT 1 24 48 72 96 ML 1/5
NT 1 24 72 96 168 ML 1/5
NT 1 25 50 75 100 ML 1/5
NT 1 25 75 100 175 ML 1/5
NT 1 26 27 28 108 ML 14/67
NT 1 26 52 78 104 ML 1/5
NT 1 26 78 104 182 ML 1/5
NT 1 27 54 81 108 ML 1/5
NT 1 27 81 108 189 ML 1/5
NT 1 28 56 84 112 ML 1/5
NT 1 28 84 112 196 ML 1/5
NT 1 29 58 87 116 ML 1/5
NT 1 30 31 32 124 ML 7/33
NT 1 30 60 90 120 ML 1/5
NT 1 31 32 33 128 ML 34/159
NT 1 31 62 93 124 ML 1/5
NT 1 32 64 96 128 ML 1/5
NT 1 33 66 99 132 ML 1/5
NT 1 34 68 102 136 ML 1/5
NT 1 35 36 37 144 ML 38/179
NT 1 35 70 105 140 ML 1/5
NT 1 36 72 108 144 ML 1/5
NT 1 37 74 111 148 ML 1/5
NT 1 38 76 114 152 ML 1/5
NT 1 39 78 117 156 ML 1/5
NT 1 40 80 120 160 ML 1/5
NT 1 41 82 123 164 ML 1/5
NT 1 42 84 126 168 ML 1/5
NT 1 43 86 129 172 ML 1/5
NT 1 44 88 132 176 ML 1/5
NT 1 45 90 135 180 ML 1/5
NT 1 46 92 138 184 ML 1/5
NT 1 47 94 141 188 ML 1/5
NT 1 48 96 144 192 ML 1/5
NT 1 49 98 147 196 ML 1/5
NT 1 50 100 150 200 ML 1/5
NT 2 3 4 6 8 ML 1/5
NT 2 3 4 6 9 ML 1/5
NT 2 3 5 6 8 ML 1/5
NT 2 3 5 7 8 ML 1/5
NT 2 3 5 7 28 ML 7/33
NT 2 3 5 8 12 ML 1/5
NT 2 3 5 8 13 ML 1/5
NT 2 3 5 8 14 ML 4/19
NT 2 3 5 8 19 ML 4/21
NT 2 3 5 8 20 ML 1/5
NT 2 3 5 8 25 ML 7/33
NT 2 3 5 8 26 ML 1/5
NT 2 3 5 8 32 ML 1/5
NT 2 3 5 8 33 ML 4/19
NT 2 3 5 8 39 ML 9/44
NT 2 3 5 8 45 ML 11/53
NT 2 3 5 8 52 ML 4/19
NT 2 3 5 8 58 ML 7/33
NT 2 3 6 8 9 ML 1/5
NT 2 3 6 8 14 ML 1/5
NT 2 3 6 9 12 ML 1/5
NT 2 3 6 9 16 ML 4/19
NT 2 3 9 12 21 ML 1/5
NT 2 4 5 6 8 ML 1/5
NT 2 4 5 6 9 ML 1/5
NT 2 4 6 7 8 ML 1/5
NT 2 4 6 8 9 ML 1/5
NT 2 4 6 8 11 ML 1/5
NT 2 4 6 8 13 ML 1/5
NT 2 4 6 8 15 ML 1/5
NT 2 4 6 8 17 ML 1/5
NT 2 4 6 8 19 ML 1/5
NT 2 4 6 8 21 ML 1/5
NT 2 4 6 8 23 ML 1/5
NT 2 4 6 8 25 ML 1/5
NT 2 4 6 8 27 ML 1/5
NT 2 4 6 8 29 ML 1/5
NT 2 4 6 8 31 ML 1/5
NT 2 4 6 8 33 ML 1/5
NT 2 4 6 8 35 ML 1/5
NT 2 4 6 8 37 ML 1/5
NT 2 4 6 8 39 ML 1/5
NT 2 4 6 8 41 ML 1/5
NT 2 4 6 8 43 ML 1/5
NT 2 4 6 8 45 ML 1/5
NT 2 4 6 8 47 ML 1/5
NT 2 4 6 8 49 ML 1/5
NT 2 4 6 8 51 ML 1/5
NT 2 4 6 8 53 ML 1/5
NT 2 4 6 8 55 ML 1/5
NT 2 4 6 8 57 ML 1/5
NT 2 4 6 8 59 ML 1/5
NT 2 4 6 8 61 ML 1/5
NT 2 4 6 8 63 ML 1/5
NT 2 4 6 8 65 ML 1/5
NT 2 4 6 8 67 ML 1/5
NT 2 4 6 8 69 ML 1/5
NT 2 4 6 8 71 ML 1/5
NT 2 4 6 8 73 ML 1/5
NT 2 4 6 8 75 ML 1/5
NT 2 4 6 8 77 ML 1/5
NT 2 4 6 8 79 ML 1/5
NT 2 4 6 8 81 ML 1/5
NT 2 4 6 8 83 ML 1/5
NT 2 4 6 8 85 ML 1/5
NT 2 4 6 8 87 ML 1/5
NT 2 4 6 8 89 ML 1/5
NT 2 4 6 8 91 ML 1/5
NT 2 4 6 8 93 ML 1/5
NT 2 4 6 8 95 ML 1/5
NT 2 4 6 8 97 ML 1/5
NT 2 4 6 8 99 ML 1/5
NT 2 4 6 8 101 ML 1/5
NT 2 4 6 8 103 ML 1/5
NT 2 4 6 8 105 ML 1/5
NT 2 4 6 8 107 ML 1/5
NT 2 4 6 8 109 ML 1/5
NT 2 4 6 8 111 ML 1/5
NT 2 4 6 8 113 ML 1/5
NT 2 4 6 8 115 ML 1/5
NT 2 4 6 8 117 ML 1/5
NT 2 4 6 8 119 ML 1/5
NT 2 4 6 8 121 ML 1/5
NT 2 4 6 8 123 ML 1/5
NT 2 4 6 8 125 ML 1/5
NT 2 4 6 8 127 ML 1/5
NT 2 4 6 8 129 ML 1/5
NT 2 4 6 8 131 ML 1/5
NT 2 4 6 8 133 ML 1/5
NT 2 4 6 8 135 ML 1/5
NT 2 4 6 8 137 ML 1/5
NT 2 4 6 8 139 ML 1/5
NT 2 4 6 8 141 ML 1/5
NT 2 4 6 8 143 ML 1/5
NT 2 4 6 8 145 ML 1/5
NT 2 4 6 8 147 ML 1/5
NT 2 4 6 8 149 ML 1/5
NT 2 4 6 8 151 ML 1/5
NT 2 4 6 8 153 ML 1/5
NT 2 4 6 8 155 ML 1/5
NT 2 4 6 8 157 ML 1/5
NT 2 4 6 8 159 ML 1/5
NT 2 4 6 8 161 ML 1/5
NT 2 4 6 8 163 ML 1/5
NT 2 4 6 8 165 ML 1/5
NT 2 4 6 8 167 ML 1/5
NT 2 4 6 8 169 ML 1/5
NT 2 4 6 8 171 ML 1/5
NT 2 4 6 8 173 ML 1/5
NT 2 4 6 8 175 ML 1/5
NT 2 4 6 8 177 ML 1/5
NT 2 4 6 8 179 ML 1/5
NT 2 4 6 8 181 ML 1/5
NT 2 4 6 8 183 ML 1/5
NT 2 4 6 8 185 ML 1/5
NT 2 4 6 8 187 ML 1/5
NT 2 4 6 8 189 ML 1/5
NT 2 4 6 8 191 ML 1/5
NT 2 4 6 8 193 ML 1/5
NT 2 4 6 8 195 ML 1/5
NT 2 4 6 8 197 ML 1/5
NT 2 4 6 8 199 ML 1/5
NT 2 4 6 9 13 ML 4/19
NT 2 5 6 7 8 ML 1/5
NT 2 5 6 7 28 ML 7/33
NT 2 5 6 8 14 ML 1/5
NT 2 5 7 8 9 ML 3/16
NT 2 5 7 8 12 ML 4/19
NT 2 5 7 9 20 ML 1/5
NT 2 5 7 9 28 ML 1/5
NT 2 5 7 9 36 ML 9/43
NT 2 5 7 12 17 ML 4/19
NT 2 5 7 12 28 ML 1/5
NT 2 5 7 12 45 ML 10/47
NT 2 5 10 15 20 ML 1/5
NT 2 5 15 20 35 ML 1/5
NT 2 6 7 8 9 ML 1/5
NT 2 6 7 8 14 ML 1/5
NT 2 6 8 9 14 ML 1/5
NT 2 6 8 11 14 ML 1/5
NT 2 6 8 13 14 ML 1/5
NT 2 6 8 14 15 ML 1/5
NT 2 6 8 14 17 ML 1/5
NT 2 6 8 14 19 ML 1/5
NT 2 6 8 14 21 ML 1/5
NT 2 6 8 14 23 ML 1/5
NT 2 6 8 14 25 ML 1/5
NT 2 6 8 14 27 ML 1/5
NT 2 6 8 14 29 ML 1/5
NT 2 6 8 14 31 ML 1/5
NT 2 6 8 14 33 ML 1/5
NT 2 6 8 14 35 ML 1/5
NT 2 6 8 14 37 ML 1/5
NT 2 6 8 14 39 ML 1/5
NT 2 6 8 14 41 ML 1/5
NT 2 6 8 14 43 ML 1/5
NT 2 6 8 14 45 ML 1/5
NT 2 6 8 14 47 ML 1/5
NT 2 6 8 14 49 ML 1/5
NT 2 6 8 14 51 ML 1/5
NT 2 6 8 14 53 ML 1/5
NT 2 6 8 14 55 ML 1/5
NT 2 6 8 14 57 ML 1/5
NT 2 6 8 14 59 ML 1/5
NT 2 6 8 14 61 ML 1/5
NT 2 6 8 14 63 ML 1/5
NT 2 6 8 14 65 ML 1/5
NT 2 6 8 14 67 ML 1/5
NT 2 6 8 14 69 ML 1/5
NT 2 6 8 14 71 ML 1/5
NT 2 6 8 14 73 ML 1/5
NT 2 6 8 14 75 ML 1/5
NT 2 6 8 14 77 ML 1/5
NT 2 6 8 14 79 ML 1/5
NT 2 6 8 14 81 ML 1/5
NT 2 6 8 14 83 ML 1/5
NT 2 6 8 14 85 ML 1/5
NT 2 6 8 14 87 ML 1/5
NT 2 6 8 14 89 ML 1/5
NT 2 6 8 14 91 ML 1/5
NT 2 6 8 14 93 ML 1/5
NT 2 6 8 14 95 ML 1/5
NT 2 6 8 14 97 ML 1/5
NT 2 6 8 14 99 ML 1/5
NT 2 6 8 14 101 ML 1/5
NT 2 6 8 14 103 ML 1/5
NT 2 6 8 14 105 ML 1/5
NT 2 6 8 14 107 ML 1/5
NT 2 6 8 14 109 ML 1/5
NT 2 6 8 14 111 ML 1/5
NT 2 6 8 14 113 ML 1/5
NT 2 6 8 14 115 ML 1/5
NT 2 6 8 14 117 ML 1/5
NT 2 6 8 14 119 ML 1/5
NT 2 6 8 14 121 ML 1/5
NT 2 6 8 14 123 ML 1/5
NT 2 6 8 14 125 ML 1/5
NT 2 6 8 14 127 ML 1/5
NT 2 6 8 14 129 ML 1/5
NT 2 6 8 14 131 ML 1/5
NT 2 6 8 14 133 ML 1/5
NT 2 6 8 14 135 ML 1/5
NT 2 6 8 14 137 ML 1/5
NT 2 6 8 14 139 ML 1/5
NT 2 6 8 14 141 ML 1/5
NT 2 6 8 14 143 ML 1/5
NT 2 6 8 14 145 ML 1/5
NT 2 6 8 14 147 ML 1/5
NT 2 6 8 14 149 ML 1/5
NT 2 6 8 14 151 ML 1/5
NT 2 6 8 14 153 ML 1/5
NT 2 6 8 14 155 ML 1/5
NT 2 6 8 14 157 ML 1/5
NT 2 6 8 14 159 ML 1/5
NT 2 6 8 14 161 ML 1/5
NT 2 6 8 14 163 ML 1/5
NT 2 6 8 14 165 ML 1/5
NT 2 6 8 14 167 ML 1/5
NT 2 6 8 14 169 ML 1/5
NT 2 6 8 14 171 ML 1/5
NT 2 6 8 14 173 ML 1/5
NT 2 6 8 14 175 ML 1/5
NT 2 6 8 14 177 ML 1/5
NT 2 6 8 14 179 ML 1/5
NT 2 6 8 14 181 ML 1/5
NT 2 6 8 14 183 ML 1/5
NT 2 6 8 14 185 ML 1/5
NT 2 6 8 14 187 ML 1/5
NT 2 6 8 14 189 ML 1/5
NT 2 6 8 14 191 ML 1/5
NT 2 6 8 14 193 ML 1/5
NT 2 6 8 14 195 ML 1/5
NT 2 6 8 14 197 ML 1/5
NT 2 6 8 14 199 ML 1/5
NT 2 7 8 9 11 ML 1/5
NT 2 7 9 11 36 ML 10/47
NT 2 7 9 16 28 ML 1/5
NT 2 7 9 16 64 ML 7/33
NT 2 7 14 21 28 ML 1/5
NT 2 7 21 28 49 ML 1/5
NT 2 8 9 11 13 ML 5/24
NT 2 8 19 21 23 ML 6/29
NT 2 8 21 23 25 ML 5/24
NT 2 8 23 25 27 ML 11/52
NT 2 8 37 39 41 ML 10/47
NT 2 9 11 13 16 ML 5/24
NT 2 9 11 13 36 ML 5/24
NT 2 9 11 13 44 ML 1/5
NT 2 9 11 13 52 ML 13/63
NT 2 9 11 20 44 ML 6/29
NT 2 9 18 27 36 ML 1/5
NT 2 9 27 36 63 ML 1/5
NT 2 11 22 33 44 ML 1/5
NT 2 11 33 44 77 ML 1/5
NT 2 13 15 17 60 ML 4/19
NT 2 13 15 28 52 ML 9/43
NT 2 13 26 39 52 ML 1/5
NT 2 13 39 52 91 ML 1/5
NT 2 15 30 45 60 ML 1/5
NT 2 15 45 60 105 ML 1/5
NT 2 17 34 51 68 ML 1/5
NT 2 17 51 68 119 ML 1/5
NT 2 19 21 23 84 ML 22/103
NT 2 19 38 57 76 ML 1/5
NT 2 19 57 76 133 ML 1/5
NT 2 21 42 63 84 ML 1/5
NT 2 21 63 84 147 ML 1/5
NT 2 23 25 27 100 ML 26/123
NT 2 23 46 69 92 ML 1/5
NT 2 23 69 92 161 ML 1/5
NT 2 25 50 75 100 ML 1/5
NT 2 25 75 100 175 ML 1/5
NT 2 27 29 31 116 ML 7/33
NT 2 27 54 81 108 ML 1/5
NT 2 27 81 108 189 ML 1/5
NT 2 29 58 87 116 ML 1/5
NT 2 31 62 93 124 ML 1/5
NT 2 33 66 99 132 ML 1/5
NT 2 35 70 105 140 ML 1/5
NT 2 37 74 111 148 ML 1/5
NT 2 39 78 117 156 ML 1/5
NT 2 41 82 123 164 ML 1/5
NT 2 43 86 129 172 ML 1/5
NT 2 45 90 135 180 ML 1/5
NT 2 47 94 141 188 ML 1/5
NT 2 49 98 147 196 ML 1/5
NT 3 4 6 9 12 ML 1/5
NT 3 4 7 10 12 ML 1/5
NT 3 4 7 10 28 ML 4/19
NT 3 4 7 10 40 ML 9/43
NT 3 4 7 11 26 ML 6/29
NT 3 4 7 11 27 ML 1/5
NT 3 4 7 11 28 ML 1/5
NT 3 4 7 11 44 ML 1/5
NT 3 4 7 11 54 ML 4/19
NT 3 4 7 11 55 ML 13/62
NT 3 4 7 11 71 ML 17/82
NT 3 4 7 11 72 ML 17/83
NT 3 4 7 11 82 ML 19/89
NT 3 4 7 11 98 ML 23/109
NT 3 4 7 11 99 ML 11/53
NT 3 4 7 11 125 ML 29/136
NT 3 4 7 11 126 ML 4/19
NT 3 4 7 11 153 ML 17/80
NT 3 4 7 11 180 ML 40/187
NT 3 4 8 12 16 ML 1/5
NT 3 4 9 12 21 ML 1/5
NT 3 4 12 16 28 ML 1/5
NT 3 5 6 9 12 ML 1/5
NT 3 5 8 9 13 ML 4/21
NT 3 5 8 11 12 ML 4/19
NT 3 5 8 11 13 ML 4/21
NT 3 5 8 11 14 ML 4/19
NT 3 5 8 11 26 ML 4/19
NT 3 5 8 11 58 ML 7/33
NT 3 5 8 13 20 ML 1/5
NT 3 5 8 13 52 ML 1/5
NT 3 5 8 13 63 ML 15/71
NT 3 5 9 12 21 ML 1/5
NT 3 5 10 15 20 ML 1/5
NT 3 5 15 20 35 ML 1/5
NT 3 6 7 9 12 ML 1/5
NT 3 6 8 9 12 ML 1/5
NT 3 6 9 10 12 ML 1/5
NT 3 6 9 11 12 ML 1/5
NT 3 6 9 12 13 ML 1/5
NT 3 6 9 12 14 ML 1/5
NT 3 6 9 12 16 ML 1/5
NT 3 6 9 12 17 ML 1/5
NT 3 6 9 12 19 ML 1/5
NT 3 6 9 12 20 ML 1/5
NT 3 6 9 12 22 ML 1/5
NT 3 6 9 12 23 ML 1/5
NT 3 6 9 12 25 ML 1/5
NT 3 6 9 12 26 ML 1/5
NT 3 6 9 12 28 ML 1/5
NT 3 6 9 12 29 ML 1/5
NT 3 6 9 12 31 ML 1/5
NT 3 6 9 12 32 ML 1/5
NT 3 6 9 12 34 ML 1/5
NT 3 6 9 12 35 ML 1/5
NT 3 6 9 12 37 ML 1/5
NT 3 6 9 12 38 ML 1/5
NT 3 6 9 12 40 ML 1/5
NT 3 6 9 12 41 ML 1/5
NT 3 6 9 12 43 ML 1/5
NT 3 6 9 12 44 ML 1/5
NT 3 6 9 12 46 ML 1/5
NT 3 6 9 12 47 ML 1/5
NT 3 6 9 12 49 ML 1/5
NT 3 6 9 12 50 ML 1/5
NT 3 6 9 12 52 ML 1/5
NT 3 6 9 12 53 ML 1/5
NT 3 6 9 12 55 ML 1/5
NT 3 6 9 12 56 ML 1/5
NT 3 6 9 12 58 ML 1/5
NT 3 6 9 12 59 ML 1/5
NT 3 6 9 12 61 ML 1/5
NT 3 6 9 12 62 ML 1/5
NT 3 6 9 12 64 ML 1/5
NT 3 6 9 12 65 ML 1/5
NT 3 6 9 12 67 ML 1/5
NT 3 6 9 12 68 ML 1/5
NT 3 6 9 12 70 ML 1/5
NT 3 6 9 12 71 ML 1/5
NT 3 6 9 12 73 ML 1/5
NT 3 6 9 12 74 ML 1/5
NT 3 6 9 12 76 ML 1/5
NT 3 6 9 12 77 ML 1/5
NT 3 6 9 12 79 ML 1/5
NT 3 6 9 12 80 ML 1/5
NT 3 6 9 12 82 ML 1/5
NT 3 6 9 12 83 ML 1/5
NT 3 6 9 12 85 ML 1/5
NT 3 6 9 12 86 ML 1/5
NT 3 6 9 12 88 ML 1/5
NT 3 6 9 12 89 ML 1/5
NT 3 6 9 12 91 ML 1/5
NT 3 6 9 12 92 ML 1/5
NT 3 6 9 12 94 ML 1/5
NT 3 6 9 12 95 ML 1/5
NT 3 6 9 12 97 ML 1/5
NT 3 6 9 12 98 ML 1/5
NT 3 6 9 12 100 ML 1/5
NT 3 6 9 12 101 ML 1/5
NT 3 6 9 12 103 ML 1/5
NT 3 6 9 12 104 ML 1/5
NT 3 6 9 12 106 ML 1/5
NT 3 6 9 12 107 ML 1/5
NT 3 6 9 12 109 ML 1/5
NT 3 6 9 12 110 ML 1/5
NT 3 6 9 12 112 ML 1/5
NT 3 6 9 12 113 ML 1/5
NT 3 6 9 12 115 ML 1/5
NT 3 6 9 12 116 ML 1/5
NT 3 6 9 12 118 ML 1/5
NT 3 6 9 12 119 ML 1/5
NT 3 6 9 12 121 ML 1/5
NT 3 6 9 12 122 ML 1/5
NT 3 6 9 12 124 ML 1/5
NT 3 6 9 12 125 ML 1/5
NT 3 6 9 12 127 ML 1/5
NT 3 6 9 12 128 ML 1/5
NT 3 6 9 12 130 ML 1/5
NT 3 6 9 12 131 ML 1/5
NT 3 6 9 12 133 ML 1/5
NT 3 6 9 12 134 ML 1/5
NT 3 6 9 12 136 ML 1/5
NT 3 6 9 12 137 ML 1/5
NT 3 6 9 12 139 ML 1/5
NT 3 6 9 12 140 ML 1/5
NT 3 6 9 12 142 ML 1/5
NT 3 6 9 12 143 ML 1/5
NT 3 6 9 12 145 ML 1/5
NT 3 6 9 12 146 ML 1/5
NT 3 6 9 12 148 ML 1/5
NT 3 6 9 12 149 ML 1/5
NT 3 6 9 12 151 ML 1/5
NT 3 6 9 12 152 ML 1/5
NT 3 6 9 12 154 ML 1/5
NT 3 6 9 12 155 ML 1/5
NT 3 6 9 12 157 ML 1/5
NT 3 6 9 12 158 ML 1/5
NT 3 6 9 12 160 ML 1/5
NT 3 6 9 12 161 ML 1/5
NT 3 6 9 12 163 ML 1/5
NT 3 6 9 12 164 ML 1/5
NT 3 6 9 12 166 ML 1/5
NT 3 6 9 12 167 ML 1/5
NT 3 6 9 12 169 ML 1/5
NT 3 6 9 12 170 ML 1/5
NT 3 6 9 12 172 ML 1/5
NT 3 6 9 12 173 ML 1/5
NT 3 6 9 12 175 ML 1/5
NT 3 6 9 12 176 ML 1/5
NT 3 6 9 12 178 ML 1/5
NT 3 6 9 12 179 ML 1/5
NT 3 6 9 12 181 ML 1/5
NT 3 6 9 12 182 ML 1/5
NT 3 6 9 12 184 ML 1/5
NT 3 6 9 12 185 ML 1/5
NT 3 6 9 12 187 ML 1/5
NT 3 6 9 12 188 ML 1/5
NT 3 6 9 12 190 ML 1/5
NT 3 6 9 12 191 ML 1/5
NT 3 6 9 12 193 ML 1/5
NT 3 6 9 12 194 ML 1/5
NT 3 6 9 12 196 ML 1/5
NT 3 6 9 12 197 ML 1/5
NT 3 6 9 12 199 ML 1/5
NT 3 6 9 12 200 ML 1/5
NT 3 7 8 11 14 ML 4/19
NT 3 7 9 12 21 ML 1/5
NT 3 7 10 13 40 ML 10/47
NT 3 7 10 17 40 ML 10/47
NT 3 7 14 21 28 ML 1/5
NT 3 7 21 28 49 ML 1/5
NT 3 8 9 11 12 ML 4/19
NT 3 8 9 12 21 ML 1/5
NT 3 8 11 12 14 ML 4/19
NT 3 8 11 14 44 ML 10/47
NT 3 8 16 24 32 ML 1/5
NT 3 8 24 32 56 ML 1/5
NT 3 9 10 12 21 ML 1/5
NT 3 9 11 12 21 ML 1/5
NT 3 9 12 13 21 ML 1/5
NT 3 9 12 14 21 ML 1/5
NT 3 9 12 16 21 ML 1/5
NT 3 9 12 17 21 ML 1/5
NT 3 9 12 19 21 ML 1/5
NT 3 9 12 20 21 ML 1/5
NT 3 9 12 21 22 ML 1/5
NT 3 9 12 21 23 ML 1/5
NT 3 9 12 21 25 ML 1/5
NT 3 9 12 21 26 ML 1/5
NT 3 9 12 21 28 ML 1/5
NT 3 9 12 21 29 ML 1/5
NT 3 9 12 21 31 ML 1/5
NT 3 9 12 21 32 ML 1/5
NT 3 9 12 21 34 ML 1/5
NT 3 9 12 21 35 ML 1/5
NT 3 9 12 21 37 ML 1/5
NT 3 9 12 21 38 ML 1/5
NT 3 9 12 21 40 ML 1/5
NT 3 9 12 21 41 ML 1/5
NT 3 9 12 21 43 ML 1/5
NT 3 9 12 21 44 ML 1/5
NT 3 9 12 21 46 ML 1/5
NT 3 9 12 21 47 ML 1/5
NT 3 9 12 21 49 ML 1/5
NT 3 9 12 21 50 ML 1/5
NT 3 9 12 21 52 ML 1/5
NT 3 9 12 21 53 ML 1/5
NT 3 9 12 21 55 ML 1/5
NT 3 9 12 21 56 ML 1/5
NT 3 9 12 21 58 ML 1/5
NT 3 9 12 21 59 ML 1/5
NT 3 9 12 21 61 ML 1/5
NT 3 9 12 21 62 ML 1/5
NT 3 9 12 21 64 ML 1/5
NT 3 9 12 21 65 ML 1/5
NT 3 9 12 21 67 ML 1/5
NT 3 9 12 21 68 ML 1/5
NT 3 9 12 21 70 ML 1/5
NT 3 9 12 21 71 ML 1/5
NT 3 9 12 21 73 ML 1/5
NT 3 9 12 21 74 ML 1/5
NT 3 9 12 21 76 ML 1/5
NT 3 9 12 21 77 ML 1/5
NT 3 9 12 21 79 ML 1/5
NT 3 9 12 21 80 ML 1/5
NT 3 9 12 21 82 ML 1/5
NT 3 9 12 21 83 ML 1/5
NT 3 9 12 21 85 ML 1/5
NT 3 9 12 21 86 ML 1/5
NT 3 9 12 21 88 ML 1/5
NT 3 9 12 21 89 ML 1/5
NT 3 9 12 21 91 ML 1/5
NT 3 9 12 21 92 ML 1/5
NT 3 9 12 21 94 ML 1/5
NT 3 9 12 21 95 ML 1/5
NT 3 9 12 21 97 ML 1/5
NT 3 9 12 21 98 ML 1/5
NT 3 9 12 21 100 ML 1/5
NT 3 9 12 21 101 ML 1/5
NT 3 9 12 21 103 ML 1/5
NT 3 9 12 21 104 ML 1/5
NT 3 9 12 21 106 ML 1/5
NT 3 9 12 21 107 ML 1/5
NT 3 9 12 21 109 ML 1/5
NT 3 9 12 21 110 ML 1/5
NT 3 9 12 21 112 ML 1/5
NT 3 9 12 21 113 ML 1/5
NT 3 9 12 21 115 ML 1/5
NT 3 9 12 21 116 ML 1/5
NT 3 9 12 21 118 ML 1/5
NT 3 9 12 21 119 ML 1/5
NT 3 9 12 21 121 ML 1/5
NT 3 9 12 21 122 ML 1/5
NT 3 9 12 21 124 ML 1/5
NT 3 9 12 21 125 ML 1/5
NT 3 9 12 21 127 ML 1/5
NT 3 9 12 21 128 ML 1/5
NT 3 9 12 21 130 ML 1/5
NT 3 9 12 21 131 ML 1/5
NT 3 9 12 21 133 ML 1/5
NT 3 9 12 21 134 ML 1/5
NT 3 9 12 21 136 ML 1/5
NT 3 9 12 21 137 ML 1/5
NT 3 9 12 21 139 ML 1/5
NT 3 9 12 21 140 ML 1/5
NT 3 9 12 21 142 ML 1/5
NT 3 9 12 21 143 ML 1/5
NT 3 9 12 21 145 ML 1/5
NT 3 9 12 21 146 ML 1/5
NT 3 9 12 21 148 ML 1/5
NT 3 9 12 21 149 ML 1/5
NT 3 9 12 21 151 ML 1/5
NT 3 9 12 21 152 ML 1/5
NT 3 9 12 21 154 ML 1/5
NT 3 9 12 21 155 ML 1/5
NT 3 9 12 21 157 ML 1/5
NT 3 9 12 21 158 ML 1/5
NT 3 9 12 21 160 ML 1/5
NT 3 9 12 21 161 ML 1/5
NT 3 9 12 21 163 ML 1/5
NT 3 9 12 21 164 ML 1/5
NT 3 9 12 21 166 ML 1/5
NT 3 9 12 21 167 ML 1/5
NT 3 9 12 21 169 ML 1/5
NT 3 9 12 21 170 ML 1/5
NT 3 9 12 21 172 ML 1/5
NT 3 9 12 21 173 ML 1/5
NT 3 9 12 21 175 ML 1/5
NT 3 9 12 21 176 ML 1/5
NT 3 9 12 21 178 ML 1/5
NT 3 9 12 21 179 ML 1/5
NT 3 9 12 21 181 ML 1/5
NT 3 9 12 21 182 ML 1/5
NT 3 9 12 21 184 ML 1/5
NT 3 9 12 21 185 ML 1/5
NT 3 9 12 21 187 ML 1/5
NT 3 9 12 21 188 ML 1/5
NT 3 9 12 21 190 ML 1/5
NT 3 9 12 21 191 ML 1/5
NT 3 9 12 21 193 ML 1/5
NT 3 9 12 21 194 ML 1/5
NT 3 9 12 21 196 ML 1/5
NT 3 9 12 21 197 ML 1/5
NT 3 9 12 21 199 ML 1/5
NT 3 9 12 21 200 ML 1/5
NT 3 10 13 16 17 ML 7/33
NT 3 10 13 16 40 ML 4/19
NT 3 10 13 16 52 ML 4/19
NT 3 10 13 23 52 ML 7/33
NT 3 10 20 30 40 ML 1/5
NT 3 10 30 40 70 ML 1/5
NT 3 11 12 14 17 ML 6/29
NT 3 11 14 17 56 ML 14/67
NT 3 11 14 25 44 ML 6/29
NT 3 11 22 33 44 ML 1/5
NT 3 11 33 44 77 ML 1/5
NT 3 12 13 16 19 ML 6/29
NT 3 12 20 23 26 ML 4/19
NT 3 12 22 25 28 ML 10/47
NT 3 12 29 32 35 ML 13/61
NT 3 13 16 29 116 ML 7/33
NT 3 13 26 39 52 ML 1/5
NT 3 13 39 52 91 ML 1/5
NT 3 14 17 31 56 ML 5/24
NT 3 14 28 42 56 ML 1/5
NT 3 14 42 56 98 ML 1/5
NT 3 16 32 48 64 ML 1/5
NT 3 16 48 64 112 ML 1/5
NT 3 17 34 51 68 ML 1/5
NT 3 17 51 68 119 ML 1/5
NT 3 19 38 57 76 ML 1/5
NT 3 19 57 76 133 ML 1/5
NT 3 20 23 43 80 ML 22/103
NT 3 20 40 60 80 ML 1/5
NT 3 20 60 80 140 ML 1/5
NT 3 22 44 66 88 ML 1/5
NT 3 22 66 88 154 ML 1/5
NT 3 23 26 49 92 ML 16/75
NT 3 23 46 69 92 ML 1/5
NT 3 23 69 92 161 ML 1/5
NT 3 25 50 75 100 ML 1/5
NT 3 25 75 100 175 ML 1/5
NT 3 26 52 78 104 ML 1/5
NT 3 26 78 104 182 ML 1/5
NT 3 28 56 84 112 ML 1/5
NT 3 28 84 112 196 ML 1/5
NT 3 29 58 87 116 ML 1/5
NT 3 31 62 93 124 ML 1/5
NT 3 32 64 96 128 ML 1/5
NT 3 34 68 102 136 ML 1/5
NT 3 35 70 105 140 ML 1/5
NT 3 37 74 111 148 ML 1/5
NT 3 38 76 114 152 ML 1/5
NT 3 40 80 120 160 ML 1/5
NT 3 41 82 123 164 ML 1/5
NT 3 43 86 129 172 ML 1/5
NT 3 44 88 132 176 ML 1/5
NT 3 46 92 138 184 ML 1/5
NT 3 47 94 141 188 ML 1/5
NT 3 49 98 147 196 ML 1/5
NT 3 50 100 150 200 ML 1/5
NT 4 5 8 12 16 ML 1/5
NT 4 5 9 13 36 ML 10/49
NT 4 5 9 14 36 ML 4/19
NT 4 5 10 15 20 ML 1/5
NT 4 5 12 16 28 ML 1/5
NT 4 5 15 20 35 ML 1/5
NT 4 6 9 13 17 ML 4/19
NT 4 7 8 12 16 ML 1/5
NT 4 7 10 11 15 ML 4/19
NT 4 7 11 12 18 ML 4/19
NT 4 7 11 13 18 ML 6/29
NT 4 7 11 15 44 ML 4/19
NT 4 7 11 16 18 ML 6/29
NT 4 7 11 18 28 ML 6/29
NT 4 7 11 18 44 ML 1/5
NT 4 7 12 16 28 ML 1/5
NT 4 7 14 21 28 ML 1/5
NT 4 7 21 28 49 ML 1/5
NT 4 8 9 12 16 ML 1/5
NT 4 8 11 12 16 ML 1/5
NT 4 8 12 13 16 ML 1/5
NT 4 8 12 15 16 ML 1/5
NT 4 8 12 16 17 ML 1/5
NT 4 8 12 16 19 ML 1/5
NT 4 8 12 16 21 ML 1/5
NT 4 8 12 16 23 ML 1/5
NT 4 8 12 16 25 ML 1/5
NT 4 8 12 16 27 ML 1/5
NT 4 8 12 16 29 ML 1/5
NT 4 8 12 16 31 ML 1/5
NT 4 8 12 16 33 ML 1/5
NT 4 8 12 16 35 ML 1/5
NT 4 8 12 16 37 ML 1/5
NT 4 8 12 16 39 ML 1/5
NT 4 8 12 16 41 ML 1/5
NT 4 8 12 16 43 ML 1/5
NT 4 8 12 16 45 ML 1/5
NT 4 8 12 16 47 ML 1/5
NT 4 8 12 16 49 ML 1/5
NT 4 8 12 16 51 ML 1/5
NT 4 8 12 16 53 ML 1/5
NT 4 8 12 16 55 ML 1/5
NT 4 8 12 16 57 ML 1/5
NT 4 8 12 16 59 ML 1/5
NT 4 8 12 16 61 ML 1/5
NT 4 8 12 16 63 ML 1/5
NT 4 8 12 16 65 ML 1/5
NT 4 8 12 16 67 ML 1/5
NT 4 8 12 16 69 ML 1/5
NT 4 8 12 16 71 ML 1/5
NT 4 8 12 16 73 ML 1/5
NT 4 8 12 16 75 ML 1/5
NT 4 8 12 16 77 ML 1/5
NT 4 8 12 16 79 ML 1/5
NT 4 8 12 16 81 ML 1/5
NT 4 8 12 16 83 ML 1/5
NT 4 8 12 16 85 ML 1/5
NT 4 8 12 16 87 ML 1/5
NT 4 8 12 16 89 ML 1/5
NT 4 8 12 16 91 ML 1/5
NT 4 8 12 16 93 ML 1/5
NT 4 8 12 16 95 ML 1/5
NT 4 8 12 16 97 ML 1/5
NT 4 8 12 16 99 ML 1/5
NT 4 8 12 16 101 ML 1/5
NT 4 8 12 16 103 ML 1/5
NT 4 8 12 16 105 ML 1/5
NT 4 8 12 16 107 ML 1/5
NT 4 8 12 16 109 ML 1/5
NT 4 8 12 16 111 ML 1/5
NT 4 8 12 16 113 ML 1/5
NT 4 8 12 16 115 ML 1/5
NT 4 8 12 16 117 ML 1/5
NT 4 8 12 16 119 ML 1/5
NT 4 8 12 16 121 ML 1/5
NT 4 8 12 16 123 ML 1/5
NT 4 8 12 16 125 ML 1/5
NT 4 8 12 16 127 ML 1/5
NT 4 8 12 16 129 ML 1/5
NT 4 8 12 16 131 ML 1/5
NT 4 8 12 16 133 ML 1/5
NT 4 8 12 16 135 ML 1/5
NT 4 8 12 16 137 ML 1/5
NT 4 8 12 16 139 ML 1/5
NT 4 8 12 16 141 ML 1/5
NT 4 8 12 16 143 ML 1/5
NT 4 8 12 16 145 ML 1/5
NT 4 8 12 16 147 ML 1/5
NT 4 8 12 16 149 ML 1/5
NT 4 8 12 16 151 ML 1/5
NT 4 8 12 16 153 ML 1/5
NT 4 8 12 16 155 ML 1/5
NT 4 8 12 16 157 ML 1/5
NT 4 8 12 16 159 ML 1/5
NT 4 8 12 16 161 ML 1/5
NT 4 8 12 16 163 ML 1/5
NT 4 8 12 16 165 ML 1/5
NT 4 8 12 16 167 ML 1/5
NT 4 8 12 16 169 ML 1/5
NT 4 8 12 16 171 ML 1/5
NT 4 8 12 16 173 ML 1/5
NT 4 8 12 16 175 ML 1/5
NT 4 8 12 16 177 ML 1/5
NT 4 8 12 16 179 ML 1/5
NT 4 8 12 16 181 ML 1/5
NT 4 8 12 16 183 ML 1/5
NT 4 8 12 16 185 ML 1/5
NT 4 8 12 16 187 ML 1/5
NT 4 8 12 16 189 ML 1/5
NT 4 8 12 16 191 ML 1/5
NT 4 8 12 16 193 ML 1/5
NT 4 8 12 16 195 ML 1/5
NT 4 8 12 16 197 ML 1/5
NT 4 8 12 16 199 ML 1/5
NT 4 9 12 16 28 ML 1/5
NT 4 9 13 16 17 ML 6/29
NT 4 9 13 22 36 ML 6/29
NT 4 9 18 27 36 ML 1/5
NT 4 9 27 36 63 ML 1/5
NT 4 11 12 16 28 ML 1/5
NT 4 11 15 16 19 ML 7/34
NT 4 11 22 33 44 ML 1/5
NT 4 11 33 44 77 ML 1/5
NT 4 12 13 16 28 ML 1/5
NT 4 12 15 16 28 ML 1/5
NT 4 12 16 17 28 ML 1/5
NT 4 12 16 19 28 ML 1/5
NT 4 12 16 21 28 ML 1/5
NT 4 12 16 23 28 ML 1/5
NT 4 12 16 25 28 ML 1/5
NT 4 12 16 27 28 ML 1/5
NT 4 12 16 28 29 ML 1/5
NT 4 12 16 28 31 ML 1/5
NT 4 12 16 28 33 ML 1/5
NT 4 12 16 28 35 ML 1/5
NT 4 12 16 28 37 ML 1/5
NT 4 12 16 28 39 ML 1/5
NT 4 12 16 28 41 ML 1/5
NT 4 12 16 28 43 ML 1/5
NT 4 12 16 28 45 ML 1/5
NT 4 12 16 28 47 ML 1/5
NT 4 12 16 28 49 ML 1/5
NT 4 12 16 28 51 ML 1/5
NT 4 12 16 28 53 ML 1/5
NT 4 12 16 28 55 ML 1/5
NT 4 12 16 28 57 ML 1/5
NT 4 12 16 28 59 ML 1/5
NT 4 12 16 28 61 ML 1/5
NT 4 12 16 28 63 ML 1/5
NT 4 12 16 28 65 ML 1/5
NT 4 12 16 28 67 ML 1/5
NT 4 12 16 28 69 ML 1/5
NT 4 12 16 28 71 ML 1/5
NT 4 12 16 28 73 ML 1/5
NT 4 12 16 28 75 ML 1/5
NT 4 12 16 28 77 ML 1/5
NT 4 12 16 28 79 ML 1/5
NT 4 12 16 28 81 ML 1/5
NT 4 12 16 28 83 ML 1/5
NT 4 12 16 28 85 ML 1/5
NT 4 12 16 28 87 ML 1/5
NT 4 12 16 28 89 ML 1/5
NT 4 12 16 28 91 ML 1/5
NT 4 12 16 28 93 ML 1/5
NT 4 12 16 28 95 ML 1/5
NT 4 12 16 28 97 ML 1/5
NT 4 12 16 28 99 ML 1/5
NT 4 12 16 28 101 ML 1/5
NT 4 12 16 28 103 ML 1/5
NT 4 12 16 28 105 ML 1/5
NT 4 12 16 28 107 ML 1/5
NT 4 12 16 28 109 ML 1/5
NT 4 12 16 28 111 ML 1/5
NT 4 12 16 28 113 ML 1/5
NT 4 12 16 28 115 ML 1/5
NT 4 12 16 28 117 ML 1/5
NT 4 12 16 28 119 ML 1/5
NT 4 12 16 28 121 ML 1/5
NT 4 12 16 28 123 ML 1/5
NT 4 12 16 28 125 ML 1/5
NT 4 12 16 28 127 ML 1/5
NT 4 12 16 28 129 ML 1/5
NT 4 12 16 28 131 ML 1/5
NT 4 12 16 28 133 ML 1/5
NT 4 12 16 28 135 ML 1/5
NT 4 12 16 28 137 ML 1/5
NT 4 12 16 28 139 ML 1/5
NT 4 12 16 28 141 ML 1/5
NT 4 12 16 28 143 ML 1/5
NT 4 12 16 28 145 ML 1/5
NT 4 12 16 28 147 ML 1/5
NT 4 12 16 28 149 ML 1/5
NT 4 12 16 28 151 ML 1/5
NT 4 12 16 28 153 ML 1/5
NT 4 12 16 28 155 ML 1/5
NT 4 12 16 28 157 ML 1/5
NT 4 12 16 28 159 ML 1/5
NT 4 12 16 28 161 ML 1/5
NT 4 12 16 28 163 ML 1/5
NT 4 12 16 28 165 ML 1/5
NT 4 12 16 28 167 ML 1/5
NT 4 12 16 28 169 ML 1/5
NT 4 12 16 28 171 ML 1/5
NT 4 12 16 28 173 ML 1/5
NT 4 12 16 28 175 ML 1/5
NT 4 12 16 28 177 ML 1/5
NT 4 12 16 28 179 ML 1/5
NT 4 12 16 28 181 ML 1/5
NT 4 12 16 28 183 ML 1/5
NT 4 12 16 28 185 ML 1/5
NT 4 12 16 28 187 ML 1/5
NT 4 12 16 28 189 ML 1/5
NT 4 12 16 28 191 ML 1/5
NT 4 12 16 28 193 ML 1/5
NT 4 12 16 28 195 ML 1/5
NT 4 12 16 28 197 ML 1/5
NT 4 12 16 28 199 ML 1/5
NT 4 13 16 17 21 ML 4/19
NT 4 13 17 30 52 ML 10/47
NT 4 13 26 39 52 ML 1/5
NT 4 13 39 52 91 ML 1/5
NT 4 15 30 45 60 ML 1/5
NT 4 15 45 60 105 ML 1/5
NT 4 16 27 31 35 ML 10/47
NT 4 17 34 51 68 ML 1/5
NT 4 17 51 68 119 ML 1/5
NT 4 19 23 42 92 ML 13/61
NT 4 19 38 57 76 ML 1/5
NT 4 19 57 76 133 ML 1/5
NT 4 21 42 63 84 ML 1/5
NT 4 21 63 84 147 ML 1/5
NT 4 23 46 69 92 ML 1/5
NT 4 23 69 92 161 ML 1/5
NT 4 25 50 75 100 ML 1/5
NT 4 25 75 100 175 ML 1/5
NT 4 27 54 81 108 ML 1/5
NT 4 27 81 108 189 ML 1/5
NT 4 29 58 87 116 ML 1/5
NT 4 31 62 93 124 ML 1/5
NT 4 33 66 99 132 ML 1/5
NT 4 35 70 105 140 ML 1/5
NT 4 37 74 111 148 ML 1/5
NT 4 39 78 117 156 ML 1/5
NT 4 41 82 123 164 ML 1/5
NT 4 43 86 129 172 ML 1/5
NT 4 45 90 135 180 ML 1/5
NT 4 47 94 141 188 ML 1/5
NT 4 49 98 147 196 ML 1/5
NT 5 6 10 15 20 ML 1/5
NT 5 6 11 16 44 ML 10/49
NT 5 6 12 18 24 ML 1/5
NT 5 6 15 20 35 ML 1/5
NT 5 6 18 24 42 ML 1/5
NT 5 7 10 15 20 ML 1/5
NT 5 7 12 17 19 ML 5/24
NT 5 7 12 17 20 ML 4/19
NT 5 7 12 17 21 ML 4/19
NT 5 7 12 17 68 ML 4/19
NT 5 7 12 19 28 ML 10/47
NT 5 7 12 19 48 ML 14/67
NT 5 7 14 21 28 ML 1/5
NT 5 7 15 20 35 ML 1/5
NT 5 7 21 28 49 ML 1/5
NT 5 8 10 15 20 ML 1/5
NT 5 8 13 18 20 ML 4/19
NT 5 8 13 20 21 ML 7/33
NT 5 8 13 21 52 ML 6/29
NT 5 8 15 20 35 ML 1/5
NT 5 8 16 24 32 ML 1/5
NT 5 8 24 32 56 ML 1/5
NT 5 9 10 15 20 ML 1/5
NT 5 9 14 19 36 ML 7/33
NT 5 9 15 20 35 ML 1/5
NT 5 9 18 27 36 ML 1/5
NT 5 9 27 36 63 ML 1/5
NT 5 10 11 15 20 ML 1/5
NT 5 10 12 15 20 ML 1/5
NT 5 10 13 15 20 ML 1/5
NT 5 10 14 15 20 ML 1/5
NT 5 10 15 16 20 ML 1/5
NT 5 10 15 17 20 ML 1/5
NT 5 10 15 18 20 ML 1/5
NT 5 10 15 19 20 ML 1/5
NT 5 10 15 20 21 ML 1/5
NT 5 10 15 20 22 ML 1/5
NT 5 10 15 20 23 ML 1/5
NT 5 10 15 20 24 ML 1/5
NT 5 10 15 20 26 ML 1/5
NT 5 10 15 20 27 ML 1/5
NT 5 10 15 20 28 ML 1/5
NT 5 10 15 20 29 ML 1/5
NT 5 10 15 20 31 ML 1/5
NT 5 10 15 20 32 ML 1/5
NT 5 10 15 20 33 ML 1/5
NT 5 10 15 20 34 ML 1/5
NT 5 10 15 20 36 ML 1/5
NT 5 10 15 20 37 ML 1/5
NT 5 10 15 20 38 ML 1/5
NT 5 10 15 20 39 ML 1/5
NT 5 10 15 20 41 ML 1/5
NT 5 10 15 20 42 ML 1/5
NT 5 10 15 20 43 ML 1/5
NT 5 10 15 20 44 ML 1/5
NT 5 10 15 20 46 ML 1/5
NT 5 10 15 20 47 ML 1/5
NT 5 10 15 20 48 ML 1/5
NT 5 10 15 20 49 ML 1/5
NT 5 10 15 20 51 ML 1/5
NT 5 10 15 20 52 ML 1/5
NT 5 10 15 20 53 ML 1/5
NT 5 10 15 20 54 ML 1/5
NT 5 10 15 20 56 ML 1/5
NT 5 10 15 20 57 ML 1/5
NT 5 10 15 20 58 ML 1/5
NT 5 10 15 20 59 ML 1/5
NT 5 10 15 20 61 ML 1/5
NT 5 10 15 20 62 ML 1/5
NT 5 10 15 20 63 ML 1/5
NT 5 10 15 20 64 ML 1/5
NT 5 10 15 20 66 ML 1/5
NT 5 10 15 20 67 ML 1/5
NT 5 10 15 20 68 ML 1/5
NT 5 10 15 20 69 ML 1/5
NT 5 10 15 20 71 ML 1/5
NT 5 10 15 20 72 ML 1/5
NT 5 10 15 20 73 ML 1/5
NT 5 10 15 20 74 ML 1/5
NT 5 10 15 20 76 ML 1/5
NT 5 10 15 20 77 ML 1/5
NT 5 10 15 20 78 ML 1/5
NT 5 10 15 20 79 ML 1/5
NT 5 10 15 20 81 ML 1/5
NT 5 10 15 20 82 ML 1/5
NT 5 10 15 20 83 ML 1/5
NT 5 10 15 20 84 ML 1/5
NT 5 10 15 20 86 ML 1/5
NT 5 10 15 20 87 ML 1/5
NT 5 10 15 20 88 ML 1/5
NT 5 10 15 20 89 ML 1/5
NT 5 10 15 20 91 ML 1/5
NT 5 10 15 20 92 ML 1/5
NT 5 10 15 20 93 ML 1/5
NT 5 10 15 20 94 ML 1/5
NT 5 10 15 20 96 ML 1/5
NT 5 10 15 20 97 ML 1/5
NT 5 10 15 20 98 ML 1/5
NT 5 10 15 20 99 ML 1/5
NT 5 10 15 20 101 ML 1/5
NT 5 10 15 20 102 ML 1/5
NT 5 10 15 20 103 ML 1/5
NT 5 10 15 20 104 ML 1/5
NT 5 10 15 20 106 ML 1/5
NT 5 10 15 20 107 ML 1/5
NT 5 10 15 20 108 ML 1/5
NT 5 10 15 20 109 ML 1/5
NT 5 10 15 20 111 ML 1/5
NT 5 10 15 20 112 ML 1/5
NT 5 10 15 20 113 ML 1/5
NT 5 10 15 20 114 ML 1/5
NT 5 10 15 20 116 ML 1/5
NT 5 10 15 20 117 ML 1/5
NT 5 10 15 20 118 ML 1/5
NT 5 10 15 20 119 ML 1/5
NT 5 10 15 20 121 ML 1/5
NT 5 10 15 20 122 ML 1/5
NT 5 10 15 20 123 ML 1/5
NT 5 10 15 20 124 ML 1/5
NT 5 10 15 20 126 ML 1/5
NT 5 10 15 20 127 ML 1/5
NT 5 10 15 20 128 ML 1/5
NT 5 10 15 20 129 ML 1/5
NT 5 10 15 20 131 ML 1/5
NT 5 10 15 20 132 ML 1/5
NT 5 10 15 20 133 ML 1/5
NT 5 10 15 20 134 ML 1/5
NT 5 10 15 20 136 ML 1/5
NT 5 10 15 20 137 ML 1/5
NT 5 10 15 20 138 ML 1/5
NT 5 10 15 20 139 ML 1/5
NT 5 10 15 20 141 ML 1/5
NT 5 10 15 20 142 ML 1/5
NT 5 10 15 20 143 ML 1/5
NT 5 10 15 20 144 ML 1/5
NT 5 10 15 20 146 ML 1/5
NT 5 10 15 20 147 ML 1/5
NT 5 10 15 20 148 ML 1/5
NT 5 10 15 20 149 ML 1/5
NT 5 10 15 20 151 ML 1/5
NT 5 10 15 20 152 ML 1/5
NT 5 10 15 20 153 ML 1/5
NT 5 10 15 20 154 ML 1/5
NT 5 10 15 20 156 ML 1/5
NT 5 10 15 20 157 ML 1/5
NT 5 10 15 20 158 ML 1/5
NT 5 10 15 20 159 ML 1/5
NT 5 10 15 20 161 ML 1/5
NT 5 10 15 20 162 ML 1/5
NT 5 10 15 20 163 ML 1/5
NT 5 10 15 20 164 ML 1/5
NT 5 10 15 20 166 ML 1/5
NT 5 10 15 20 167 ML 1/5
NT 5 10 15 20 168 ML 1/5
NT 5 10 15 20 169 ML 1/5
NT 5 10 15 20 171 ML 1/5
NT 5 10 15 20 172 ML 1/5
NT 5 10 15 20 173 ML 1/5
NT 5 10 15 20 174 ML 1/5
NT 5 10 15 20 176 ML 1/5
NT 5 10 15 20 177 ML 1/5
NT 5 10 15 20 178 ML 1/5
NT 5 10 15 20 179 ML 1/5
NT 5 10 15 20 181 ML 1/5
NT 5 10 15 20 182 ML 1/5
NT 5 10 15 20 183 ML 1/5
NT 5 10 15 20 184 ML 1/5
NT 5 10 15 20 186 ML 1/5
NT 5 10 15 20 187 ML 1/5
NT 5 10 15 20 188 ML 1/5
NT 5 10 15 20 189 ML 1/5
NT 5 10 15 20 191 ML 1/5
NT 5 10 15 20 192 ML 1/5
NT 5 10 15 20 193 ML 1/5
NT 5 10 15 20 194 ML 1/5
NT 5 10 15 20 196 ML 1/5
NT 5 10 15 20 197 ML 1/5
NT 5 10 15 20 198 ML 1/5
NT 5 10 15 20 199 ML 1/5
NT 5 11 15 20 35 ML 1/5
NT 5 11 16 21 64 ML 18/85
NT 5 11 16 27 44 ML 9/43
NT 5 11 16 27 64 ML 4/19
NT 5 11 22 33 44 ML 1/5
NT 5 11 33 44 77 ML 1/5
NT 5 12 15 20 35 ML 1/5
NT 5 12 17 20 22 ML 6/29
NT 5 12 24 36 48 ML 1/5
NT 5 12 36 48 84 ML 1/5
NT 5 13 15 20 35 ML 1/5
NT 5 13 18 31 72 ML 22/103
NT 5 13 26 39 52 ML 1/5
NT 5 13 39 52 91 ML 1/5
NT 5 14 15 20 35 ML 1/5
NT 5 14 19 20 24 ML 7/33
NT 5 14 19 33 56 ML 11/52
NT 5 14 28 42 56 ML 1/5
NT 5 14 42 56 98 ML 1/5
NT 5 15 16 20 35 ML 1/5
NT 5 15 17 20 35 ML 1/5
NT 5 15 18 20 35 ML 1/5
NT 5 15 19 20 35 ML 1/5
NT 5 15 20 21 35 ML 1/5
NT 5 15 20 22 35 ML 1/5
NT 5 15 20 23 35 ML 1/5
NT 5 15 20 24 35 ML 1/5
NT 5 15 20 26 35 ML 1/5
NT 5 15 20 27 35 ML 1/5
NT 5 15 20 28 35 ML 1/5
NT 5 15 20 29 35 ML 1/5
NT 5 15 20 31 35 ML 1/5
NT 5 15 20 32 35 ML 1/5
NT 5 15 20 33 35 ML 1/5
NT 5 15 20 34 35 ML 1/5
NT 5 15 20 35 36 ML 1/5
NT 5 15 20 35 37 ML 1/5
NT 5 15 20 35 38 ML 1/5
NT 5 15 20 35 39 ML 1/5
NT 5 15 20 35 41 ML 1/5
NT 5 15 20 35 42 ML 1/5
NT 5 15 20 35 43 ML 1/5
NT 5 15 20 35 44 ML 1/5
NT 5 15 20 35 46 ML 1/5
NT 5 15 20 35 47 ML 1/5
NT 5 15 20 35 48 ML 1/5
NT 5 15 20 35 49 ML 1/5
NT 5 15 20 35 51 ML 1/5
NT 5 15 20 35 52 ML 1/5
NT 5 15 20 35 53 ML 1/5
NT 5 15 20 35 54 ML 1/5
NT 5 15 20 35 56 ML 1/5
NT 5 15 20 35 57 ML 1/5
NT 5 15 20 35 58 ML 1/5
NT 5 15 20 35 59 ML 1/5
NT 5 15 20 35 61 ML 1/5
NT 5 15 20 35 62 ML 1/5
NT 5 15 20 35 63 ML 1/5
NT 5 15 20 35 64 ML 1/5
NT 5 15 20 35 66 ML 1/5
NT 5 15 20 35 67 ML 1/5
NT 5 15 20 35 68 ML 1/5
NT 5 15 20 35 69 ML 1/5
NT 5 15 20 35 71 ML 1/5
NT 5 15 20 35 72 ML 1/5
NT 5 15 20 35 73 ML 1/5
NT 5 15 20 35 74 ML 1/5
NT 5 15 20 35 76 ML 1/5
NT 5 15 20 35 77 ML 1/5
NT 5 15 20 35 78 ML 1/5
NT 5 15 20 35 79 ML 1/5
NT 5 15 20 35 81 ML 1/5
NT 5 15 20 35 82 ML 1/5
NT 5 15 20 35 83 ML 1/5
NT 5 15 20 35 84 ML 1/5
NT 5 15 20 35 86 ML 1/5
NT 5 15 20 35 87 ML 1/5
NT 5 15 20 35 88 ML 1/5
NT 5 15 20 35 89 ML 1/5
NT 5 15 20 35 91 ML 1/5
NT 5 15 20 35 92 ML 1/5
NT 5 15 20 35 93 ML 1/5
NT 5 15 20 35 94 ML 1/5
NT 5 15 20 35 96 ML 1/5
NT 5 15 20 35 97 ML 1/5
NT 5 15 20 35 98 ML 1/5
NT 5 15 20 35 99 ML 1/5
NT 5 15 20 35 101 ML 1/5
NT 5 15 20 35 102 ML 1/5
NT 5 15 20 35 103 ML 1/5
NT 5 15 20 35 104 ML 1/5
NT 5 15 20 35 106 ML 1/5
NT 5 15 20 35 107 ML 1/5
NT 5 15 20 35 108 ML 1/5
NT 5 15 20 35 109 ML 1/5
NT 5 15 20 35 111 ML 1/5
NT 5 15 20 35 112 ML 1/5
NT 5 15 20 35 113 ML 1/5
NT 5 15 20 35 114 ML 1/5
NT 5 15 20 35 116 ML 1/5
NT 5 15 20 35 117 ML 1/5
NT 5 15 20 35 118 ML 1/5
NT 5 15 20 35 119 ML 1/5
NT 5 15 20 35 121 ML 1/5
NT 5 15 20 35 122 ML 1/5
NT 5 15 20 35 123 ML 1/5
NT 5 15 20 35 124 ML 1/5
NT 5 15 20 35 126 ML 1/5
NT 5 15 20 35 127 ML 1/5
NT 5 15 20 35 128 ML 1/5
NT 5 15 20 35 129 ML 1/5
NT 5 15 20 35 131 ML 1/5
NT 5 15 20 35 132 ML 1/5
NT 5 15 20 35 133 ML 1/5
NT 5 15 20 35 134 ML 1/5
NT 5 15 20 35 136 ML 1/5
NT 5 15 20 35 137 ML 1/5
NT 5 15 20 35 138 ML 1/5
NT 5 15 20 35 139 ML 1/5
NT 5 15 20 35 141 ML 1/5
NT 5 15 20 35 142 ML 1/5
NT 5 15 20 35 143 ML 1/5
NT 5 15 20 35 144 ML 1/5
NT 5 15 20 35 146 ML 1/5
NT 5 15 20 35 147 ML 1/5
NT 5 15 20 35 148 ML 1/5
NT 5 15 20 35 149 ML 1/5
NT 5 15 20 35 151 ML 1/5
NT 5 15 20 35 152 ML 1/5
NT 5 15 20 35 153 ML 1/5
NT 5 15 20 35 154 ML 1/5
NT 5 15 20 35 156 ML 1/5
NT 5 15 20 35 157 ML 1/5
NT 5 15 20 35 158 ML 1/5
NT 5 15 20 35 159 ML 1/5
NT 5 15 20 35 161 ML 1/5
NT 5 15 20 35 162 ML 1/5
NT 5 15 20 35 163 ML 1/5
NT 5 15 20 35 164 ML 1/5
NT 5 15 20 35 166 ML 1/5
NT 5 15 20 35 167 ML 1/5
NT 5 15 20 35 168 ML 1/5
NT 5 15 20 35 169 ML 1/5
NT 5 15 20 35 171 ML 1/5
NT 5 15 20 35 172 ML 1/5
NT 5 15 20 35 173 ML 1/5
NT 5 15 20 35 174 ML 1/5
NT 5 15 20 35 176 ML 1/5
NT 5 15 20 35 177 ML 1/5
NT 5 15 20 35 178 ML 1/5
NT 5 15 20 35 179 ML 1/5
NT 5 15 20 35 181 ML 1/5
NT 5 15 20 35 182 ML 1/5
NT 5 15 20 35 183 ML 1/5
NT 5 15 20 35 184 ML 1/5
NT 5 15 20 35 186 ML 1/5
NT 5 15 20 35 187 ML 1/5
NT 5 15 20 35 188 ML 1/5
NT 5 15 20 35 189 ML 1/5
NT 5 15 20 35 191 ML 1/5
NT 5 15 20 35 192 ML 1/5
NT 5 15 20 35 193 ML 1/5
NT 5 15 20 35 194 ML 1/5
NT 5 15 20 35 196 ML 1/5
NT 5 15 20 35 197 ML 1/5
NT 5 15 20 35 198 ML 1/5
NT 5 15 20 35 199 ML 1/5
NT 5 16 32 48 64 ML 1/5
NT 5 16 48 64 112 ML 1/5
NT 5 17 20 22 27 ML 10/47
NT 5 17 34 51 68 ML 1/5
NT 5 17 51 68 119 ML 1/5
NT 5 18 36 54 72 ML 1/5
NT 5 18 54 72 126 ML 1/5
NT 5 19 20 24 29 ML 9/43
NT 5 19 38 57 76 ML 1/5
NT 5 19 57 76 133 ML 1/5
NT 5 20 21 26 31 ML 10/47
NT 5 20 28 33 38 ML 13/61
NT 5 21 42 63 84 ML 1/5
NT 5 21 63 84 147 ML 1/5
NT 5 22 44 66 88 ML 1/5
NT 5 22 66 88 154 ML 1/5
NT 5 23 46 69 92 ML 1/5
NT 5 23 69 92 161 ML 1/5
NT 5 24 48 72 96 ML 1/5
NT 5 24 72 96 168 ML 1/5
NT 5 26 52 78 104 ML 1/5
NT 5 26 78 104 182 ML 1/5
NT 5 27 54 81 108 ML 1/5
NT 5 27 81 108 189 ML 1/5
NT 5 28 56 84 112 ML 1/5
NT 5 28 84 112 196 ML 1/5
NT 5 29 58 87 116 ML 1/5
NT 5 31 62 93 124 ML 1/5
NT 5 32 64 96 128 ML 1/5
NT 5 33 66 99 132 ML 1/5
NT 5 34 68 102 136 ML 1/5
NT 5 36 72 108 144 ML 1/5
NT 5 37 74 111 148 ML 1/5
NT 5 38 76 114 152 ML 1/5
NT 5 39 78 117 156 ML 1/5
NT 5 41 82 123 164 ML 1/5
NT 5 42 84 126 168 ML 1/5
NT 5 43 86 129 172 ML 1/5
NT 5 44 88 132 176 ML 1/5
NT 5 46 92 138 184 ML 1/5
NT 5 47 94 141 188 ML 1/5
NT 5 48 96 144 192 ML 1/5
NT 5 49 98 147 196 ML 1/5
NT 6 7 12 18 24 ML 1/5
NT 6 7 13 19 52 ML 6/29
NT 6 7 13 20 28 ML 7/33
NT 6 7 13 20 80 ML 4/19
NT 6 7 14 21 28 ML 1/5
NT 6 7 18 24 42 ML 1/5
NT 6 7 21 28 49 ML 1/5
NT 6 11 12 18 24 ML 1/5
NT 6 11 18 24 42 ML 1/5
NT 6 11 22 33 44 ML 1/5
NT 6 11 33 44 77 ML 1/5
NT 6 12 13 18 24 ML 1/5
NT 6 12 17 18 24 ML 1/5
NT 6 12 18 19 24 ML 1/5
NT 6 12 18 23 24 ML 1/5
NT 6 12 18 24 25 ML 1/5
NT 6 12 18 24 29 ML 1/5
NT 6 12 18 24 31 ML 1/5
NT 6 12 18 24 35 ML 1/5
NT 6 12 18 24 37 ML 1/5
NT 6 12 18 24 41 ML 1/5
NT 6 12 18 24 43 ML 1/5
NT 6 12 18 24 47 ML 1/5
NT 6 12 18 24 49 ML 1/5
NT 6 12 18 24 53 ML 1/5
NT 6 12 18 24 55 ML 1/5
NT 6 12 18 24 59 ML 1/5
NT 6 12 18 24 61 ML 1/5
NT 6 12 18 24 65 ML 1/5
NT 6 12 18 24 67 ML 1/5
NT 6 12 18 24 71 ML 1/5
NT 6 12 18 24 73 ML 1/5
NT 6 12 18 24 77 ML 1/5
NT 6 12 18 24 79 ML 1/5
NT 6 12 18 24 83 ML 1/5
NT 6 12 18 24 85 ML 1/5
NT 6 12 18 24 89 ML 1/5
NT 6 12 18 24 91 ML 1/5
NT 6 12 18 24 95 ML 1/5
NT 6 12 18 24 97 ML 1/5
NT 6 12 18 24 101 ML 1/5
NT 6 12 18 24 103 ML 1/5
NT 6 12 18 24 107 ML 1/5
NT 6 12 18 24 109 ML 1/5
NT 6 12 18 24 113 ML 1/5
NT 6 12 18 24 115 ML 1/5
NT 6 12 18 24 119 ML 1/5
NT 6 12 18 24 121 ML 1/5
NT 6 12 18 24 125 ML 1/5
NT 6 12 18 24 127 ML 1/5
NT 6 12 18 24 131 ML 1/5
NT 6 12 18 24 133 ML 1/5
NT 6 12 18 24 137 ML 1/5
NT 6 12 18 24 139 ML 1/5
NT 6 12 18 24 143 ML 1/5
NT 6 12 18 24 145 ML 1/5
NT 6 12 18 24 149 ML 1/5
NT 6 12 18 24 151 ML 1/5
NT 6 12 18 24 155 ML 1/5
NT 6 12 18 24 157 ML 1/5
NT 6 12 18 24 161 ML 1/5
NT 6 12 18 24 163 ML 1/5
NT 6 12 18 24 167 ML 1/5
NT 6 12 18 24 169 ML 1/5
NT 6 12 18 24 173 ML 1/5
NT 6 12 18 24 175 ML 1/5
NT 6 12 18 24 179 ML 1/5
NT 6 12 18 24 181 ML 1/5
NT 6 12 18 24 185 ML 1/5
NT 6 12 18 24 187 ML 1/5
NT 6 12 18 24 191 ML 1/5
NT 6 12 18 24 193 ML 1/5
NT 6 12 18 24 197 ML 1/5
NT 6 12 18 24 199 ML 1/5
NT 6 13 18 24 42 ML 1/5
NT 6 13 26 39 52 ML 1/5
NT 6 13 39 52 91 ML 1/5
NT 6 17 18 24 42 ML 1/5
NT 6 17 23 24 29 ML 10/47
NT 6 17 23 40 92 ML 7/33
NT 6 17 34 51 68 ML 1/5
NT 6 17 51 68 119 ML 1/5
NT 6 18 19 24 42 ML 1/5
NT 6 18 23 24 42 ML 1/5
NT 6 18 24 25 42 ML 1/5
NT 6 18 24 29 42 ML 1/5
NT 6 18 24 31 42 ML 1/5
NT 6 18 24 35 42 ML 1/5
NT 6 18 24 37 42 ML 1/5
NT 6 18 24 41 42 ML 1/5
NT 6 18 24 42 43 ML 1/5
NT 6 18 24 42 47 ML 1/5
NT 6 18 24 42 49 ML 1/5
NT 6 18 24 42 53 ML 1/5
NT 6 18 24 42 55 ML 1/5
NT 6 18 24 42 59 ML 1/5
NT 6 18 24 42 61 ML 1/5
NT 6 18 24 42 65 ML 1/5
NT 6 18 24 42 67 ML 1/5
NT 6 18 24 42 71 ML 1/5
NT 6 18 24 42 73 ML 1/5
NT 6 18 24 42 77 ML 1/5
NT 6 18 24 42 79 ML 1/5
NT 6 18 24 42 83 ML 1/5
NT 6 18 24 42 85 ML 1/5
NT 6 18 24 42 89 ML 1/5
NT 6 18 24 42 91 ML 1/5
NT 6 18 24 42 95 ML 1/5
NT 6 18 24 42 97 ML 1/5
NT 6 18 24 42 101 ML 1/5
NT 6 18 24 42 103 ML 1/5
NT 6 18 24 42 107 ML 1/5
NT 6 18 24 42 109 ML 1/5
NT 6 18 24 42 113 ML 1/5
NT 6 18 24 42 115 ML 1/5
NT 6 18 24 42 119 ML 1/5
NT 6 18 24 42 121 ML 1/5
NT 6 18 24 42 125 ML 1/5
NT 6 18 24 42 127 ML 1/5
NT 6 18 24 42 131 ML 1/5
NT 6 18 24 42 133 ML 1/5
NT 6 18 24 42 137 ML 1/5
NT 6 18 24 42 139 ML 1/5
NT 6 18 24 42 143 ML 1/5
NT 6 18 24 42 145 ML 1/5
NT 6 18 24 42 149 ML 1/5
NT 6 18 24 42 151 ML 1/5
NT 6 18 24 42 155 ML 1/5
NT 6 18 24 42 157 ML 1/5
NT 6 18 24 42 161 ML 1/5
NT 6 18 24 42 163 ML 1/5
NT 6 18 24 42 167 ML 1/5
NT 6 18 24 42 169 ML 1/5
NT 6 18 24 42 173 ML 1/5
NT 6 18 24 42 175 ML 1/5
NT 6 18 24 42 179 ML 1/5
NT 6 18 24 42 181 ML 1/5
NT 6 18 24 42 185 ML 1/5
NT 6 18 24 42 187 ML 1/5
NT 6 18 24 42 191 ML 1/5
NT 6 18 24 42 193 ML 1/5
NT 6 18 24 42 197 ML 1/5
NT 6 18 24 42 199 ML 1/5
NT 6 19 38 57 76 ML 1/5
NT 6 19 57 76 133 ML 1/5
NT 6 23 46 69 92 ML 1/5
NT 6 23 69 92 161 ML 1/5
NT 6 25 50 75 100 ML 1/5
NT 6 25 75 100 175 ML 1/5
NT 6 29 58 87 116 ML 1/5
NT 6 31 62 93 124 ML 1/5
NT 6 35 70 105 140 ML 1/5
NT 6 37 74 111 148 ML 1/5
NT 6 41 82 123 164 ML 1/5
NT 6 43 86 129 172 ML 1/5
NT 6 47 94 141 188 ML 1/5
NT 6 49 98 147 196 ML 1/5
NT 7 8 14 21 28 ML 1/5
NT 7 8 15 22 60 ML 14/67
NT 7 8 15 23 32 ML 10/47
NT 7 8 16 24 32 ML 1/5
NT 7 8 21 28 49 ML 1/5
NT 7 8 24 32 56 ML 1/5
NT 7 9 10 19 28 ML 10/47
NT 7 9 14 21 28 ML 1/5
NT 7 9 16 23 28 ML 8/39
NT 7 9 16 23 64 ML 6/29
NT 7 9 16 25 64 ML 7/34
NT 7 9 18 27 36 ML 1/5
NT 7 9 21 28 49 ML 1/5
NT 7 9 27 36 63 ML 1/5
NT 7 10 14 21 28 ML 1/5
NT 7 10 17 27 40 ML 14/67
NT 7 10 20 30 40 ML 1/5
NT 7 10 21 28 49 ML 1/5
NT 7 10 30 40 70 ML 1/5
NT 7 11 14 21 28 ML 1/5
NT 7 11 18 25 28 ML 9/43
NT 7 11 18 29 44 ML 10/47
NT 7 11 21 28 49 ML 1/5
NT 7 11 22 33 44 ML 1/5
NT 7 11 33 44 77 ML 1/5
NT 7 12 14 21 28 ML 1/5
NT 7 12 21 28 49 ML 1/5
NT 7 12 24 36 48 ML 1/5
NT 7 12 36 48 84 ML 1/5
NT 7 13 14 21 28 ML 1/5
NT 7 13 20 27 28 ML 10/47
NT 7 13 20 27 80 ML 6/29
NT 7 13 21 28 49 ML 1/5
NT 7 13 26 39 52 ML 1/5
NT 7 13 39 52 91 ML 1/5
NT 7 14 15 21 28 ML 1/5
NT 7 14 16 21 28 ML 1/5
NT 7 14 17 21 28 ML 1/5
NT 7 14 18 21 28 ML 1/5
NT 7 14 19 21 28 ML 1/5
NT 7 14 20 21 28 ML 1/5
NT 7 14 21 22 28 ML 1/5
NT 7 14 21 23 28 ML 1/5
NT 7 14 21 24 28 ML 1/5
NT 7 14 21 25 28 ML 1/5
NT 7 14 21 26 28 ML 1/5
NT 7 14 21 27 28 ML 1/5
NT 7 14 21 28 29 ML 1/5
NT 7 14 21 28 30 ML 1/5
NT 7 14 21 28 31 ML 1/5
NT 7 14 21 28 32 ML 1/5
NT 7 14 21 28 33 ML 1/5
NT 7 14 21 28 34 ML 1/5
NT 7 14 21 28 36 ML 1/5
NT 7 14 21 28 37 ML 1/5
NT 7 14 21 28 38 ML 1/5
NT 7 14 21 28 39 ML 1/5
NT 7 14 21 28 40 ML 1/5
NT 7 14 21 28 41 ML 1/5
NT 7 14 21 28 43 ML 1/5
NT 7 14 21 28 44 ML 1/5
NT 7 14 21 28 45 ML 1/5
NT 7 14 21 28 46 ML 1/5
NT 7 14 21 28 47 ML 1/5
NT 7 14 21 28 48 ML 1/5
NT 7 14 21 28 50 ML 1/5
NT 7 14 21 28 51 ML 1/5
NT 7 14 21 28 52 ML 1/5
NT 7 14 21 28 53 ML 1/5
NT 7 14 21 28 54 ML 1/5
NT 7 14 21 28 55 ML 1/5
NT 7 14 21 28 57 ML 1/5
NT 7 14 21 28 58 ML 1/5
NT 7 14 21 28 59 ML 1/5
NT 7 14 21 28 60 ML 1/5
NT 7 14 21 28 61 ML 1/5
NT 7 14 21 28 62 ML 1/5
NT 7 14 21 28 64 ML 1/5
NT 7 14 21 28 65 ML 1/5
NT 7 14 21 28 66 ML 1/5
NT 7 14 21 28 67 ML 1/5
NT 7 14 21 28 68 ML 1/5
NT 7 14 21 28 69 ML 1/5
NT 7 14 21 28 71 ML 1/5
NT 7 14 21 28 72 ML 1/5
NT 7 14 21 28 73 ML 1/5
NT 7 14 21 28 74 ML 1/5
NT 7 14 21 28 75 ML 1/5
NT 7 14 21 28 76 ML 1/5
NT 7 14 21 28 78 ML 1/5
NT 7 14 21 28 79 ML 1/5
NT 7 14 21 28 80 ML 1/5
NT 7 14 21 28 81 ML 1/5
NT 7 14 21 28 82 ML 1/5
NT 7 14 21 28 83 ML 1/5
NT 7 14 21 28 85 ML 1/5
NT 7 14 21 28 86 ML 1/5
NT 7 14 21 28 87 ML 1/5
NT 7 14 21 28 88 ML 1/5
NT 7 14 21 28 89 ML 1/5
NT 7 14 21 28 90 ML 1/5
NT 7 14 21 28 92 ML 1/5
NT 7 14 21 28 93 ML 1/5
NT 7 14 21 28 94 ML 1/5
NT 7 14 21 28 95 ML 1/5
NT 7 14 21 28 96 ML 1/5
NT 7 14 21 28 97 ML 1/5
NT 7 14 21 28 99 ML 1/5
NT 7 14 21 28 100 ML 1/5
NT 7 14 21 28 101 ML 1/5
NT 7 14 21 28 102 ML 1/5
NT 7 14 21 28 103 ML 1/5
NT 7 14 21 28 104 ML 1/5
NT 7 14 21 28 106 ML 1/5
NT 7 14 21 28 107 ML 1/5
NT 7 14 21 28 108 ML 1/5
NT 7 14 21 28 109 ML 1/5
NT 7 14 21 28 110 ML 1/5
NT 7 14 21 28 111 ML 1/5
NT 7 14 21 28 113 ML 1/5
NT 7 14 21 28 114 ML 1/5
NT 7 14 21 28 115 ML 1/5
NT 7 14 21 28 116 ML 1/5
NT 7 14 21 28 117 ML 1/5
NT 7 14 21 28 118 ML 1/5
NT 7 14 21 28 120 ML 1/5
NT 7 14 21 28 121 ML 1/5
NT 7 14 21 28 122 ML 1/5
NT 7 14 21 28 123 ML 1/5
NT 7 14 21 28 124 ML 1/5
NT 7 14 21 28 125 ML 1/5
NT 7 14 21 28 127 ML 1/5
NT 7 14 21 28 128 ML 1/5
NT 7 14 21 28 129 ML 1/5
NT 7 14 21 28 130 ML 1/5
NT 7 14 21 28 131 ML 1/5
NT 7 14 21 28 132 ML 1/5
NT 7 14 21 28 134 ML 1/5
NT 7 14 21 28 135 ML 1/5
NT 7 14 21 28 136 ML 1/5
NT 7 14 21 28 137 ML 1/5
NT 7 14 21 28 138 ML 1/5
NT 7 14 21 28 139 ML 1/5
NT 7 14 21 28 141 ML 1/5
NT 7 14 21 28 142 ML 1/5
NT 7 14 21 28 143 ML 1/5
NT 7 14 21 28 144 ML 1/5
NT 7 14 21 28 145 ML 1/5
NT 7 14 21 28 146 ML 1/5
NT 7 14 21 28 148 ML 1/5
NT 7 14 21 28 149 ML 1/5
NT 7 14 21 28 150 ML 1/5
NT 7 14 21 28 151 ML 1/5
NT 7 14 21 28 152 ML 1/5
NT 7 14 21 28 153 ML 1/5
NT 7 14 21 28 155 ML 1/5
NT 7 14 21 28 156 ML 1/5
NT 7 14 21 28 157 ML 1/5
NT 7 14 21 28 158 ML 1/5
NT 7 14 21 28 159 ML 1/5
NT 7 14 21 28 160 ML 1/5
NT 7 14 21 28 162 ML 1/5
NT 7 14 21 28 163 ML 1/5
NT 7 14 21 28 164 ML 1/5
NT 7 14 21 28 165 ML 1/5
NT 7 14 21 28 166 ML 1/5
NT 7 14 21 28 167 ML 1/5
NT 7 14 21 28 169 ML 1/5
NT 7 14 21 28 170 ML 1/5
NT 7 14 21 28 171 ML 1/5
NT 7 14 21 28 172 ML 1/5
NT 7 14 21 28 173 ML 1/5
NT 7 14 21 28 174 ML 1/5
NT 7 14 21 28 176 ML 1/5
NT 7 14 21 28 177 ML 1/5
NT 7 14 21 28 178 ML 1/5
NT 7 14 21 28 179 ML 1/5
NT 7 14 21 28 180 ML 1/5
NT 7 14 21 28 181 ML 1/5
NT 7 14 21 28 183 ML 1/5
NT 7 14 21 28 184 ML 1/5
NT 7 14 21 28 185 ML 1/5
NT 7 14 21 28 186 ML 1/5
NT 7 14 21 28 187 ML 1/5
NT 7 14 21 28 188 ML 1/5
NT 7 14 21 28 190 ML 1/5
NT 7 14 21 28 191 ML 1/5
NT 7 14 21 28 192 ML 1/5
NT 7 14 21 28 193 ML 1/5
NT 7 14 21 28 194 ML 1/5
NT 7 14 21 28 195 ML 1/5
NT 7 14 21 28 197 ML 1/5
NT 7 14 21 28 198 ML 1/5
NT 7 14 21 28 199 ML 1/5
NT 7 14 21 28 200 ML 1/5
NT 7 15 21 28 49 ML 1/5
NT 7 15 22 37 88 ML 22/103
NT 7 15 30 45 60 ML 1/5
NT 7 15 45 60 105 ML 1/5
NT 7 16 21 28 49 ML 1/5
NT 7 16 23 28 30 ML 11/53
NT 7 16 23 39 64 ML 22/103
NT 7 16 32 48 64 ML 1/5
NT 7 16 48 64 112 ML 1/5
NT 7 17 21 28 49 ML 1/5
NT 7 17 24 31 96 ML 22/103
NT 7 17 34 51 68 ML 1/5
NT 7 17 51 68 119 ML 1/5
NT 7 18 21 28 49 ML 1/5
NT 7 18 25 28 32 ML 4/19
NT 7 18 25 32 100 ML 7/33
NT 7 18 25 43 100 ML 13/61
NT 7 18 36 54 72 ML 1/5
NT 7 18 54 72 126 ML 1/5
NT 7 19 21 28 49 ML 1/5
NT 7 19 38 57 76 ML 1/5
NT 7 19 57 76 133 ML 1/5
NT 7 20 21 28 49 ML 1/5
NT 7 20 27 28 34 ML 13/61
NT 7 20 40 60 80 ML 1/5
NT 7 20 60 80 140 ML 1/5
NT 7 21 22 28 49 ML 1/5
NT 7 21 23 28 49 ML 1/5
NT 7 21 24 28 49 ML 1/5
NT 7 21 25 28 49 ML 1/5
NT 7 21 26 28 49 ML 1/5
NT 7 21 27 28 49 ML 1/5
NT 7 21 28 29 49 ML 1/5
NT 7 21 28 30 49 ML 1/5
NT 7 21 28 31 49 ML 1/5
NT 7 21 28 32 49 ML 1/5
NT 7 21 28 33 49 ML 1/5
NT 7 21 28 34 49 ML 1/5
NT 7 21 28 36 49 ML 1/5
NT 7 21 28 37 49 ML 1/5
NT 7 21 28 38 49 ML 1/5
NT 7 21 28 39 49 ML 1/5
NT 7 21 28 40 49 ML 1/5
NT 7 21 28 41 49 ML 1/5
NT 7 21 28 43 49 ML 1/5
NT 7 21 28 44 49 ML 1/5
NT 7 21 28 45 49 ML 1/5
NT 7 21 28 46 49 ML 1/5
NT 7 21 28 47 49 ML 1/5
NT 7 21 28 48 49 ML 1/5
NT 7 21 28 49 50 ML 1/5
NT 7 21 28 49 51 ML 1/5
NT 7 21 28 49 52 ML 1/5
NT 7 21 28 49 53 ML 1/5
NT 7 21 28 49 54 ML 1/5
NT 7 21 28 49 55 ML 1/5
NT 7 21 28 49 57 ML 1/5
NT 7 21 28 49 58 ML 1/5
NT 7 21 28 49 59 ML 1/5
NT 7 21 28 49 60 ML 1/5
NT 7 21 28 49 61 ML 1/5
NT 7 21 28 49 62 ML 1/5
NT 7 21 28 49 64 ML 1/5
NT 7 21 28 49 65 ML 1/5
NT 7 21 28 49 66 ML 1/5
NT 7 21 28 49 67 ML 1/5
NT 7 21 28 49 68 ML 1/5
NT 7 21 28 49 69 ML 1/5
NT 7 21 28 49 71 ML 1/5
NT 7 21 28 49 72 ML 1/5
NT 7 21 28 49 73 ML 1/5
NT 7 21 28 49 74 ML 1/5
NT 7 21 28 49 75 ML 1/5
NT 7 21 28 49 76 ML 1/5
NT 7 21 28 49 78 ML 1/5
NT 7 21 28 49 79 ML 1/5
NT 7 21 28 49 80 ML 1/5
NT 7 21 28 49 81 ML 1/5
NT 7 21 28 49 82 ML 1/5
NT 7 21 28 49 83 ML 1/5
NT 7 21 28 49 85 ML 1/5
NT 7 21 28 49 86 ML 1/5
NT 7 21 28 49 87 ML 1/5
NT 7 21 28 49 88 ML 1/5
NT 7 21 28 49 89 ML 1/5
NT 7 21 28 49 90 ML 1/5
NT 7 21 28 49 92 ML 1/5
NT 7 21 28 49 93 ML 1/5
NT 7 21 28 49 94 ML 1/5
NT 7 21 28 49 95 ML 1/5
NT 7 21 28 49 96 ML 1/5
NT 7 21 28 49 97 ML 1/5
NT 7 21 28 49 99 ML 1/5
NT 7 21 28 49 100 ML 1/5
NT 7 21 28 49 101 ML 1/5
NT 7 21 28 49 102 ML 1/5
NT 7 21 28 49 103 ML 1/5
NT 7 21 28 49 104 ML 1/5
NT 7 21 28 49 106 ML 1/5
NT 7 21 28 49 107 ML 1/5
NT 7 21 28 49 108 ML 1/5
NT 7 21 28 49 109 ML 1/5
NT 7 21 28 49 110 ML 1/5
NT 7 21 28 49 111 ML 1/5
NT 7 21 28 49 113 ML 1/5
NT 7 21 28 49 114 ML 1/5
NT 7 21 28 49 115 ML 1/5
NT 7 21 28 49 116 ML 1/5
NT 7 21 28 49 117 ML 1/5
NT 7 21 28 49 118 ML 1/5
NT 7 21 28 49 120 ML 1/5
NT 7 21 28 49 121 ML 1/5
NT 7 21 28 49 122 ML 1/5
NT 7 21 28 49 123 ML 1/5
NT 7 21 28 49 124 ML 1/5
NT 7 21 28 49 125 ML 1/5
NT 7 21 28 49 127 ML 1/5
NT 7 21 28 49 128 ML 1/5
NT 7 21 28 49 129 ML 1/5
NT 7 21 28 49 130 ML 1/5
NT 7 21 28 49 131 ML 1/5
NT 7 21 28 49 132 ML 1/5
NT 7 21 28 49 134 ML 1/5
NT 7 21 28 49 135 ML 1/5
NT 7 21 28 49 136 ML 1/5
NT 7 21 28 49 137 ML 1/5
NT 7 21 28 49 138 ML 1/5
NT 7 21 28 49 139 ML 1/5
NT 7 21 28 49 141 ML 1/5
NT 7 21 28 49 142 ML 1/5
NT 7 21 28 49 143 ML 1/5
NT 7 21 28 49 144 ML 1/5
NT 7 21 28 49 145 ML 1/5
NT 7 21 28 49 146 ML 1/5
NT 7 21 28 49 148 ML 1/5
NT 7 21 28 49 149 ML 1/5
NT 7 21 28 49 150 ML 1/5
NT 7 21 28 49 151 ML 1/5
NT 7 21 28 49 152 ML 1/5
NT 7 21 28 49 153 ML 1/5
NT 7 21 28 49 155 ML 1/5
NT 7 21 28 49 156 ML 1/5
NT 7 21 28 49 157 ML 1/5
NT 7 21 28 49 158 ML 1/5
NT 7 21 28 49 159 ML 1/5
NT 7 21 28 49 160 ML 1/5
NT 7 21 28 49 162 ML 1/5
NT 7 21 28 49 163 ML 1/5
NT 7 21 28 49 164 ML 1/5
NT 7 21 28 49 165 ML 1/5
NT 7 21 28 49 166 ML 1/5
NT 7 21 28 49 167 ML 1/5
NT 7 21 28 49 169 ML 1/5
NT 7 21 28 49 170 ML 1/5
NT 7 21 28 49 171 ML 1/5
NT 7 21 28 49 172 ML 1/5
NT 7 21 28 49 173 ML 1/5
NT 7 21 28 49 174 ML 1/5
NT 7 21 28 49 176 ML 1/5
NT 7 21 28 49 177 ML 1/5
NT 7 21 28 49 178 ML 1/5
NT 7 21 28 49 179 ML 1/5
NT 7 21 28 49 180 ML 1/5
NT 7 21 28 49 181 ML 1/5
NT 7 21 28 49 183 ML 1/5
NT 7 21 28 49 184 ML 1/5
NT 7 21 28 49 185 ML 1/5
NT 7 21 28 49 186 ML 1/5
NT 7 21 28 49 187 ML 1/5
NT 7 21 28 49 188 ML 1/5
NT 7 21 28 49 190 ML 1/5
NT 7 21 28 49 191 ML 1/5
NT 7 21 28 49 192 ML 1/5
NT 7 21 28 49 193 ML 1/5
NT 7 21 28 49 194 ML 1/5
NT 7 21 28 49 195 ML 1/5
NT 7 21 28 49 197 ML 1/5
NT 7 21 28 49 198 ML 1/5
NT 7 21 28 49 199 ML 1/5
NT 7 21 28 49 200 ML 1/5
NT 7 22 29 36 116 ML 26/123
NT 7 22 44 66 88 ML 1/5
NT 7 22 66 88 154 ML 1/5
NT 7 23 46 69 92 ML 1/5
NT 7 23 69 92 161 ML 1/5
NT 7 24 48 72 96 ML 1/5
NT 7 24 72 96 168 ML 1/5
NT 7 25 28 32 39 ML 15/71
NT 7 25 50 75 100 ML 1/5
NT 7 25 75 100 175 ML 1/5
NT 7 26 52 78 104 ML 1/5
NT 7 26 78 104 182 ML 1/5
NT 7 27 28 34 41 ML 16/75
NT 7 27 54 81 108 ML 1/5
NT 7 27 81 108 189 ML 1/5
NT 7 28 34 41 48 ML 19/89
NT 7 29 58 87 116 ML 1/5
NT 7 30 60 90 120 ML 1/5
NT 7 31 38 45 152 ML 34/159
NT 7 31 62 93 124 ML 1/5
NT 7 32 64 96 128 ML 1/5
NT 7 33 66 99 132 ML 1/5
NT 7 34 68 102 136 ML 1/5
NT 7 36 72 108 144 ML 1/5
NT 7 37 74 111 148 ML 1/5
NT 7 38 76 114 152 ML 1/5
NT 7 39 78 117 156 ML 1/5
NT 7 40 80 120 160 ML 1/5
NT 7 41 82 123 164 ML 1/5
NT 7 43 86 129 172 ML 1/5
NT 7 44 88 132 176 ML 1/5
NT 7 45 90 135 180 ML 1/5
NT 7 46 92 138 184 ML 1/5
NT 7 47 94 141 188 ML 1/5
NT 7 48 96 144 192 ML 1/5
NT 7 50 100 150 200 ML 1/5
NT 8 9 16 24 32 ML 1/5
NT 8 9 17 25 68 ML 7/33
NT 8 9 17 26 36 ML 9/43
NT 8 9 17 26 68 ML 10/47
NT 8 9 18 27 36 ML 1/5
NT 8 9 24 32 56 ML 1/5
NT 8 9 27 36 63 ML 1/5
NT 8 11 16 24 32 ML 1/5
NT 8 11 19 27 76 ML 22/103
NT 8 11 22 33 44 ML 1/5
NT 8 11 24 32 56 ML 1/5
NT 8 11 33 44 77 ML 1/5
NT 8 13 16 24 32 ML 1/5
NT 8 13 24 32 56 ML 1/5
NT 8 13 26 39 52 ML 1/5
NT 8 13 39 52 91 ML 1/5
NT 8 15 16 24 32 ML 1/5
NT 8 15 23 31 92 ML 26/123
NT 8 15 24 32 56 ML 1/5
NT 8 15 30 45 60 ML 1/5
NT 8 15 45 60 105 ML 1/5
NT 8 16 17 24 32 ML 1/5
NT 8 16 19 24 32 ML 1/5
NT 8 16 21 24 32 ML 1/5
NT 8 16 23 24 32 ML 1/5
NT 8 16 24 25 32 ML 1/5
NT 8 16 24 27 32 ML 1/5
NT 8 16 24 29 32 ML 1/5
NT 8 16 24 31 32 ML 1/5
NT 8 16 24 32 33 ML 1/5
NT 8 16 24 32 35 ML 1/5
NT 8 16 24 32 37 ML 1/5
NT 8 16 24 32 39 ML 1/5
NT 8 16 24 32 41 ML 1/5
NT 8 16 24 32 43 ML 1/5
NT 8 16 24 32 45 ML 1/5
NT 8 16 24 32 47 ML 1/5
NT 8 16 24 32 49 ML 1/5
NT 8 16 24 32 51 ML 1/5
NT 8 16 24 32 53 ML 1/5
NT 8 16 24 32 55 ML 1/5
NT 8 16 24 32 57 ML 1/5
NT 8 16 24 32 59 ML 1/5
NT 8 16 24 32 61 ML 1/5
NT 8 16 24 32 63 ML 1/5
NT 8 16 24 32 65 ML 1/5
NT 8 16 24 32 67 ML 1/5
NT 8 16 24 32 69 ML 1/5
NT 8 16 24 32 71 ML 1/5
NT 8 16 24 32 73 ML 1/5
NT 8 16 24 32 75 ML 1/5
NT 8 16 24 32 77 ML 1/5
NT 8 16 24 32 79 ML 1/5
NT 8 16 24 32 81 ML 1/5
NT 8 16 24 32 83 ML 1/5
NT 8 16 24 32 85 ML 1/5
NT 8 16 24 32 87 ML 1/5
NT 8 16 24 32 89 ML 1/5
NT 8 16 24 32 91 ML 1/5
NT 8 16 24 32 93 ML 1/5
NT 8 16 24 32 95 ML 1/5
NT 8 16 24 32 97 ML 1/5
NT 8 16 24 32 99 ML 1/5
NT 8 16 24 32 101 ML 1/5
NT 8 16 24 32 103 ML 1/5
NT 8 16 24 32 105 ML 1/5
NT 8 16 24 32 107 ML 1/5
NT 8 16 24 32 109 ML 1/5
NT 8 16 24 32 111 ML 1/5
NT 8 16 24 32 113 ML 1/5
NT 8 16 24 32 115 ML 1/5
NT 8 16 24 32 117 ML 1/5
NT 8 16 24 32 119 ML 1/5
NT 8 16 24 32 121 ML 1/5
NT 8 16 24 32 123 ML 1/5
NT 8 16 24 32 125 ML 1/5
NT 8 16 24 32 127 ML 1/5
NT 8 16 24 32 129 ML 1/5
NT 8 16 24 32 131 ML 1/5
NT 8 16 24 32 133 ML 1/5
NT 8 16 24 32 135 ML 1/5
NT 8 16 24 32 137 ML 1/5
NT 8 16 24 32 139 ML 1/5
NT 8 16 24 32 141 ML 1/5
NT 8 16 24 32 143 ML 1/5
NT 8 16 24 32 145 ML 1/5
NT 8 16 24 32 147 ML 1/5
NT 8 16 24 32 149 ML 1/5
NT 8 16 24 32 151 ML 1/5
NT 8 16 24 32 153 ML 1/5
NT 8 16 24 32 155 ML 1/5
NT 8 16 24 32 157 ML 1/5
NT 8 16 24 32 159 ML 1/5
NT 8 16 24 32 161 ML 1/5
NT 8 16 24 32 163 ML 1/5
NT 8 16 24 32 165 ML 1/5
NT 8 16 24 32 167 ML 1/5
NT 8 16 24 32 169 ML 1/5
NT 8 16 24 32 171 ML 1/5
NT 8 16 24 32 173 ML 1/5
NT 8 16 24 32 175 ML 1/5
NT 8 16 24 32 177 ML 1/5
NT 8 16 24 32 179 ML 1/5
NT 8 16 24 32 181 ML 1/5
NT 8 16 24 32 183 ML 1/5
NT 8 16 24 32 185 ML 1/5
NT 8 16 24 32 187 ML 1/5
NT 8 16 24 32 189 ML 1/5
NT 8 16 24 32 191 ML 1/5
NT 8 16 24 32 193 ML 1/5
NT 8 16 24 32 195 ML 1/5
NT 8 16 24 32 197 ML 1/5
NT 8 16 24 32 199 ML 1/5
NT 8 17 24 32 56 ML 1/5
NT 8 17 34 51 68 ML 1/5
NT 8 17 51 68 119 ML 1/5
NT 8 19 24 32 56 ML 1/5
NT 8 19 27 35 108 ML 30/143
NT 8 19 38 57 76 ML 1/5
NT 8 19 57 76 133 ML 1/5
NT 8 21 24 32 56 ML 1/5
NT 8 21 42 63 84 ML 1/5
NT 8 21 63 84 147 ML 1/5
NT 8 23 24 32 56 ML 1/5
NT 8 23 31 39 124 ML 10/47
NT 8 23 46 69 92 ML 1/5
NT 8 23 69 92 161 ML 1/5
NT 8 24 25 32 56 ML 1/5
NT 8 24 27 32 56 ML 1/5
NT 8 24 29 32 56 ML 1/5
NT 8 24 31 32 56 ML 1/5
NT 8 24 32 33 56 ML 1/5
NT 8 24 32 35 56 ML 1/5
NT 8 24 32 37 56 ML 1/5
NT 8 24 32 39 56 ML 1/5
NT 8 24 32 41 56 ML 1/5
NT 8 24 32 43 56 ML 1/5
NT 8 24 32 45 56 ML 1/5
NT 8 24 32 47 56 ML 1/5
NT 8 24 32 49 56 ML 1/5
NT 8 24 32 51 56 ML 1/5
NT 8 24 32 53 56 ML 1/5
NT 8 24 32 55 56 ML 1/5
NT 8 24 32 56 57 ML 1/5
NT 8 24 32 56 59 ML 1/5
NT 8 24 32 56 61 ML 1/5
NT 8 24 32 56 63 ML 1/5
NT 8 24 32 56 65 ML 1/5
NT 8 24 32 56 67 ML 1/5
NT 8 24 32 56 69 ML 1/5
NT 8 24 32 56 71 ML 1/5
NT 8 24 32 56 73 ML 1/5
NT 8 24 32 56 75 ML 1/5
NT 8 24 32 56 77 ML 1/5
NT 8 24 32 56 79 ML 1/5
NT 8 24 32 56 81 ML 1/5
NT 8 24 32 56 83 ML 1/5
NT 8 24 32 56 85 ML 1/5
NT 8 24 32 56 87 ML 1/5
NT 8 24 32 56 89 ML 1/5
NT 8 24 32 56 91 ML 1/5
NT 8 24 32 56 93 ML 1/5
NT 8 24 32 56 95 ML 1/5
NT 8 24 32 56 97 ML 1/5
NT 8 24 32 56 99 ML 1/5
NT 8 24 32 56 101 ML 1/5
NT 8 24 32 56 103 ML 1/5
NT 8 24 32 56 105 ML 1/5
NT 8 24 32 56 107 ML 1/5
NT 8 24 32 56 109 ML 1/5
NT 8 24 32 56 111 ML 1/5
NT 8 24 32 56 113 ML 1/5
NT 8 24 32 56 115 ML 1/5
NT 8 24 32 56 117 ML 1/5
NT 8 24 32 56 119 ML 1/5
NT 8 24 32 56 121 ML 1/5
NT 8 24 32 56 123 ML 1/5
NT 8 24 32 56 125 ML 1/5
NT 8 24 32 56 127 ML 1/5
NT 8 24 32 56 129 ML 1/5
NT 8 24 32 56 131 ML 1/5
NT 8 24 32 56 133 ML 1/5
NT 8 24 32 56 135 ML 1/5
NT 8 24 32 56 137 ML 1/5
NT 8 24 32 56 139 ML 1/5
NT 8 24 32 56 141 ML 1/5
NT 8 24 32 56 143 ML 1/5
NT 8 24 32 56 145 ML 1/5
NT 8 24 32 56 147 ML 1/5
NT 8 24 32 56 149 ML 1/5
NT 8 24 32 56 151 ML 1/5
NT 8 24 32 56 153 ML 1/5
NT 8 24 32 56 155 ML 1/5
NT 8 24 32 56 157 ML 1/5
NT 8 24 32 56 159 ML 1/5
NT 8 24 32 56 161 ML 1/5
NT 8 24 32 56 163 ML 1/5
NT 8 24 32 56 165 ML 1/5
NT 8 24 32 56 167 ML 1/5
NT 8 24 32 56 169 ML 1/5
NT 8 24 32 56 171 ML 1/5
NT 8 24 32 56 173 ML 1/5
NT 8 24 32 56 175 ML 1/5
NT 8 24 32 56 177 ML 1/5
NT 8 24 32 56 179 ML 1/5
NT 8 24 32 56 181 ML 1/5
NT 8 24 32 56 183 ML 1/5
NT 8 24 32 56 185 ML 1/5
NT 8 24 32 56 187 ML 1/5
NT 8 24 32 56 189 ML 1/5
NT 8 24 32 56 191 ML 1/5
NT 8 24 32 56 193 ML 1/5
NT 8 24 32 56 195 ML 1/5
NT 8 24 32 56 197 ML 1/5
NT 8 24 32 56 199 ML 1/5
NT 8 25 50 75 100 ML 1/5
NT 8 25 75 100 175 ML 1/5
NT 8 27 54 81 108 ML 1/5
NT 8 27 81 108 189 ML 1/5
NT 8 29 58 87 116 ML 1/5
NT 8 31 62 93 124 ML 1/5
NT 8 33 66 99 132 ML 1/5
NT 8 35 70 105 140 ML 1/5
NT 8 37 74 111 148 ML 1/5
NT 8 39 78 117 156 ML 1/5
NT 8 41 82 123 164 ML 1/5
NT 8 43 86 129 172 ML 1/5
NT 8 45 90 135 180 ML 1/5
NT 8 47 94 141 188 ML 1/5
NT 8 49 98 147 196 ML 1/5
NT 9 10 18 27 36 ML 1/5
NT 9 10 19 28 36 ML 10/47
NT 9 10 19 29 76 ML 18/85
NT 9 10 20 30 40 ML 1/5
NT 9 10 27 36 63 ML 1/5
NT 9 10 30 40 70 ML 1/5
NT 9 11 18 27 36 ML 1/5
NT 9 11 20 29 80 ML 4/19
NT 9 11 22 33 44 ML 1/5
NT 9 11 27 36 63 ML 1/5
NT 9 11 33 44 77 ML 1/5
NT 9 13 18 27 36 ML 1/5
NT 9 13 22 31 36 ML 14/67
NT 9 13 26 39 52 ML 1/5
NT 9 13 27 36 63 ML 1/5
NT 9 13 39 52 91 ML 1/5
NT 9 14 18 27 36 ML 1/5
NT 9 14 27 36 63 ML 1/5
NT 9 14 28 42 56 ML 1/5
NT 9 14 42 56 98 ML 1/5
NT 9 16 18 27 36 ML 1/5
NT 9 16 25 34 100 ML 9/43
NT 9 16 25 41 64 ML 7/33
NT 9 16 25 41 100 ML 10/47
NT 9 16 27 36 63 ML 1/5
NT 9 16 32 48 64 ML 1/5
NT 9 16 48 64 112 ML 1/5
NT 9 17 18 27 36 ML 1/5
NT 9 17 26 35 36 ML 13/61
NT 9 17 27 36 63 ML 1/5
NT 9 17 34 51 68 ML 1/5
NT 9 17 51 68 119 ML 1/5
NT 9 18 19 27 36 ML 1/5
NT 9 18 20 27 36 ML 1/5
NT 9 18 22 27 36 ML 1/5
NT 9 18 23 27 36 ML 1/5
NT 9 18 25 27 36 ML 1/5
NT 9 18 26 27 36 ML 1/5
NT 9 18 27 28 36 ML 1/5
NT 9 18 27 29 36 ML 1/5
NT 9 18 27 31 36 ML 1/5
NT 9 18 27 32 36 ML 1/5
NT 9 18 27 34 36 ML 1/5
NT 9 18 27 35 36 ML 1/5
NT 9 18 27 36 37 ML 1/5
NT 9 18 27 36 38 ML 1/5
NT 9 18 27 36 40 ML 1/5
NT 9 18 27 36 41 ML 1/5
NT 9 18 27 36 43 ML 1/5
NT 9 18 27 36 44 ML 1/5
NT 9 18 27 36 46 ML 1/5
NT 9 18 27 36 47 ML 1/5
NT 9 18 27 36 49 ML 1/5
NT 9 18 27 36 50 ML 1/5
NT 9 18 27 36 52 ML 1/5
NT 9 18 27 36 53 ML 1/5
NT 9 18 27 36 55 ML 1/5
NT 9 18 27 36 56 ML 1/5
NT 9 18 27 36 58 ML 1/5
NT 9 18 27 36 59 ML 1/5
NT 9 18 27 36 61 ML 1/5
NT 9 18 27 36 62 ML 1/5
NT 9 18 27 36 64 ML 1/5
NT 9 18 27 36 65 ML 1/5
NT 9 18 27 36 67 ML 1/5
NT 9 18 27 36 68 ML 1/5
NT 9 18 27 36 70 ML 1/5
NT 9 18 27 36 71 ML 1/5
NT 9 18 27 36 73 ML 1/5
NT 9 18 27 36 74 ML 1/5
NT 9 18 27 36 76 ML 1/5
NT 9 18 27 36 77 ML 1/5
NT 9 18 27 36 79 ML 1/5
NT 9 18 27 36 80 ML 1/5
NT 9 18 27 36 82 ML 1/5
NT 9 18 27 36 83 ML 1/5
NT 9 18 27 36 85 ML 1/5
NT 9 18 27 36 86 ML 1/5
NT 9 18 27 36 88 ML 1/5
NT 9 18 27 36 89 ML 1/5
NT 9 18 27 36 91 ML 1/5
NT 9 18 27 36 92 ML 1/5
NT 9 18 27 36 94 ML 1/5
NT 9 18 27 36 95 ML 1/5
NT 9 18 27 36 97 ML 1/5
NT 9 18 27 36 98 ML 1/5
NT 9 18 27 36 100 ML 1/5
NT 9 18 27 36 101 ML 1/5
NT 9 18 27 36 103 ML 1/5
NT 9 18 27 36 104 ML 1/5
NT 9 18 27 36 106 ML 1/5
NT 9 18 27 36 107 ML 1/5
NT 9 18 27 36 109 ML 1/5
NT 9 18 27 36 110 ML 1/5
NT 9 18 27 36 112 ML 1/5
NT 9 18 27 36 113 ML 1/5
NT 9 18 27 36 115 ML 1/5
NT 9 18 27 36 116 ML 1/5
NT 9 18 27 36 118 ML 1/5
NT 9 18 27 36 119 ML 1/5
NT 9 18 27 36 121 ML 1/5
NT 9 18 27 36 122 ML 1/5
NT 9 18 27 36 124 ML 1/5
NT 9 18 27 36 125 ML 1/5
NT 9 18 27 36 127 ML 1/5
NT 9 18 27 36 128 ML 1/5
NT 9 18 27 36 130 ML 1/5
NT 9 18 27 36 131 ML 1/5
NT 9 18 27 36 133 ML 1/5
NT 9 18 27 36 134 ML 1/5
NT 9 18 27 36 136 ML 1/5
NT 9 18 27 36 137 ML 1/5
NT 9 18 27 36 139 ML 1/5
NT 9 18 27 36 140 ML 1/5
NT 9 18 27 36 142 ML 1/5
NT 9 18 27 36 143 ML 1/5
NT 9 18 27 36 145 ML 1/5
NT 9 18 27 36 146 ML 1/5
NT 9 18 27 36 148 ML 1/5
NT 9 18 27 36 149 ML 1/5
NT 9 18 27 36 151 ML 1/5
NT 9 18 27 36 152 ML 1/5
NT 9 18 27 36 154 ML 1/5
NT 9 18 27 36 155 ML 1/5
NT 9 18 27 36 157 ML 1/5
NT 9 18 27 36 158 ML 1/5
NT 9 18 27 36 160 ML 1/5
NT 9 18 27 36 161 ML 1/5
NT 9 18 27 36 163 ML 1/5
NT 9 18 27 36 164 ML 1/5
NT 9 18 27 36 166 ML 1/5
NT 9 18 27 36 167 ML 1/5
NT 9 18 27 36 169 ML 1/5
NT 9 18 27 36 170 ML 1/5
NT 9 18 27 36 172 ML 1/5
NT 9 18 27 36 173 ML 1/5
NT 9 18 27 36 175 ML 1/5
NT 9 18 27 36 176 ML 1/5
NT 9 18 27 36 178 ML 1/5
NT 9 18 27 36 179 ML 1/5
NT 9 18 27 36 181 ML 1/5
NT 9 18 27 36 182 ML 1/5
NT 9 18 27 36 184 ML 1/5
NT 9 18 27 36 185 ML 1/5
NT 9 18 27 36 187 ML 1/5
NT 9 18 27 36 188 ML 1/5
NT 9 18 27 36 190 ML 1/5
NT 9 18 27 36 191 ML 1/5
NT 9 18 27 36 193 ML 1/5
NT 9 18 27 36 194 ML 1/5
NT 9 18 27 36 196 ML 1/5
NT 9 18 27 36 197 ML 1/5
NT 9 18 27 36 199 ML 1/5
NT 9 18 27 36 200 ML 1/5
NT 9 19 27 36 63 ML 1/5
NT 9 19 38 57 76 ML 1/5
NT 9 19 57 76 133 ML 1/5
NT 9 20 27 36 63 ML 1/5
NT 9 20 29 38 116 ML 10/47
NT 9 20 40 60 80 ML 1/5
NT 9 20 60 80 140 ML 1/5
NT 9 22 27 36 63 ML 1/5
NT 9 22 31 36 40 ML 15/71
NT 9 22 44 66 88 ML 1/5
NT 9 22 66 88 154 ML 1/5
NT 9 23 27 36 63 ML 1/5
NT 9 23 46 69 92 ML 1/5
NT 9 23 69 92 161 ML 1/5
NT 9 25 27 36 63 ML 1/5
NT 9 25 34 43 136 ML 38/179
NT 9 25 50 75 100 ML 1/5
NT 9 25 75 100 175 ML 1/5
NT 9 26 27 36 63 ML 1/5
NT 9 26 52 78 104 ML 1/5
NT 9 26 78 104 182 ML 1/5
NT 9 27 28 36 63 ML 1/5
NT 9 27 29 36 63 ML 1/5
NT 9 27 31 36 63 ML 1/5
NT 9 27 32 36 63 ML 1/5
NT 9 27 34 36 63 ML 1/5
NT 9 27 35 36 63 ML 1/5
NT 9 27 36 37 63 ML 1/5
NT 9 27 36 38 63 ML 1/5
NT 9 27 36 40 63 ML 1/5
NT 9 27 36 41 63 ML 1/5
NT 9 27 36 43 63 ML 1/5
NT 9 27 36 44 63 ML 1/5
NT 9 27 36 46 63 ML 1/5
NT 9 27 36 47 63 ML 1/5
NT 9 27 36 49 63 ML 1/5
NT 9 27 36 50 63 ML 1/5
NT 9 27 36 52 63 ML 1/5
NT 9 27 36 53 63 ML 1/5
NT 9 27 36 55 63 ML 1/5
NT 9 27 36 56 63 ML 1/5
NT 9 27 36 58 63 ML 1/5
NT 9 27 36 59 63 ML 1/5
NT 9 27 36 61 63 ML 1/5
NT 9 27 36 62 63 ML 1/5
NT 9 27 36 63 64 ML 1/5
NT 9 27 36 63 65 ML 1/5
NT 9 27 36 63 67 ML 1/5
NT 9 27 36 63 68 ML 1/5
NT 9 27 36 63 70 ML 1/5
NT 9 27 36 63 71 ML 1/5
NT 9 27 36 63 73 ML 1/5
NT 9 27 36 63 74 ML 1/5
NT 9 27 36 63 76 ML 1/5
NT 9 27 36 63 77 ML 1/5
NT 9 27 36 63 79 ML 1/5
NT 9 27 36 63 80 ML 1/5
NT 9 27 36 63 82 ML 1/5
NT 9 27 36 63 83 ML 1/5
NT 9 27 36 63 85 ML 1/5
NT 9 27 36 63 86 ML 1/5
NT 9 27 36 63 88 ML 1/5
NT 9 27 36 63 89 ML 1/5
NT 9 27 36 63 91 ML 1/5
NT 9 27 36 63 92 ML 1/5
NT 9 27 36 63 94 ML 1/5
NT 9 27 36 63 95 ML 1/5
NT 9 27 36 63 97 ML 1/5
NT 9 27 36 63 98 ML 1/5
NT 9 27 36 63 100 ML 1/5
NT 9 27 36 63 101 ML 1/5
NT 9 27 36 63 103 ML 1/5
NT 9 27 36 63 104 ML 1/5
NT 9 27 36 63 106 ML 1/5
NT 9 27 36 63 107 ML 1/5
NT 9 27 36 63 109 ML 1/5
NT 9 27 36 63 110 ML 1/5
NT 9 27 36 63 112 ML 1/5
NT 9 27 36 63 113 ML 1/5
NT 9 27 36 63 115 ML 1/5
NT 9 27 36 63 116 ML 1/5
NT 9 27 36 63 118 ML 1/5
NT 9 27 36 63 119 ML 1/5
NT 9 27 36 63 121 ML 1/5
NT 9 27 36 63 122 ML 1/5
NT 9 27 36 63 124 ML 1/5
NT 9 27 36 63 125 ML 1/5
NT 9 27 36 63 127 ML 1/5
NT 9 27 36 63 128 ML 1/5
NT 9 27 36 63 130 ML 1/5
NT 9 27 36 63 131 ML 1/5
NT 9 27 36 63 133 ML 1/5
NT 9 27 36 63 134 ML 1/5
NT 9 27 36 63 136 ML 1/5
NT 9 27 36 63 137 ML 1/5
NT 9 27 36 63 139 ML 1/5
NT 9 27 36 63 140 ML 1/5
NT 9 27 36 63 142 ML 1/5
NT 9 27 36 63 143 ML 1/5
NT 9 27 36 63 145 ML 1/5
NT 9 27 36 63 146 ML 1/5
NT 9 27 36 63 148 ML 1/5
NT 9 27 36 63 149 ML 1/5
NT 9 27 36 63 151 ML 1/5
NT 9 27 36 63 152 ML 1/5
NT 9 27 36 63 154 ML 1/5
NT 9 27 36 63 155 ML 1/5
NT 9 27 36 63 157 ML 1/5
NT 9 27 36 63 158 ML 1/5
NT 9 27 36 63 160 ML 1/5
NT 9 27 36 63 161 ML 1/5
NT 9 27 36 63 163 ML 1/5
NT 9 27 36 63 164 ML 1/5
NT 9 27 36 63 166 ML 1/5
NT 9 27 36 63 167 ML 1/5
NT 9 27 36 63 169 ML 1/5
NT 9 27 36 63 170 ML 1/5
NT 9 27 36 63 172 ML 1/5
NT 9 27 36 63 173 ML 1/5
NT 9 27 36 63 175 ML 1/5
NT 9 27 36 63 176 ML 1/5
NT 9 27 36 63 178 ML 1/5
NT 9 27 36 63 179 ML 1/5
NT 9 27 36 63 181 ML 1/5
NT 9 27 36 63 182 ML 1/5
NT 9 27 36 63 184 ML 1/5
NT 9 27 36 63 185 ML 1/5
NT 9 27 36 63 187 ML 1/5
NT 9 27 36 63 188 ML 1/5
NT 9 27 36 63 190 ML 1/5
NT 9 27 36 63 191 ML 1/5
NT 9 27 36 63 193 ML 1/5
NT 9 27 36 63 194 ML 1/5
NT 9 27 36 63 196 ML 1/5
NT 9 27 36 63 197 ML 1/5
NT 9 27 36 63 199 ML 1/5
NT 9 27 36 63 200 ML 1/5
NT 9 28 56 84 112 ML 1/5
NT 9 28 84 112 196 ML 1/5
NT 9 29 58 87 116 ML 1/5
NT 9 31 36 40 49 ML 19/89
NT 9 31 62 93 124 ML 1/5
NT 9 32 64 96 128 ML 1/5
NT 9 34 68 102 136 ML 1/5
NT 9 35 70 105 140 ML 1/5
NT 9 37 74 111 148 ML 1/5
NT 9 38 76 114 152 ML 1/5
NT 9 40 80 120 160 ML 1/5
NT 9 41 82 123 164 ML 1/5
NT 9 43 86 129 172 ML 1/5
NT 9 44 88 132 176 ML 1/5
NT 9 46 92 138 184 ML 1/5
NT 9 47 94 141 188 ML 1/5
NT 9 49 98 147 196 ML 1/5
NT 9 50 100 150 200 ML 1/5
NT 10 11 20 30 40 ML 1/5
NT 10 11 21 32 84 ML 10/47
NT 10 11 22 33 44 ML 1/5
NT 10 11 30 40 70 ML 1/5
NT 10 11 33 44 77 ML 1/5
NT 10 13 20 30 40 ML 1/5
NT 10 13 23 33 92 ML 22/105
NT 10 13 26 39 52 ML 1/5
NT 10 13 30 40 70 ML 1/5
NT 10 13 39 52 91 ML 1/5
NT 10 17 20 30 40 ML 1/5
NT 10 17 27 37 108 ML 10/47
NT 10 17 27 44 108 ML 13/61
NT 10 17 30 40 70 ML 1/5
NT 10 17 34 51 68 ML 1/5
NT 10 17 51 68 119 ML 1/5
NT 10 19 20 30 40 ML 1/5
NT 10 19 30 40 70 ML 1/5
NT 10 19 38 57 76 ML 1/5
NT 10 19 57 76 133 ML 1/5
NT 10 20 21 30 40 ML 1/5
NT 10 20 23 30 40 ML 1/5
NT 10 20 27 30 40 ML 1/5
NT 10 20 29 30 40 ML 1/5
NT 10 20 30 31 40 ML 1/5
NT 10 20 30 33 40 ML 1/5
NT 10 20 30 37 40 ML 1/5
NT 10 20 30 39 40 ML 1/5
NT 10 20 30 40 41 ML 1/5
NT 10 20 30 40 43 ML 1/5
NT 10 20 30 40 47 ML 1/5
NT 10 20 30 40 49 ML 1/5
NT 10 20 30 40 51 ML 1/5
NT 10 20 30 40 53 ML 1/5
NT 10 20 30 40 57 ML 1/5
NT 10 20 30 40 59 ML 1/5
NT 10 20 30 40 61 ML 1/5
NT 10 20 30 40 63 ML 1/5
NT 10 20 30 40 67 ML 1/5
NT 10 20 30 40 69 ML 1/5
NT 10 20 30 40 71 ML 1/5
NT 10 20 30 40 73 ML 1/5
NT 10 20 30 40 77 ML 1/5
NT 10 20 30 40 79 ML 1/5
NT 10 20 30 40 81 ML 1/5
NT 10 20 30 40 83 ML 1/5
NT 10 20 30 40 87 ML 1/5
NT 10 20 30 40 89 ML 1/5
NT 10 20 30 40 91 ML 1/5
NT 10 20 30 40 93 ML 1/5
NT 10 20 30 40 97 ML 1/5
NT 10 20 30 40 99 ML 1/5
NT 10 20 30 40 101 ML 1/5
NT 10 20 30 40 103 ML 1/5
NT 10 20 30 40 107 ML 1/5
NT 10 20 30 40 109 ML 1/5
NT 10 20 30 40 111 ML 1/5
NT 10 20 30 40 113 ML 1/5
NT 10 20 30 40 117 ML 1/5
NT 10 20 30 40 119 ML 1/5
NT 10 20 30 40 121 ML 1/5
NT 10 20 30 40 123 ML 1/5
NT 10 20 30 40 127 ML 1/5
NT 10 20 30 40 129 ML 1/5
NT 10 20 30 40 131 ML 1/5
NT 10 20 30 40 133 ML 1/5
NT 10 20 30 40 137 ML 1/5
NT 10 20 30 40 139 ML 1/5
NT 10 20 30 40 141 ML 1/5
NT 10 20 30 40 143 ML 1/5
NT 10 20 30 40 147 ML 1/5
NT 10 20 30 40 149 ML 1/5
NT 10 20 30 40 151 ML 1/5
NT 10 20 30 40 153 ML 1/5
NT 10 20 30 40 157 ML 1/5
NT 10 20 30 40 159 ML 1/5
NT 10 20 30 40 161 ML 1/5
NT 10 20 30 40 163 ML 1/5
NT 10 20 30 40 167 ML 1/5
NT 10 20 30 40 169 ML 1/5
NT 10 20 30 40 171 ML 1/5
NT 10 20 30 40 173 ML 1/5
NT 10 20 30 40 177 ML 1/5
NT 10 20 30 40 179 ML 1/5
NT 10 20 30 40 181 ML 1/5
NT 10 20 30 40 183 ML 1/5
NT 10 20 30 40 187 ML 1/5
NT 10 20 30 40 189 ML 1/5
NT 10 20 30 40 191 ML 1/5
NT 10 20 30 40 193 ML 1/5
NT 10 20 30 40 197 ML 1/5
NT 10 20 30 40 199 ML 1/5
NT 10 21 30 40 70 ML 1/5
NT 10 21 42 63 84 ML 1/5
NT 10 21 63 84 147 ML 1/5
NT 10 23 30 40 70 ML 1/5
NT 10 23 46 69 92 ML 1/5
NT 10 23 69 92 161 ML 1/5
NT 10 27 30 40 70 ML 1/5
NT 10 27 54 81 108 ML 1/5
NT 10 27 81 108 189 ML 1/5
NT 10 29 30 40 70 ML 1/5
NT 10 29 58 87 116 ML 1/5
NT 10 30 31 40 70 ML 1/5
NT 10 30 33 40 70 ML 1/5
NT 10 30 37 40 70 ML 1/5
NT 10 30 39 40 70 ML 1/5
NT 10 30 40 41 70 ML 1/5
NT 10 30 40 43 70 ML 1/5
NT 10 30 40 47 70 ML 1/5
NT 10 30 40 49 70 ML 1/5
NT 10 30 40 51 70 ML 1/5
NT 10 30 40 53 70 ML 1/5
NT 10 30 40 57 70 ML 1/5
NT 10 30 40 59 70 ML 1/5
NT 10 30 40 61 70 ML 1/5
NT 10 30 40 63 70 ML 1/5
NT 10 30 40 67 70 ML 1/5
NT 10 30 40 69 70 ML 1/5
NT 10 30 40 70 71 ML 1/5
NT 10 30 40 70 73 ML 1/5
NT 10 30 40 70 77 ML 1/5
NT 10 30 40 70 79 ML 1/5
NT 10 30 40 70 81 ML 1/5
NT 10 30 40 70 83 ML 1/5
NT 10 30 40 70 87 ML 1/5
NT 10 30 40 70 89 ML 1/5
NT 10 30 40 70 91 ML 1/5
NT 10 30 40 70 93 ML 1/5
NT 10 30 40 70 97 ML 1/5
NT 10 30 40 70 99 ML 1/5
NT 10 30 40 70 101 ML 1/5
NT 10 30 40 70 103 ML 1/5
NT 10 30 40 70 107 ML 1/5
NT 10 30 40 70 109 ML 1/5
NT 10 30 40 70 111 ML 1/5
NT 10 30 40 70 113 ML 1/5
NT 10 30 40 70 117 ML 1/5
NT 10 30 40 70 119 ML 1/5
NT 10 30 40 70 121 ML 1/5
NT 10 30 40 70 123 ML 1/5
NT 10 30 40 70 127 ML 1/5
NT 10 30 40 70 129 ML 1/5
NT 10 30 40 70 131 ML 1/5
NT 10 30 40 70 133 ML 1/5
NT 10 30 40 70 137 ML 1/5
NT 10 30 40 70 139 ML 1/5
NT 10 30 40 70 141 ML 1/5
NT 10 30 40 70 143 ML 1/5
NT 10 30 40 70 147 ML 1/5
NT 10 30 40 70 149 ML 1/5
NT 10 30 40 70 151 ML 1/5
NT 10 30 40 70 153 ML 1/5
NT 10 30 40 70 157 ML 1/5
NT 10 30 40 70 159 ML 1/5
NT 10 30 40 70 161 ML 1/5
NT 10 30 40 70 163 ML 1/5
NT 10 30 40 70 167 ML 1/5
NT 10 30 40 70 169 ML 1/5
NT 10 30 40 70 171 ML 1/5
NT 10 30 40 70 173 ML 1/5
NT 10 30 40 70 177 ML 1/5
NT 10 30 40 70 179 ML 1/5
NT 10 30 40 70 181 ML 1/5
NT 10 30 40 70 183 ML 1/5
NT 10 30 40 70 187 ML 1/5
NT 10 30 40 70 189 ML 1/5
NT 10 30 40 70 191 ML 1/5
NT 10 30 40 70 193 ML 1/5
NT 10 30 40 70 197 ML 1/5
NT 10 30 40 70 199 ML 1/5
NT 10 31 62 93 124 ML 1/5
NT 10 33 66 99 132 ML 1/5
NT 10 37 74 111 148 ML 1/5
NT 10 39 78 117 156 ML 1/5
NT 10 41 82 123 164 ML 1/5
NT 10 43 86 129 172 ML 1/5
NT 10 47 94 141 188 ML 1/5
NT 10 49 98 147 196 ML 1/5
NT 11 12 22 33 44 ML 1/5
NT 11 12 23 34 44 ML 4/19
NT 11 12 23 35 92 ML 22/103
NT 11 12 24 36 48 ML 1/5
NT 11 12 33 44 77 ML 1/5
NT 11 12 36 48 84 ML 1/5
NT 11 13 22 33 44 ML 1/5
NT 11 13 24 37 52 ML 13/61
NT 11 13 26 39 52 ML 1/5
NT 11 13 33 44 77 ML 1/5
NT 11 13 39 52 91 ML 1/5
NT 11 14 22 33 44 ML 1/5
NT 11 14 25 36 44 ML 13/61
NT 11 14 25 36 100 ML 10/47
NT 11 14 28 42 56 ML 1/5
NT 11 14 33 44 77 ML 1/5
NT 11 14 42 56 98 ML 1/5
NT 11 15 22 33 44 ML 1/5
NT 11 15 30 45 60 ML 1/5
NT 11 15 33 44 77 ML 1/5
NT 11 15 45 60 105 ML 1/5
NT 11 16 22 33 44 ML 1/5
NT 11 16 32 48 64 ML 1/5
NT 11 16 33 44 77 ML 1/5
NT 11 16 48 64 112 ML 1/5
NT 11 17 22 33 44 ML 1/5
NT 11 17 33 44 77 ML 1/5
NT 11 17 34 51 68 ML 1/5
NT 11 17 51 68 119 ML 1/5
NT 11 18 22 33 44 ML 1/5
NT 11 18 33 44 77 ML 1/5
NT 11 18 36 54 72 ML 1/5
NT 11 18 54 72 126 ML 1/5
NT 11 19 22 33 44 ML 1/5
NT 11 19 33 44 77 ML 1/5
NT 11 19 38 57 76 ML 1/5
NT 11 19 57 76 133 ML 1/5
NT 11 20 22 33 44 ML 1/5
NT 11 20 33 44 77 ML 1/5
NT 11 20 40 60 80 ML 1/5
NT 11 20 60 80 140 ML 1/5
NT 11 21 22 33 44 ML 1/5
NT 11 21 32 43 44 ML 16/75
NT 11 21 33 44 77 ML 1/5
NT 11 21 42 63 84 ML 1/5
NT 11 21 63 84 147 ML 1/5
NT 11 22 23 33 44 ML 1/5
NT 11 22 24 33 44 ML 1/5
NT 11 22 25 33 44 ML 1/5
NT 11 22 26 33 44 ML 1/5
NT 11 22 27 33 44 ML 1/5
NT 11 22 28 33 44 ML 1/5
NT 11 22 29 33 44 ML 1/5
NT 11 22 30 33 44 ML 1/5
NT 11 22 31 33 44 ML 1/5
NT 11 22 32 33 44 ML 1/5
NT 11 22 33 34 44 ML 1/5
NT 11 22 33 35 44 ML 1/5
NT 11 22 33 36 44 ML 1/5
NT 11 22 33 37 44 ML 1/5
NT 11 22 33 38 44 ML 1/5
NT 11 22 33 39 44 ML 1/5
NT 11 22 33 40 44 ML 1/5
NT 11 22 33 41 44 ML 1/5
NT 11 22 33 42 44 ML 1/5
NT 11 22 33 43 44 ML 1/5
NT 11 22 33 44 45 ML 1/5
NT 11 22 33 44 46 ML 1/5
NT 11 22 33 44 47 ML 1/5
NT 11 22 33 44 48 ML 1/5
NT 11 22 33 44 49 ML 1/5
NT 11 22 33 44 50 ML 1/5
NT 11 22 33 44 51 ML 1/5
NT 11 22 33 44 52 ML 1/5
NT 11 22 33 44 53 ML 1/5
NT 11 22 33 44 54 ML 1/5
NT 11 22 33 44 56 ML 1/5
NT 11 22 33 44 57 ML 1/5
NT 11 22 33 44 58 ML 1/5
NT 11 22 33 44 59 ML 1/5
NT 11 22 33 44 60 ML 1/5
NT 11 22 33 44 61 ML 1/5
NT 11 22 33 44 62 ML 1/5
NT 11 22 33 44 63 ML 1/5
NT 11 22 33 44 64 ML 1/5
NT 11 22 33 44 65 ML 1/5
NT 11 22 33 44 67 ML 1/5
NT 11 22 33 44 68 ML 1/5
NT 11 22 33 44 69 ML 1/5
NT 11 22 33 44 70 ML 1/5
NT 11 22 33 44 71 ML 1/5
NT 11 22 33 44 72 ML 1/5
NT 11 22 33 44 73 ML 1/5
NT 11 22 33 44 74 ML 1/5
NT 11 22 33 44 75 ML 1/5
NT 11 22 33 44 76 ML 1/5
NT 11 22 33 44 78 ML 1/5
NT 11 22 33 44 79 ML 1/5
NT 11 22 33 44 80 ML 1/5
NT 11 22 33 44 81 ML 1/5
NT 11 22 33 44 82 ML 1/5
NT 11 22 33 44 83 ML 1/5
NT 11 22 33 44 84 ML 1/5
NT 11 22 33 44 85 ML 1/5
NT 11 22 33 44 86 ML 1/5
NT 11 22 33 44 87 ML 1/5
NT 11 22 33 44 89 ML 1/5
NT 11 22 33 44 90 ML 1/5
NT 11 22 33 44 91 ML 1/5
NT 11 22 33 44 92 ML 1/5
NT 11 22 33 44 93 ML 1/5
NT 11 22 33 44 94 ML 1/5
NT 11 22 33 44 95 ML 1/5
NT 11 22 33 44 96 ML 1/5
NT 11 22 33 44 97 ML 1/5
NT 11 22 33 44 98 ML 1/5
NT 11 22 33 44 100 ML 1/5
NT 11 22 33 44 101 ML 1/5
NT 11 22 33 44 102 ML 1/5
NT 11 22 33 44 103 ML 1/5
NT 11 22 33 44 104 ML 1/5
NT 11 22 33 44 105 ML 1/5
NT 11 22 33 44 106 ML 1/5
NT 11 22 33 44 107 ML 1/5
NT 11 22 33 44 108 ML 1/5
NT 11 22 33 44 109 ML 1/5
NT 11 22 33 44 111 ML 1/5
NT 11 22 33 44 112 ML 1/5
NT 11 22 33 44 113 ML 1/5
NT 11 22 33 44 114 ML 1/5
NT 11 22 33 44 115 ML 1/5
NT 11 22 33 44 116 ML 1/5
NT 11 22 33 44 117 ML 1/5
NT 11 22 33 44 118 ML 1/5
NT 11 22 33 44 119 ML 1/5
NT 11 22 33 44 120 ML 1/5
NT 11 22 33 44 122 ML 1/5
NT 11 22 33 44 123 ML 1/5
NT 11 22 33 44 124 ML 1/5
NT 11 22 33 44 125 ML 1/5
NT 11 22 33 44 126 ML 1/5
NT 11 22 33 44 127 ML 1/5
NT 11 22 33 44 128 ML 1/5
NT 11 22 33 44 129 ML 1/5
NT 11 22 33 44 130 ML 1/5
NT 11 22 33 44 131 ML 1/5
NT 11 22 33 44 133 ML 1/5
NT 11 22 33 44 134 ML 1/5
NT 11 22 33 44 135 ML 1/5
NT 11 22 33 44 136 ML 1/5
NT 11 22 33 44 137 ML 1/5
NT 11 22 33 44 138 ML 1/5
NT 11 22 33 44 139 ML 1/5
NT 11 22 33 44 140 ML 1/5
NT 11 22 33 44 141 ML 1/5
NT 11 22 33 44 142 ML 1/5
NT 11 22 33 44 144 ML 1/5
NT 11 22 33 44 145 ML 1/5
NT 11 22 33 44 146 ML 1/5
NT 11 22 33 44 147 ML 1/5
NT 11 22 33 44 148 ML 1/5
NT 11 22 33 44 149 ML 1/5
NT 11 22 33 44 150 ML 1/5
NT 11 22 33 44 151 ML 1/5
NT 11 22 33 44 152 ML 1/5
NT 11 22 33 44 153 ML 1/5
NT 11 22 33 44 155 ML 1/5
NT 11 22 33 44 156 ML 1/5
NT 11 22 33 44 157 ML 1/5
NT 11 22 33 44 158 ML 1/5
NT 11 22 33 44 159 ML 1/5
NT 11 22 33 44 160 ML 1/5
NT 11 22 33 44 161 ML 1/5
NT 11 22 33 44 162 ML 1/5
NT 11 22 33 44 163 ML 1/5
NT 11 22 33 44 164 ML 1/5
NT 11 22 33 44 166 ML 1/5
NT 11 22 33 44 167 ML 1/5
NT 11 22 33 44 168 ML 1/5
NT 11 22 33 44 169 ML 1/5
NT 11 22 33 44 170 ML 1/5
NT 11 22 33 44 171 ML 1/5
NT 11 22 33 44 172 ML 1/5
NT 11 22 33 44 173 ML 1/5
NT 11 22 33 44 174 ML 1/5
NT 11 22 33 44 175 ML 1/5
NT 11 22 33 44 177 ML 1/5
NT 11 22 33 44 178 ML 1/5
NT 11 22 33 44 179 ML 1/5
NT 11 22 33 44 180 ML 1/5
NT 11 22 33 44 181 ML 1/5
NT 11 22 33 44 182 ML 1/5
NT 11 22 33 44 183 ML 1/5
NT 11 22 33 44 184 ML 1/5
NT 11 22 33 44 185 ML 1/5
NT 11 22 33 44 186 ML 1/5
NT 11 22 33 44 188 ML 1/5
NT 11 22 33 44 189 ML 1/5
NT 11 22 33 44 190 ML 1/5
NT 11 22 33 44 191 ML 1/5
NT 11 22 33 44 192 ML 1/5
NT 11 22 33 44 193 ML 1/5
NT 11 22 33 44 194 ML 1/5
NT 11 22 33 44 195 ML 1/5
NT 11 22 33 44 196 ML 1/5
NT 11 22 33 44 197 ML 1/5
NT 11 22 33 44 199 ML 1/5
NT 11 22 33 44 200 ML 1/5
NT 11 23 33 44 77 ML 1/5
NT 11 23 46 69 92 ML 1/5
NT 11 23 69 92 161 ML 1/5
NT 11 24 33 44 77 ML 1/5
NT 11 24 48 72 96 ML 1/5
NT 11 24 72 96 168 ML 1/5
NT 11 25 33 44 77 ML 1/5
NT 11 25 50 75 100 ML 1/5
NT 11 25 75 100 175 ML 1/5
NT 11 26 33 44 77 ML 1/5
NT 11 26 52 78 104 ML 1/5
NT 11 26 78 104 182 ML 1/5
NT 11 27 33 44 77 ML 1/5
NT 11 27 54 81 108 ML 1/5
NT 11 27 81 108 189 ML 1/5
NT 11 28 33 44 77 ML 1/5
NT 11 28 56 84 112 ML 1/5
NT 11 28 84 112 196 ML 1/5
NT 11 29 33 44 77 ML 1/5
NT 11 29 58 87 116 ML 1/5
NT 11 30 33 44 77 ML 1/5
NT 11 30 60 90 120 ML 1/5
NT 11 31 33 44 77 ML 1/5
NT 11 31 62 93 124 ML 1/5
NT 11 32 33 44 77 ML 1/5
NT 11 32 64 96 128 ML 1/5
NT 11 33 34 44 77 ML 1/5
NT 11 33 35 44 77 ML 1/5
NT 11 33 36 44 77 ML 1/5
NT 11 33 37 44 77 ML 1/5
NT 11 33 38 44 77 ML 1/5
NT 11 33 39 44 77 ML 1/5
NT 11 33 40 44 77 ML 1/5
NT 11 33 41 44 77 ML 1/5
NT 11 33 42 44 77 ML 1/5
NT 11 33 43 44 77 ML 1/5
NT 11 33 44 45 77 ML 1/5
NT 11 33 44 46 77 ML 1/5
NT 11 33 44 47 77 ML 1/5
NT 11 33 44 48 77 ML 1/5
NT 11 33 44 49 77 ML 1/5
NT 11 33 44 50 77 ML 1/5
NT 11 33 44 51 77 ML 1/5
NT 11 33 44 52 77 ML 1/5
NT 11 33 44 53 77 ML 1/5
NT 11 33 44 54 77 ML 1/5
NT 11 33 44 56 77 ML 1/5
NT 11 33 44 57 77 ML 1/5
NT 11 33 44 58 77 ML 1/5
NT 11 33 44 59 77 ML 1/5
NT 11 33 44 60 77 ML 1/5
NT 11 33 44 61 77 ML 1/5
NT 11 33 44 62 77 ML 1/5
NT 11 33 44 63 77 ML 1/5
NT 11 33 44 64 77 ML 1/5
NT 11 33 44 65 77 ML 1/5
NT 11 33 44 67 77 ML 1/5
NT 11 33 44 68 77 ML 1/5
NT 11 33 44 69 77 ML 1/5
NT 11 33 44 70 77 ML 1/5
NT 11 33 44 71 77 ML 1/5
NT 11 33 44 72 77 ML 1/5
NT 11 33 44 73 77 ML 1/5
NT 11 33 44 74 77 ML 1/5
NT 11 33 44 75 77 ML 1/5
NT 11 33 44 76 77 ML 1/5
NT 11 33 44 77 78 ML 1/5
NT 11 33 44 77 79 ML 1/5
NT 11 33 44 77 80 ML 1/5
NT 11 33 44 77 81 ML 1/5
NT 11 33 44 77 82 ML 1/5
NT 11 33 44 77 83 ML 1/5
NT 11 33 44 77 84 ML 1/5
NT 11 33 44 77 85 ML 1/5
NT 11 33 44 77 86 ML 1/5
NT 11 33 44 77 87 ML 1/5
NT 11 33 44 77 89 ML 1/5
NT 11 33 44 77 90 ML 1/5
NT 11 33 44 77 91 ML 1/5
NT 11 33 44 77 92 ML 1/5
NT 11 33 44 77 93 ML 1/5
NT 11 33 44 77 94 ML 1/5
NT 11 33 44 77 95 ML 1/5
NT 11 33 44 77 96 ML 1/5
NT 11 33 44 77 97 ML 1/5
NT 11 33 44 77 98 ML 1/5
NT 11 33 44 77 100 ML 1/5
NT 11 33 44 77 101 ML 1/5
NT 11 33 44 77 102 ML 1/5
NT 11 33 44 77 103 ML 1/5
NT 11 33 44 77 104 ML 1/5
NT 11 33 44 77 105 ML 1/5
NT 11 33 44 77 106 ML 1/5
NT 11 33 44 77 107 ML 1/5
NT 11 33 44 77 108 ML 1/5
NT 11 33 44 77 109 ML 1/5
NT 11 33 44 77 111 ML 1/5
NT 11 33 44 77 112 ML 1/5
NT 11 33 44 77 113 ML 1/5
NT 11 33 44 77 114 ML 1/5
NT 11 33 44 77 115 ML 1/5
NT 11 33 44 77 116 ML 1/5
NT 11 33 44 77 117 ML 1/5
NT 11 33 44 77 118 ML 1/5
NT 11 33 44 77 119 ML 1/5
NT 11 33 44 77 120 ML 1/5
NT 11 33 44 77 122 ML 1/5
NT 11 33 44 77 123 ML 1/5
NT 11 33 44 77 124 ML 1/5
NT 11 33 44 77 125 ML 1/5
NT 11 33 44 77 126 ML 1/5
NT 11 33 44 77 127 ML 1/5
NT 11 33 44 77 128 ML 1/5
NT 11 33 44 77 129 ML 1/5
NT 11 33 44 77 130 ML 1/5
NT 11 33 44 77 131 ML 1/5
NT 11 33 44 77 133 ML 1/5
NT 11 33 44 77 134 ML 1/5
NT 11 33 44 77 135 ML 1/5
NT 11 33 44 77 136 ML 1/5
NT 11 33 44 77 137 ML 1/5
NT 11 33 44 77 138 ML 1/5
NT 11 33 44 77 139 ML 1/5
NT 11 33 44 77 140 ML 1/5
NT 11 33 44 77 141 ML 1/5
NT 11 33 44 77 142 ML 1/5
NT 11 33 44 77 144 ML 1/5
NT 11 33 44 77 145 ML 1/5
NT 11 33 44 77 146 ML 1/5
NT 11 33 44 77 147 ML 1/5
NT 11 33 44 77 148 ML 1/5
NT 11 33 44 77 149 ML 1/5
NT 11 33 44 77 150 ML 1/5
NT 11 33 44 77 151 ML 1/5
NT 11 33 44 77 152 ML 1/5
NT 11 33 44 77 153 ML 1/5
NT 11 33 44 77 155 ML 1/5
NT 11 33 44 77 156 ML 1/5
NT 11 33 44 77 157 ML 1/5
NT 11 33 44 77 158 ML 1/5
NT 11 33 44 77 159 ML 1/5
NT 11 33 44 77 160 ML 1/5
NT 11 33 44 77 161 ML 1/5
NT 11 33 44 77 162 ML 1/5
NT 11 33 44 77 163 ML 1/5
NT 11 33 44 77 164 ML 1/5
NT 11 33 44 77 166 ML 1/5
NT 11 33 44 77 167 ML 1/5
NT 11 33 44 77 168 ML 1/5
NT 11 33 44 77 169 ML 1/5
NT 11 33 44 77 170 ML 1/5
NT 11 33 44 77 171 ML 1/5
NT 11 33 44 77 172 ML 1/5
NT 11 33 44 77 173 ML 1/5
NT 11 33 44 77 174 ML 1/5
NT 11 33 44 77 175 ML 1/5
NT 11 33 44 77 177 ML 1/5
NT 11 33 44 77 178 ML 1/5
NT 11 33 44 77 179 ML 1/5
NT 11 33 44 77 180 ML 1/5
NT 11 33 44 77 181 ML 1/5
NT 11 33 44 77 182 ML 1/5
NT 11 33 44 77 183 ML 1/5
NT 11 33 44 77 184 ML 1/5
NT 11 33 44 77 185 ML 1/5
NT 11 33 44 77 186 ML 1/5
NT 11 33 44 77 188 ML 1/5
NT 11 33 44 77 189 ML 1/5
NT 11 33 44 77 190 ML 1/5
NT 11 33 44 77 191 ML 1/5
NT 11 33 44 77 192 ML 1/5
NT 11 33 44 77 193 ML 1/5
NT 11 33 44 77 194 ML 1/5
NT 11 33 44 77 195 ML 1/5
NT 11 33 44 77 196 ML 1/5
NT 11 33 44 77 197 ML 1/5
NT 11 33 44 77 199 ML 1/5
NT 11 33 44 77 200 ML 1/5
NT 11 34 68 102 136 ML 1/5
NT 11 35 70 105 140 ML 1/5
NT 11 36 72 108 144 ML 1/5
NT 11 37 74 111 148 ML 1/5
NT 11 38 76 114 152 ML 1/5
NT 11 39 78 117 156 ML 1/5
NT 11 40 80 120 160 ML 1/5
NT 11 41 82 123 164 ML 1/5
NT 11 42 84 126 168 ML 1/5
NT 11 43 86 129 172 ML 1/5
NT 11 45 90 135 180 ML 1/5
NT 11 46 92 138 184 ML 1/5
NT 11 47 94 141 188 ML 1/5
NT 11 48 96 144 192 ML 1/5
NT 11 49 98 147 196 ML 1/5
NT 11 50 100 150 200 ML 1/5
NT 12 13 24 36 48 ML 1/5
NT 12 13 25 37 48 ML 18/85
NT 12 13 26 39 52 ML 1/5
NT 12 13 36 48 84 ML 1/5
NT 12 13 39 52 91 ML 1/5
NT 12 17 24 36 48 ML 1/5
NT 12 17 34 51 68 ML 1/5
NT 12 17 36 48 84 ML 1/5
NT 12 17 51 68 119 ML 1/5
NT 12 19 24 36 48 ML 1/5
NT 12 19 36 48 84 ML 1/5
NT 12 19 38 57 76 ML 1/5
NT 12 19 57 76 133 ML 1/5
NT 12 23 24 36 48 ML 1/5
NT 12 23 36 48 84 ML 1/5
NT 12 23 46 69 92 ML 1/5
NT 12 23 69 92 161 ML 1/5
NT 12 24 25 36 48 ML 1/5
NT 12 24 29 36 48 ML 1/5
NT 12 24 31 36 48 ML 1/5
NT 12 24 35 36 48 ML 1/5
NT 12 24 36 37 48 ML 1/5
NT 12 24 36 41 48 ML 1/5
NT 12 24 36 43 48 ML 1/5
NT 12 24 36 47 48 ML 1/5
NT 12 24 36 48 49 ML 1/5
NT 12 24 36 48 53 ML 1/5
NT 12 24 36 48 55 ML 1/5
NT 12 24 36 48 59 ML 1/5
NT 12 24 36 48 61 ML 1/5
NT 12 24 36 48 65 ML 1/5
NT 12 24 36 48 67 ML 1/5
NT 12 24 36 48 71 ML 1/5
NT 12 24 36 48 73 ML 1/5
NT 12 24 36 48 77 ML 1/5
NT 12 24 36 48 79 ML 1/5
NT 12 24 36 48 83 ML 1/5
NT 12 24 36 48 85 ML 1/5
NT 12 24 36 48 89 ML 1/5
NT 12 24 36 48 91 ML 1/5
NT 12 24 36 48 95 ML 1/5
NT 12 24 36 48 97 ML 1/5
NT 12 24 36 48 101 ML 1/5
NT 12 24 36 48 103 ML 1/5
NT 12 24 36 48 107 ML 1/5
NT 12 24 36 48 109 ML 1/5
NT 12 24 36 48 113 ML 1/5
NT 12 24 36 48 115 ML 1/5
NT 12 24 36 48 119 ML 1/5
NT 12 24 36 48 121 ML 1/5
NT 12 24 36 48 125 ML 1/5
NT 12 24 36 48 127 ML 1/5
NT 12 24 36 48 131 ML 1/5
NT 12 24 36 48 133 ML 1/5
NT 12 24 36 48 137 ML 1/5
NT 12 24 36 48 139 ML 1/5
NT 12 24 36 48 143 ML 1/5
NT 12 24 36 48 145 ML 1/5
NT 12 24 36 48 149 ML 1/5
NT 12 24 36 48 151 ML 1/5
NT 12 24 36 48 155 ML 1/5
NT 12 24 36 48 157 ML 1/5
NT 12 24 36 48 161 ML 1/5
NT 12 24 36 48 163 ML 1/5
NT 12 24 36 48 167 ML 1/5
NT 12 24 36 48 169 ML 1/5
NT 12 24 36 48 173 ML 1/5
NT 12 24 36 48 175 ML 1/5
NT 12 24 36 48 179 ML 1/5
NT 12 24 36 48 181 ML 1/5
NT 12 24 36 48 185 ML 1/5
NT 12 24 36 48 187 ML 1/5
NT 12 24 36 48 191 ML 1/5
NT 12 24 36 48 193 ML 1/5
NT 12 24 36 48 197 ML 1/5
NT 12 24 36 48 199 ML 1/5
NT 12 25 36 48 84 ML 1/5
NT 12 25 50 75 100 ML 1/5
NT 12 25 75 100 175 ML 1/5
NT 12 29 36 48 84 ML 1/5
NT 12 29 58 87 116 ML 1/5
NT 12 31 36 48 84 ML 1/5
NT 12 31 62 93 124 ML 1/5
NT 12 35 36 48 84 ML 1/5
NT 12 35 70 105 140 ML 1/5
NT 12 36 37 48 84 ML 1/5
NT 12 36 41 48 84 ML 1/5
NT 12 36 43 48 84 ML 1/5
NT 12 36 47 48 84 ML 1/5
NT 12 36 48 49 84 ML 1/5
NT 12 36 48 53 84 ML 1/5
NT 12 36 48 55 84 ML 1/5
NT 12 36 48 59 84 ML 1/5
NT 12 36 48 61 84 ML 1/5
NT 12 36 48 65 84 ML 1/5
NT 12 36 48 67 84 ML 1/5
NT 12 36 48 71 84 ML 1/5
NT 12 36 48 73 84 ML 1/5
NT 12 36 48 77 84 ML 1/5
NT 12 36 48 79 84 ML 1/5
NT 12 36 48 83 84 ML 1/5
NT 12 36 48 84 85 ML 1/5
NT 12 36 48 84 89 ML 1/5
NT 12 36 48 84 91 ML 1/5
NT 12 36 48 84 95 ML 1/5
NT 12 36 48 84 97 ML 1/5
NT 12 36 48 84 101 ML 1/5
NT 12 36 48 84 103 ML 1/5
NT 12 36 48 84 107 ML 1/5
NT 12 36 48 84 109 ML 1/5
NT 12 36 48 84 113 ML 1/5
NT 12 36 48 84 115 ML 1/5
NT 12 36 48 84 119 ML 1/5
NT 12 36 48 84 121 ML 1/5
NT 12 36 48 84 125 ML 1/5
NT 12 36 48 84 127 ML 1/5
NT 12 36 48 84 131 ML 1/5
NT 12 36 48 84 133 ML 1/5
NT 12 36 48 84 137 ML 1/5
NT 12 36 48 84 139 ML 1/5
NT 12 36 48 84 143 ML 1/5
NT 12 36 48 84 145 ML 1/5
NT 12 36 48 84 149 ML 1/5
NT 12 36 48 84 151 ML 1/5
NT 12 36 48 84 155 ML 1/5
NT 12 36 48 84 157 ML 1/5
NT 12 36 48 84 161 ML 1/5
NT 12 36 48 84 163 ML 1/5
NT 12 36 48 84 167 ML 1/5
NT 12 36 48 84 169 ML 1/5
NT 12 36 48 84 173 ML 1/5
NT 12 36 48 84 175 ML 1/5
NT 12 36 48 84 179 ML 1/5
NT 12 36 48 84 181 ML 1/5
NT 12 36 48 84 185 ML 1/5
NT 12 36 48 84 187 ML 1/5
NT 12 36 48 84 191 ML 1/5
NT 12 36 48 84 193 ML 1/5
NT 12 36 48 84 197 ML 1/5
NT 12 36 48 84 199 ML 1/5
NT 12 37 74 111 148 ML 1/5
NT 12 41 82 123 164 ML 1/5
NT 12 43 86 129 172 ML 1/5
NT 12 47 94 141 188 ML 1/5
NT 12 49 98 147 196 ML 1/5
NT 13 14 26 39 52 ML 1/5
NT 13 14 28 42 56 ML 1/5
NT 13 14 39 52 91 ML 1/5
NT 13 14 42 56 98 ML 1/5
NT 13 15 26 39 52 ML 1/5
NT 13 15 30 45 60 ML 1/5
NT 13 15 39 52 91 ML 1/5
NT 13 15 45 60 105 ML 1/5
NT 13 16 26 39 52 ML 1/5
NT 13 16 29 45 116 ML 13/61
NT 13 16 32 48 64 ML 1/5
NT 13 16 39 52 91 ML 1/5
NT 13 16 48 64 112 ML 1/5
NT 13 17 26 39 52 ML 1/5
NT 13 17 34 51 68 ML 1/5
NT 13 17 39 52 91 ML 1/5
NT 13 17 51 68 119 ML 1/5
NT 13 18 26 39 52 ML 1/5
NT 13 18 36 54 72 ML 1/5
NT 13 18 39 52 91 ML 1/5
NT 13 18 54 72 126 ML 1/5
NT 13 19 26 39 52 ML 1/5
NT 13 19 38 57 76 ML 1/5
NT 13 19 39 52 91 ML 1/5
NT 13 19 57 76 133 ML 1/5
NT 13 20 26 39 52 ML 1/5
NT 13 20 39 52 91 ML 1/5
NT 13 20 40 60 80 ML 1/5
NT 13 20 60 80 140 ML 1/5
NT 13 21 26 39 52 ML 1/5
NT 13 21 39 52 91 ML 1/5
NT 13 21 42 63 84 ML 1/5
NT 13 21 63 84 147 ML 1/5
NT 13 22 26 39 52 ML 1/5
NT 13 22 39 52 91 ML 1/5
NT 13 22 44 66 88 ML 1/5
NT 13 22 66 88 154 ML 1/5
NT 13 23 26 39 52 ML 1/5
NT 13 23 39 52 91 ML 1/5
NT 13 23 46 69 92 ML 1/5
NT 13 23 69 92 161 ML 1/5
NT 13 24 26 39 52 ML 1/5
NT 13 24 39 52 91 ML 1/5
NT 13 24 48 72 96 ML 1/5
NT 13 24 72 96 168 ML 1/5
NT 13 25 26 39 52 ML 1/5
NT 13 25 39 52 91 ML 1/5
NT 13 25 50 75 100 ML 1/5
NT 13 25 75 100 175 ML 1/5
NT 13 26 27 39 52 ML 1/5
NT 13 26 28 39 52 ML 1/5
NT 13 26 29 39 52 ML 1/5
NT 13 26 30 39 52 ML 1/5
NT 13 26 31 39 52 ML 1/5
NT 13 26 32 39 52 ML 1/5
NT 13 26 33 39 52 ML 1/5
NT 13 26 34 39 52 ML 1/5
NT 13 26 35 39 52 ML 1/5
NT 13 26 36 39 52 ML 1/5
NT 13 26 37 39 52 ML 1/5
NT 13 26 38 39 52 ML 1/5
NT 13 26 39 40 52 ML 1/5
NT 13 26 39 41 52 ML 1/5
NT 13 26 39 42 52 ML 1/5
NT 13 26 39 43 52 ML 1/5
NT 13 26 39 44 52 ML 1/5
NT 13 26 39 45 52 ML 1/5
NT 13 26 39 46 52 ML 1/5
NT 13 26 39 47 52 ML 1/5
NT 13 26 39 48 52 ML 1/5
NT 13 26 39 49 52 ML 1/5
NT 13 26 39 50 52 ML 1/5
NT 13 26 39 51 52 ML 1/5
NT 13 26 39 52 53 ML 1/5
NT 13 26 39 52 54 ML 1/5
NT 13 26 39 52 55 ML 1/5
NT 13 26 39 52 56 ML 1/5
NT 13 26 39 52 57 ML 1/5
NT 13 26 39 52 58 ML 1/5
NT 13 26 39 52 59 ML 1/5
NT 13 26 39 52 60 ML 1/5
NT 13 26 39 52 61 ML 1/5
NT 13 26 39 52 62 ML 1/5
NT 13 26 39 52 63 ML 1/5
NT 13 26 39 52 64 ML 1/5
NT 13 26 39 52 66 ML 1/5
NT 13 26 39 52 67 ML 1/5
NT 13 26 39 52 68 ML 1/5
NT 13 26 39 52 69 ML 1/5
NT 13 26 39 52 70 ML 1/5
NT 13 26 39 52 71 ML 1/5
NT 13 26 39 52 72 ML 1/5
NT 13 26 39 52 73 ML 1/5
NT 13 26 39 52 74 ML 1/5
NT 13 26 39 52 75 ML 1/5
NT 13 26 39 52 76 ML 1/5
NT 13 26 39 52 77 ML 1/5
NT 13 26 39 52 79 ML 1/5
NT 13 26 39 52 80 ML 1/5
NT 13 26 39 52 81 ML 1/5
NT 13 26 39 52 82 ML 1/5
NT 13 26 39 52 83 ML 1/5
NT 13 26 39 52 84 ML 1/5
NT 13 26 39 52 85 ML 1/5
NT 13 26 39 52 86 ML 1/5
NT 13 26 39 52 87 ML 1/5
NT 13 26 39 52 88 ML 1/5
NT 13 26 39 52 89 ML 1/5
NT 13 26 39 52 90 ML 1/5
NT 13 26 39 52 92 ML 1/5
NT 13 26 39 52 93 ML 1/5
NT 13 26 39 52 94 ML 1/5
NT 13 26 39 52 95 ML 1/5
NT 13 26 39 52 96 ML 1/5
NT 13 26 39 52 97 ML 1/5
NT 13 26 39 52 98 ML 1/5
NT 13 26 39 52 99 ML 1/5
NT 13 26 39 52 100 ML 1/5
NT 13 26 39 52 101 ML 1/5
NT 13 26 39 52 102 ML 1/5
NT 13 26 39 52 103 ML 1/5
NT 13 26 39 52 105 ML 1/5
NT 13 26 39 52 106 ML 1/5
NT 13 26 39 52 107 ML 1/5
NT 13 26 39 52 108 ML 1/5
NT 13 26 39 52 109 ML 1/5
NT 13 26 39 52 110 ML 1/5
NT 13 26 39 52 111 ML 1/5
NT 13 26 39 52 112 ML 1/5
NT 13 26 39 52 113 ML 1/5
NT 13 26 39 52 114 ML 1/5
NT 13 26 39 52 115 ML 1/5
NT 13 26 39 52 116 ML 1/5
NT 13 26 39 52 118 ML 1/5
NT 13 26 39 52 119 ML 1/5
NT 13 26 39 52 120 ML 1/5
NT 13 26 39 52 121 ML 1/5
NT 13 26 39 52 122 ML 1/5
NT 13 26 39 52 123 ML 1/5
NT 13 26 39 52 124 ML 1/5
NT 13 26 39 52 125 ML 1/5
NT 13 26 39 52 126 ML 1/5
NT 13 26 39 52 127 ML 1/5
NT 13 26 39 52 128 ML 1/5
NT 13 26 39 52 129 ML 1/5
NT 13 26 39 52 131 ML 1/5
NT 13 26 39 52 132 ML 1/5
NT 13 26 39 52 133 ML 1/5
NT 13 26 39 52 134 ML 1/5
NT 13 26 39 52 135 ML 1/5
NT 13 26 39 52 136 ML 1/5
NT 13 26 39 52 137 ML 1/5
NT 13 26 39 52 138 ML 1/5
NT 13 26 39 52 139 ML 1/5
NT 13 26 39 52 140 ML 1/5
NT 13 26 39 52 141 ML 1/5
NT 13 26 39 52 142 ML 1/5
NT 13 26 39 52 144 ML 1/5
NT 13 26 39 52 145 ML 1/5
NT 13 26 39 52 146 ML 1/5
NT 13 26 39 52 147 ML 1/5
NT 13 26 39 52 148 ML 1/5
NT 13 26 39 52 149 ML 1/5
NT 13 26 39 52 150 ML 1/5
NT 13 26 39 52 151 ML 1/5
NT 13 26 39 52 152 ML 1/5
NT 13 26 39 52 153 ML 1/5
NT 13 26 39 52 154 ML 1/5
NT 13 26 39 52 155 ML 1/5
NT 13 26 39 52 157 ML 1/5
NT 13 26 39 52 158 ML 1/5
NT 13 26 39 52 159 ML 1/5
NT 13 26 39 52 160 ML 1/5
NT 13 26 39 52 161 ML 1/5
NT 13 26 39 52 162 ML 1/5
NT 13 26 39 52 163 ML 1/5
NT 13 26 39 52 164 ML 1/5
NT 13 26 39 52 165 ML 1/5
NT 13 26 39 52 166 ML 1/5
NT 13 26 39 52 167 ML 1/5
NT 13 26 39 52 168 ML 1/5
NT 13 26 39 52 170 ML 1/5
NT 13 26 39 52 171 ML 1/5
NT 13 26 39 52 172 ML 1/5
NT 13 26 39 52 173 ML 1/5
NT 13 26 39 52 174 ML 1/5
NT 13 26 39 52 175 ML 1/5
NT 13 26 39 52 176 ML 1/5
NT 13 26 39 52 177 ML 1/5
NT 13 26 39 52 178 ML 1/5
NT 13 26 39 52 179 ML 1/5
NT 13 26 39 52 180 ML 1/5
NT 13 26 39 52 181 ML 1/5
NT 13 26 39 52 183 ML 1/5
NT 13 26 39 52 184 ML 1/5
NT 13 26 39 52 185 ML 1/5
NT 13 26 39 52 186 ML 1/5
NT 13 26 39 52 187 ML 1/5
NT 13 26 39 52 188 ML 1/5
NT 13 26 39 52 189 ML 1/5
NT 13 26 39 52 190 ML 1/5
NT 13 26 39 52 191 ML 1/5
NT 13 26 39 52 192 ML 1/5
NT 13 26 39 52 193 ML 1/5
NT 13 26 39 52 194 ML 1/5
NT 13 26 39 52 196 ML 1/5
NT 13 26 39 52 197 ML 1/5
NT 13 26 39 52 198 ML 1/5
NT 13 26 39 52 199 ML 1/5
NT 13 26 39 52 200 ML 1/5
NT 13 27 39 52 91 ML 1/5
NT 13 27 54 81 108 ML 1/5
NT 13 27 81 108 189 ML 1/5
NT 13 28 39 52 91 ML 1/5
NT 13 28 56 84 112 ML 1/5
NT 13 28 84 112 196 ML 1/5
NT 13 29 39 52 91 ML 1/5
NT 13 29 58 87 116 ML 1/5
NT 13 30 39 52 91 ML 1/5
NT 13 30 60 90 120 ML 1/5
NT 13 31 39 52 91 ML 1/5
NT 13 31 62 93 124 ML 1/5
NT 13 32 39 52 91 ML 1/5
NT 13 32 64 96 128 ML 1/5
NT 13 33 39 52 91 ML 1/5
NT 13 33 66 99 132 ML 1/5
NT 13 34 39 52 91 ML 1/5
NT 13 34 68 102 136 ML 1/5
NT 13 35 39 52 91 ML 1/5
NT 13 35 70 105 140 ML 1/5
NT 13 36 39 52 91 ML 1/5
NT 13 36 72 108 144 ML 1/5
NT 13 37 39 52 91 ML 1/5
NT 13 37 74 111 148 ML 1/5
NT 13 38 39 52 91 ML 1/5
NT 13 38 76 114 152 ML 1/5
NT 13 39 40 52 91 ML 1/5
NT 13 39 41 52 91 ML 1/5
NT 13 39 42 52 91 ML 1/5
NT 13 39 43 52 91 ML 1/5
NT 13 39 44 52 91 ML 1/5
NT 13 39 45 52 91 ML 1/5
NT 13 39 46 52 91 ML 1/5
NT 13 39 47 52 91 ML 1/5
NT 13 39 48 52 91 ML 1/5
NT 13 39 49 52 91 ML 1/5
NT 13 39 50 52 91 ML 1/5
NT 13 39 51 52 91 ML 1/5
NT 13 39 52 53 91 ML 1/5
NT 13 39 52 54 91 ML 1/5
NT 13 39 52 55 91 ML 1/5
NT 13 39 52 56 91 ML 1/5
NT 13 39 52 57 91 ML 1/5
NT 13 39 52 58 91 ML 1/5
NT 13 39 52 59 91 ML 1/5
NT 13 39 52 60 91 ML 1/5
NT 13 39 52 61 91 ML 1/5
NT 13 39 52 62 91 ML 1/5
NT 13 39 52 63 91 ML 1/5
NT 13 39 52 64 91 ML 1/5
NT 13 39 52 66 91 ML 1/5
NT 13 39 52 67 91 ML 1/5
NT 13 39 52 68 91 ML 1/5
NT 13 39 52 69 91 ML 1/5
NT 13 39 52 70 91 ML 1/5
NT 13 39 52 71 91 ML 1/5
NT 13 39 52 72 91 ML 1/5
NT 13 39 52 73 91 ML 1/5
NT 13 39 52 74 91 ML 1/5
NT 13 39 52 75 91 ML 1/5
NT 13 39 52 76 91 ML 1/5
NT 13 39 52 77 91 ML 1/5
NT 13 39 52 79 91 ML 1/5
NT 13 39 52 80 91 ML 1/5
NT 13 39 52 81 91 ML 1/5
NT 13 39 52 82 91 ML 1/5
NT 13 39 52 83 91 ML 1/5
NT 13 39 52 84 91 ML 1/5
NT 13 39 52 85 91 ML 1/5
NT 13 39 52 86 91 ML 1/5
NT 13 39 52 87 91 ML 1/5
NT 13 39 52 88 91 ML 1/5
NT 13 39 52 89 91 ML 1/5
NT 13 39 52 90 91 ML 1/5
NT 13 39 52 91 92 ML 1/5
NT 13 39 52 91 93 ML 1/5
NT 13 39 52 91 94 ML 1/5
NT 13 39 52 91 95 ML 1/5
NT 13 39 52 91 96 ML 1/5
NT 13 39 52 91 97 ML 1/5
NT 13 39 52 91 98 ML 1/5
NT 13 39 52 91 99 ML 1/5
NT 13 39 52 91 100 ML 1/5
NT 13 39 52 91 101 ML 1/5
NT 13 39 52 91 102 ML 1/5
NT 13 39 52 91 103 ML 1/5
NT 13 39 52 91 105 ML 1/5
NT 13 39 52 91 106 ML 1/5
NT 13 39 52 91 107 ML 1/5
NT 13 39 52 91 108 ML 1/5
NT 13 39 52 91 109 ML 1/5
NT 13 39 52 91 110 ML 1/5
NT 13 39 52 91 111 ML 1/5
NT 13 39 52 91 112 ML 1/5
NT 13 39 52 91 113 ML 1/5
NT 13 39 52 91 114 ML 1/5
NT 13 39 52 91 115 ML 1/5
NT 13 39 52 91 116 ML 1/5
NT 13 39 52 91 118 ML 1/5
NT 13 39 52 91 119 ML 1/5
NT 13 39 52 91 120 ML 1/5
NT 13 39 52 91 121 ML 1/5
NT 13 39 52 91 122 ML 1/5
NT 13 39 52 91 123 ML 1/5
NT 13 39 52 91 124 ML 1/5
NT 13 39 52 91 125 ML 1/5
NT 13 39 52 91 126 ML 1/5
NT 13 39 52 91 127 ML 1/5
NT 13 39 52 91 128 ML 1/5
NT 13 39 52 91 129 ML 1/5
NT 13 39 52 91 131 ML 1/5
NT 13 39 52 91 132 ML 1/5
NT 13 39 52 91 133 ML 1/5
NT 13 39 52 91 134 ML 1/5
NT 13 39 52 91 135 ML 1/5
NT 13 39 52 91 136 ML 1/5
NT 13 39 52 91 137 ML 1/5
NT 13 39 52 91 138 ML 1/5
NT 13 39 52 91 139 ML 1/5
NT 13 39 52 91 140 ML 1/5
NT 13 39 52 91 141 ML 1/5
NT 13 39 52 91 142 ML 1/5
NT 13 39 52 91 144 ML 1/5
NT 13 39 52 91 145 ML 1/5
NT 13 39 52 91 146 ML 1/5
NT 13 39 52 91 147 ML 1/5
NT 13 39 52 91 148 ML 1/5
NT 13 39 52 91 149 ML 1/5
NT 13 39 52 91 150 ML 1/5
NT 13 39 52 91 151 ML 1/5
NT 13 39 52 91 152 ML 1/5
NT 13 39 52 91 153 ML 1/5
NT 13 39 52 91 154 ML 1/5
NT 13 39 52 91 155 ML 1/5
NT 13 39 52 91 157 ML 1/5
NT 13 39 52 91 158 ML 1/5
NT 13 39 52 91 159 ML 1/5
NT 13 39 52 91 160 ML 1/5
NT 13 39 52 91 161 ML 1/5
NT 13 39 52 91 162 ML 1/5
NT 13 39 52 91 163 ML 1/5
NT 13 39 52 91 164 ML 1/5
NT 13 39 52 91 165 ML 1/5
NT 13 39 52 91 166 ML 1/5
NT 13 39 52 91 167 ML 1/5
NT 13 39 52 91 168 ML 1/5
NT 13 39 52 91 170 ML 1/5
NT 13 39 52 91 171 ML 1/5
NT 13 39 52 91 172 ML 1/5
NT 13 39 52 91 173 ML 1/5
NT 13 39 52 91 174 ML 1/5
NT 13 39 52 91 175 ML 1/5
NT 13 39 52 91 176 ML 1/5
NT 13 39 52 91 177 ML 1/5
NT 13 39 52 91 178 ML 1/5
NT 13 39 52 91 179 ML 1/5
NT 13 39 52 91 180 ML 1/5
NT 13 39 52 91 181 ML 1/5
NT 13 39 52 91 183 ML 1/5
NT 13 39 52 91 184 ML 1/5
NT 13 39 52 91 185 ML 1/5
NT 13 39 52 91 186 ML 1/5
NT 13 39 52 91 187 ML 1/5
NT 13 39 52 91 188 ML 1/5
NT 13 39 52 91 189 ML 1/5
NT 13 39 52 91 190 ML 1/5
NT 13 39 52 91 191 ML 1/5
NT 13 39 52 91 192 ML 1/5
NT 13 39 52 91 193 ML 1/5
NT 13 39 52 91 194 ML 1/5
NT 13 39 52 91 196 ML 1/5
NT 13 39 52 91 197 ML 1/5
NT 13 39 52 91 198 ML 1/5
NT 13 39 52 91 199 ML 1/5
NT 13 39 52 91 200 ML 1/5
NT 13 40 80 120 160 ML 1/5
NT 13 41 82 123 164 ML 1/5
NT 13 42 84 126 168 ML 1/5
NT 13 43 86 129 172 ML 1/5
NT 13 44 88 132 176 ML 1/5
NT 13 45 90 135 180 ML 1/5
NT 13 46 92 138 184 ML 1/5
NT 13 47 94 141 188 ML 1/5
NT 13 48 96 144 192 ML 1/5
NT 13 49 98 147 196 ML 1/5
NT 13 50 100 150 200 ML 1/5
NT 14 15 28 42 56 ML 1/5
NT 14 15 30 45 60 ML 1/5
NT 14 15 42 56 98 ML 1/5
NT 14 15 45 60 105 ML 1/5
NT 14 17 28 42 56 ML 1/5
NT 14 17 34 51 68 ML 1/5
NT 14 17 42 56 98 ML 1/5
NT 14 17 51 68 119 ML 1/5
NT 14 19 28 42 56 ML 1/5
NT 14 19 33 47 56 ML 22/103
NT 14 19 38 57 76 ML 1/5
NT 14 19 42 56 98 ML 1/5
NT 14 19 57 76 133 ML 1/5
NT 14 23 28 42 56 ML 1/5
NT 14 23 42 56 98 ML 1/5
NT 14 23 46 69 92 ML 1/5
NT 14 23 69 92 161 ML 1/5
NT 14 25 28 42 56 ML 1/5
NT 14 25 42 56 98 ML 1/5
NT 14 25 50 75 100 ML 1/5
NT 14 25 75 100 175 ML 1/5
NT 14 27 28 42 56 ML 1/5
NT 14 27 42 56 98 ML 1/5
NT 14 27 54 81 108 ML 1/5
NT 14 27 81 108 189 ML 1/5
NT 14 28 29 42 56 ML 1/5
NT 14 28 31 42 56 ML 1/5
NT 14 28 33 42 56 ML 1/5
NT 14 28 37 42 56 ML 1/5
NT 14 28 39 42 56 ML 1/5
NT 14 28 41 42 56 ML 1/5
NT 14 28 42 43 56 ML 1/5
NT 14 28 42 45 56 ML 1/5
NT 14 28 42 47 56 ML 1/5
NT 14 28 42 51 56 ML 1/5
NT 14 28 42 53 56 ML 1/5
NT 14 28 42 55 56 ML 1/5
NT 14 28 42 56 57 ML 1/5
NT 14 28 42 56 59 ML 1/5
NT 14 28 42 56 61 ML 1/5
NT 14 28 42 56 65 ML 1/5
NT 14 28 42 56 67 ML 1/5
NT 14 28 42 56 69 ML 1/5
NT 14 28 42 56 71 ML 1/5
NT 14 28 42 56 73 ML 1/5
NT 14 28 42 56 75 ML 1/5
NT 14 28 42 56 79 ML 1/5
NT 14 28 42 56 81 ML 1/5
NT 14 28 42 56 83 ML 1/5
NT 14 28 42 56 85 ML 1/5
NT 14 28 42 56 87 ML 1/5
NT 14 28 42 56 89 ML 1/5
NT 14 28 42 56 93 ML 1/5
NT 14 28 42 56 95 ML 1/5
NT 14 28 42 56 97 ML 1/5
NT 14 28 42 56 99 ML 1/5
NT 14 28 42 56 101 ML 1/5
NT 14 28 42 56 103 ML 1/5
NT 14 28 42 56 107 ML 1/5
NT 14 28 42 56 109 ML 1/5
NT 14 28 42 56 111 ML 1/5
NT 14 28 42 56 113 ML 1/5
NT 14 28 42 56 115 ML 1/5
NT 14 28 42 56 117 ML 1/5
NT 14 28 42 56 121 ML 1/5
NT 14 28 42 56 123 ML 1/5
NT 14 28 42 56 125 ML 1/5
NT 14 28 42 56 127 ML 1/5
NT 14 28 42 56 129 ML 1/5
NT 14 28 42 56 131 ML 1/5
NT 14 28 42 56 135 ML 1/5
NT 14 28 42 56 137 ML 1/5
NT 14 28 42 56 139 ML 1/5
NT 14 28 42 56 141 ML 1/5
NT 14 28 42 56 143 ML 1/5
NT 14 28 42 56 145 ML 1/5
NT 14 28 42 56 149 ML 1/5
NT 14 28 42 56 151 ML 1/5
NT 14 28 42 56 153 ML 1/5
NT 14 28 42 56 155 ML 1/5
NT 14 28 42 56 157 ML 1/5
NT 14 28 42 56 159 ML 1/5
NT 14 28 42 56 163 ML 1/5
NT 14 28 42 56 165 ML 1/5
NT 14 28 42 56 167 ML 1/5
NT 14 28 42 56 169 ML 1/5
NT 14 28 42 56 171 ML 1/5
NT 14 28 42 56 173 ML 1/5
NT 14 28 42 56 177 ML 1/5
NT 14 28 42 56 179 ML 1/5
NT 14 28 42 56 181 ML 1/5
NT 14 28 42 56 183 ML 1/5
NT 14 28 42 56 185 ML 1/5
NT 14 28 42 56 187 ML 1/5
NT 14 28 42 56 191 ML 1/5
NT 14 28 42 56 193 ML 1/5
NT 14 28 42 56 195 ML 1/5
NT 14 28 42 56 197 ML 1/5
NT 14 28 42 56 199 ML 1/5
NT 14 29 42 56 98 ML 1/5
NT 14 29 58 87 116 ML 1/5
NT 14 31 42 56 98 ML 1/5
NT 14 31 62 93 124 ML 1/5
NT 14 33 42 56 98 ML 1/5
NT 14 33 66 99 132 ML 1/5
NT 14 37 42 56 98 ML 1/5
NT 14 37 74 111 148 ML 1/5
NT 14 39 42 56 98 ML 1/5
NT 14 39 78 117 156 ML 1/5
NT 14 41 42 56 98 ML 1/5
NT 14 41 82 123 164 ML 1/5
NT 14 42 43 56 98 ML 1/5
NT 14 42 45 56 98 ML 1/5
NT 14 42 47 56 98 ML 1/5
NT 14 42 51 56 98 ML 1/5
NT 14 42 53 56 98 ML 1/5
NT 14 42 55 56 98 ML 1/5
NT 14 42 56 57 98 ML 1/5
NT 14 42 56 59 98 ML 1/5
NT 14 42 56 61 98 ML 1/5
NT 14 42 56 65 98 ML 1/5
NT 14 42 56 67 98 ML 1/5
NT 14 42 56 69 98 ML 1/5
NT 14 42 56 71 98 ML 1/5
NT 14 42 56 73 98 ML 1/5
NT 14 42 56 75 98 ML 1/5
NT 14 42 56 79 98 ML 1/5
NT 14 42 56 81 98 ML 1/5
NT 14 42 56 83 98 ML 1/5
NT 14 42 56 85 98 ML 1/5
NT 14 42 56 87 98 ML 1/5
NT 14 42 56 89 98 ML 1/5
NT 14 42 56 93 98 ML 1/5
NT 14 42 56 95 98 ML 1/5
NT 14 42 56 97 98 ML 1/5
NT 14 42 56 98 99 ML 1/5
NT 14 42 56 98 101 ML 1/5
NT 14 42 56 98 103 ML 1/5
NT 14 42 56 98 107 ML 1/5
NT 14 42 56 98 109 ML 1/5
NT 14 42 56 98 111 ML 1/5
NT 14 42 56 98 113 ML 1/5
NT 14 42 56 98 115 ML 1/5
NT 14 42 56 98 117 ML 1/5
NT 14 42 56 98 121 ML 1/5
NT 14 42 56 98 123 ML 1/5
NT 14 42 56 98 125 ML 1/5
NT 14 42 56 98 127 ML 1/5
NT 14 42 56 98 129 ML 1/5
NT 14 42 56 98 131 ML 1/5
NT 14 42 56 98 135 ML 1/5
NT 14 42 56 98 137 ML 1/5
NT 14 42 56 98 139 ML 1/5
NT 14 42 56 98 141 ML 1/5
NT 14 42 56 98 143 ML 1/5
NT 14 42 56 98 145 ML 1/5
NT 14 42 56 98 149 ML 1/5
NT 14 42 56 98 151 ML 1/5
NT 14 42 56 98 153 ML 1/5
NT 14 42 56 98 155 ML 1/5
NT 14 42 56 98 157 ML 1/5
NT 14 42 56 98 159 ML 1/5
NT 14 42 56 98 163 ML 1/5
NT 14 42 56 98 165 ML 1/5
NT 14 42 56 98 167 ML 1/5
NT 14 42 56 98 169 ML 1/5
NT 14 42 56 98 171 ML 1/5
NT 14 42 56 98 173 ML 1/5
NT 14 42 56 98 177 ML 1/5
NT 14 42 56 98 179 ML 1/5
NT 14 42 56 98 181 ML 1/5
NT 14 42 56 98 183 ML 1/5
NT 14 42 56 98 185 ML 1/5
NT 14 42 56 98 187 ML 1/5
NT 14 42 56 98 191 ML 1/5
NT 14 42 56 98 193 ML 1/5
NT 14 42 56 98 195 ML 1/5
NT 14 42 56 98 197 ML 1/5
NT 14 42 56 98 199 ML 1/5
NT 14 43 86 129 172 ML 1/5
NT 14 45 90 135 180 ML 1/5
NT 14 47 94 141 188 ML 1/5
NT 15 16 30 45 60 ML 1/5
NT 15 16 32 48 64 ML 1/5
NT 15 16 45 60 105 ML 1/5
NT 15 16 48 64 112 ML 1/5
NT 15 17 30 45 60 ML 1/5
NT 15 17 34 51 68 ML 1/5
NT 15 17 45 60 105 ML 1/5
NT 15 17 51 68 119 ML 1/5
NT 15 19 30 45 60 ML 1/5
NT 15 19 38 57 76 ML 1/5
NT 15 19 45 60 105 ML 1/5
NT 15 19 57 76 133 ML 1/5
NT 15 22 30 45 60 ML 1/5
NT 15 22 44 66 88 ML 1/5
NT 15 22 45 60 105 ML 1/5
NT 15 22 66 88 154 ML 1/5
NT 15 23 30 45 60 ML 1/5
NT 15 23 45 60 105 ML 1/5
NT 15 23 46 69 92 ML 1/5
NT 15 23 69 92 161 ML 1/5
NT 15 26 30 45 60 ML 1/5
NT 15 26 45 60 105 ML 1/5
NT 15 26 52 78 104 ML 1/5
NT 15 26 78 104 182 ML 1/5
NT 15 28 30 45 60 ML 1/5
NT 15 28 45 60 105 ML 1/5
NT 15 28 56 84 112 ML 1/5
NT 15 28 84 112 196 ML 1/5
NT 15 29 30 45 60 ML 1/5
NT 15 29 45 60 105 ML 1/5
NT 15 29 58 87 116 ML 1/5
NT 15 30 31 45 60 ML 1/5
NT 15 30 32 45 60 ML 1/5
NT 15 30 34 45 60 ML 1/5
NT 15 30 37 45 60 ML 1/5
NT 15 30 38 45 60 ML 1/5
NT 15 30 41 45 60 ML 1/5
NT 15 30 43 45 60 ML 1/5
NT 15 30 44 45 60 ML 1/5
NT 15 30 45 46 60 ML 1/5
NT 15 30 45 47 60 ML 1/5
NT 15 30 45 49 60 ML 1/5
NT 15 30 45 52 60 ML 1/5
NT 15 30 45 53 60 ML 1/5
NT 15 30 45 56 60 ML 1/5
NT 15 30 45 58 60 ML 1/5
NT 15 30 45 59 60 ML 1/5
NT 15 30 45 60 61 ML 1/5
NT 15 30 45 60 62 ML 1/5
NT 15 30 45 60 64 ML 1/5
NT 15 30 45 60 67 ML 1/5
NT 15 30 45 60 68 ML 1/5
NT 15 30 45 60 71 ML 1/5
NT 15 30 45 60 73 ML 1/5
NT 15 30 45 60 74 ML 1/5
NT 15 30 45 60 76 ML 1/5
NT 15 30 45 60 77 ML 1/5
NT 15 30 45 60 79 ML 1/5
NT 15 30 45 60 82 ML 1/5
NT 15 30 45 60 83 ML 1/5
NT 15 30 45 60 86 ML 1/5
NT 15 30 45 60 88 ML 1/5
NT 15 30 45 60 89 ML 1/5
NT 15 30 45 60 91 ML 1/5
NT 15 30 45 60 92 ML 1/5
NT 15 30 45 60 94 ML 1/5
NT 15 30 45 60 97 ML 1/5
NT 15 30 45 60 98 ML 1/5
NT 15 30 45 60 101 ML 1/5
NT 15 30 45 60 103 ML 1/5
NT 15 30 45 60 104 ML 1/5
NT 15 30 45 60 106 ML 1/5
NT 15 30 45 60 107 ML 1/5
NT 15 30 45 60 109 ML 1/5
NT 15 30 45 60 112 ML 1/5
NT 15 30 45 60 113 ML 1/5
NT 15 30 45 60 116 ML 1/5
NT 15 30 45 60 118 ML 1/5
NT 15 30 45 60 119 ML 1/5
NT 15 30 45 60 121 ML 1/5
NT 15 30 45 60 122 ML 1/5
NT 15 30 45 60 124 ML 1/5
NT 15 30 45 60 127 ML 1/5
NT 15 30 45 60 128 ML 1/5
NT 15 30 45 60 131 ML 1/5
NT 15 30 45 60 133 ML 1/5
NT 15 30 45 60 134 ML 1/5
NT 15 30 45 60 136 ML 1/5
NT 15 30 45 60 137 ML 1/5
NT 15 30 45 60 139 ML 1/5
NT 15 30 45 60 142 ML 1/5
NT 15 30 45 60 143 ML 1/5
NT 15 30 45 60 146 ML 1/5
NT 15 30 45 60 148 ML 1/5
NT 15 30 45 60 149 ML 1/5
NT 15 30 45 60 151 ML 1/5
NT 15 30 45 60 152 ML 1/5
NT 15 30 45 60 154 ML 1/5
NT 15 30 45 60 157 ML 1/5
NT 15 30 45 60 158 ML 1/5
NT 15 30 45 60 161 ML 1/5
NT 15 30 45 60 163 ML 1/5
NT 15 30 45 60 164 ML 1/5
NT 15 30 45 60 166 ML 1/5
NT 15 30 45 60 167 ML 1/5
NT 15 30 45 60 169 ML 1/5
NT 15 30 45 60 172 ML 1/5
NT 15 30 45 60 173 ML 1/5
NT 15 30 45 60 176 ML 1/5
NT 15 30 45 60 178 ML 1/5
NT 15 30 45 60 179 ML 1/5
NT 15 30 45 60 181 ML 1/5
NT 15 30 45 60 182 ML 1/5
NT 15 30 45 60 184 ML 1/5
NT 15 30 45 60 187 ML 1/5
NT 15 30 45 60 188 ML 1/5
NT 15 30 45 60 191 ML 1/5
NT 15 30 45 60 193 ML 1/5
NT 15 30 45 60 194 ML 1/5
NT 15 30 45 60 196 ML 1/5
NT 15 30 45 60 197 ML 1/5
NT 15 30 45 60 199 ML 1/5
NT 15 31 45 60 105 ML 1/5
NT 15 31 62 93 124 ML 1/5
NT 15 32 45 60 105 ML 1/5
NT 15 32 64 96 128 ML 1/5
NT 15 34 45 60 105 ML 1/5
NT 15 34 68 102 136 ML 1/5
NT 15 37 45 60 105 ML 1/5
NT 15 37 74 111 148 ML 1/5
NT 15 38 45 60 105 ML 1/5
NT 15 38 76 114 152 ML 1/5
NT 15 41 45 60 105 ML 1/5
NT 15 41 82 123 164 ML 1/5
NT 15 43 45 60 105 ML 1/5
NT 15 43 86 129 172 ML 1/5
NT 15 44 45 60 105 ML 1/5
NT 15 44 88 132 176 ML 1/5
NT 15 45 46 60 105 ML 1/5
NT 15 45 47 60 105 ML 1/5
NT 15 45 49 60 105 ML 1/5
NT 15 45 52 60 105 ML 1/5
NT 15 45 53 60 105 ML 1/5
NT 15 45 56 60 105 ML 1/5
NT 15 45 58 60 105 ML 1/5
NT 15 45 59 60 105 ML 1/5
NT 15 45 60 61 105 ML 1/5
NT 15 45 60 62 105 ML 1/5
NT 15 45 60 64 105 ML 1/5
NT 15 45 60 67 105 ML 1/5
NT 15 45 60 68 105 ML 1/5
NT 15 45 60 71 105 ML 1/5
NT 15 45 60 73 105 ML 1/5
NT 15 45 60 74 105 ML 1/5
NT 15 45 60 76 105 ML 1/5
NT 15 45 60 77 105 ML 1/5
NT 15 45 60 79 105 ML 1/5
NT 15 45 60 82 105 ML 1/5
NT 15 45 60 83 105 ML 1/5
NT 15 45 60 86 105 ML 1/5
NT 15 45 60 88 105 ML 1/5
NT 15 45 60 89 105 ML 1/5
NT 15 45 60 91 105 ML 1/5
NT 15 45 60 92 105 ML 1/5
NT 15 45 60 94 105 ML 1/5
NT 15 45 60 97 105 ML 1/5
NT 15 45 60 98 105 ML 1/5
NT 15 45 60 101 105 ML 1/5
NT 15 45 60 103 105 ML 1/5
NT 15 45 60 104 105 ML 1/5
NT 15 45 60 105 106 ML 1/5
NT 15 45 60 105 107 ML 1/5
NT 15 45 60 105 109 ML 1/5
NT 15 45 60 105 112 ML 1/5
NT 15 45 60 105 113 ML 1/5
NT 15 45 60 105 116 ML 1/5
NT 15 45 60 105 118 ML 1/5
NT 15 45 60 105 119 ML 1/5
NT 15 45 60 105 121 ML 1/5
NT 15 45 60 105 122 ML 1/5
NT 15 45 60 105 124 ML 1/5
NT 15 45 60 105 127 ML 1/5
NT 15 45 60 105 128 ML 1/5
NT 15 45 60 105 131 ML 1/5
NT 15 45 60 105 133 ML 1/5
NT 15 45 60 105 134 ML 1/5
NT 15 45 60 105 136 ML 1/5
NT 15 45 60 105 137 ML 1/5
NT 15 45 60 105 139 ML 1/5
NT 15 45 60 105 142 ML 1/5
NT 15 45 60 105 143 ML 1/5
NT 15 45 60 105 146 ML 1/5
NT 15 45 60 105 148 ML 1/5
NT 15 45 60 105 149 ML 1/5
NT 15 45 60 105 151 ML 1/5
NT 15 45 60 105 152 ML 1/5
NT 15 45 60 105 154 ML 1/5
NT 15 45 60 105 157 ML 1/5
NT 15 45 60 105 158 ML 1/5
NT 15 45 60 105 161 ML 1/5
NT 15 45 60 105 163 ML 1/5
NT 15 45 60 105 164 ML 1/5
NT 15 45 60 105 166 ML 1/5
NT 15 45 60 105 167 ML 1/5
NT 15 45 60 105 169 ML 1/5
NT 15 45 60 105 172 ML 1/5
NT 15 45 60 105 173 ML 1/5
NT 15 45 60 105 176 ML 1/5
NT 15 45 60 105 178 ML 1/5
NT 15 45 60 105 179 ML 1/5
NT 15 45 60 105 181 ML 1/5
NT 15 45 60 105 182 ML 1/5
NT 15 45 60 105 184 ML 1/5
NT 15 45 60 105 187 ML 1/5
NT 15 45 60 105 188 ML 1/5
NT 15 45 60 105 191 ML 1/5
NT 15 45 60 105 193 ML 1/5
NT 15 45 60 105 194 ML 1/5
NT 15 45 60 105 196 ML 1/5
NT 15 45 60 105 197 ML 1/5
NT 15 45 60 105 199 ML 1/5
NT 15 46 92 138 184 ML 1/5
NT 15 47 94 141 188 ML 1/5
NT 15 49 98 147 196 ML 1/5
NT 16 17 32 48 64 ML 1/5
NT 16 17 34 51 68 ML 1/5
NT 16 17 48 64 112 ML 1/5
NT 16 17 51 68 119 ML 1/5
NT 16 19 32 48 64 ML 1/5
NT 16 19 38 57 76 ML 1/5
NT 16 19 48 64 112 ML 1/5
NT 16 19 57 76 133 ML 1/5
NT 16 21 32 48 64 ML 1/5
NT 16 21 42 63 84 ML 1/5
NT 16 21 48 64 112 ML 1/5
NT 16 21 63 84 147 ML 1/5
NT 16 23 32 48 64 ML 1/5
NT 16 23 46 69 92 ML 1/5
NT 16 23 48 64 112 ML 1/5
NT 16 23 69 92 161 ML 1/5
NT 16 25 32 48 64 ML 1/5
NT 16 25 48 64 112 ML 1/5
NT 16 25 50 75 100 ML 1/5
NT 16 25 75 100 175 ML 1/5
NT 16 27 32 48 64 ML 1/5
NT 16 27 48 64 112 ML 1/5
NT 16 27 54 81 108 ML 1/5
NT 16 27 81 108 189 ML 1/5
NT 16 29 32 48 64 ML 1/5
NT 16 29 48 64 112 ML 1/5
NT 16 29 58 87 116 ML 1/5
NT 16 31 32 48 64 ML 1/5
NT 16 31 48 64 112 ML 1/5
NT 16 31 62 93 124 ML 1/5
NT 16 32 33 48 64 ML 1/5
NT 16 32 35 48 64 ML 1/5
NT 16 32 37 48 64 ML 1/5
NT 16 32 39 48 64 ML 1/5
NT 16 32 41 48 64 ML 1/5
NT 16 32 43 48 64 ML 1/5
NT 16 32 45 48 64 ML 1/5
NT 16 32 47 48 64 ML 1/5
NT 16 32 48 49 64 ML 1/5
NT 16 32 48 51 64 ML 1/5
NT 16 32 48 53 64 ML 1/5
NT 16 32 48 55 64 ML 1/5
NT 16 32 48 57 64 ML 1/5
NT 16 32 48 59 64 ML 1/5
NT 16 32 48 61 64 ML 1/5
NT 16 32 48 63 64 ML 1/5
NT 16 32 48 64 65 ML 1/5
NT 16 32 48 64 67 ML 1/5
NT 16 32 48 64 69 ML 1/5
NT 16 32 48 64 71 ML 1/5
NT 16 32 48 64 73 ML 1/5
NT 16 32 48 64 75 ML 1/5
NT 16 32 48 64 77 ML 1/5
NT 16 32 48 64 79 ML 1/5
NT 16 32 48 64 81 ML 1/5
NT 16 32 48 64 83 ML 1/5
NT 16 32 48 64 85 ML 1/5
NT 16 32 48 64 87 ML 1/5
NT 16 32 48 64 89 ML 1/5
NT 16 32 48 64 91 ML 1/5
NT 16 32 48 64 93 ML 1/5
NT 16 32 48 64 95 ML 1/5
NT 16 32 48 64 97 ML 1/5
NT 16 32 48 64 99 ML 1/5
NT 16 32 48 64 101 ML 1/5
NT 16 32 48 64 103 ML 1/5
NT 16 32 48 64 105 ML 1/5
NT 16 32 48 64 107 ML 1/5
NT 16 32 48 64 109 ML 1/5
NT 16 32 48 64 111 ML 1/5
NT 16 32 48 64 113 ML 1/5
NT 16 32 48 64 115 ML 1/5
NT 16 32 48 64 117 ML 1/5
NT 16 32 48 64 119 ML 1/5
NT 16 32 48 64 121 ML 1/5
NT 16 32 48 64 123 ML 1/5
NT 16 32 48 64 125 ML 1/5
NT 16 32 48 64 127 ML 1/5
NT 16 32 48 64 129 ML 1/5
NT 16 32 48 64 131 ML 1/5
NT 16 32 48 64 133 ML 1/5
NT 16 32 48 64 135 ML 1/5
NT 16 32 48 64 137 ML 1/5
NT 16 32 48 64 139 ML 1/5
NT 16 32 48 64 141 ML 1/5
NT 16 32 48 64 143 ML 1/5
NT 16 32 48 64 145 ML 1/5
NT 16 32 48 64 147 ML 1/5
NT 16 32 48 64 149 ML 1/5
NT 16 32 48 64 151 ML 1/5
NT 16 32 48 64 153 ML 1/5
NT 16 32 48 64 155 ML 1/5
NT 16 32 48 64 157 ML 1/5
NT 16 32 48 64 159 ML 1/5
NT 16 32 48 64 161 ML 1/5
NT 16 32 48 64 163 ML 1/5
NT 16 32 48 64 165 ML 1/5
NT 16 32 48 64 167 ML 1/5
NT 16 32 48 64 169 ML 1/5
NT 16 32 48 64 171 ML 1/5
NT 16 32 48 64 173 ML 1/5
NT 16 32 48 64 175 ML 1/5
NT 16 32 48 64 177 ML 1/5
NT 16 32 48 64 179 ML 1/5
NT 16 32 48 64 181 ML 1/5
NT 16 32 48 64 183 ML 1/5
NT 16 32 48 64 185 ML 1/5
NT 16 32 48 64 187 ML 1/5
NT 16 32 48 64 189 ML 1/5
NT 16 32 48 64 191 ML 1/5
NT 16 32 48 64 193 ML 1/5
NT 16 32 48 64 195 ML 1/5
NT 16 32 48 64 197 ML 1/5
NT 16 32 48 64 199 ML 1/5
NT 16 33 48 64 112 ML 1/5
NT 16 33 66 99 132 ML 1/5
NT 16 35 48 64 112 ML 1/5
NT 16 35 70 105 140 ML 1/5
NT 16 37 48 64 112 ML 1/5
NT 16 37 74 111 148 ML 1/5
NT 16 39 48 64 112 ML 1/5
NT 16 39 78 117 156 ML 1/5
NT 16 41 48 64 112 ML 1/5
NT 16 41 82 123 164 ML 1/5
NT 16 43 48 64 112 ML 1/5
NT 16 43 86 129 172 ML 1/5
NT 16 45 48 64 112 ML 1/5
NT 16 45 90 135 180 ML 1/5
NT 16 47 48 64 112 ML 1/5
NT 16 47 94 141 188 ML 1/5
NT 16 48 49 64 112 ML 1/5
NT 16 48 51 64 112 ML 1/5
NT 16 48 53 64 112 ML 1/5
NT 16 48 55 64 112 ML 1/5
NT 16 48 57 64 112 ML 1/5
NT 16 48 59 64 112 ML 1/5
NT 16 48 61 64 112 ML 1/5
NT 16 48 63 64 112 ML 1/5
NT 16 48 64 65 112 ML 1/5
NT 16 48 64 67 112 ML 1/5
NT 16 48 64 69 112 ML 1/5
NT 16 48 64 71 112 ML 1/5
NT 16 48 64 73 112 ML 1/5
NT 16 48 64 75 112 ML 1/5
NT 16 48 64 77 112 ML 1/5
NT 16 48 64 79 112 ML 1/5
NT 16 48 64 81 112 ML 1/5
NT 16 48 64 83 112 ML 1/5
NT 16 48 64 85 112 ML 1/5
NT 16 48 64 87 112 ML 1/5
NT 16 48 64 89 112 ML 1/5
NT 16 48 64 91 112 ML 1/5
NT 16 48 64 93 112 ML 1/5
NT 16 48 64 95 112 ML 1/5
NT 16 48 64 97 112 ML 1/5
NT 16 48 64 99 112 ML 1/5
NT 16 48 64 101 112 ML 1/5
NT 16 48 64 103 112 ML 1/5
NT 16 48 64 105 112 ML 1/5
NT 16 48 64 107 112 ML 1/5
NT 16 48 64 109 112 ML 1/5
NT 16 48 64 111 112 ML 1/5
NT 16 48 64 112 113 ML 1/5
NT 16 48 64 112 115 ML 1/5
NT 16 48 64 112 117 ML 1/5
NT 16 48 64 112 119 ML 1/5
NT 16 48 64 112 121 ML 1/5
NT 16 48 64 112 123 ML 1/5
NT 16 48 64 112 125 ML 1/5
NT 16 48 64 112 127 ML 1/5
NT 16 48 64 112 129 ML 1/5
NT 16 48 64 112 131 ML 1/5
NT 16 48 64 112 133 ML 1/5
NT 16 48 64 112 135 ML 1/5
NT 16 48 64 112 137 ML 1/5
NT 16 48 64 112 139 ML 1/5
NT 16 48 64 112 141 ML 1/5
NT 16 48 64 112 143 ML 1/5
NT 16 48 64 112 145 ML 1/5
NT 16 48 64 112 147 ML 1/5
NT 16 48 64 112 149 ML 1/5
NT 16 48 64 112 151 ML 1/5
NT 16 48 64 112 153 ML 1/5
NT 16 48 64 112 155 ML 1/5
NT 16 48 64 112 157 ML 1/5
NT 16 48 64 112 159 ML 1/5
NT 16 48 64 112 161 ML 1/5
NT 16 48 64 112 163 ML 1/5
NT 16 48 64 112 165 ML 1/5
NT 16 48 64 112 167 ML 1/5
NT 16 48 64 112 169 ML 1/5
NT 16 48 64 112 171 ML 1/5
NT 16 48 64 112 173 ML 1/5
NT 16 48 64 112 175 ML 1/5
NT 16 48 64 112 177 ML 1/5
NT 16 48 64 112 179 ML 1/5
NT 16 48 64 112 181 ML 1/5
NT 16 48 64 112 183 ML 1/5
NT 16 48 64 112 185 ML 1/5
NT 16 48 64 112 187 ML 1/5
NT 16 48 64 112 189 ML 1/5
NT 16 48 64 112 191 ML 1/5
NT 16 48 64 112 193 ML 1/5
NT 16 48 64 112 195 ML 1/5
NT 16 48 64 112 197 ML 1/5
NT 16 48 64 112 199 ML 1/5
NT 16 49 98 147 196 ML 1/5
NT 17 18 34 51 68 ML 1/5
NT 17 18 36 54 72 ML 1/5
NT 17 18 51 68 119 ML 1/5
NT 17 18 54 72 126 ML 1/5
NT 17 19 34 51 68 ML 1/5
NT 17 19 38 57 76 ML 1/5
NT 17 19 51 68 119 ML 1/5
NT 17 19 57 76 133 ML 1/5
NT 17 20 34 51 68 ML 1/5
NT 17 20 40 60 80 ML 1/5
NT 17 20 51 68 119 ML 1/5
NT 17 20 60 80 140 ML 1/5
NT 17 21 34 51 68 ML 1/5
NT 17 21 42 63 84 ML 1/5
NT 17 21 51 68 119 ML 1/5
NT 17 21 63 84 147 ML 1/5
NT 17 22 34 51 68 ML 1/5
NT 17 22 44 66 88 ML 1/5
NT 17 22 51 68 119 ML 1/5
NT 17 22 66 88 154 ML 1/5
NT 17 23 34 51 68 ML 1/5
NT 17 23 46 69 92 ML 1/5
NT 17 23 51 68 119 ML 1/5
NT 17 23 69 92 161 ML 1/5
NT 17 24 34 51 68 ML 1/5
NT 17 24 48 72 96 ML 1/5
NT 17 24 51 68 119 ML 1/5
NT 17 24 72 96 168 ML 1/5
NT 17 25 34 51 68 ML 1/5
NT 17 25 50 75 100 ML 1/5
NT 17 25 51 68 119 ML 1/5
NT 17 25 75 100 175 ML 1/5
NT 17 26 34 51 68 ML 1/5
NT 17 26 51 68 119 ML 1/5
NT 17 26 52 78 104 ML 1/5
NT 17 26 78 104 182 ML 1/5
NT 17 27 34 51 68 ML 1/5
NT 17 27 51 68 119 ML 1/5
NT 17 27 54 81 108 ML 1/5
NT 17 27 81 108 189 ML 1/5
NT 17 28 34 51 68 ML 1/5
NT 17 28 51 68 119 ML 1/5
NT 17 28 56 84 112 ML 1/5
NT 17 28 84 112 196 ML 1/5
NT 17 29 34 51 68 ML 1/5
NT 17 29 51 68 119 ML 1/5
NT 17 29 58 87 116 ML 1/5
NT 17 30 34 51 68 ML 1/5
NT 17 30 51 68 119 ML 1/5
NT 17 30 60 90 120 ML 1/5
NT 17 31 34 51 68 ML 1/5
NT 17 31 51 68 119 ML 1/5
NT 17 31 62 93 124 ML 1/5
NT 17 32 34 51 68 ML 1/5
NT 17 32 51 68 119 ML 1/5
NT 17 32 64 96 128 ML 1/5
NT 17 33 34 51 68 ML 1/5
NT 17 33 51 68 119 ML 1/5
NT 17 33 66 99 132 ML 1/5
NT 17 34 35 51 68 ML 1/5
NT 17 34 36 51 68 ML 1/5
NT 17 34 37 51 68 ML 1/5
NT 17 34 38 51 68 ML 1/5
NT 17 34 39 51 68 ML 1/5
NT 17 34 40 51 68 ML 1/5
NT 17 34 41 51 68 ML 1/5
NT 17 34 42 51 68 ML 1/5
NT 17 34 43 51 68 ML 1/5
NT 17 34 44 51 68 ML 1/5
NT 17 34 45 51 68 ML 1/5
NT 17 34 46 51 68 ML 1/5
NT 17 34 47 51 68 ML 1/5
NT 17 34 48 51 68 ML 1/5
NT 17 34 49 51 68 ML 1/5
NT 17 34 50 51 68 ML 1/5
NT 17 34 51 52 68 ML 1/5
NT 17 34 51 53 68 ML 1/5
NT 17 34 51 54 68 ML 1/5
NT 17 34 51 55 68 ML 1/5
NT 17 34 51 56 68 ML 1/5
NT 17 34 51 57 68 ML 1/5
NT 17 34 51 58 68 ML 1/5
NT 17 34 51 59 68 ML 1/5
NT 17 34 51 60 68 ML 1/5
NT 17 34 51 61 68 ML 1/5
NT 17 34 51 62 68 ML 1/5
NT 17 34 51 63 68 ML 1/5
NT 17 34 51 64 68 ML 1/5
NT 17 34 51 65 68 ML 1/5
NT 17 34 51 66 68 ML 1/5
NT 17 34 51 67 68 ML 1/5
NT 17 34 51 68 69 ML 1/5
NT 17 34 51 68 70 ML 1/5
NT 17 34 51 68 71 ML 1/5
NT 17 34 51 68 72 ML 1/5
NT 17 34 51 68 73 ML 1/5
NT 17 34 51 68 74 ML 1/5
NT 17 34 51 68 75 ML 1/5
NT 17 34 51 68 76 ML 1/5
NT 17 34 51 68 77 ML 1/5
NT 17 34 51 68 78 ML 1/5
NT 17 34 51 68 79 ML 1/5
NT 17 34 51 68 80 ML 1/5
NT 17 34 51 68 81 ML 1/5
NT 17 34 51 68 82 ML 1/5
NT 17 34 51 68 83 ML 1/5
NT 17 34 51 68 84 ML 1/5
NT 17 34 51 68 86 ML 1/5
NT 17 34 51 68 87 ML 1/5
NT 17 34 51 68 88 ML 1/5
NT 17 34 51 68 89 ML 1/5
NT 17 34 51 68 90 ML 1/5
NT 17 34 51 68 91 ML 1/5
NT 17 34 51 68 92 ML 1/5
NT 17 34 51 68 93 ML 1/5
NT 17 34 51 68 94 ML 1/5
NT 17 34 51 68 95 ML 1/5
NT 17 34 51 68 96 ML 1/5
NT 17 34 51 68 97 ML 1/5
NT 17 34 51 68 98 ML 1/5
NT 17 34 51 68 99 ML 1/5
NT 17 34 51 68 100 ML 1/5
NT 17 34 51 68 101 ML 1/5
NT 17 34 51 68 103 ML 1/5
NT 17 34 51 68 104 ML 1/5
NT 17 34 51 68 105 ML 1/5
NT 17 34 51 68 106 ML 1/5
NT 17 34 51 68 107 ML 1/5
NT 17 34 51 68 108 ML 1/5
NT 17 34 51 68 109 ML 1/5
NT 17 34 51 68 110 ML 1/5
NT 17 34 51 68 111 ML 1/5
NT 17 34 51 68 112 ML 1/5
NT 17 34 51 68 113 ML 1/5
NT 17 34 51 68 114 ML 1/5
NT 17 34 51 68 115 ML 1/5
NT 17 34 51 68 116 ML 1/5
NT 17 34 51 68 117 ML 1/5
NT 17 34 51 68 118 ML 1/5
NT 17 34 51 68 120 ML 1/5
NT 17 34 51 68 121 ML 1/5
NT 17 34 51 68 122 ML 1/5
NT 17 34 51 68 123 ML 1/5
NT 17 34 51 68 124 ML 1/5
NT 17 34 51 68 125 ML 1/5
NT 17 34 51 68 126 ML 1/5
NT 17 34 51 68 127 ML 1/5
NT 17 34 51 68 128 ML 1/5
NT 17 34 51 68 129 ML 1/5
NT 17 34 51 68 130 ML 1/5
NT 17 34 51 68 131 ML 1/5
NT 17 34 51 68 132 ML 1/5
NT 17 34 51 68 133 ML 1/5
NT 17 34 51 68 134 ML 1/5
NT 17 34 51 68 135 ML 1/5
NT 17 34 51 68 137 ML 1/5
NT 17 34 51 68 138 ML 1/5
NT 17 34 51 68 139 ML 1/5
NT 17 34 51 68 140 ML 1/5
NT 17 34 51 68 141 ML 1/5
NT 17 34 51 68 142 ML 1/5
NT 17 34 51 68 143 ML 1/5
NT 17 34 51 68 144 ML 1/5
NT 17 34 51 68 145 ML 1/5
NT 17 34 51 68 146 ML 1/5
NT 17 34 51 68 147 ML 1/5
NT 17 34 51 68 148 ML 1/5
NT 17 34 51 68 149 ML 1/5
NT 17 34 51 68 150 ML 1/5
NT 17 34 51 68 151 ML 1/5
NT 17 34 51 68 152 ML 1/5
NT 17 34 51 68 154 ML 1/5
NT 17 34 51 68 155 ML 1/5
NT 17 34 51 68 156 ML 1/5
NT 17 34 51 68 157 ML 1/5
NT 17 34 51 68 158 ML 1/5
NT 17 34 51 68 159 ML 1/5
NT 17 34 51 68 160 ML 1/5
NT 17 34 51 68 161 ML 1/5
NT 17 34 51 68 162 ML 1/5
NT 17 34 51 68 163 ML 1/5
NT 17 34 51 68 164 ML 1/5
NT 17 34 51 68 165 ML 1/5
NT 17 34 51 68 166 ML 1/5
NT 17 34 51 68 167 ML 1/5
NT 17 34 51 68 168 ML 1/5
NT 17 34 51 68 169 ML 1/5
NT 17 34 51 68 171 ML 1/5
NT 17 34 51 68 172 ML 1/5
NT 17 34 51 68 173 ML 1/5
NT 17 34 51 68 174 ML 1/5
NT 17 34 51 68 175 ML 1/5
NT 17 34 51 68 176 ML 1/5
NT 17 34 51 68 177 ML 1/5
NT 17 34 51 68 178 ML 1/5
NT 17 34 51 68 179 ML 1/5
NT 17 34 51 68 180 ML 1/5
NT 17 34 51 68 181 ML 1/5
NT 17 34 51 68 182 ML 1/5
NT 17 34 51 68 183 ML 1/5
NT 17 34 51 68 184 ML 1/5
NT 17 34 51 68 185 ML 1/5
NT 17 34 51 68 186 ML 1/5
NT 17 34 51 68 188 ML 1/5
NT 17 34 51 68 189 ML 1/5
NT 17 34 51 68 190 ML 1/5
NT 17 34 51 68 191 ML 1/5
NT 17 34 51 68 192 ML 1/5
NT 17 34 51 68 193 ML 1/5
NT 17 34 51 68 194 ML 1/5
NT 17 34 51 68 195 ML 1/5
NT 17 34 51 68 196 ML 1/5
NT 17 34 51 68 197 ML 1/5
NT 17 34 51 68 198 ML 1/5
NT 17 34 51 68 199 ML 1/5
NT 17 34 51 68 200 ML 1/5
NT 17 35 51 68 119 ML 1/5
NT 17 35 70 105 140 ML 1/5
NT 17 36 51 68 119 ML 1/5
NT 17 36 72 108 144 ML 1/5
NT 17 37 51 68 119 ML 1/5
NT 17 37 74 111 148 ML 1/5
NT 17 38 51 68 119 ML 1/5
NT 17 38 76 114 152 ML 1/5
NT 17 39 51 68 119 ML 1/5
NT 17 39 78 117 156 ML 1/5
NT 17 40 51 68 119 ML 1/5
NT 17 40 80 120 160 ML 1/5
NT 17 41 51 68 119 ML 1/5
NT 17 41 82 123 164 ML 1/5
NT 17 42 51 68 119 ML 1/5
NT 17 42 84 126 168 ML 1/5
NT 17 43 51 68 119 ML 1/5
NT 17 43 86 129 172 ML 1/5
NT 17 44 51 68 119 ML 1/5
NT 17 44 88 132 176 ML 1/5
NT 17 45 51 68 119 ML 1/5
NT 17 45 90 135 180 ML 1/5
NT 17 46 51 68 119 ML 1/5
NT 17 46 92 138 184 ML 1/5
NT 17 47 51 68 119 ML 1/5
NT 17 47 94 141 188 ML 1/5
NT 17 48 51 68 119 ML 1/5
NT 17 48 96 144 192 ML 1/5
NT 17 49 51 68 119 ML 1/5
NT 17 49 98 147 196 ML 1/5
NT 17 50 51 68 119 ML 1/5
NT 17 50 100 150 200 ML 1/5
NT 17 51 52 68 119 ML 1/5
NT 17 51 53 68 119 ML 1/5
NT 17 51 54 68 119 ML 1/5
NT 17 51 55 68 119 ML 1/5
NT 17 51 56 68 119 ML 1/5
NT 17 51 57 68 119 ML 1/5
NT 17 51 58 68 119 ML 1/5
NT 17 51 59 68 119 ML 1/5
NT 17 51 60 68 119 ML 1/5
NT 17 51 61 68 119 ML 1/5
NT 17 51 62 68 119 ML 1/5
NT 17 51 63 68 119 ML 1/5
NT 17 51 64 68 119 ML 1/5
NT 17 51 65 68 119 ML 1/5
NT 17 51 66 68 119 ML 1/5
NT 17 51 67 68 119 ML 1/5
NT 17 51 68 69 119 ML 1/5
NT 17 51 68 70 119 ML 1/5
NT 17 51 68 71 119 ML 1/5
NT 17 51 68 72 119 ML 1/5
NT 17 51 68 73 119 ML 1/5
NT 17 51 68 74 119 ML 1/5
NT 17 51 68 75 119 ML 1/5
NT 17 51 68 76 119 ML 1/5
NT 17 51 68 77 119 ML 1/5
NT 17 51 68 78 119 ML 1/5
NT 17 51 68 79 119 ML 1/5
NT 17 51 68 80 119 ML 1/5
NT 17 51 68 81 119 ML 1/5
NT 17 51 68 82 119 ML 1/5
NT 17 51 68 83 119 ML 1/5
NT 17 51 68 84 119 ML 1/5
NT 17 51 68 86 119 ML 1/5
NT 17 51 68 87 119 ML 1/5
NT 17 51 68 88 119 ML 1/5
NT 17 51 68 89 119 ML 1/5
NT 17 51 68 90 119 ML 1/5
NT 17 51 68 91 119 ML 1/5
NT 17 51 68 92 119 ML 1/5
NT 17 51 68 93 119 ML 1/5
NT 17 51 68 94 119 ML 1/5
NT 17 51 68 95 119 ML 1/5
NT 17 51 68 96 119 ML 1/5
NT 17 51 68 97 119 ML 1/5
NT 17 51 68 98 119 ML 1/5
NT 17 51 68 99 119 ML 1/5
NT 17 51 68 100 119 ML 1/5
NT 17 51 68 101 119 ML 1/5
NT 17 51 68 103 119 ML 1/5
NT 17 51 68 104 119 ML 1/5
NT 17 51 68 105 119 ML 1/5
NT 17 51 68 106 119 ML 1/5
NT 17 51 68 107 119 ML 1/5
NT 17 51 68 108 119 ML 1/5
NT 17 51 68 109 119 ML 1/5
NT 17 51 68 110 119 ML 1/5
NT 17 51 68 111 119 ML 1/5
NT 17 51 68 112 119 ML 1/5
NT 17 51 68 113 119 ML 1/5
NT 17 51 68 114 119 ML 1/5
NT 17 51 68 115 119 ML 1/5
NT 17 51 68 116 119 ML 1/5
NT 17 51 68 117 119 ML 1/5
NT 17 51 68 118 119 ML 1/5
NT 17 51 68 119 120 ML 1/5
NT 17 51 68 119 121 ML 1/5
NT 17 51 68 119 122 ML 1/5
NT 17 51 68 119 123 ML 1/5
NT 17 51 68 119 124 ML 1/5
NT 17 51 68 119 125 ML 1/5
NT 17 51 68 119 126 ML 1/5
NT 17 51 68 119 127 ML 1/5
NT 17 51 68 119 128 ML 1/5
NT 17 51 68 119 129 ML 1/5
NT 17 51 68 119 130 ML 1/5
NT 17 51 68 119 131 ML 1/5
NT 17 51 68 119 132 ML 1/5
NT 17 51 68 119 133 ML 1/5
NT 17 51 68 119 134 ML 1/5
NT 17 51 68 119 135 ML 1/5
NT 17 51 68 119 137 ML 1/5
NT 17 51 68 119 138 ML 1/5
NT 17 51 68 119 139 ML 1/5
NT 17 51 68 119 140 ML 1/5
NT 17 51 68 119 141 ML 1/5
NT 17 51 68 119 142 ML 1/5
NT 17 51 68 119 143 ML 1/5
NT 17 51 68 119 144 ML 1/5
NT 17 51 68 119 145 ML 1/5
NT 17 51 68 119 146 ML 1/5
NT 17 51 68 119 147 ML 1/5
NT 17 51 68 119 148 ML 1/5
NT 17 51 68 119 149 ML 1/5
NT 17 51 68 119 150 ML 1/5
NT 17 51 68 119 151 ML 1/5
NT 17 51 68 119 152 ML 1/5
NT 17 51 68 119 154 ML 1/5
NT 17 51 68 119 155 ML 1/5
NT 17 51 68 119 156 ML 1/5
NT 17 51 68 119 157 ML 1/5
NT 17 51 68 119 158 ML 1/5
NT 17 51 68 119 159 ML 1/5
NT 17 51 68 119 160 ML 1/5
NT 17 51 68 119 161 ML 1/5
NT 17 51 68 119 162 ML 1/5
NT 17 51 68 119 163 ML 1/5
NT 17 51 68 119 164 ML 1/5
NT 17 51 68 119 165 ML 1/5
NT 17 51 68 119 166 ML 1/5
NT 17 51 68 119 167 ML 1/5
NT 17 51 68 119 168 ML 1/5
NT 17 51 68 119 169 ML 1/5
NT 17 51 68 119 171 ML 1/5
NT 17 51 68 119 172 ML 1/5
NT 17 51 68 119 173 ML 1/5
NT 17 51 68 119 174 ML 1/5
NT 17 51 68 119 175 ML 1/5
NT 17 51 68 119 176 ML 1/5
NT 17 51 68 119 177 ML 1/5
NT 17 51 68 119 178 ML 1/5
NT 17 51 68 119 179 ML 1/5
NT 17 51 68 119 180 ML 1/5
NT 17 51 68 119 181 ML 1/5
NT 17 51 68 119 182 ML 1/5
NT 17 51 68 119 183 ML 1/5
NT 17 51 68 119 184 ML 1/5
NT 17 51 68 119 185 ML 1/5
NT 17 51 68 119 186 ML 1/5
NT 17 51 68 119 188 ML 1/5
NT 17 51 68 119 189 ML 1/5
NT 17 51 68 119 190 ML 1/5
NT 17 51 68 119 191 ML 1/5
NT 17 51 68 119 192 ML 1/5
NT 17 51 68 119 193 ML 1/5
NT 17 51 68 119 194 ML 1/5
NT 17 51 68 119 195 ML 1/5
NT 17 51 68 119 196 ML 1/5
NT 17 51 68 119 197 ML 1/5
NT 17 51 68 119 198 ML 1/5
NT 17 51 68 119 199 ML 1/5
NT 17 51 68 119 200 ML 1/5
NT 18 19 36 54 72 ML 1/5
NT 18 19 38 57 76 ML 1/5
NT 18 19 54 72 126 ML 1/5
NT 18 19 57 76 133 ML 1/5
NT 18 23 36 54 72 ML 1/5
NT 18 23 46 69 92 ML 1/5
NT 18 23 54 72 126 ML 1/5
NT 18 23 69 92 161 ML 1/5
NT 18 25 36 54 72 ML 1/5
NT 18 25 50 75 100 ML 1/5
NT 18 25 54 72 126 ML 1/5
NT 18 25 75 100 175 ML 1/5
NT 18 29 36 54 72 ML 1/5
NT 18 29 54 72 126 ML 1/5
NT 18 29 58 87 116 ML 1/5
NT 18 31 36 54 72 ML 1/5
NT 18 31 54 72 126 ML 1/5
NT 18 31 62 93 124 ML 1/5
NT 18 35 36 54 72 ML 1/5
NT 18 35 54 72 126 ML 1/5
NT 18 35 70 105 140 ML 1/5
NT 18 36 37 54 72 ML 1/5
NT 18 36 41 54 72 ML 1/5
NT 18 36 43 54 72 ML 1/5
NT 18 36 47 54 72 ML 1/5
NT 18 36 49 54 72 ML 1/5
NT 18 36 53 54 72 ML 1/5
NT 18 36 54 55 72 ML 1/5
NT 18 36 54 59 72 ML 1/5
NT 18 36 54 61 72 ML 1/5
NT 18 36 54 65 72 ML 1/5
NT 18 36 54 67 72 ML 1/5
NT 18 36 54 71 72 ML 1/5
NT 18 36 54 72 73 ML 1/5
NT 18 36 54 72 77 ML 1/5
NT 18 36 54 72 79 ML 1/5
NT 18 36 54 72 83 ML 1/5
NT 18 36 54 72 85 ML 1/5
NT 18 36 54 72 89 ML 1/5
NT 18 36 54 72 91 ML 1/5
NT 18 36 54 72 95 ML 1/5
NT 18 36 54 72 97 ML 1/5
NT 18 36 54 72 101 ML 1/5
NT 18 36 54 72 103 ML 1/5
NT 18 36 54 72 107 ML 1/5
NT 18 36 54 72 109 ML 1/5
NT 18 36 54 72 113 ML 1/5
NT 18 36 54 72 115 ML 1/5
NT 18 36 54 72 119 ML 1/5
NT 18 36 54 72 121 ML 1/5
NT 18 36 54 72 125 ML 1/5
NT 18 36 54 72 127 ML 1/5
NT 18 36 54 72 131 ML 1/5
NT 18 36 54 72 133 ML 1/5
NT 18 36 54 72 137 ML 1/5
NT 18 36 54 72 139 ML 1/5
NT 18 36 54 72 143 ML 1/5
NT 18 36 54 72 145 ML 1/5
NT 18 36 54 72 149 ML 1/5
NT 18 36 54 72 151 ML 1/5
NT 18 36 54 72 155 ML 1/5
NT 18 36 54 72 157 ML 1/5
NT 18 36 54 72 161 ML 1/5
NT 18 36 54 72 163 ML 1/5
NT 18 36 54 72 167 ML 1/5
NT 18 36 54 72 169 ML 1/5
NT 18 36 54 72 173 ML 1/5
NT 18 36 54 72 175 ML 1/5
NT 18 36 54 72 179 ML 1/5
NT 18 36 54 72 181 ML 1/5
NT 18 36 54 72 185 ML 1/5
NT 18 36 54 72 187 ML 1/5
NT 18 36 54 72 191 ML 1/5
NT 18 36 54 72 193 ML 1/5
NT 18 36 54 72 197 ML 1/5
NT 18 36 54 72 199 ML 1/5
NT 18 37 54 72 126 ML 1/5
NT 18 37 74 111 148 ML 1/5
NT 18 41 54 72 126 ML 1/5
NT 18 41 82 123 164 ML 1/5
NT 18 43 54 72 126 ML 1/5
NT 18 43 86 129 172 ML 1/5
NT 18 47 54 72 126 ML 1/5
NT 18 47 94 141 188 ML 1/5
NT 18 49 54 72 126 ML 1/5
NT 18 49 98 147 196 ML 1/5
NT 18 53 54 72 126 ML 1/5
NT 18 54 55 72 126 ML 1/5
NT 18 54 59 72 126 ML 1/5
NT 18 54 61 72 126 ML 1/5
NT 18 54 65 72 126 ML 1/5
NT 18 54 67 72 126 ML 1/5
NT 18 54 71 72 126 ML 1/5
NT 18 54 72 73 126 ML 1/5
NT 18 54 72 77 126 ML 1/5
NT 18 54 72 79 126 ML 1/5
NT 18 54 72 83 126 ML 1/5
NT 18 54 72 85 126 ML 1/5
NT 18 54 72 89 126 ML 1/5
NT 18 54 72 91 126 ML 1/5
NT 18 54 72 95 126 ML 1/5
NT 18 54 72 97 126 ML 1/5
NT 18 54 72 101 126 ML 1/5
NT 18 54 72 103 126 ML 1/5
NT 18 54 72 107 126 ML 1/5
NT 18 54 72 109 126 ML 1/5
NT 18 54 72 113 126 ML 1/5
NT 18 54 72 115 126 ML 1/5
NT 18 54 72 119 126 ML 1/5
NT 18 54 72 121 126 ML 1/5
NT 18 54 72 125 126 ML 1/5
NT 18 54 72 126 127 ML 1/5
NT 18 54 72 126 131 ML 1/5
NT 18 54 72 126 133 ML 1/5
NT 18 54 72 126 137 ML 1/5
NT 18 54 72 126 139 ML 1/5
NT 18 54 72 126 143 ML 1/5
NT 18 54 72 126 145 ML 1/5
NT 18 54 72 126 149 ML 1/5
NT 18 54 72 126 151 ML 1/5
NT 18 54 72 126 155 ML 1/5
NT 18 54 72 126 157 ML 1/5
NT 18 54 72 126 161 ML 1/5
NT 18 54 72 126 163 ML 1/5
NT 18 54 72 126 167 ML 1/5
NT 18 54 72 126 169 ML 1/5
NT 18 54 72 126 173 ML 1/5
NT 18 54 72 126 175 ML 1/5
NT 18 54 72 126 179 ML 1/5
NT 18 54 72 126 181 ML 1/5
NT 18 54 72 126 185 ML 1/5
NT 18 54 72 126 187 ML 1/5
NT 18 54 72 126 191 ML 1/5
NT 18 54 72 126 193 ML 1/5
NT 18 54 72 126 197 ML 1/5
NT 18 54 72 126 199 ML 1/5
NT 19 20 38 57 76 ML 1/5
NT 19 20 40 60 80 ML 1/5
NT 19 20 57 76 133 ML 1/5
NT 19 20 60 80 140 ML 1/5
NT 19 21 38 57 76 ML 1/5
NT 19 21 42 63 84 ML 1/5
NT 19 21 57 76 133 ML 1/5
NT 19 21 63 84 147 ML 1/5
NT 19 22 38 57 76 ML 1/5
NT 19 22 44 66 88 ML 1/5
NT 19 22 57 76 133 ML 1/5
NT 19 22 66 88 154 ML 1/5
NT 19 23 38 57 76 ML 1/5
NT 19 23 46 69 92 ML 1/5
NT 19 23 57 76 133 ML 1/5
NT 19 23 69 92 161 ML 1/5
NT 19 24 38 57 76 ML 1/5
NT 19 24 48 72 96 ML 1/5
NT 19 24 57 76 133 ML 1/5
NT 19 24 72 96 168 ML 1/5
NT 19 25 38 57 76 ML 1/5
NT 19 25 50 75 100 ML 1/5
NT 19 25 57 76 133 ML 1/5
NT 19 25 75 100 175 ML 1/5
NT 19 26 38 57 76 ML 1/5
NT 19 26 52 78 104 ML 1/5
NT 19 26 57 76 133 ML 1/5
NT 19 26 78 104 182 ML 1/5
NT 19 27 38 57 76 ML 1/5
NT 19 27 54 81 108 ML 1/5
NT 19 27 57 76 133 ML 1/5
NT 19 27 81 108 189 ML 1/5
NT 19 28 38 57 76 ML 1/5
NT 19 28 56 84 112 ML 1/5
NT 19 28 57 76 133 ML 1/5
NT 19 28 84 112 196 ML 1/5
NT 19 29 38 57 76 ML 1/5
NT 19 29 57 76 133 ML 1/5
NT 19 29 58 87 116 ML 1/5
NT 19 30 38 57 76 ML 1/5
NT 19 30 57 76 133 ML 1/5
NT 19 30 60 90 120 ML 1/5
NT 19 31 38 57 76 ML 1/5
NT 19 31 57 76 133 ML 1/5
NT 19 31 62 93 124 ML 1/5
NT 19 32 38 57 76 ML 1/5
NT 19 32 57 76 133 ML 1/5
NT 19 32 64 96 128 ML 1/5
NT 19 33 38 57 76 ML 1/5
NT 19 33 57 76 133 ML 1/5
NT 19 33 66 99 132 ML 1/5
NT 19 34 38 57 76 ML 1/5
NT 19 34 57 76 133 ML 1/5
NT 19 34 68 102 136 ML 1/5
NT 19 35 38 57 76 ML 1/5
NT 19 35 57 76 133 ML 1/5
NT 19 35 70 105 140 ML 1/5
NT 19 36 38 57 76 ML 1/5
NT 19 36 57 76 133 ML 1/5
NT 19 36 72 108 144 ML 1/5
NT 19 37 38 57 76 ML 1/5
NT 19 37 57 76 133 ML 1/5
NT 19 37 74 111 148 ML 1/5
NT 19 38 39 57 76 ML 1/5
NT 19 38 40 57 76 ML 1/5
NT 19 38 41 57 76 ML 1/5
NT 19 38 42 57 76 ML 1/5
NT 19 38 43 57 76 ML 1/5
NT 19 38 44 57 76 ML 1/5
NT 19 38 45 57 76 ML 1/5
NT 19 38 46 57 76 ML 1/5
NT 19 38 47 57 76 ML 1/5
NT 19 38 48 57 76 ML 1/5
NT 19 38 49 57 76 ML 1/5
NT 19 38 50 57 76 ML 1/5
NT 19 38 51 57 76 ML 1/5
NT 19 38 52 57 76 ML 1/5
NT 19 38 53 57 76 ML 1/5
NT 19 38 54 57 76 ML 1/5
NT 19 38 55 57 76 ML 1/5
NT 19 38 56 57 76 ML 1/5
NT 19 38 57 58 76 ML 1/5
NT 19 38 57 59 76 ML 1/5
NT 19 38 57 60 76 ML 1/5
NT 19 38 57 61 76 ML 1/5
NT 19 38 57 62 76 ML 1/5
NT 19 38 57 63 76 ML 1/5
NT 19 38 57 64 76 ML 1/5
NT 19 38 57 65 76 ML 1/5
NT 19 38 57 66 76 ML 1/5
NT 19 38 57 67 76 ML 1/5
NT 19 38 57 68 76 ML 1/5
NT 19 38 57 69 76 ML 1/5
NT 19 38 57 70 76 ML 1/5
NT 19 38 57 71 76 ML 1/5
NT 19 38 57 72 76 ML 1/5
NT 19 38 57 73 76 ML 1/5
NT 19 38 57 74 76 ML 1/5
NT 19 38 57 75 76 ML 1/5
NT 19 38 57 76 77 ML 1/5
NT 19 38 57 76 78 ML 1/5
NT 19 38 57 76 79 ML 1/5
NT 19 38 57 76 80 ML 1/5
NT 19 38 57 76 81 ML 1/5
NT 19 38 57 76 82 ML 1/5
NT 19 38 57 76 83 ML 1/5
NT 19 38 57 76 84 ML 1/5
NT 19 38 57 76 85 ML 1/5
NT 19 38 57 76 86 ML 1/5
NT 19 38 57 76 87 ML 1/5
NT 19 38 57 76 88 ML 1/5
NT 19 38 57 76 89 ML 1/5
NT 19 38 57 76 90 ML 1/5
NT 19 38 57 76 91 ML 1/5
NT 19 38 57 76 92 ML 1/5
NT 19 38 57 76 93 ML 1/5
NT 19 38 57 76 94 ML 1/5
NT 19 38 57 76 96 ML 1/5
NT 19 38 57 76 97 ML 1/5
NT 19 38 57 76 98 ML 1/5
NT 19 38 57 76 99 ML 1/5
NT 19 38 57 76 100 ML 1/5
NT 19 38 57 76 101 ML 1/5
NT 19 38 57 76 102 ML 1/5
NT 19 38 57 76 103 ML 1/5
NT 19 38 57 76 104 ML 1/5
NT 19 38 57 76 105 ML 1/5
NT 19 38 57 76 106 ML 1/5
NT 19 38 57 76 107 ML 1/5
NT 19 38 57 76 108 ML 1/5
NT 19 38 57 76 109 ML 1/5
NT 19 38 57 76 110 ML 1/5
NT 19 38 57 76 111 ML 1/5
NT 19 38 57 76 112 ML 1/5
NT 19 38 57 76 113 ML 1/5
NT 19 38 57 76 115 ML 1/5
NT 19 38 57 76 116 ML 1/5
NT 19 38 57 76 117 ML 1/5
NT 19 38 57 76 118 ML 1/5
NT 19 38 57 76 119 ML 1/5
NT 19 38 57 76 120 ML 1/5
NT 19 38 57 76 121 ML 1/5
NT 19 38 57 76 122 ML 1/5
NT 19 38 57 76 123 ML 1/5
NT 19 38 57 76 124 ML 1/5
NT 19 38 57 76 125 ML 1/5
NT 19 38 57 76 126 ML 1/5
NT 19 38 57 76 127 ML 1/5
NT 19 38 57 76 128 ML 1/5
NT 19 38 57 76 129 ML 1/5
NT 19 38 57 76 130 ML 1/5
NT 19 38 57 76 131 ML 1/5
NT 19 38 57 76 132 ML 1/5
NT 19 38 57 76 134 ML 1/5
NT 19 38 57 76 135 ML 1/5
NT 19 38 57 76 136 ML 1/5
NT 19 38 57 76 137 ML 1/5
NT 19 38 57 76 138 ML 1/5
NT 19 38 57 76 139 ML 1/5
NT 19 38 57 76 140 ML 1/5
NT 19 38 57 76 141 ML 1/5
NT 19 38 57 76 142 ML 1/5
NT 19 38 57 76 143 ML 1/5
NT 19 38 57 76 144 ML 1/5
NT 19 38 57 76 145 ML 1/5
NT 19 38 57 76 146 ML 1/5
NT 19 38 57 76 147 ML 1/5
NT 19 38 57 76 148 ML 1/5
NT 19 38 57 76 149 ML 1/5
NT 19 38 57 76 150 ML 1/5
NT 19 38 57 76 151 ML 1/5
NT 19 38 57 76 153 ML 1/5
NT 19 38 57 76 154 ML 1/5
NT 19 38 57 76 155 ML 1/5
NT 19 38 57 76 156 ML 1/5
NT 19 38 57 76 157 ML 1/5
NT 19 38 57 76 158 ML 1/5
NT 19 38 57 76 159 ML 1/5
NT 19 38 57 76 160 ML 1/5
NT 19 38 57 76 161 ML 1/5
NT 19 38 57 76 162 ML 1/5
NT 19 38 57 76 163 ML 1/5
NT 19 38 57 76 164 ML 1/5
NT 19 38 57 76 165 ML 1/5
NT 19 38 57 76 166 ML 1/5
NT 19 38 57 76 167 ML 1/5
NT 19 38 57 76 168 ML 1/5
NT 19 38 57 76 169 ML 1/5
NT 19 38 57 76 170 ML 1/5
NT 19 38 57 76 172 ML 1/5
NT 19 38 57 76 173 ML 1/5
NT 19 38 57 76 174 ML 1/5
NT 19 38 57 76 175 ML 1/5
NT 19 38 57 76 176 ML 1/5
NT 19 38 57 76 177 ML 1/5
NT 19 38 57 76 178 ML 1/5
NT 19 38 57 76 179 ML 1/5
NT 19 38 57 76 180 ML 1/5
NT 19 38 57 76 181 ML 1/5
NT 19 38 57 76 182 ML 1/5
NT 19 38 57 76 183 ML 1/5
NT 19 38 57 76 184 ML 1/5
NT 19 38 57 76 185 ML 1/5
NT 19 38 57 76 186 ML 1/5
NT 19 38 57 76 187 ML 1/5
NT 19 38 57 76 188 ML 1/5
NT 19 38 57 76 189 ML 1/5
NT 19 38 57 76 191 ML 1/5
NT 19 38 57 76 192 ML 1/5
NT 19 38 57 76 193 ML 1/5
NT 19 38 57 76 194 ML 1/5
NT 19 38 57 76 195 ML 1/5
NT 19 38 57 76 196 ML 1/5
NT 19 38 57 76 197 ML 1/5
NT 19 38 57 76 198 ML 1/5
NT 19 38 57 76 199 ML 1/5
NT 19 38 57 76 200 ML 1/5
NT 19 39 57 76 133 ML 1/5
NT 19 39 78 117 156 ML 1/5
NT 19 40 57 76 133 ML 1/5
NT 19 40 80 120 160 ML 1/5
NT 19 41 57 76 133 ML 1/5
NT 19 41 82 123 164 ML 1/5
NT 19 42 57 76 133 ML 1/5
NT 19 42 84 126 168 ML 1/5
NT 19 43 57 76 133 ML 1/5
NT 19 43 86 129 172 ML 1/5
NT 19 44 57 76 133 ML 1/5
NT 19 44 88 132 176 ML 1/5
NT 19 45 57 76 133 ML 1/5
NT 19 45 90 135 180 ML 1/5
NT 19 46 57 76 133 ML 1/5
NT 19 46 92 138 184 ML 1/5
NT 19 47 57 76 133 ML 1/5
NT 19 47 94 141 188 ML 1/5
NT 19 48 57 76 133 ML 1/5
NT 19 48 96 144 192 ML 1/5
NT 19 49 57 76 133 ML 1/5
NT 19 49 98 147 196 ML 1/5
NT 19 50 57 76 133 ML 1/5
NT 19 50 100 150 200 ML 1/5
NT 19 51 57 76 133 ML 1/5
NT 19 52 57 76 133 ML 1/5
NT 19 53 57 76 133 ML 1/5
NT 19 54 57 76 133 ML 1/5
NT 19 55 57 76 133 ML 1/5
NT 19 56 57 76 133 ML 1/5
NT 19 57 58 76 133 ML 1/5
NT 19 57 59 76 133 ML 1/5
NT 19 57 60 76 133 ML 1/5
NT 19 57 61 76 133 ML 1/5
NT 19 57 62 76 133 ML 1/5
NT 19 57 63 76 133 ML 1/5
NT 19 57 64 76 133 ML 1/5
NT 19 57 65 76 133 ML 1/5
NT 19 57 66 76 133 ML 1/5
NT 19 57 67 76 133 ML 1/5
NT 19 57 68 76 133 ML 1/5
NT 19 57 69 76 133 ML 1/5
NT 19 57 70 76 133 ML 1/5
NT 19 57 71 76 133 ML 1/5
NT 19 57 72 76 133 ML 1/5
NT 19 57 73 76 133 ML 1/5
NT 19 57 74 76 133 ML 1/5
NT 19 57 75 76 133 ML 1/5
NT 19 57 76 77 133 ML 1/5
NT 19 57 76 78 133 ML 1/5
NT 19 57 76 79 133 ML 1/5
NT 19 57 76 80 133 ML 1/5
NT 19 57 76 81 133 ML 1/5
NT 19 57 76 82 133 ML 1/5
NT 19 57 76 83 133 ML 1/5
NT 19 57 76 84 133 ML 1/5
NT 19 57 76 85 133 ML 1/5
NT 19 57 76 86 133 ML 1/5
NT 19 57 76 87 133 ML 1/5
NT 19 57 76 88 133 ML 1/5
NT 19 57 76 89 133 ML 1/5
NT 19 57 76 90 133 ML 1/5
NT 19 57 76 91 133 ML 1/5
NT 19 57 76 92 133 ML 1/5
NT 19 57 76 93 133 ML 1/5
NT 19 57 76 94 133 ML 1/5
NT 19 57 76 96 133 ML 1/5
NT 19 57 76 97 133 ML 1/5
NT 19 57 76 98 133 ML 1/5
NT 19 57 76 99 133 ML 1/5
NT 19 57 76 100 133 ML 1/5
NT 19 57 76 101 133 ML 1/5
NT 19 57 76 102 133 ML 1/5
NT 19 57 76 103 133 ML 1/5
NT 19 57 76 104 133 ML 1/5
NT 19 57 76 105 133 ML 1/5
NT 19 57 76 106 133 ML 1/5
NT 19 57 76 107 133 ML 1/5
NT 19 57 76 108 133 ML 1/5
NT 19 57 76 109 133 ML 1/5
NT 19 57 76 110 133 ML 1/5
NT 19 57 76 111 133 ML 1/5
NT 19 57 76 112 133 ML 1/5
NT 19 57 76 113 133 ML 1/5
NT 19 57 76 115 133 ML 1/5
NT 19 57 76 116 133 ML 1/5
NT 19 57 76 117 133 ML 1/5
NT 19 57 76 118 133 ML 1/5
NT 19 57 76 119 133 ML 1/5
NT 19 57 76 120 133 ML 1/5
NT 19 57 76 121 133 ML 1/5
NT 19 57 76 122 133 ML 1/5
NT 19 57 76 123 133 ML 1/5
NT 19 57 76 124 133 ML 1/5
NT 19 57 76 125 133 ML 1/5
NT 19 57 76 126 133 ML 1/5
NT 19 57 76 127 133 ML 1/5
NT 19 57 76 128 133 ML 1/5
NT 19 57 76 129 133 ML 1/5
NT 19 57 76 130 133 ML 1/5
NT 19 57 76 131 133 ML 1/5
NT 19 57 76 132 133 ML 1/5
NT 19 57 76 133 134 ML 1/5
NT 19 57 76 133 135 ML 1/5
NT 19 57 76 133 136 ML 1/5
NT 19 57 76 133 137 ML 1/5
NT 19 57 76 133 138 ML 1/5
NT 19 57 76 133 139 ML 1/5
NT 19 57 76 133 140 ML 1/5
NT 19 57 76 133 141 ML 1/5
NT 19 57 76 133 142 ML 1/5
NT 19 57 76 133 143 ML 1/5
NT 19 57 76 133 144 ML 1/5
NT 19 57 76 133 145 ML 1/5
NT 19 57 76 133 146 ML 1/5
NT 19 57 76 133 147 ML 1/5
NT 19 57 76 133 148 ML 1/5
NT 19 57 76 133 149 ML 1/5
NT 19 57 76 133 150 ML 1/5
NT 19 57 76 133 151 ML 1/5
NT 19 57 76 133 153 ML 1/5
NT 19 57 76 133 154 ML 1/5
NT 19 57 76 133 155 ML 1/5
NT 19 57 76 133 156 ML 1/5
NT 19 57 76 133 157 ML 1/5
NT 19 57 76 133 158 ML 1/5
NT 19 57 76 133 159 ML 1/5
NT 19 57 76 133 160 ML 1/5
NT 19 57 76 133 161 ML 1/5
NT 19 57 76 133 162 ML 1/5
NT 19 57 76 133 163 ML 1/5
NT 19 57 76 133 164 ML 1/5
NT 19 57 76 133 165 ML 1/5
NT 19 57 76 133 166 ML 1/5
NT 19 57 76 133 167 ML 1/5
NT 19 57 76 133 168 ML 1/5
NT 19 57 76 133 169 ML 1/5
NT 19 57 76 133 170 ML 1/5
NT 19 57 76 133 172 ML 1/5
NT 19 57 76 133 173 ML 1/5
NT 19 57 76 133 174 ML 1/5
NT 19 57 76 133 175 ML 1/5
NT 19 57 76 133 176 ML 1/5
NT 19 57 76 133 177 ML 1/5
NT 19 57 76 133 178 ML 1/5
NT 19 57 76 133 179 ML 1/5
NT 19 57 76 133 180 ML 1/5
NT 19 57 76 133 181 ML 1/5
NT 19 57 76 133 182 ML 1/5
NT 19 57 76 133 183 ML 1/5
NT 19 57 76 133 184 ML 1/5
NT 19 57 76 133 185 ML 1/5
NT 19 57 76 133 186 ML 1/5
NT 19 57 76 133 187 ML 1/5
NT 19 57 76 133 188 ML 1/5
NT 19 57 76 133 189 ML 1/5
NT 19 57 76 133 191 ML 1/5
NT 19 57 76 133 192 ML 1/5
NT 19 57 76 133 193 ML 1/5
NT 19 57 76 133 194 ML 1/5
NT 19 57 76 133 195 ML 1/5
NT 19 57 76 133 196 ML 1/5
NT 19 57 76 133 197 ML 1/5
NT 19 57 76 133 198 ML 1/5
NT 19 57 76 133 199 ML 1/5
NT 19 57 76 133 200 ML 1/5
NT 20 21 40 60 80 ML 1/5
NT 20 21 42 63 84 ML 1/5
NT 20 21 60 80 140 ML 1/5
NT 20 21 63 84 147 ML 1/5
NT 20 23 40 60 80 ML 1/5
NT 20 23 46 69 92 ML 1/5
NT 20 23 60 80 140 ML 1/5
NT 20 23 69 92 161 ML 1/5
NT 20 27 40 60 80 ML 1/5
NT 20 27 54 81 108 ML 1/5
NT 20 27 60 80 140 ML 1/5
NT 20 27 81 108 189 ML 1/5
NT 20 29 40 60 80 ML 1/5
NT 20 29 58 87 116 ML 1/5
NT 20 29 60 80 140 ML 1/5
NT 20 31 40 60 80 ML 1/5
NT 20 31 60 80 140 ML 1/5
NT 20 31 62 93 124 ML 1/5
NT 20 33 40 60 80 ML 1/5
NT 20 33 60 80 140 ML 1/5
NT 20 33 66 99 132 ML 1/5
NT 20 37 40 60 80 ML 1/5
NT 20 37 60 80 140 ML 1/5
NT 20 37 74 111 148 ML 1/5
NT 20 39 40 60 80 ML 1/5
NT 20 39 60 80 140 ML 1/5
NT 20 39 78 117 156 ML 1/5
NT 20 40 41 60 80 ML 1/5
NT 20 40 43 60 80 ML 1/5
NT 20 40 47 60 80 ML 1/5
NT 20 40 49 60 80 ML 1/5
NT 20 40 51 60 80 ML 1/5
NT 20 40 53 60 80 ML 1/5
NT 20 40 57 60 80 ML 1/5
NT 20 40 59 60 80 ML 1/5
NT 20 40 60 61 80 ML 1/5
NT 20 40 60 63 80 ML 1/5
NT 20 40 60 67 80 ML 1/5
NT 20 40 60 69 80 ML 1/5
NT 20 40 60 71 80 ML 1/5
NT 20 40 60 73 80 ML 1/5
NT 20 40 60 77 80 ML 1/5
NT 20 40 60 79 80 ML 1/5
NT 20 40 60 80 81 ML 1/5
NT 20 40 60 80 83 ML 1/5
NT 20 40 60 80 87 ML 1/5
NT 20 40 60 80 89 ML 1/5
NT 20 40 60 80 91 ML 1/5
NT 20 40 60 80 93 ML 1/5
NT 20 40 60 80 97 ML 1/5
NT 20 40 60 80 99 ML 1/5
NT 20 40 60 80 101 ML 1/5
NT 20 40 60 80 103 ML 1/5
NT 20 40 60 80 107 ML 1/5
NT 20 40 60 80 109 ML 1/5
NT 20 40 60 80 111 ML 1/5
NT 20 40 60 80 113 ML 1/5
NT 20 40 60 80 117 ML 1/5
NT 20 40 60 80 119 ML 1/5
NT 20 40 60 80 121 ML 1/5
NT 20 40 60 80 123 ML 1/5
NT 20 40 60 80 127 ML 1/5
NT 20 40 60 80 129 ML 1/5
NT 20 40 60 80 131 ML 1/5
NT 20 40 60 80 133 ML 1/5
NT 20 40 60 80 137 ML 1/5
NT 20 40 60 80 139 ML 1/5
NT 20 40 60 80 141 ML 1/5
NT 20 40 60 80 143 ML 1/5
NT 20 40 60 80 147 ML 1/5
NT 20 40 60 80 149 ML 1/5
NT 20 40 60 80 151 ML 1/5
NT 20 40 60 80 153 ML 1/5
NT 20 40 60 80 157 ML 1/5
NT 20 40 60 80 159 ML 1/5
NT 20 40 60 80 161 ML 1/5
NT 20 40 60 80 163 ML 1/5
NT 20 40 60 80 167 ML 1/5
NT 20 40 60 80 169 ML 1/5
NT 20 40 60 80 171 ML 1/5
NT 20 40 60 80 173 ML 1/5
NT 20 40 60 80 177 ML 1/5
NT 20 40 60 80 179 ML 1/5
NT 20 40 60 80 181 ML 1/5
NT 20 40 60 80 183 ML 1/5
NT 20 40 60 80 187 ML 1/5
NT 20 40 60 80 189 ML 1/5
NT 20 40 60 80 191 ML 1/5
NT 20 40 60 80 193 ML 1/5
NT 20 40 60 80 197 ML 1/5
NT 20 40 60 80 199 ML 1/5
NT 20 41 60 80 140 ML 1/5
NT 20 41 82 123 164 ML 1/5
NT 20 43 60 80 140 ML 1/5
NT 20 43 86 129 172 ML 1/5
NT 20 47 60 80 140 ML 1/5
NT 20 47 94 141 188 ML 1/5
NT 20 49 60 80 140 ML 1/5
NT 20 49 98 147 196 ML 1/5
NT 20 51 60 80 140 ML 1/5
NT 20 53 60 80 140 ML 1/5
NT 20 57 60 80 140 ML 1/5
NT 20 59 60 80 140 ML 1/5
NT 20 60 61 80 140 ML 1/5
NT 20 60 63 80 140 ML 1/5
NT 20 60 67 80 140 ML 1/5
NT 20 60 69 80 140 ML 1/5
NT 20 60 71 80 140 ML 1/5
NT 20 60 73 80 140 ML 1/5
NT 20 60 77 80 140 ML 1/5
NT 20 60 79 80 140 ML 1/5
NT 20 60 80 81 140 ML 1/5
NT 20 60 80 83 140 ML 1/5
NT 20 60 80 87 140 ML 1/5
NT 20 60 80 89 140 ML 1/5
NT 20 60 80 91 140 ML 1/5
NT 20 60 80 93 140 ML 1/5
NT 20 60 80 97 140 ML 1/5
NT 20 60 80 99 140 ML 1/5
NT 20 60 80 101 140 ML 1/5
NT 20 60 80 103 140 ML 1/5
NT 20 60 80 107 140 ML 1/5
NT 20 60 80 109 140 ML 1/5
NT 20 60 80 111 140 ML 1/5
NT 20 60 80 113 140 ML 1/5
NT 20 60 80 117 140 ML 1/5
NT 20 60 80 119 140 ML 1/5
NT 20 60 80 121 140 ML 1/5
NT 20 60 80 123 140 ML 1/5
NT 20 60 80 127 140 ML 1/5
NT 20 60 80 129 140 ML 1/5
NT 20 60 80 131 140 ML 1/5
NT 20 60 80 133 140 ML 1/5
NT 20 60 80 137 140 ML 1/5
NT 20 60 80 139 140 ML 1/5
NT 20 60 80 140 141 ML 1/5
NT 20 60 80 140 143 ML 1/5
NT 20 60 80 140 147 ML 1/5
NT 20 60 80 140 149 ML 1/5
NT 20 60 80 140 151 ML 1/5
NT 20 60 80 140 153 ML 1/5
NT 20 60 80 140 157 ML 1/5
NT 20 60 80 140 159 ML 1/5
NT 20 60 80 140 161 ML 1/5
NT 20 60 80 140 163 ML 1/5
NT 20 60 80 140 167 ML 1/5
NT 20 60 80 140 169 ML 1/5
NT 20 60 80 140 171 ML 1/5
NT 20 60 80 140 173 ML 1/5
NT 20 60 80 140 177 ML 1/5
NT 20 60 80 140 179 ML 1/5
NT 20 60 80 140 181 ML 1/5
NT 20 60 80 140 183 ML 1/5
NT 20 60 80 140 187 ML 1/5
NT 20 60 80 140 189 ML 1/5
NT 20 60 80 140 191 ML 1/5
NT 20 60 80 140 193 ML 1/5
NT 20 60 80 140 197 ML 1/5
NT 20 60 80 140 199 ML 1/5
NT 21 22 42 63 84 ML 1/5
NT 21 22 44 66 88 ML 1/5
NT 21 22 63 84 147 ML 1/5
NT 21 22 66 88 154 ML 1/5
NT 21 23 42 63 84 ML 1/5
NT 21 23 46 69 92 ML 1/5
NT 21 23 63 84 147 ML 1/5
NT 21 23 69 92 161 ML 1/5
NT 21 25 42 63 84 ML 1/5
NT 21 25 50 75 100 ML 1/5
NT 21 25 63 84 147 ML 1/5
NT 21 25 75 100 175 ML 1/5
NT 21 26 42 63 84 ML 1/5
NT 21 26 52 78 104 ML 1/5
NT 21 26 63 84 147 ML 1/5
NT 21 26 78 104 182 ML 1/5
NT 21 29 42 63 84 ML 1/5
NT 21 29 58 87 116 ML 1/5
NT 21 29 63 84 147 ML 1/5
NT 21 31 42 63 84 ML 1/5
NT 21 31 62 93 124 ML 1/5
NT 21 31 63 84 147 ML 1/5
NT 21 32 42 63 84 ML 1/5
NT 21 32 63 84 147 ML 1/5
NT 21 32 64 96 128 ML 1/5
NT 21 34 42 63 84 ML 1/5
NT 21 34 63 84 147 ML 1/5
NT 21 34 68 102 136 ML 1/5
NT 21 37 42 63 84 ML 1/5
NT 21 37 63 84 147 ML 1/5
NT 21 37 74 111 148 ML 1/5
NT 21 38 42 63 84 ML 1/5
NT 21 38 63 84 147 ML 1/5
NT 21 38 76 114 152 ML 1/5
NT 21 40 42 63 84 ML 1/5
NT 21 40 63 84 147 ML 1/5
NT 21 40 80 120 160 ML 1/5
NT 21 41 42 63 84 ML 1/5
NT 21 41 63 84 147 ML 1/5
NT 21 41 82 123 164 ML 1/5
NT 21 42 43 63 84 ML 1/5
NT 21 42 44 63 84 ML 1/5
NT 21 42 46 63 84 ML 1/5
NT 21 42 47 63 84 ML 1/5
NT 21 42 50 63 84 ML 1/5
NT 21 42 52 63 84 ML 1/5
NT 21 42 53 63 84 ML 1/5
NT 21 42 55 63 84 ML 1/5
NT 21 42 58 63 84 ML 1/5
NT 21 42 59 63 84 ML 1/5
NT 21 42 61 63 84 ML 1/5
NT 21 42 62 63 84 ML 1/5
NT 21 42 63 64 84 ML 1/5
NT 21 42 63 65 84 ML 1/5
NT 21 42 63 67 84 ML 1/5
NT 21 42 63 68 84 ML 1/5
NT 21 42 63 71 84 ML 1/5
NT 21 42 63 73 84 ML 1/5
NT 21 42 63 74 84 ML 1/5
NT 21 42 63 76 84 ML 1/5
NT 21 42 63 79 84 ML 1/5
NT 21 42 63 80 84 ML 1/5
NT 21 42 63 82 84 ML 1/5
NT 21 42 63 83 84 ML 1/5
NT 21 42 63 84 85 ML 1/5
NT 21 42 63 84 86 ML 1/5
NT 21 42 63 84 88 ML 1/5
NT 21 42 63 84 89 ML 1/5
NT 21 42 63 84 92 ML 1/5
NT 21 42 63 84 94 ML 1/5
NT 21 42 63 84 95 ML 1/5
NT 21 42 63 84 97 ML 1/5
NT 21 42 63 84 100 ML 1/5
NT 21 42 63 84 101 ML 1/5
NT 21 42 63 84 103 ML 1/5
NT 21 42 63 84 104 ML 1/5
NT 21 42 63 84 106 ML 1/5
NT 21 42 63 84 107 ML 1/5
NT 21 42 63 84 109 ML 1/5
NT 21 42 63 84 110 ML 1/5
NT 21 42 63 84 113 ML 1/5
NT 21 42 63 84 115 ML 1/5
NT 21 42 63 84 116 ML 1/5
NT 21 42 63 84 118 ML 1/5
NT 21 42 63 84 121 ML 1/5
NT 21 42 63 84 122 ML 1/5
NT 21 42 63 84 124 ML 1/5
NT 21 42 63 84 125 ML 1/5
NT 21 42 63 84 127 ML 1/5
NT 21 42 63 84 128 ML 1/5
NT 21 42 63 84 130 ML 1/5
NT 21 42 63 84 131 ML 1/5
NT 21 42 63 84 134 ML 1/5
NT 21 42 63 84 136 ML 1/5
NT 21 42 63 84 137 ML 1/5
NT 21 42 63 84 139 ML 1/5
NT 21 42 63 84 142 ML 1/5
NT 21 42 63 84 143 ML 1/5
NT 21 42 63 84 145 ML 1/5
NT 21 42 63 84 146 ML 1/5
NT 21 42 63 84 148 ML 1/5
NT 21 42 63 84 149 ML 1/5
NT 21 42 63 84 151 ML 1/5
NT 21 42 63 84 152 ML 1/5
NT 21 42 63 84 155 ML 1/5
NT 21 42 63 84 157 ML 1/5
NT 21 42 63 84 158 ML 1/5
NT 21 42 63 84 160 ML 1/5
NT 21 42 63 84 163 ML 1/5
NT 21 42 63 84 164 ML 1/5
NT 21 42 63 84 166 ML 1/5
NT 21 42 63 84 167 ML 1/5
NT 21 42 63 84 169 ML 1/5
NT 21 42 63 84 170 ML 1/5
NT 21 42 63 84 172 ML 1/5
NT 21 42 63 84 173 ML 1/5
NT 21 42 63 84 176 ML 1/5
NT 21 42 63 84 178 ML 1/5
NT 21 42 63 84 179 ML 1/5
NT 21 42 63 84 181 ML 1/5
NT 21 42 63 84 184 ML 1/5
NT 21 42 63 84 185 ML 1/5
NT 21 42 63 84 187 ML 1/5
NT 21 42 63 84 188 ML 1/5
NT 21 42 63 84 190 ML 1/5
NT 21 42 63 84 191 ML 1/5
NT 21 42 63 84 193 ML 1/5
NT 21 42 63 84 194 ML 1/5
NT 21 42 63 84 197 ML 1/5
NT 21 42 63 84 199 ML 1/5
NT 21 42 63 84 200 ML 1/5
NT 21 43 63 84 147 ML 1/5
NT 21 43 86 129 172 ML 1/5
NT 21 44 63 84 147 ML 1/5
NT 21 44 88 132 176 ML 1/5
NT 21 46 63 84 147 ML 1/5
NT 21 46 92 138 184 ML 1/5
NT 21 47 63 84 147 ML 1/5
NT 21 47 94 141 188 ML 1/5
NT 21 50 63 84 147 ML 1/5
NT 21 50 100 150 200 ML 1/5
NT 21 52 63 84 147 ML 1/5
NT 21 53 63 84 147 ML 1/5
NT 21 55 63 84 147 ML 1/5
NT 21 58 63 84 147 ML 1/5
NT 21 59 63 84 147 ML 1/5
NT 21 61 63 84 147 ML 1/5
NT 21 62 63 84 147 ML 1/5
NT 21 63 64 84 147 ML 1/5
NT 21 63 65 84 147 ML 1/5
NT 21 63 67 84 147 ML 1/5
NT 21 63 68 84 147 ML 1/5
NT 21 63 71 84 147 ML 1/5
NT 21 63 73 84 147 ML 1/5
NT 21 63 74 84 147 ML 1/5
NT 21 63 76 84 147 ML 1/5
NT 21 63 79 84 147 ML 1/5
NT 21 63 80 84 147 ML 1/5
NT 21 63 82 84 147 ML 1/5
NT 21 63 83 84 147 ML 1/5
NT 21 63 84 85 147 ML 1/5
NT 21 63 84 86 147 ML 1/5
NT 21 63 84 88 147 ML 1/5
NT 21 63 84 89 147 ML 1/5
NT 21 63 84 92 147 ML 1/5
NT 21 63 84 94 147 ML 1/5
NT 21 63 84 95 147 ML 1/5
NT 21 63 84 97 147 ML 1/5
NT 21 63 84 100 147 ML 1/5
NT 21 63 84 101 147 ML 1/5
NT 21 63 84 103 147 ML 1/5
NT 21 63 84 104 147 ML 1/5
NT 21 63 84 106 147 ML 1/5
NT 21 63 84 107 147 ML 1/5
NT 21 63 84 109 147 ML 1/5
NT 21 63 84 110 147 ML 1/5
NT 21 63 84 113 147 ML 1/5
NT 21 63 84 115 147 ML 1/5
NT 21 63 84 116 147 ML 1/5
NT 21 63 84 118 147 ML 1/5
NT 21 63 84 121 147 ML 1/5
NT 21 63 84 122 147 ML 1/5
NT 21 63 84 124 147 ML 1/5
NT 21 63 84 125 147 ML 1/5
NT 21 63 84 127 147 ML 1/5
NT 21 63 84 128 147 ML 1/5
NT 21 63 84 130 147 ML 1/5
NT 21 63 84 131 147 ML 1/5
NT 21 63 84 134 147 ML 1/5
NT 21 63 84 136 147 ML 1/5
NT 21 63 84 137 147 ML 1/5
NT 21 63 84 139 147 ML 1/5
NT 21 63 84 142 147 ML 1/5
NT 21 63 84 143 147 ML 1/5
NT 21 63 84 145 147 ML 1/5
NT 21 63 84 146 147 ML 1/5
NT 21 63 84 147 148 ML 1/5
NT 21 63 84 147 149 ML 1/5
NT 21 63 84 147 151 ML 1/5
NT 21 63 84 147 152 ML 1/5
NT 21 63 84 147 155 ML 1/5
NT 21 63 84 147 157 ML 1/5
NT 21 63 84 147 158 ML 1/5
NT 21 63 84 147 160 ML 1/5
NT 21 63 84 147 163 ML 1/5
NT 21 63 84 147 164 ML 1/5
NT 21 63 84 147 166 ML 1/5
NT 21 63 84 147 167 ML 1/5
NT 21 63 84 147 169 ML 1/5
NT 21 63 84 147 170 ML 1/5
NT 21 63 84 147 172 ML 1/5
NT 21 63 84 147 173 ML 1/5
NT 21 63 84 147 176 ML 1/5
NT 21 63 84 147 178 ML 1/5
NT 21 63 84 147 179 ML 1/5
NT 21 63 84 147 181 ML 1/5
NT 21 63 84 147 184 ML 1/5
NT 21 63 84 147 185 ML 1/5
NT 21 63 84 147 187 ML 1/5
NT 21 63 84 147 188 ML 1/5
NT 21 63 84 147 190 ML 1/5
NT 21 63 84 147 191 ML 1/5
NT 21 63 84 147 193 ML 1/5
NT 21 63 84 147 194 ML 1/5
NT 21 63 84 147 197 ML 1/5
NT 21 63 84 147 199 ML 1/5
NT 21 63 84 147 200 ML 1/5
NT 22 23 44 66 88 ML 1/5
NT 22 23 46 69 92 ML 1/5
NT 22 23 66 88 154 ML 1/5
NT 22 23 69 92 161 ML 1/5
NT 22 25 44 66 88 ML 1/5
NT 22 25 50 75 100 ML 1/5
NT 22 25 66 88 154 ML 1/5
NT 22 25 75 100 175 ML 1/5
NT 22 27 44 66 88 ML 1/5
NT 22 27 54 81 108 ML 1/5
NT 22 27 66 88 154 ML 1/5
NT 22 27 81 108 189 ML 1/5
NT 22 29 44 66 88 ML 1/5
NT 22 29 58 87 116 ML 1/5
NT 22 29 66 88 154 ML 1/5
NT 22 31 44 66 88 ML 1/5
NT 22 31 62 93 124 ML 1/5
NT 22 31 66 88 154 ML 1/5
NT 22 35 44 66 88 ML 1/5
NT 22 35 66 88 154 ML 1/5
NT 22 35 70 105 140 ML 1/5
NT 22 37 44 66 88 ML 1/5
NT 22 37 66 88 154 ML 1/5
NT 22 37 74 111 148 ML 1/5
NT 22 39 44 66 88 ML 1/5
NT 22 39 66 88 154 ML 1/5
NT 22 39 78 117 156 ML 1/5
NT 22 41 44 66 88 ML 1/5
NT 22 41 66 88 154 ML 1/5
NT 22 41 82 123 164 ML 1/5
NT 22 43 44 66 88 ML 1/5
NT 22 43 66 88 154 ML 1/5
NT 22 43 86 129 172 ML 1/5
NT 22 44 45 66 88 ML 1/5
NT 22 44 47 66 88 ML 1/5
NT 22 44 49 66 88 ML 1/5
NT 22 44 51 66 88 ML 1/5
NT 22 44 53 66 88 ML 1/5
NT 22 44 57 66 88 ML 1/5
NT 22 44 59 66 88 ML 1/5
NT 22 44 61 66 88 ML 1/5
NT 22 44 63 66 88 ML 1/5
NT 22 44 65 66 88 ML 1/5
NT 22 44 66 67 88 ML 1/5
NT 22 44 66 69 88 ML 1/5
NT 22 44 66 71 88 ML 1/5
NT 22 44 66 73 88 ML 1/5
NT 22 44 66 75 88 ML 1/5
NT 22 44 66 79 88 ML 1/5
NT 22 44 66 81 88 ML 1/5
NT 22 44 66 83 88 ML 1/5
NT 22 44 66 85 88 ML 1/5
NT 22 44 66 87 88 ML 1/5
NT 22 44 66 88 89 ML 1/5
NT 22 44 66 88 91 ML 1/5
NT 22 44 66 88 93 ML 1/5
NT 22 44 66 88 95 ML 1/5
NT 22 44 66 88 97 ML 1/5
NT 22 44 66 88 101 ML 1/5
NT 22 44 66 88 103 ML 1/5
NT 22 44 66 88 105 ML 1/5
NT 22 44 66 88 107 ML 1/5
NT 22 44 66 88 109 ML 1/5
NT 22 44 66 88 111 ML 1/5
NT 22 44 66 88 113 ML 1/5
NT 22 44 66 88 115 ML 1/5
NT 22 44 66 88 117 ML 1/5
NT 22 44 66 88 119 ML 1/5
NT 22 44 66 88 123 ML 1/5
NT 22 44 66 88 125 ML 1/5
NT 22 44 66 88 127 ML 1/5
NT 22 44 66 88 129 ML 1/5
NT 22 44 66 88 131 ML 1/5
NT 22 44 66 88 133 ML 1/5
NT 22 44 66 88 135 ML 1/5
NT 22 44 66 88 137 ML 1/5
NT 22 44 66 88 139 ML 1/5
NT 22 44 66 88 141 ML 1/5
NT 22 44 66 88 145 ML 1/5
NT 22 44 66 88 147 ML 1/5
NT 22 44 66 88 149 ML 1/5
NT 22 44 66 88 151 ML 1/5
NT 22 44 66 88 153 ML 1/5
NT 22 44 66 88 155 ML 1/5
NT 22 44 66 88 157 ML 1/5
NT 22 44 66 88 159 ML 1/5
NT 22 44 66 88 161 ML 1/5
NT 22 44 66 88 163 ML 1/5
NT 22 44 66 88 167 ML 1/5
NT 22 44 66 88 169 ML 1/5
NT 22 44 66 88 171 ML 1/5
NT 22 44 66 88 173 ML 1/5
NT 22 44 66 88 175 ML 1/5
NT 22 44 66 88 177 ML 1/5
NT 22 44 66 88 179 ML 1/5
NT 22 44 66 88 181 ML 1/5
NT 22 44 66 88 183 ML 1/5
NT 22 44 66 88 185 ML 1/5
NT 22 44 66 88 189 ML 1/5
NT 22 44 66 88 191 ML 1/5
NT 22 44 66 88 193 ML 1/5
NT 22 44 66 88 195 ML 1/5
NT 22 44 66 88 197 ML 1/5
NT 22 44 66 88 199 ML 1/5
NT 22 45 66 88 154 ML 1/5
NT 22 45 90 135 180 ML 1/5
NT 22 47 66 88 154 ML 1/5
NT 22 47 94 141 188 ML 1/5
NT 22 49 66 88 154 ML 1/5
NT 22 49 98 147 196 ML 1/5
NT 22 51 66 88 154 ML 1/5
NT 22 53 66 88 154 ML 1/5
NT 22 57 66 88 154 ML 1/5
NT 22 59 66 88 154 ML 1/5
NT 22 61 66 88 154 ML 1/5
NT 22 63 66 88 154 ML 1/5
NT 22 65 66 88 154 ML 1/5
NT 22 66 67 88 154 ML 1/5
NT 22 66 69 88 154 ML 1/5
NT 22 66 71 88 154 ML 1/5
NT 22 66 73 88 154 ML 1/5
NT 22 66 75 88 154 ML 1/5
NT 22 66 79 88 154 ML 1/5
NT 22 66 81 88 154 ML 1/5
NT 22 66 83 88 154 ML 1/5
NT 22 66 85 88 154 ML 1/5
NT 22 66 87 88 154 ML 1/5
NT 22 66 88 89 154 ML 1/5
NT 22 66 88 91 154 ML 1/5
NT 22 66 88 93 154 ML 1/5
NT 22 66 88 95 154 ML 1/5
NT 22 66 88 97 154 ML 1/5
NT 22 66 88 101 154 ML 1/5
NT 22 66 88 103 154 ML 1/5
NT 22 66 88 105 154 ML 1/5
NT 22 66 88 107 154 ML 1/5
NT 22 66 88 109 154 ML 1/5
NT 22 66 88 111 154 ML 1/5
NT 22 66 88 113 154 ML 1/5
NT 22 66 88 115 154 ML 1/5
NT 22 66 88 117 154 ML 1/5
NT 22 66 88 119 154 ML 1/5
NT 22 66 88 123 154 ML 1/5
NT 22 66 88 125 154 ML 1/5
NT 22 66 88 127 154 ML 1/5
NT 22 66 88 129 154 ML 1/5
NT 22 66 88 131 154 ML 1/5
NT 22 66 88 133 154 ML 1/5
NT 22 66 88 135 154 ML 1/5
NT 22 66 88 137 154 ML 1/5
NT 22 66 88 139 154 ML 1/5
NT 22 66 88 141 154 ML 1/5
NT 22 66 88 145 154 ML 1/5
NT 22 66 88 147 154 ML 1/5
NT 22 66 88 149 154 ML 1/5
NT 22 66 88 151 154 ML 1/5
NT 22 66 88 153 154 ML 1/5
NT 22 66 88 154 155 ML 1/5
NT 22 66 88 154 157 ML 1/5
NT 22 66 88 154 159 ML 1/5
NT 22 66 88 154 161 ML 1/5
NT 22 66 88 154 163 ML 1/5
NT 22 66 88 154 167 ML 1/5
NT 22 66 88 154 169 ML 1/5
NT 22 66 88 154 171 ML 1/5
NT 22 66 88 154 173 ML 1/5
NT 22 66 88 154 175 ML 1/5
NT 22 66 88 154 177 ML 1/5
NT 22 66 88 154 179 ML 1/5
NT 22 66 88 154 181 ML 1/5
NT 22 66 88 154 183 ML 1/5
NT 22 66 88 154 185 ML 1/5
NT 22 66 88 154 189 ML 1/5
NT 22 66 88 154 191 ML 1/5
NT 22 66 88 154 193 ML 1/5
NT 22 66 88 154 195 ML 1/5
NT 22 66 88 154 197 ML 1/5
NT 22 66 88 154 199 ML 1/5
NT 23 24 46 69 92 ML 1/5
NT 23 24 48 72 96 ML 1/5
NT 23 24 69 92 161 ML 1/5
NT 23 24 72 96 168 ML 1/5
NT 23 25 46 69 92 ML 1/5
NT 23 25 50 75 100 ML 1/5
NT 23 25 69 92 161 ML 1/5
NT 23 25 75 100 175 ML 1/5
NT 23 26 46 69 92 ML 1/5
NT 23 26 52 78 104 ML 1/5
NT 23 26 69 92 161 ML 1/5
NT 23 26 78 104 182 ML 1/5
NT 23 27 46 69 92 ML 1/5
NT 23 27 54 81 108 ML 1/5
NT 23 27 69 92 161 ML 1/5
NT 23 27 81 108 189 ML 1/5
NT 23 28 46 69 92 ML 1/5
NT 23 28 56 84 112 ML 1/5
NT 23 28 69 92 161 ML 1/5
NT 23 28 84 112 196 ML 1/5
NT 23 29 46 69 92 ML 1/5
NT 23 29 58 87 116 ML 1/5
NT 23 29 69 92 161 ML 1/5
NT 23 30 46 69 92 ML 1/5
NT 23 30 60 90 120 ML 1/5
NT 23 30 69 92 161 ML 1/5
NT 23 31 46 69 92 ML 1/5
NT 23 31 62 93 124 ML 1/5
NT 23 31 69 92 161 ML 1/5
NT 23 32 46 69 92 ML 1/5
NT 23 32 64 96 128 ML 1/5
NT 23 32 69 92 161 ML 1/5
NT 23 33 46 69 92 ML 1/5
NT 23 33 66 99 132 ML 1/5
NT 23 33 69 92 161 ML 1/5
NT 23 34 46 69 92 ML 1/5
NT 23 34 68 102 136 ML 1/5
NT 23 34 69 92 161 ML 1/5
NT 23 35 46 69 92 ML 1/5
NT 23 35 69 92 161 ML 1/5
NT 23 35 70 105 140 ML 1/5
NT 23 36 46 69 92 ML 1/5
NT 23 36 69 92 161 ML 1/5
NT 23 36 72 108 144 ML 1/5
NT 23 37 46 69 92 ML 1/5
NT 23 37 69 92 161 ML 1/5
NT 23 37 74 111 148 ML 1/5
NT 23 38 46 69 92 ML 1/5
NT 23 38 69 92 161 ML 1/5
NT 23 38 76 114 152 ML 1/5
NT 23 39 46 69 92 ML 1/5
NT 23 39 69 92 161 ML 1/5
NT 23 39 78 117 156 ML 1/5
NT 23 40 46 69 92 ML 1/5
NT 23 40 69 92 161 ML 1/5
NT 23 40 80 120 160 ML 1/5
NT 23 41 46 69 92 ML 1/5
NT 23 41 69 92 161 ML 1/5
NT 23 41 82 123 164 ML 1/5
NT 23 42 46 69 92 ML 1/5
NT 23 42 69 92 161 ML 1/5
NT 23 42 84 126 168 ML 1/5
NT 23 43 46 69 92 ML 1/5
NT 23 43 69 92 161 ML 1/5
NT 23 43 86 129 172 ML 1/5
NT 23 44 46 69 92 ML 1/5
NT 23 44 69 92 161 ML 1/5
NT 23 44 88 132 176 ML 1/5
NT 23 45 46 69 92 ML 1/5
NT 23 45 69 92 161 ML 1/5
NT 23 45 90 135 180 ML 1/5
NT 23 46 47 69 92 ML 1/5
NT 23 46 48 69 92 ML 1/5
NT 23 46 49 69 92 ML 1/5
NT 23 46 50 69 92 ML 1/5
NT 23 46 51 69 92 ML 1/5
NT 23 46 52 69 92 ML 1/5
NT 23 46 53 69 92 ML 1/5
NT 23 46 54 69 92 ML 1/5
NT 23 46 55 69 92 ML 1/5
NT 23 46 56 69 92 ML 1/5
NT 23 46 57 69 92 ML 1/5
NT 23 46 58 69 92 ML 1/5
NT 23 46 59 69 92 ML 1/5
NT 23 46 60 69 92 ML 1/5
NT 23 46 61 69 92 ML 1/5
NT 23 46 62 69 92 ML 1/5
NT 23 46 63 69 92 ML 1/5
NT 23 46 64 69 92 ML 1/5
NT 23 46 65 69 92 ML 1/5
NT 23 46 66 69 92 ML 1/5
NT 23 46 67 69 92 ML 1/5
NT 23 46 68 69 92 ML 1/5
NT 23 46 69 70 92 ML 1/5
NT 23 46 69 71 92 ML 1/5
NT 23 46 69 72 92 ML 1/5
NT 23 46 69 73 92 ML 1/5
NT 23 46 69 74 92 ML 1/5
NT 23 46 69 75 92 ML 1/5
NT 23 46 69 76 92 ML 1/5
NT 23 46 69 77 92 ML 1/5
NT 23 46 69 78 92 ML 1/5
NT 23 46 69 79 92 ML 1/5
NT 23 46 69 80 92 ML 1/5
NT 23 46 69 81 92 ML 1/5
NT 23 46 69 82 92 ML 1/5
NT 23 46 69 83 92 ML 1/5
NT 23 46 69 84 92 ML 1/5
NT 23 46 69 85 92 ML 1/5
NT 23 46 69 86 92 ML 1/5
NT 23 46 69 87 92 ML 1/5
NT 23 46 69 88 92 ML 1/5
NT 23 46 69 89 92 ML 1/5
NT 23 46 69 90 92 ML 1/5
NT 23 46 69 91 92 ML 1/5
NT 23 46 69 92 93 ML 1/5
NT 23 46 69 92 94 ML 1/5
NT 23 46 69 92 95 ML 1/5
NT 23 46 69 92 96 ML 1/5
NT 23 46 69 92 97 ML 1/5
NT 23 46 69 92 98 ML 1/5
NT 23 46 69 92 99 ML 1/5
NT 23 46 69 92 100 ML 1/5
NT 23 46 69 92 101 ML 1/5
NT 23 46 69 92 102 ML 1/5
NT 23 46 69 92 103 ML 1/5
NT 23 46 69 92 104 ML 1/5
NT 23 46 69 92 105 ML 1/5
NT 23 46 69 92 106 ML 1/5
NT 23 46 69 92 107 ML 1/5
NT 23 46 69 92 108 ML 1/5
NT 23 46 69 92 109 ML 1/5
NT 23 46 69 92 110 ML 1/5
NT 23 46 69 92 111 ML 1/5
NT 23 46 69 92 112 ML 1/5
NT 23 46 69 92 113 ML 1/5
NT 23 46 69 92 114 ML 1/5
NT 23 46 69 92 116 ML 1/5
NT 23 46 69 92 117 ML 1/5
NT 23 46 69 92 118 ML 1/5
NT 23 46 69 92 119 ML 1/5
NT 23 46 69 92 120 ML 1/5
NT 23 46 69 92 121 ML 1/5
NT 23 46 69 92 122 ML 1/5
NT 23 46 69 92 123 ML 1/5
NT 23 46 69 92 124 ML 1/5
NT 23 46 69 92 125 ML 1/5
NT 23 46 69 92 126 ML 1/5
NT 23 46 69 92 127 ML 1/5
NT 23 46 69 92 128 ML 1/5
NT 23 46 69 92 129 ML 1/5
NT 23 46 69 92 130 ML 1/5
NT 23 46 69 92 131 ML 1/5
NT 23 46 69 92 132 ML 1/5
NT 23 46 69 92 133 ML 1/5
NT 23 46 69 92 134 ML 1/5
NT 23 46 69 92 135 ML 1/5
NT 23 46 69 92 136 ML 1/5
NT 23 46 69 92 137 ML 1/5
NT 23 46 69 92 139 ML 1/5
NT 23 46 69 92 140 ML 1/5
NT 23 46 69 92 141 ML 1/5
NT 23 46 69 92 142 ML 1/5
NT 23 46 69 92 143 ML 1/5
NT 23 46 69 92 144 ML 1/5
NT 23 46 69 92 145 ML 1/5
NT 23 46 69 92 146 ML 1/5
NT 23 46 69 92 147 ML 1/5
NT 23 46 69 92 148 ML 1/5
NT 23 46 69 92 149 ML 1/5
NT 23 46 69 92 150 ML 1/5
NT 23 46 69 92 151 ML 1/5
NT 23 46 69 92 152 ML 1/5
NT 23 46 69 92 153 ML 1/5
NT 23 46 69 92 154 ML 1/5
NT 23 46 69 92 155 ML 1/5
NT 23 46 69 92 156 ML 1/5
NT 23 46 69 92 157 ML 1/5
NT 23 46 69 92 158 ML 1/5
NT 23 46 69 92 159 ML 1/5
NT 23 46 69 92 160 ML 1/5
NT 23 46 69 92 162 ML 1/5
NT 23 46 69 92 163 ML 1/5
NT 23 46 69 92 164 ML 1/5
NT 23 46 69 92 165 ML 1/5
NT 23 46 69 92 166 ML 1/5
NT 23 46 69 92 167 ML 1/5
NT 23 46 69 92 168 ML 1/5
NT 23 46 69 92 169 ML 1/5
NT 23 46 69 92 170 ML 1/5
NT 23 46 69 92 171 ML 1/5
NT 23 46 69 92 172 ML 1/5
NT 23 46 69 92 173 ML 1/5
NT 23 46 69 92 174 ML 1/5
NT 23 46 69 92 175 ML 1/5
NT 23 46 69 92 176 ML 1/5
NT 23 46 69 92 177 ML 1/5
NT 23 46 69 92 178 ML 1/5
NT 23 46 69 92 179 ML 1/5
NT 23 46 69 92 180 ML 1/5
NT 23 46 69 92 181 ML 1/5
NT 23 46 69 92 182 ML 1/5
NT 23 46 69 92 183 ML 1/5
NT 23 46 69 92 185 ML 1/5
NT 23 46 69 92 186 ML 1/5
NT 23 46 69 92 187 ML 1/5
NT 23 46 69 92 188 ML 1/5
NT 23 46 69 92 189 ML 1/5
NT 23 46 69 92 190 ML 1/5
NT 23 46 69 92 191 ML 1/5
NT 23 46 69 92 192 ML 1/5
NT 23 46 69 92 193 ML 1/5
NT 23 46 69 92 194 ML 1/5
NT 23 46 69 92 195 ML 1/5
NT 23 46 69 92 196 ML 1/5
NT 23 46 69 92 197 ML 1/5
NT 23 46 69 92 198 ML 1/5
NT 23 46 69 92 199 ML 1/5
NT 23 46 69 92 200 ML 1/5
NT 23 47 69 92 161 ML 1/5
NT 23 47 94 141 188 ML 1/5
NT 23 48 69 92 161 ML 1/5
NT 23 48 96 144 192 ML 1/5
NT 23 49 69 92 161 ML 1/5
NT 23 49 98 147 196 ML 1/5
NT 23 50 69 92 161 ML 1/5
NT 23 50 100 150 200 ML 1/5
NT 23 51 69 92 161 ML 1/5
NT 23 52 69 92 161 ML 1/5
NT 23 53 69 92 161 ML 1/5
NT 23 54 69 92 161 ML 1/5
NT 23 55 69 92 161 ML 1/5
NT 23 56 69 92 161 ML 1/5
NT 23 57 69 92 161 ML 1/5
NT 23 58 69 92 161 ML 1/5
NT 23 59 69 92 161 ML 1/5
NT 23 60 69 92 161 ML 1/5
NT 23 61 69 92 161 ML 1/5
NT 23 62 69 92 161 ML 1/5
NT 23 63 69 92 161 ML 1/5
NT 23 64 69 92 161 ML 1/5
NT 23 65 69 92 161 ML 1/5
NT 23 66 69 92 161 ML 1/5
NT 23 67 69 92 161 ML 1/5
NT 23 68 69 92 161 ML 1/5
NT 23 69 70 92 161 ML 1/5
NT 23 69 71 92 161 ML 1/5
NT 23 69 72 92 161 ML 1/5
NT 23 69 73 92 161 ML 1/5
NT 23 69 74 92 161 ML 1/5
NT 23 69 75 92 161 ML 1/5
NT 23 69 76 92 161 ML 1/5
NT 23 69 77 92 161 ML 1/5
NT 23 69 78 92 161 ML 1/5
NT 23 69 79 92 161 ML 1/5
NT 23 69 80 92 161 ML 1/5
NT 23 69 81 92 161 ML 1/5
NT 23 69 82 92 161 ML 1/5
NT 23 69 83 92 161 ML 1/5
NT 23 69 84 92 161 ML 1/5
NT 23 69 85 92 161 ML 1/5
NT 23 69 86 92 161 ML 1/5
NT 23 69 87 92 161 ML 1/5
NT 23 69 88 92 161 ML 1/5
NT 23 69 89 92 161 ML 1/5
NT 23 69 90 92 161 ML 1/5
NT 23 69 91 92 161 ML 1/5
NT 23 69 92 93 161 ML 1/5
NT 23 69 92 94 161 ML 1/5
NT 23 69 92 95 161 ML 1/5
NT 23 69 92 96 161 ML 1/5
NT 23 69 92 97 161 ML 1/5
NT 23 69 92 98 161 ML 1/5
NT 23 69 92 99 161 ML 1/5
NT 23 69 92 100 161 ML 1/5
NT 23 69 92 101 161 ML 1/5
NT 23 69 92 102 161 ML 1/5
NT 23 69 92 103 161 ML 1/5
NT 23 69 92 104 161 ML 1/5
NT 23 69 92 105 161 ML 1/5
NT 23 69 92 106 161 ML 1/5
NT 23 69 92 107 161 ML 1/5
NT 23 69 92 108 161 ML 1/5
NT 23 69 92 109 161 ML 1/5
NT 23 69 92 110 161 ML 1/5
NT 23 69 92 111 161 ML 1/5
NT 23 69 92 112 161 ML 1/5
NT 23 69 92 113 161 ML 1/5
NT 23 69 92 114 161 ML 1/5
NT 23 69 92 116 161 ML 1/5
NT 23 69 92 117 161 ML 1/5
NT 23 69 92 118 161 ML 1/5
NT 23 69 92 119 161 ML 1/5
NT 23 69 92 120 161 ML 1/5
NT 23 69 92 121 161 ML 1/5
NT 23 69 92 122 161 ML 1/5
NT 23 69 92 123 161 ML 1/5
NT 23 69 92 124 161 ML 1/5
NT 23 69 92 125 161 ML 1/5
NT 23 69 92 126 161 ML 1/5
NT 23 69 92 127 161 ML 1/5
NT 23 69 92 128 161 ML 1/5
NT 23 69 92 129 161 ML 1/5
NT 23 69 92 130 161 ML 1/5
NT 23 69 92 131 161 ML 1/5
NT 23 69 92 132 161 ML 1/5
NT 23 69 92 133 161 ML 1/5
NT 23 69 92 134 161 ML 1/5
NT 23 69 92 135 161 ML 1/5
NT 23 69 92 136 161 ML 1/5
NT 23 69 92 137 161 ML 1/5
NT 23 69 92 139 161 ML 1/5
NT 23 69 92 140 161 ML 1/5
NT 23 69 92 141 161 ML 1/5
NT 23 69 92 142 161 ML 1/5
NT 23 69 92 143 161 ML 1/5
NT 23 69 92 144 161 ML 1/5
NT 23 69 92 145 161 ML 1/5
NT 23 69 92 146 161 ML 1/5
NT 23 69 92 147 161 ML 1/5
NT 23 69 92 148 161 ML 1/5
NT 23 69 92 149 161 ML 1/5
NT 23 69 92 150 161 ML 1/5
NT 23 69 92 151 161 ML 1/5
NT 23 69 92 152 161 ML 1/5
NT 23 69 92 153 161 ML 1/5
NT 23 69 92 154 161 ML 1/5
NT 23 69 92 155 161 ML 1/5
NT 23 69 92 156 161 ML 1/5
NT 23 69 92 157 161 ML 1/5
NT 23 69 92 158 161 ML 1/5
NT 23 69 92 159 161 ML 1/5
NT 23 69 92 160 161 ML 1/5
NT 23 69 92 161 162 ML 1/5
NT 23 69 92 161 163 ML 1/5
NT 23 69 92 161 164 ML 1/5
NT 23 69 92 161 165 ML 1/5
NT 23 69 92 161 166 ML 1/5
NT 23 69 92 161 167 ML 1/5
NT 23 69 92 161 168 ML 1/5
NT 23 69 92 161 169 ML 1/5
NT 23 69 92 161 170 ML 1/5
NT 23 69 92 161 171 ML 1/5
NT 23 69 92 161 172 ML 1/5
NT 23 69 92 161 173 ML 1/5
NT 23 69 92 161 174 ML 1/5
NT 23 69 92 161 175 ML 1/5
NT 23 69 92 161 176 ML 1/5
NT 23 69 92 161 177 ML 1/5
NT 23 69 92 161 178 ML 1/5
NT 23 69 92 161 179 ML 1/5
NT 23 69 92 161 180 ML 1/5
NT 23 69 92 161 181 ML 1/5
NT 23 69 92 161 182 ML 1/5
NT 23 69 92 161 183 ML 1/5
NT 23 69 92 161 185 ML 1/5
NT 23 69 92 161 186 ML 1/5
NT 23 69 92 161 187 ML 1/5
NT 23 69 92 161 188 ML 1/5
NT 23 69 92 161 189 ML 1/5
NT 23 69 92 161 190 ML 1/5
NT 23 69 92 161 191 ML 1/5
NT 23 69 92 161 192 ML 1/5
NT 23 69 92 161 193 ML 1/5
NT 23 69 92 161 194 ML 1/5
NT 23 69 92 161 195 ML 1/5
NT 23 69 92 161 196 ML 1/5
NT 23 69 92 161 197 ML 1/5
NT 23 69 92 161 198 ML 1/5
NT 23 69 92 161 199 ML 1/5
NT 23 69 92 161 200 ML 1/5
NT 24 25 48 72 96 ML 1/5
NT 24 25 50 75 100 ML 1/5
NT 24 25 72 96 168 ML 1/5
NT 24 25 75 100 175 ML 1/5
NT 24 29 48 72 96 ML 1/5
NT 24 29 58 87 116 ML 1/5
NT 24 29 72 96 168 ML 1/5
NT 24 31 48 72 96 ML 1/5
NT 24 31 62 93 124 ML 1/5
NT 24 31 72 96 168 ML 1/5
NT 24 35 48 72 96 ML 1/5
NT 24 35 70 105 140 ML 1/5
NT 24 35 72 96 168 ML 1/5
NT 24 37 48 72 96 ML 1/5
NT 24 37 72 96 168 ML 1/5
NT 24 37 74 111 148 ML 1/5
NT 24 41 48 72 96 ML 1/5
NT 24 41 72 96 168 ML 1/5
NT 24 41 82 123 164 ML 1/5
NT 24 43 48 72 96 ML 1/5
NT 24 43 72 96 168 ML 1/5
NT 24 43 86 129 172 ML 1/5
NT 24 47 48 72 96 ML 1/5
NT 24 47 72 96 168 ML 1/5
NT 24 47 94 141 188 ML 1/5
NT 24 48 49 72 96 ML 1/5
NT 24 48 53 72 96 ML 1/5
NT 24 48 55 72 96 ML 1/5
NT 24 48 59 72 96 ML 1/5
NT 24 48 61 72 96 ML 1/5
NT 24 48 65 72 96 ML 1/5
NT 24 48 67 72 96 ML 1/5
NT 24 48 71 72 96 ML 1/5
NT 24 48 72 73 96 ML 1/5
NT 24 48 72 77 96 ML 1/5
NT 24 48 72 79 96 ML 1/5
NT 24 48 72 83 96 ML 1/5
NT 24 48 72 85 96 ML 1/5
NT 24 48 72 89 96 ML 1/5
NT 24 48 72 91 96 ML 1/5
NT 24 48 72 95 96 ML 1/5
NT 24 48 72 96 97 ML 1/5
NT 24 48 72 96 101 ML 1/5
NT 24 48 72 96 103 ML 1/5
NT 24 48 72 96 107 ML 1/5
NT 24 48 72 96 109 ML 1/5
NT 24 48 72 96 113 ML 1/5
NT 24 48 72 96 115 ML 1/5
NT 24 48 72 96 119 ML 1/5
NT 24 48 72 96 121 ML 1/5
NT 24 48 72 96 125 ML 1/5
NT 24 48 72 96 127 ML 1/5
NT 24 48 72 96 131 ML 1/5
NT 24 48 72 96 133 ML 1/5
NT 24 48 72 96 137 ML 1/5
NT 24 48 72 96 139 ML 1/5
NT 24 48 72 96 143 ML 1/5
NT 24 48 72 96 145 ML 1/5
NT 24 48 72 96 149 ML 1/5
NT 24 48 72 96 151 ML 1/5
NT 24 48 72 96 155 ML 1/5
NT 24 48 72 96 157 ML 1/5
NT 24 48 72 96 161 ML 1/5
NT 24 48 72 96 163 ML 1/5
NT 24 48 72 96 167 ML 1/5
NT 24 48 72 96 169 ML 1/5
NT 24 48 72 96 173 ML 1/5
NT 24 48 72 96 175 ML 1/5
NT 24 48 72 96 179 ML 1/5
NT 24 48 72 96 181 ML 1/5
NT 24 48 72 96 185 ML 1/5
NT 24 48 72 96 187 ML 1/5
NT 24 48 72 96 191 ML 1/5
NT 24 48 72 96 193 ML 1/5
NT 24 48 72 96 197 ML 1/5
NT 24 48 72 96 199 ML 1/5
NT 24 49 72 96 168 ML 1/5
NT 24 49 98 147 196 ML 1/5
NT 24 53 72 96 168 ML 1/5
NT 24 55 72 96 168 ML 1/5
NT 24 59 72 96 168 ML 1/5
NT 24 61 72 96 168 ML 1/5
NT 24 65 72 96 168 ML 1/5
NT 24 67 72 96 168 ML 1/5
NT 24 71 72 96 168 ML 1/5
NT 24 72 73 96 168 ML 1/5
NT 24 72 77 96 168 ML 1/5
NT 24 72 79 96 168 ML 1/5
NT 24 72 83 96 168 ML 1/5
NT 24 72 85 96 168 ML 1/5
NT 24 72 89 96 168 ML 1/5
NT 24 72 91 96 168 ML 1/5
NT 24 72 95 96 168 ML 1/5
NT 24 72 96 97 168 ML 1/5
NT 24 72 96 101 168 ML 1/5
NT 24 72 96 103 168 ML 1/5
NT 24 72 96 107 168 ML 1/5
NT 24 72 96 109 168 ML 1/5
NT 24 72 96 113 168 ML 1/5
NT 24 72 96 115 168 ML 1/5
NT 24 72 96 119 168 ML 1/5
NT 24 72 96 121 168 ML 1/5
NT 24 72 96 125 168 ML 1/5
NT 24 72 96 127 168 ML 1/5
NT 24 72 96 131 168 ML 1/5
NT 24 72 96 133 168 ML 1/5
NT 24 72 96 137 168 ML 1/5
NT 24 72 96 139 168 ML 1/5
NT 24 72 96 143 168 ML 1/5
NT 24 72 96 145 168 ML 1/5
NT 24 72 96 149 168 ML 1/5
NT 24 72 96 151 168 ML 1/5
NT 24 72 96 155 168 ML 1/5
NT 24 72 96 157 168 ML 1/5
NT 24 72 96 161 168 ML 1/5
NT 24 72 96 163 168 ML 1/5
NT 24 72 96 167 168 ML 1/5
NT 24 72 96 168 169 ML 1/5
NT 24 72 96 168 173 ML 1/5
NT 24 72 96 168 175 ML 1/5
NT 24 72 96 168 179 ML 1/5
NT 24 72 96 168 181 ML 1/5
NT 24 72 96 168 185 ML 1/5
NT 24 72 96 168 187 ML 1/5
NT 24 72 96 168 191 ML 1/5
NT 24 72 96 168 193 ML 1/5
NT 24 72 96 168 197 ML 1/5
NT 24 72 96 168 199 ML 1/5
NT 25 26 50 75 100 ML 1/5
NT 25 26 52 78 104 ML 1/5
NT 25 26 75 100 175 ML 1/5
NT 25 26 78 104 182 ML 1/5
NT 25 27 50 75 100 ML 1/5
NT 25 27 54 81 108 ML 1/5
NT 25 27 75 100 175 ML 1/5
NT 25 27 81 108 189 ML 1/5
NT 25 28 50 75 100 ML 1/5
NT 25 28 56 84 112 ML 1/5
NT 25 28 75 100 175 ML 1/5
NT 25 28 84 112 196 ML 1/5
NT 25 29 50 75 100 ML 1/5
NT 25 29 58 87 116 ML 1/5
NT 25 29 75 100 175 ML 1/5
NT 25 31 50 75 100 ML 1/5
NT 25 31 62 93 124 ML 1/5
NT 25 31 75 100 175 ML 1/5
NT 25 32 50 75 100 ML 1/5
NT 25 32 64 96 128 ML 1/5
NT 25 32 75 100 175 ML 1/5
NT 25 33 50 75 100 ML 1/5
NT 25 33 66 99 132 ML 1/5
NT 25 33 75 100 175 ML 1/5
NT 25 34 50 75 100 ML 1/5
NT 25 34 68 102 136 ML 1/5
NT 25 34 75 100 175 ML 1/5
NT 25 36 50 75 100 ML 1/5
NT 25 36 72 108 144 ML 1/5
NT 25 36 75 100 175 ML 1/5
NT 25 37 50 75 100 ML 1/5
NT 25 37 74 111 148 ML 1/5
NT 25 37 75 100 175 ML 1/5
NT 25 38 50 75 100 ML 1/5
NT 25 38 75 100 175 ML 1/5
NT 25 38 76 114 152 ML 1/5
NT 25 39 50 75 100 ML 1/5
NT 25 39 75 100 175 ML 1/5
NT 25 39 78 117 156 ML 1/5
NT 25 41 50 75 100 ML 1/5
NT 25 41 75 100 175 ML 1/5
NT 25 41 82 123 164 ML 1/5
NT 25 42 50 75 100 ML 1/5
NT 25 42 75 100 175 ML 1/5
NT 25 42 84 126 168 ML 1/5
NT 25 43 50 75 100 ML 1/5
NT 25 43 75 100 175 ML 1/5
NT 25 43 86 129 172 ML 1/5
NT 25 44 50 75 100 ML 1/5
NT 25 44 75 100 175 ML 1/5
NT 25 44 88 132 176 ML 1/5
NT 25 46 50 75 100 ML 1/5
NT 25 46 75 100 175 ML 1/5
NT 25 46 92 138 184 ML 1/5
NT 25 47 50 75 100 ML 1/5
NT 25 47 75 100 175 ML 1/5
NT 25 47 94 141 188 ML 1/5
NT 25 48 50 75 100 ML 1/5
NT 25 48 75 100 175 ML 1/5
NT 25 48 96 144 192 ML 1/5
NT 25 49 50 75 100 ML 1/5
NT 25 49 75 100 175 ML 1/5
NT 25 49 98 147 196 ML 1/5
NT 25 50 51 75 100 ML 1/5
NT 25 50 52 75 100 ML 1/5
NT 25 50 53 75 100 ML 1/5
NT 25 50 54 75 100 ML 1/5
NT 25 50 56 75 100 ML 1/5
NT 25 50 57 75 100 ML 1/5
NT 25 50 58 75 100 ML 1/5
NT 25 50 59 75 100 ML 1/5
NT 25 50 61 75 100 ML 1/5
NT 25 50 62 75 100 ML 1/5
NT 25 50 63 75 100 ML 1/5
NT 25 50 64 75 100 ML 1/5
NT 25 50 66 75 100 ML 1/5
NT 25 50 67 75 100 ML 1/5
NT 25 50 68 75 100 ML 1/5
NT 25 50 69 75 100 ML 1/5
NT 25 50 71 75 100 ML 1/5
NT 25 50 72 75 100 ML 1/5
NT 25 50 73 75 100 ML 1/5
NT 25 50 74 75 100 ML 1/5
NT 25 50 75 76 100 ML 1/5
NT 25 50 75 77 100 ML 1/5
NT 25 50 75 78 100 ML 1/5
NT 25 50 75 79 100 ML 1/5
NT 25 50 75 81 100 ML 1/5
NT 25 50 75 82 100 ML 1/5
NT 25 50 75 83 100 ML 1/5
NT 25 50 75 84 100 ML 1/5
NT 25 50 75 86 100 ML 1/5
NT 25 50 75 87 100 ML 1/5
NT 25 50 75 88 100 ML 1/5
NT 25 50 75 89 100 ML 1/5
NT 25 50 75 91 100 ML 1/5
NT 25 50 75 92 100 ML 1/5
NT 25 50 75 93 100 ML 1/5
NT 25 50 75 94 100 ML 1/5
NT 25 50 75 96 100 ML 1/5
NT 25 50 75 97 100 ML 1/5
NT 25 50 75 98 100 ML 1/5
NT 25 50 75 99 100 ML 1/5
NT 25 50 75 100 101 ML 1/5
NT 25 50 75 100 102 ML 1/5
NT 25 50 75 100 103 ML 1/5
NT 25 50 75 100 104 ML 1/5
NT 25 50 75 100 106 ML 1/5
NT 25 50 75 100 107 ML 1/5
NT 25 50 75 100 108 ML 1/5
NT 25 50 75 100 109 ML 1/5
NT 25 50 75 100 111 ML 1/5
NT 25 50 75 100 112 ML 1/5
NT 25 50 75 100 113 ML 1/5
NT 25 50 75 100 114 ML 1/5
NT 25 50 75 100 116 ML 1/5
NT 25 50 75 100 117 ML 1/5
NT 25 50 75 100 118 ML 1/5
NT 25 50 75 100 119 ML 1/5
NT 25 50 75 100 121 ML 1/5
NT 25 50 75 100 122 ML 1/5
NT 25 50 75 100 123 ML 1/5
NT 25 50 75 100 124 ML 1/5
NT 25 50 75 100 126 ML 1/5
NT 25 50 75 100 127 ML 1/5
NT 25 50 75 100 128 ML 1/5
NT 25 50 75 100 129 ML 1/5
NT 25 50 75 100 131 ML 1/5
NT 25 50 75 100 132 ML 1/5
NT 25 50 75 100 133 ML 1/5
NT 25 50 75 100 134 ML 1/5
NT 25 50 75 100 136 ML 1/5
NT 25 50 75 100 137 ML 1/5
NT 25 50 75 100 138 ML 1/5
NT 25 50 75 100 139 ML 1/5
NT 25 50 75 100 141 ML 1/5
NT 25 50 75 100 142 ML 1/5
NT 25 50 75 100 143 ML 1/5
NT 25 50 75 100 144 ML 1/5
NT 25 50 75 100 146 ML 1/5
NT 25 50 75 100 147 ML 1/5
NT 25 50 75 100 148 ML 1/5
NT 25 50 75 100 149 ML 1/5
NT 25 50 75 100 151 ML 1/5
NT 25 50 75 100 152 ML 1/5
NT 25 50 75 100 153 ML 1/5
NT 25 50 75 100 154 ML 1/5
NT 25 50 75 100 156 ML 1/5
NT 25 50 75 100 157 ML 1/5
NT 25 50 75 100 158 ML 1/5
NT 25 50 75 100 159 ML 1/5
NT 25 50 75 100 161 ML 1/5
NT 25 50 75 100 162 ML 1/5
NT 25 50 75 100 163 ML 1/5
NT 25 50 75 100 164 ML 1/5
NT 25 50 75 100 166 ML 1/5
NT 25 50 75 100 167 ML 1/5
NT 25 50 75 100 168 ML 1/5
NT 25 50 75 100 169 ML 1/5
NT 25 50 75 100 171 ML 1/5
NT 25 50 75 100 172 ML 1/5
NT 25 50 75 100 173 ML 1/5
NT 25 50 75 100 174 ML 1/5
NT 25 50 75 100 176 ML 1/5
NT 25 50 75 100 177 ML 1/5
NT 25 50 75 100 178 ML 1/5
NT 25 50 75 100 179 ML 1/5
NT 25 50 75 100 181 ML 1/5
NT 25 50 75 100 182 ML 1/5
NT 25 50 75 100 183 ML 1/5
NT 25 50 75 100 184 ML 1/5
NT 25 50 75 100 186 ML 1/5
NT 25 50 75 100 187 ML 1/5
NT 25 50 75 100 188 ML 1/5
NT 25 50 75 100 189 ML 1/5
NT 25 50 75 100 191 ML 1/5
NT 25 50 75 100 192 ML 1/5
NT 25 50 75 100 193 ML 1/5
NT 25 50 75 100 194 ML 1/5
NT 25 50 75 100 196 ML 1/5
NT 25 50 75 100 197 ML 1/5
NT 25 50 75 100 198 ML 1/5
NT 25 50 75 100 199 ML 1/5
NT 25 51 75 100 175 ML 1/5
NT 25 52 75 100 175 ML 1/5
NT 25 53 75 100 175 ML 1/5
NT 25 54 75 100 175 ML 1/5
NT 25 56 75 100 175 ML 1/5
NT 25 57 75 100 175 ML 1/5
NT 25 58 75 100 175 ML 1/5
NT 25 59 75 100 175 ML 1/5
NT 25 61 75 100 175 ML 1/5
NT 25 62 75 100 175 ML 1/5
NT 25 63 75 100 175 ML 1/5
NT 25 64 75 100 175 ML 1/5
NT 25 66 75 100 175 ML 1/5
NT 25 67 75 100 175 ML 1/5
NT 25 68 75 100 175 ML 1/5
NT 25 69 75 100 175 ML 1/5
NT 25 71 75 100 175 ML 1/5
NT 25 72 75 100 175 ML 1/5
NT 25 73 75 100 175 ML 1/5
NT 25 74 75 100 175 ML 1/5
NT 25 75 76 100 175 ML 1/5
NT 25 75 77 100 175 ML 1/5
NT 25 75 78 100 175 ML 1/5
NT 25 75 79 100 175 ML 1/5
NT 25 75 81 100 175 ML 1/5
NT 25 75 82 100 175 ML 1/5
NT 25 75 83 100 175 ML 1/5
NT 25 75 84 100 175 ML 1/5
NT 25 75 86 100 175 ML 1/5
NT 25 75 87 100 175 ML 1/5
NT 25 75 88 100 175 ML 1/5
NT 25 75 89 100 175 ML 1/5
NT 25 75 91 100 175 ML 1/5
NT 25 75 92 100 175 ML 1/5
NT 25 75 93 100 175 ML 1/5
NT 25 75 94 100 175 ML 1/5
NT 25 75 96 100 175 ML 1/5
NT 25 75 97 100 175 ML 1/5
NT 25 75 98 100 175 ML 1/5
NT 25 75 99 100 175 ML 1/5
NT 25 75 100 101 175 ML 1/5
NT 25 75 100 102 175 ML 1/5
NT 25 75 100 103 175 ML 1/5
NT 25 75 100 104 175 ML 1/5
NT 25 75 100 106 175 ML 1/5
NT 25 75 100 107 175 ML 1/5
NT 25 75 100 108 175 ML 1/5
NT 25 75 100 109 175 ML 1/5
NT 25 75 100 111 175 ML 1/5
NT 25 75 100 112 175 ML 1/5
NT 25 75 100 113 175 ML 1/5
NT 25 75 100 114 175 ML 1/5
NT 25 75 100 116 175 ML 1/5
NT 25 75 100 117 175 ML 1/5
NT 25 75 100 118 175 ML 1/5
NT 25 75 100 119 175 ML 1/5
NT 25 75 100 121 175 ML 1/5
NT 25 75 100 122 175 ML 1/5
NT 25 75 100 123 175 ML 1/5
NT 25 75 100 124 175 ML 1/5
NT 25 75 100 126 175 ML 1/5
NT 25 75 100 127 175 ML 1/5
NT 25 75 100 128 175 ML 1/5
NT 25 75 100 129 175 ML 1/5
NT 25 75 100 131 175 ML 1/5
NT 25 75 100 132 175 ML 1/5
NT 25 75 100 133 175 ML 1/5
NT 25 75 100 134 175 ML 1/5
NT 25 75 100 136 175 ML 1/5
NT 25 75 100 137 175 ML 1/5
NT 25 75 100 138 175 ML 1/5
NT 25 75 100 139 175 ML 1/5
NT 25 75 100 141 175 ML 1/5
NT 25 75 100 142 175 ML 1/5
NT 25 75 100 143 175 ML 1/5
NT 25 75 100 144 175 ML 1/5
NT 25 75 100 146 175 ML 1/5
NT 25 75 100 147 175 ML 1/5
NT 25 75 100 148 175 ML 1/5
NT 25 75 100 149 175 ML 1/5
NT 25 75 100 151 175 ML 1/5
NT 25 75 100 152 175 ML 1/5
NT 25 75 100 153 175 ML 1/5
NT 25 75 100 154 175 ML 1/5
NT 25 75 100 156 175 ML 1/5
NT 25 75 100 157 175 ML 1/5
NT 25 75 100 158 175 ML 1/5
NT 25 75 100 159 175 ML 1/5
NT 25 75 100 161 175 ML 1/5
NT 25 75 100 162 175 ML 1/5
NT 25 75 100 163 175 ML 1/5
NT 25 75 100 164 175 ML 1/5
NT 25 75 100 166 175 ML 1/5
NT 25 75 100 167 175 ML 1/5
NT 25 75 100 168 175 ML 1/5
NT 25 75 100 169 175 ML 1/5
NT 25 75 100 171 175 ML 1/5
NT 25 75 100 172 175 ML 1/5
NT 25 75 100 173 175 ML 1/5
NT 25 75 100 174 175 ML 1/5
NT 25 75 100 175 176 ML 1/5
NT 25 75 100 175 177 ML 1/5
NT 25 75 100 175 178 ML 1/5
NT 25 75 100 175 179 ML 1/5
NT 25 75 100 175 181 ML 1/5
NT 25 75 100 175 182 ML 1/5
NT 25 75 100 175 183 ML 1/5
NT 25 75 100 175 184 ML 1/5
NT 25 75 100 175 186 ML 1/5
NT 25 75 100 175 187 ML 1/5
NT 25 75 100 175 188 ML 1/5
NT 25 75 100 175 189 ML 1/5
NT 25 75 100 175 191 ML 1/5
NT 25 75 100 175 192 ML 1/5
NT 25 75 100 175 193 ML 1/5
NT 25 75 100 175 194 ML 1/5
NT 25 75 100 175 196 ML 1/5
NT 25 75 100 175 197 ML 1/5
NT 25 75 100 175 198 ML 1/5
NT 25 75 100 175 199 ML 1/5
NT 26 27 52 78 104 ML 1/5
NT 26 27 54 81 108 ML 1/5
NT 26 27 78 104 182 ML 1/5
NT 26 27 81 108 189 ML 1/5
NT 26 29 52 78 104 ML 1/5
NT 26 29 58 87 116 ML 1/5
NT 26 29 78 104 182 ML 1/5
NT 26 31 52 78 104 ML 1/5
NT 26 31 62 93 124 ML 1/5
NT 26 31 78 104 182 ML 1/5
NT 26 33 52 78 104 ML 1/5
NT 26 33 66 99 132 ML 1/5
NT 26 33 78 104 182 ML 1/5
NT 26 35 52 78 104 ML 1/5
NT 26 35 70 105 140 ML 1/5
NT 26 35 78 104 182 ML 1/5
NT 26 37 52 78 104 ML 1/5
NT 26 37 74 111 148 ML 1/5
NT 26 37 78 104 182 ML 1/5
NT 26 41 52 78 104 ML 1/5
NT 26 41 78 104 182 ML 1/5
NT 26 41 82 123 164 ML 1/5
NT 26 43 52 78 104 ML 1/5
NT 26 43 78 104 182 ML 1/5
NT 26 43 86 129 172 ML 1/5
NT 26 45 52 78 104 ML 1/5
NT 26 45 78 104 182 ML 1/5
NT 26 45 90 135 180 ML 1/5
NT 26 47 52 78 104 ML 1/5
NT 26 47 78 104 182 ML 1/5
NT 26 47 94 141 188 ML 1/5
NT 26 49 52 78 104 ML 1/5
NT 26 49 78 104 182 ML 1/5
NT 26 49 98 147 196 ML 1/5
NT 26 51 52 78 104 ML 1/5
NT 26 51 78 104 182 ML 1/5
NT 26 52 53 78 104 ML 1/5
NT 26 52 55 78 104 ML 1/5
NT 26 52 57 78 104 ML 1/5
NT 26 52 59 78 104 ML 1/5
NT 26 52 61 78 104 ML 1/5
NT 26 52 63 78 104 ML 1/5
NT 26 52 67 78 104 ML 1/5
NT 26 52 69 78 104 ML 1/5
NT 26 52 71 78 104 ML 1/5
NT 26 52 73 78 104 ML 1/5
NT 26 52 75 78 104 ML 1/5
NT 26 52 77 78 104 ML 1/5
NT 26 52 78 79 104 ML 1/5
NT 26 52 78 81 104 ML 1/5
NT 26 52 78 83 104 ML 1/5
NT 26 52 78 85 104 ML 1/5
NT 26 52 78 87 104 ML 1/5
NT 26 52 78 89 104 ML 1/5
NT 26 52 78 93 104 ML 1/5
NT 26 52 78 95 104 ML 1/5
NT 26 52 78 97 104 ML 1/5
NT 26 52 78 99 104 ML 1/5
NT 26 52 78 101 104 ML 1/5
NT 26 52 78 103 104 ML 1/5
NT 26 52 78 104 105 ML 1/5
NT 26 52 78 104 107 ML 1/5
NT 26 52 78 104 109 ML 1/5
NT 26 52 78 104 111 ML 1/5
NT 26 52 78 104 113 ML 1/5
NT 26 52 78 104 115 ML 1/5
NT 26 52 78 104 119 ML 1/5
NT 26 52 78 104 121 ML 1/5
NT 26 52 78 104 123 ML 1/5
NT 26 52 78 104 125 ML 1/5
NT 26 52 78 104 127 ML 1/5
NT 26 52 78 104 129 ML 1/5
NT 26 52 78 104 131 ML 1/5
NT 26 52 78 104 133 ML 1/5
NT 26 52 78 104 135 ML 1/5
NT 26 52 78 104 137 ML 1/5
NT 26 52 78 104 139 ML 1/5
NT 26 52 78 104 141 ML 1/5
NT 26 52 78 104 145 ML 1/5
NT 26 52 78 104 147 ML 1/5
NT 26 52 78 104 149 ML 1/5
NT 26 52 78 104 151 ML 1/5
NT 26 52 78 104 153 ML 1/5
NT 26 52 78 104 155 ML 1/5
NT 26 52 78 104 157 ML 1/5
NT 26 52 78 104 159 ML 1/5
NT 26 52 78 104 161 ML 1/5
NT 26 52 78 104 163 ML 1/5
NT 26 52 78 104 165 ML 1/5
NT 26 52 78 104 167 ML 1/5
NT 26 52 78 104 171 ML 1/5
NT 26 52 78 104 173 ML 1/5
NT 26 52 78 104 175 ML 1/5
NT 26 52 78 104 177 ML 1/5
NT 26 52 78 104 179 ML 1/5
NT 26 52 78 104 181 ML 1/5
NT 26 52 78 104 183 ML 1/5
NT 26 52 78 104 185 ML 1/5
NT 26 52 78 104 187 ML 1/5
NT 26 52 78 104 189 ML 1/5
NT 26 52 78 104 191 ML 1/5
NT 26 52 78 104 193 ML 1/5
NT 26 52 78 104 197 ML 1/5
NT 26 52 78 104 199 ML 1/5
NT 26 53 78 104 182 ML 1/5
NT 26 55 78 104 182 ML 1/5
NT 26 57 78 104 182 ML 1/5
NT 26 59 78 104 182 ML 1/5
NT 26 61 78 104 182 ML 1/5
NT 26 63 78 104 182 ML 1/5
NT 26 67 78 104 182 ML 1/5
NT 26 69 78 104 182 ML 1/5
NT 26 71 78 104 182 ML 1/5
NT 26 73 78 104 182 ML 1/5
NT 26 75 78 104 182 ML 1/5
NT 26 77 78 104 182 ML 1/5
NT 26 78 79 104 182 ML 1/5
NT 26 78 81 104 182 ML 1/5
NT 26 78 83 104 182 ML 1/5
NT 26 78 85 104 182 ML 1/5
NT 26 78 87 104 182 ML 1/5
NT 26 78 89 104 182 ML 1/5
NT 26 78 93 104 182 ML 1/5
NT 26 78 95 104 182 ML 1/5
NT 26 78 97 104 182 ML 1/5
NT 26 78 99 104 182 ML 1/5
NT 26 78 101 104 182 ML 1/5
NT 26 78 103 104 182 ML 1/5
NT 26 78 104 105 182 ML 1/5
NT 26 78 104 107 182 ML 1/5
NT 26 78 104 109 182 ML 1/5
NT 26 78 104 111 182 ML 1/5
NT 26 78 104 113 182 ML 1/5
NT 26 78 104 115 182 ML 1/5
NT 26 78 104 119 182 ML 1/5
NT 26 78 104 121 182 ML 1/5
NT 26 78 104 123 182 ML 1/5
NT 26 78 104 125 182 ML 1/5
NT 26 78 104 127 182 ML 1/5
NT 26 78 104 129 182 ML 1/5
NT 26 78 104 131 182 ML 1/5
NT 26 78 104 133 182 ML 1/5
NT 26 78 104 135 182 ML 1/5
NT 26 78 104 137 182 ML 1/5
NT 26 78 104 139 182 ML 1/5
NT 26 78 104 141 182 ML 1/5
NT 26 78 104 145 182 ML 1/5
NT 26 78 104 147 182 ML 1/5
NT 26 78 104 149 182 ML 1/5
NT 26 78 104 151 182 ML 1/5
NT 26 78 104 153 182 ML 1/5
NT 26 78 104 155 182 ML 1/5
NT 26 78 104 157 182 ML 1/5
NT 26 78 104 159 182 ML 1/5
NT 26 78 104 161 182 ML 1/5
NT 26 78 104 163 182 ML 1/5
NT 26 78 104 165 182 ML 1/5
NT 26 78 104 167 182 ML 1/5
NT 26 78 104 171 182 ML 1/5
NT 26 78 104 173 182 ML 1/5
NT 26 78 104 175 182 ML 1/5
NT 26 78 104 177 182 ML 1/5
NT 26 78 104 179 182 ML 1/5
NT 26 78 104 181 182 ML 1/5
NT 26 78 104 182 183 ML 1/5
NT 26 78 104 182 185 ML 1/5
NT 26 78 104 182 187 ML 1/5
NT 26 78 104 182 189 ML 1/5
NT 26 78 104 182 191 ML 1/5
NT 26 78 104 182 193 ML 1/5
NT 26 78 104 182 197 ML 1/5
NT 26 78 104 182 199 ML 1/5
NT 27 28 54 81 108 ML 1/5
NT 27 28 56 84 112 ML 1/5
NT 27 28 81 108 189 ML 1/5
NT 27 28 84 112 196 ML 1/5
NT 27 29 54 81 108 ML 1/5
NT 27 29 58 87 116 ML 1/5
NT 27 29 81 108 189 ML 1/5
NT 27 31 54 81 108 ML 1/5
NT 27 31 62 93 124 ML 1/5
NT 27 31 81 108 189 ML 1/5
NT 27 32 54 81 108 ML 1/5
NT 27 32 64 96 128 ML 1/5
NT 27 32 81 108 189 ML 1/5
NT 27 34 54 81 108 ML 1/5
NT 27 34 68 102 136 ML 1/5
NT 27 34 81 108 189 ML 1/5
NT 27 35 54 81 108 ML 1/5
NT 27 35 70 105 140 ML 1/5
NT 27 35 81 108 189 ML 1/5
NT 27 37 54 81 108 ML 1/5
NT 27 37 74 111 148 ML 1/5
NT 27 37 81 108 189 ML 1/5
NT 27 38 54 81 108 ML 1/5
NT 27 38 76 114 152 ML 1/5
NT 27 38 81 108 189 ML 1/5
NT 27 40 54 81 108 ML 1/5
NT 27 40 80 120 160 ML 1/5
NT 27 40 81 108 189 ML 1/5
NT 27 41 54 81 108 ML 1/5
NT 27 41 81 108 189 ML 1/5
NT 27 41 82 123 164 ML 1/5
NT 27 43 54 81 108 ML 1/5
NT 27 43 81 108 189 ML 1/5
NT 27 43 86 129 172 ML 1/5
NT 27 44 54 81 108 ML 1/5
NT 27 44 81 108 189 ML 1/5
NT 27 44 88 132 176 ML 1/5
NT 27 46 54 81 108 ML 1/5
NT 27 46 81 108 189 ML 1/5
NT 27 46 92 138 184 ML 1/5
NT 27 47 54 81 108 ML 1/5
NT 27 47 81 108 189 ML 1/5
NT 27 47 94 141 188 ML 1/5
NT 27 49 54 81 108 ML 1/5
NT 27 49 81 108 189 ML 1/5
NT 27 49 98 147 196 ML 1/5
NT 27 50 54 81 108 ML 1/5
NT 27 50 81 108 189 ML 1/5
NT 27 50 100 150 200 ML 1/5
NT 27 52 54 81 108 ML 1/5
NT 27 52 81 108 189 ML 1/5
NT 27 53 54 81 108 ML 1/5
NT 27 53 81 108 189 ML 1/5
NT 27 54 55 81 108 ML 1/5
NT 27 54 56 81 108 ML 1/5
NT 27 54 58 81 108 ML 1/5
NT 27 54 59 81 108 ML 1/5
NT 27 54 61 81 108 ML 1/5
NT 27 54 62 81 108 ML 1/5
NT 27 54 64 81 108 ML 1/5
NT 27 54 65 81 108 ML 1/5
NT 27 54 67 81 108 ML 1/5
NT 27 54 68 81 108 ML 1/5
NT 27 54 70 81 108 ML 1/5
NT 27 54 71 81 108 ML 1/5
NT 27 54 73 81 108 ML 1/5
NT 27 54 74 81 108 ML 1/5
NT 27 54 76 81 108 ML 1/5
NT 27 54 77 81 108 ML 1/5
NT 27 54 79 81 108 ML 1/5
NT 27 54 80 81 108 ML 1/5
NT 27 54 81 82 108 ML 1/5
NT 27 54 81 83 108 ML 1/5
NT 27 54 81 85 108 ML 1/5
NT 27 54 81 86 108 ML 1/5
NT 27 54 81 88 108 ML 1/5
NT 27 54 81 89 108 ML 1/5
NT 27 54 81 91 108 ML 1/5
NT 27 54 81 92 108 ML 1/5
NT 27 54 81 94 108 ML 1/5
NT 27 54 81 95 108 ML 1/5
NT 27 54 81 97 108 ML 1/5
NT 27 54 81 98 108 ML 1/5
NT 27 54 81 100 108 ML 1/5
NT 27 54 81 101 108 ML 1/5
NT 27 54 81 103 108 ML 1/5
NT 27 54 81 104 108 ML 1/5
NT 27 54 81 106 108 ML 1/5
NT 27 54 81 107 108 ML 1/5
NT 27 54 81 108 109 ML 1/5
NT 27 54 81 108 110 ML 1/5
NT 27 54 81 108 112 ML 1/5
NT 27 54 81 108 113 ML 1/5
NT 27 54 81 108 115 ML 1/5
NT 27 54 81 108 116 ML 1/5
NT 27 54 81 108 118 ML 1/5
NT 27 54 81 108 119 ML 1/5
NT 27 54 81 108 121 ML 1/5
NT 27 54 81 108 122 ML 1/5
NT 27 54 81 108 124 ML 1/5
NT 27 54 81 108 125 ML 1/5
NT 27 54 81 108 127 ML 1/5
NT 27 54 81 108 128 ML 1/5
NT 27 54 81 108 130 ML 1/5
NT 27 54 81 108 131 ML 1/5
NT 27 54 81 108 133 ML 1/5
NT 27 54 81 108 134 ML 1/5
NT 27 54 81 108 136 ML 1/5
NT 27 54 81 108 137 ML 1/5
NT 27 54 81 108 139 ML 1/5
NT 27 54 81 108 140 ML 1/5
NT 27 54 81 108 142 ML 1/5
NT 27 54 81 108 143 ML 1/5
NT 27 54 81 108 145 ML 1/5
NT 27 54 81 108 146 ML 1/5
NT 27 54 81 108 148 ML 1/5
NT 27 54 81 108 149 ML 1/5
NT 27 54 81 108 151 ML 1/5
NT 27 54 81 108 152 ML 1/5
NT 27 54 81 108 154 ML 1/5
NT 27 54 81 108 155 ML 1/5
NT 27 54 81 108 157 ML 1/5
NT 27 54 81 108 158 ML 1/5
NT 27 54 81 108 160 ML 1/5
NT 27 54 81 108 161 ML 1/5
NT 27 54 81 108 163 ML 1/5
NT 27 54 81 108 164 ML 1/5
NT 27 54 81 108 166 ML 1/5
NT 27 54 81 108 167 ML 1/5
NT 27 54 81 108 169 ML 1/5
NT 27 54 81 108 170 ML 1/5
NT 27 54 81 108 172 ML 1/5
NT 27 54 81 108 173 ML 1/5
NT 27 54 81 108 175 ML 1/5
NT 27 54 81 108 176 ML 1/5
NT 27 54 81 108 178 ML 1/5
NT 27 54 81 108 179 ML 1/5
NT 27 54 81 108 181 ML 1/5
NT 27 54 81 108 182 ML 1/5
NT 27 54 81 108 184 ML 1/5
NT 27 54 81 108 185 ML 1/5
NT 27 54 81 108 187 ML 1/5
NT 27 54 81 108 188 ML 1/5
NT 27 54 81 108 190 ML 1/5
NT 27 54 81 108 191 ML 1/5
NT 27 54 81 108 193 ML 1/5
NT 27 54 81 108 194 ML 1/5
NT 27 54 81 108 196 ML 1/5
NT 27 54 81 108 197 ML 1/5
NT 27 54 81 108 199 ML 1/5
NT 27 54 81 108 200 ML 1/5
NT 27 55 81 108 189 ML 1/5
NT 27 56 81 108 189 ML 1/5
NT 27 58 81 108 189 ML 1/5
NT 27 59 81 108 189 ML 1/5
NT 27 61 81 108 189 ML 1/5
NT 27 62 81 108 189 ML 1/5
NT 27 64 81 108 189 ML 1/5
NT 27 65 81 108 189 ML 1/5
NT 27 67 81 108 189 ML 1/5
NT 27 68 81 108 189 ML 1/5
NT 27 70 81 108 189 ML 1/5
NT 27 71 81 108 189 ML 1/5
NT 27 73 81 108 189 ML 1/5
NT 27 74 81 108 189 ML 1/5
NT 27 76 81 108 189 ML 1/5
NT 27 77 81 108 189 ML 1/5
NT 27 79 81 108 189 ML 1/5
NT 27 80 81 108 189 ML 1/5
NT 27 81 82 108 189 ML 1/5
NT 27 81 83 108 189 ML 1/5
NT 27 81 85 108 189 ML 1/5
NT 27 81 86 108 189 ML 1/5
NT 27 81 88 108 189 ML 1/5
NT 27 81 89 108 189 ML 1/5
NT 27 81 91 108 189 ML 1/5
NT 27 81 92 108 189 ML 1/5
NT 27 81 94 108 189 ML 1/5
NT 27 81 95 108 189 ML 1/5
NT 27 81 97 108 189 ML 1/5
NT 27 81 98 108 189 ML 1/5
NT 27 81 100 108 189 ML 1/5
NT 27 81 101 108 189 ML 1/5
NT 27 81 103 108 189 ML 1/5
NT 27 81 104 108 189 ML 1/5
NT 27 81 106 108 189 ML 1/5
NT 27 81 107 108 189 ML 1/5
NT 27 81 108 109 189 ML 1/5
NT 27 81 108 110 189 ML 1/5
NT 27 81 108 112 189 ML 1/5
NT 27 81 108 113 189 ML 1/5
NT 27 81 108 115 189 ML 1/5
NT 27 81 108 116 189 ML 1/5
NT 27 81 108 118 189 ML 1/5
NT 27 81 108 119 189 ML 1/5
NT 27 81 108 121 189 ML 1/5
NT 27 81 108 122 189 ML 1/5
NT 27 81 108 124 189 ML 1/5
NT 27 81 108 125 189 ML 1/5
NT 27 81 108 127 189 ML 1/5
NT 27 81 108 128 189 ML 1/5
NT 27 81 108 130 189 ML 1/5
NT 27 81 108 131 189 ML 1/5
NT 27 81 108 133 189 ML 1/5
NT 27 81 108 134 189 ML 1/5
NT 27 81 108 136 189 ML 1/5
NT 27 81 108 137 189 ML 1/5
NT 27 81 108 139 189 ML 1/5
NT 27 81 108 140 189 ML 1/5
NT 27 81 108 142 189 ML 1/5
NT 27 81 108 143 189 ML 1/5
NT 27 81 108 145 189 ML 1/5
NT 27 81 108 146 189 ML 1/5
NT 27 81 108 148 189 ML 1/5
NT 27 81 108 149 189 ML 1/5
NT 27 81 108 151 189 ML 1/5
NT 27 81 108 152 189 ML 1/5
NT 27 81 108 154 189 ML 1/5
NT 27 81 108 155 189 ML 1/5
NT 27 81 108 157 189 ML 1/5
NT 27 81 108 158 189 ML 1/5
NT 27 81 108 160 189 ML 1/5
NT 27 81 108 161 189 ML 1/5
NT 27 81 108 163 189 ML 1/5
NT 27 81 108 164 189 ML 1/5
NT 27 81 108 166 189 ML 1/5
NT 27 81 108 167 189 ML 1/5
NT 27 81 108 169 189 ML 1/5
NT 27 81 108 170 189 ML 1/5
NT 27 81 108 172 189 ML 1/5
NT 27 81 108 173 189 ML 1/5
NT 27 81 108 175 189 ML 1/5
NT 27 81 108 176 189 ML 1/5
NT 27 81 108 178 189 ML 1/5
NT 27 81 108 179 189 ML 1/5
NT 27 81 108 181 189 ML 1/5
NT 27 81 108 182 189 ML 1/5
NT 27 81 108 184 189 ML 1/5
NT 27 81 108 185 189 ML 1/5
NT 27 81 108 187 189 ML 1/5
NT 27 81 108 188 189 ML 1/5
NT 27 81 108 189 190 ML 1/5
NT 27 81 108 189 191 ML 1/5
NT 27 81 108 189 193 ML 1/5
NT 27 81 108 189 194 ML 1/5
NT 27 81 108 189 196 ML 1/5
NT 27 81 108 189 197 ML 1/5
NT 27 81 108 189 199 ML 1/5
NT 27 81 108 189 200 ML 1/5
NT 28 29 56 84 112 ML 1/5
NT 28 29 58 87 116 ML 1/5
NT 28 29 84 112 196 ML 1/5
NT 28 31 56 84 112 ML 1/5
NT 28 31 62 93 124 ML 1/5
NT 28 31 84 112 196 ML 1/5
NT 28 33 56 84 112 ML 1/5
NT 28 33 66 99 132 ML 1/5
NT 28 33 84 112 196 ML 1/5
NT 28 37 56 84 112 ML 1/5
NT 28 37 74 111 148 ML 1/5
NT 28 37 84 112 196 ML 1/5
NT 28 39 56 84 112 ML 1/5
NT 28 39 78 117 156 ML 1/5
NT 28 39 84 112 196 ML 1/5
NT 28 41 56 84 112 ML 1/5
NT 28 41 82 123 164 ML 1/5
NT 28 41 84 112 196 ML 1/5
NT 28 43 56 84 112 ML 1/5
NT 28 43 84 112 196 ML 1/5
NT 28 43 86 129 172 ML 1/5
NT 28 45 56 84 112 ML 1/5
NT 28 45 84 112 196 ML 1/5
NT 28 45 90 135 180 ML 1/5
NT 28 47 56 84 112 ML 1/5
NT 28 47 84 112 196 ML 1/5
NT 28 47 94 141 188 ML 1/5
NT 28 51 56 84 112 ML 1/5
NT 28 51 84 112 196 ML 1/5
NT 28 53 56 84 112 ML 1/5
NT 28 53 84 112 196 ML 1/5
NT 28 55 56 84 112 ML 1/5
NT 28 55 84 112 196 ML 1/5
NT 28 56 57 84 112 ML 1/5
NT 28 56 59 84 112 ML 1/5
NT 28 56 61 84 112 ML 1/5
NT 28 56 65 84 112 ML 1/5
NT 28 56 67 84 112 ML 1/5
NT 28 56 69 84 112 ML 1/5
NT 28 56 71 84 112 ML 1/5
NT 28 56 73 84 112 ML 1/5
NT 28 56 75 84 112 ML 1/5
NT 28 56 79 84 112 ML 1/5
NT 28 56 81 84 112 ML 1/5
NT 28 56 83 84 112 ML 1/5
NT 28 56 84 85 112 ML 1/5
NT 28 56 84 87 112 ML 1/5
NT 28 56 84 89 112 ML 1/5
NT 28 56 84 93 112 ML 1/5
NT 28 56 84 95 112 ML 1/5
NT 28 56 84 97 112 ML 1/5
NT 28 56 84 99 112 ML 1/5
NT 28 56 84 101 112 ML 1/5
NT 28 56 84 103 112 ML 1/5
NT 28 56 84 107 112 ML 1/5
NT 28 56 84 109 112 ML 1/5
NT 28 56 84 111 112 ML 1/5
NT 28 56 84 112 113 ML 1/5
NT 28 56 84 112 115 ML 1/5
NT 28 56 84 112 117 ML 1/5
NT 28 56 84 112 121 ML 1/5
NT 28 56 84 112 123 ML 1/5
NT 28 56 84 112 125 ML 1/5
NT 28 56 84 112 127 ML 1/5
NT 28 56 84 112 129 ML 1/5
NT 28 56 84 112 131 ML 1/5
NT 28 56 84 112 135 ML 1/5
NT 28 56 84 112 137 ML 1/5
NT 28 56 84 112 139 ML 1/5
NT 28 56 84 112 141 ML 1/5
NT 28 56 84 112 143 ML 1/5
NT 28 56 84 112 145 ML 1/5
NT 28 56 84 112 149 ML 1/5
NT 28 56 84 112 151 ML 1/5
NT 28 56 84 112 153 ML 1/5
NT 28 56 84 112 155 ML 1/5
NT 28 56 84 112 157 ML 1/5
NT 28 56 84 112 159 ML 1/5
NT 28 56 84 112 163 ML 1/5
NT 28 56 84 112 165 ML 1/5
NT 28 56 84 112 167 ML 1/5
NT 28 56 84 112 169 ML 1/5
NT 28 56 84 112 171 ML 1/5
NT 28 56 84 112 173 ML 1/5
NT 28 56 84 112 177 ML 1/5
NT 28 56 84 112 179 ML 1/5
NT 28 56 84 112 181 ML 1/5
NT 28 56 84 112 183 ML 1/5
NT 28 56 84 112 185 ML 1/5
NT 28 56 84 112 187 ML 1/5
NT 28 56 84 112 191 ML 1/5
NT 28 56 84 112 193 ML 1/5
NT 28 56 84 112 195 ML 1/5
NT 28 56 84 112 197 ML 1/5
NT 28 56 84 112 199 ML 1/5
NT 28 57 84 112 196 ML 1/5
NT 28 59 84 112 196 ML 1/5
NT 28 61 84 112 196 ML 1/5
NT 28 65 84 112 196 ML 1/5
NT 28 67 84 112 196 ML 1/5
NT 28 69 84 112 196 ML 1/5
NT 28 71 84 112 196 ML 1/5
NT 28 73 84 112 196 ML 1/5
NT 28 75 84 112 196 ML 1/5
NT 28 79 84 112 196 ML 1/5
NT 28 81 84 112 196 ML 1/5
NT 28 83 84 112 196 ML 1/5
NT 28 84 85 112 196 ML 1/5
NT 28 84 87 112 196 ML 1/5
NT 28 84 89 112 196 ML 1/5
NT 28 84 93 112 196 ML 1/5
NT 28 84 95 112 196 ML 1/5
NT 28 84 97 112 196 ML 1/5
NT 28 84 99 112 196 ML 1/5
NT 28 84 101 112 196 ML 1/5
NT 28 84 103 112 196 ML 1/5
NT 28 84 107 112 196 ML 1/5
NT 28 84 109 112 196 ML 1/5
NT 28 84 111 112 196 ML 1/5
NT 28 84 112 113 196 ML 1/5
NT 28 84 112 115 196 ML 1/5
NT 28 84 112 117 196 ML 1/5
NT 28 84 112 121 196 ML 1/5
NT 28 84 112 123 196 ML 1/5
NT 28 84 112 125 196 ML 1/5
NT 28 84 112 127 196 ML 1/5
NT 28 84 112 129 196 ML 1/5
NT 28 84 112 131 196 ML 1/5
NT 28 84 112 135 196 ML 1/5
NT 28 84 112 137 196 ML 1/5
NT 28 84 112 139 196 ML 1/5
NT 28 84 112 141 196 ML 1/5
NT 28 84 112 143 196 ML 1/5
NT 28 84 112 145 196 ML 1/5
NT 28 84 112 149 196 ML 1/5
NT 28 84 112 151 196 ML 1/5
NT 28 84 112 153 196 ML 1/5
NT 28 84 112 155 196 ML 1/5
NT 28 84 112 157 196 ML 1/5
NT 28 84 112 159 196 ML 1/5
NT 28 84 112 163 196 ML 1/5
NT 28 84 112 165 196 ML 1/5
NT 28 84 112 167 196 ML 1/5
NT 28 84 112 169 196 ML 1/5
NT 28 84 112 171 196 ML 1/5
NT 28 84 112 173 196 ML 1/5
NT 28 84 112 177 196 ML 1/5
NT 28 84 112 179 196 ML 1/5
NT 28 84 112 181 196 ML 1/5
NT 28 84 112 183 196 ML 1/5
NT 28 84 112 185 196 ML 1/5
NT 28 84 112 187 196 ML 1/5
NT 28 84 112 191 196 ML 1/5
NT 28 84 112 193 196 ML 1/5
NT 28 84 112 195 196 ML 1/5
NT 28 84 112 196 197 ML 1/5
NT 28 84 112 196 199 ML 1/5
NT 29 30 58 87 116 ML 1/5
NT 29 30 60 90 120 ML 1/5
NT 29 31 58 87 116 ML 1/5
NT 29 31 62 93 124 ML 1/5
NT 29 32 58 87 116 ML 1/5
NT 29 32 64 96 128 ML 1/5
NT 29 33 58 87 116 ML 1/5
NT 29 33 66 99 132 ML 1/5
NT 29 34 58 87 116 ML 1/5
NT 29 34 68 102 136 ML 1/5
NT 29 35 58 87 116 ML 1/5
NT 29 35 70 105 140 ML 1/5
NT 29 36 58 87 116 ML 1/5
NT 29 36 72 108 144 ML 1/5
NT 29 37 58 87 116 ML 1/5
NT 29 37 74 111 148 ML 1/5
NT 29 38 58 87 116 ML 1/5
NT 29 38 76 114 152 ML 1/5
NT 29 39 58 87 116 ML 1/5
NT 29 39 78 117 156 ML 1/5
NT 29 40 58 87 116 ML 1/5
NT 29 40 80 120 160 ML 1/5
NT 29 41 58 87 116 ML 1/5
NT 29 41 82 123 164 ML 1/5
NT 29 42 58 87 116 ML 1/5
NT 29 42 84 126 168 ML 1/5
NT 29 43 58 87 116 ML 1/5
NT 29 43 86 129 172 ML 1/5
NT 29 44 58 87 116 ML 1/5
NT 29 44 88 132 176 ML 1/5
NT 29 45 58 87 116 ML 1/5
NT 29 45 90 135 180 ML 1/5
NT 29 46 58 87 116 ML 1/5
NT 29 46 92 138 184 ML 1/5
NT 29 47 58 87 116 ML 1/5
NT 29 47 94 141 188 ML 1/5
NT 29 48 58 87 116 ML 1/5
NT 29 48 96 144 192 ML 1/5
NT 29 49 58 87 116 ML 1/5
NT 29 49 98 147 196 ML 1/5
NT 29 50 58 87 116 ML 1/5
NT 29 50 100 150 200 ML 1/5
NT 29 51 58 87 116 ML 1/5
NT 29 52 58 87 116 ML 1/5
NT 29 53 58 87 116 ML 1/5
NT 29 54 58 87 116 ML 1/5
NT 29 55 58 87 116 ML 1/5
NT 29 56 58 87 116 ML 1/5
NT 29 57 58 87 116 ML 1/5
NT 29 58 59 87 116 ML 1/5
NT 29 58 60 87 116 ML 1/5
NT 29 58 61 87 116 ML 1/5
NT 29 58 62 87 116 ML 1/5
NT 29 58 63 87 116 ML 1/5
NT 29 58 64 87 116 ML 1/5
NT 29 58 65 87 116 ML 1/5
NT 29 58 66 87 116 ML 1/5
NT 29 58 67 87 116 ML 1/5
NT 29 58 68 87 116 ML 1/5
NT 29 58 69 87 116 ML 1/5
NT 29 58 70 87 116 ML 1/5
NT 29 58 71 87 116 ML 1/5
NT 29 58 72 87 116 ML 1/5
NT 29 58 73 87 116 ML 1/5
NT 29 58 74 87 116 ML 1/5
NT 29 58 75 87 116 ML 1/5
NT 29 58 76 87 116 ML 1/5
NT 29 58 77 87 116 ML 1/5
NT 29 58 78 87 116 ML 1/5
NT 29 58 79 87 116 ML 1/5
NT 29 58 80 87 116 ML 1/5
NT 29 58 81 87 116 ML 1/5
NT 29 58 82 87 116 ML 1/5
NT 29 58 83 87 116 ML 1/5
NT 29 58 84 87 116 ML 1/5
NT 29 58 85 87 116 ML 1/5
NT 29 58 86 87 116 ML 1/5
NT 29 58 87 88 116 ML 1/5
NT 29 58 87 89 116 ML 1/5
NT 29 58 87 90 116 ML 1/5
NT 29 58 87 91 116 ML 1/5
NT 29 58 87 92 116 ML 1/5
NT 29 58 87 93 116 ML 1/5
NT 29 58 87 94 116 ML 1/5
NT 29 58 87 95 116 ML 1/5
NT 29 58 87 96 116 ML 1/5
NT 29 58 87 97 116 ML 1/5
NT 29 58 87 98 116 ML 1/5
NT 29 58 87 99 116 ML 1/5
NT 29 58 87 100 116 ML 1/5
NT 29 58 87 101 116 ML 1/5
NT 29 58 87 102 116 ML 1/5
NT 29 58 87 103 116 ML 1/5
NT 29 58 87 104 116 ML 1/5
NT 29 58 87 105 116 ML 1/5
NT 29 58 87 106 116 ML 1/5
NT 29 58 87 107 116 ML 1/5
NT 29 58 87 108 116 ML 1/5
NT 29 58 87 109 116 ML 1/5
NT 29 58 87 110 116 ML 1/5
NT 29 58 87 111 116 ML 1/5
NT 29 58 87 112 116 ML 1/5
NT 29 58 87 113 116 ML 1/5
NT 29 58 87 114 116 ML 1/5
NT 29 58 87 115 116 ML 1/5
NT 29 58 87 116 117 ML 1/5
NT 29 58 87 116 118 ML 1/5
NT 29 58 87 116 119 ML 1/5
NT 29 58 87 116 120 ML 1/5
NT 29 58 87 116 121 ML 1/5
NT 29 58 87 116 122 ML 1/5
NT 29 58 87 116 123 ML 1/5
NT 29 58 87 116 124 ML 1/5
NT 29 58 87 116 125 ML 1/5
NT 29 58 87 116 126 ML 1/5
NT 29 58 87 116 127 ML 1/5
NT 29 58 87 116 128 ML 1/5
NT 29 58 87 116 129 ML 1/5
NT 29 58 87 116 130 ML 1/5
NT 29 58 87 116 131 ML 1/5
NT 29 58 87 116 132 ML 1/5
NT 29 58 87 116 133 ML 1/5
NT 29 58 87 116 134 ML 1/5
NT 29 58 87 116 135 ML 1/5
NT 29 58 87 116 136 ML 1/5
NT 29 58 87 116 137 ML 1/5
NT 29 58 87 116 138 ML 1/5
NT 29 58 87 116 139 ML 1/5
NT 29 58 87 116 140 ML 1/5
NT 29 58 87 116 141 ML 1/5
NT 29 58 87 116 142 ML 1/5
NT 29 58 87 116 143 ML 1/5
NT 29 58 87 116 144 ML 1/5
NT 29 58 87 116 146 ML 1/5
NT 29 58 87 116 147 ML 1/5
NT 29 58 87 116 148 ML 1/5
NT 29 58 87 116 149 ML 1/5
NT 29 58 87 116 150 ML 1/5
NT 29 58 87 116 151 ML 1/5
NT 29 58 87 116 152 ML 1/5
NT 29 58 87 116 153 ML 1/5
NT 29 58 87 116 154 ML 1/5
NT 29 58 87 116 155 ML 1/5
NT 29 58 87 116 156 ML 1/5
NT 29 58 87 116 157 ML 1/5
NT 29 58 87 116 158 ML 1/5
NT 29 58 87 116 159 ML 1/5
NT 29 58 87 116 160 ML 1/5
NT 29 58 87 116 161 ML 1/5
NT 29 58 87 116 162 ML 1/5
NT 29 58 87 116 163 ML 1/5
NT 29 58 87 116 164 ML 1/5
NT 29 58 87 116 165 ML 1/5
NT 29 58 87 116 166 ML 1/5
NT 29 58 87 116 167 ML 1/5
NT 29 58 87 116 168 ML 1/5
NT 29 58 87 116 169 ML 1/5
NT 29 58 87 116 170 ML 1/5
NT 29 58 87 116 171 ML 1/5
NT 29 58 87 116 172 ML 1/5
NT 29 58 87 116 173 ML 1/5
NT 29 58 87 116 175 ML 1/5
NT 29 58 87 116 176 ML 1/5
NT 29 58 87 116 177 ML 1/5
NT 29 58 87 116 178 ML 1/5
NT 29 58 87 116 179 ML 1/5
NT 29 58 87 116 180 ML 1/5
NT 29 58 87 116 181 ML 1/5
NT 29 58 87 116 182 ML 1/5
NT 29 58 87 116 183 ML 1/5
NT 29 58 87 116 184 ML 1/5
NT 29 58 87 116 185 ML 1/5
NT 29 58 87 116 186 ML 1/5
NT 29 58 87 116 187 ML 1/5
NT 29 58 87 116 188 ML 1/5
NT 29 58 87 116 189 ML 1/5
NT 29 58 87 116 190 ML 1/5
NT 29 58 87 116 191 ML 1/5
NT 29 58 87 116 192 ML 1/5
NT 29 58 87 116 193 ML 1/5
NT 29 58 87 116 194 ML 1/5
NT 29 58 87 116 195 ML 1/5
NT 29 58 87 116 196 ML 1/5
NT 29 58 87 116 197 ML 1/5
NT 29 58 87 116 198 ML 1/5
NT 29 58 87 116 199 ML 1/5
NT 29 58 87 116 200 ML 1/5
NT 30 31 60 90 120 ML 1/5
NT 30 31 62 93 124 ML 1/5
NT 30 37 60 90 120 ML 1/5
NT 30 37 74 111 148 ML 1/5
NT 30 41 60 90 120 ML 1/5
NT 30 41 82 123 164 ML 1/5
NT 30 43 60 90 120 ML 1/5
NT 30 43 86 129 172 ML 1/5
NT 30 47 60 90 120 ML 1/5
NT 30 47 94 141 188 ML 1/5
NT 30 49 60 90 120 ML 1/5
NT 30 49 98 147 196 ML 1/5
NT 30 53 60 90 120 ML 1/5
NT 30 59 60 90 120 ML 1/5
NT 30 60 61 90 120 ML 1/5
NT 30 60 67 90 120 ML 1/5
NT 30 60 71 90 120 ML 1/5
NT 30 60 73 90 120 ML 1/5
NT 30 60 77 90 120 ML 1/5
NT 30 60 79 90 120 ML 1/5
NT 30 60 83 90 120 ML 1/5
NT 30 60 89 90 120 ML 1/5
NT 30 60 90 91 120 ML 1/5
NT 30 60 90 97 120 ML 1/5
NT 30 60 90 101 120 ML 1/5
NT 30 60 90 103 120 ML 1/5
NT 30 60 90 107 120 ML 1/5
NT 30 60 90 109 120 ML 1/5
NT 30 60 90 113 120 ML 1/5
NT 30 60 90 119 120 ML 1/5
NT 30 60 90 120 121 ML 1/5
NT 30 60 90 120 127 ML 1/5
NT 30 60 90 120 131 ML 1/5
NT 30 60 90 120 133 ML 1/5
NT 30 60 90 120 137 ML 1/5
NT 30 60 90 120 139 ML 1/5
NT 30 60 90 120 143 ML 1/5
NT 30 60 90 120 149 ML 1/5
NT 30 60 90 120 151 ML 1/5
NT 30 60 90 120 157 ML 1/5
NT 30 60 90 120 161 ML 1/5
NT 30 60 90 120 163 ML 1/5
NT 30 60 90 120 167 ML 1/5
NT 30 60 90 120 169 ML 1/5
NT 30 60 90 120 173 ML 1/5
NT 30 60 90 120 179 ML 1/5
NT 30 60 90 120 181 ML 1/5
NT 30 60 90 120 187 ML 1/5
NT 30 60 90 120 191 ML 1/5
NT 30 60 90 120 193 ML 1/5
NT 30 60 90 120 197 ML 1/5
NT 30 60 90 120 199 ML 1/5
NT 31 32 62 93 124 ML 1/5
NT 31 32 64 96 128 ML 1/5
NT 31 33 62 93 124 ML 1/5
NT 31 33 66 99 132 ML 1/5
NT 31 34 62 93 124 ML 1/5
NT 31 34 68 102 136 ML 1/5
NT 31 35 62 93 124 ML 1/5
NT 31 35 70 105 140 ML 1/5
NT 31 36 62 93 124 ML 1/5
NT 31 36 72 108 144 ML 1/5
NT 31 37 62 93 124 ML 1/5
NT 31 37 74 111 148 ML 1/5
NT 31 38 62 93 124 ML 1/5
NT 31 38 76 114 152 ML 1/5
NT 31 39 62 93 124 ML 1/5
NT 31 39 78 117 156 ML 1/5
NT 31 40 62 93 124 ML 1/5
NT 31 40 80 120 160 ML 1/5
NT 31 41 62 93 124 ML 1/5
NT 31 41 82 123 164 ML 1/5
NT 31 42 62 93 124 ML 1/5
NT 31 42 84 126 168 ML 1/5
NT 31 43 62 93 124 ML 1/5
NT 31 43 86 129 172 ML 1/5
NT 31 44 62 93 124 ML 1/5
NT 31 44 88 132 176 ML 1/5
NT 31 45 62 93 124 ML 1/5
NT 31 45 90 135 180 ML 1/5
NT 31 46 62 93 124 ML 1/5
NT 31 46 92 138 184 ML 1/5
NT 31 47 62 93 124 ML 1/5
NT 31 47 94 141 188 ML 1/5
NT 31 48 62 93 124 ML 1/5
NT 31 48 96 144 192 ML 1/5
NT 31 49 62 93 124 ML 1/5
NT 31 49 98 147 196 ML 1/5
NT 31 50 62 93 124 ML 1/5
NT 31 50 100 150 200 ML 1/5
NT 31 51 62 93 124 ML 1/5
NT 31 52 62 93 124 ML 1/5
NT 31 53 62 93 124 ML 1/5
NT 31 54 62 93 124 ML 1/5
NT 31 55 62 93 124 ML 1/5
NT 31 56 62 93 124 ML 1/5
NT 31 57 62 93 124 ML 1/5
NT 31 58 62 93 124 ML 1/5
NT 31 59 62 93 124 ML 1/5
NT 31 60 62 93 124 ML 1/5
NT 31 61 62 93 124 ML 1/5
NT 31 62 63 93 124 ML 1/5
NT 31 62 64 93 124 ML 1/5
NT 31 62 65 93 124 ML 1/5
NT 31 62 66 93 124 ML 1/5
NT 31 62 67 93 124 ML 1/5
NT 31 62 68 93 124 ML 1/5
NT 31 62 69 93 124 ML 1/5
NT 31 62 70 93 124 ML 1/5
NT 31 62 71 93 124 ML 1/5
NT 31 62 72 93 124 ML 1/5
NT 31 62 73 93 124 ML 1/5
NT 31 62 74 93 124 ML 1/5
NT 31 62 75 93 124 ML 1/5
NT 31 62 76 93 124 ML 1/5
NT 31 62 77 93 124 ML 1/5
NT 31 62 78 93 124 ML 1/5
NT 31 62 79 93 124 ML 1/5
NT 31 62 80 93 124 ML 1/5
NT 31 62 81 93 124 ML 1/5
NT 31 62 82 93 124 ML 1/5
NT 31 62 83 93 124 ML 1/5
NT 31 62 84 93 124 ML 1/5
NT 31 62 85 93 124 ML 1/5
NT 31 62 86 93 124 ML 1/5
NT 31 62 87 93 124 ML 1/5
NT 31 62 88 93 124 ML 1/5
NT 31 62 89 93 124 ML 1/5
NT 31 62 90 93 124 ML 1/5
NT 31 62 91 93 124 ML 1/5
NT 31 62 92 93 124 ML 1/5
NT 31 62 93 94 124 ML 1/5
NT 31 62 93 95 124 ML 1/5
NT 31 62 93 96 124 ML 1/5
NT 31 62 93 97 124 ML 1/5
NT 31 62 93 98 124 ML 1/5
NT 31 62 93 99 124 ML 1/5
NT 31 62 93 100 124 ML 1/5
NT 31 62 93 101 124 ML 1/5
NT 31 62 93 102 124 ML 1/5
NT 31 62 93 103 124 ML 1/5
NT 31 62 93 104 124 ML 1/5
NT 31 62 93 105 124 ML 1/5
NT 31 62 93 106 124 ML 1/5
NT 31 62 93 107 124 ML 1/5
NT 31 62 93 108 124 ML 1/5
NT 31 62 93 109 124 ML 1/5
NT 31 62 93 110 124 ML 1/5
NT 31 62 93 111 124 ML 1/5
NT 31 62 93 112 124 ML 1/5
NT 31 62 93 113 124 ML 1/5
NT 31 62 93 114 124 ML 1/5
NT 31 62 93 115 124 ML 1/5
NT 31 62 93 116 124 ML 1/5
NT 31 62 93 117 124 ML 1/5
NT 31 62 93 118 124 ML 1/5
NT 31 62 93 119 124 ML 1/5
NT 31 62 93 120 124 ML 1/5
NT 31 62 93 121 124 ML 1/5
NT 31 62 93 122 124 ML 1/5
NT 31 62 93 123 124 ML 1/5
NT 31 62 93 124 125 ML 1/5
NT 31 62 93 124 126 ML 1/5
NT 31 62 93 124 127 ML 1/5
NT 31 62 93 124 128 ML 1/5
NT 31 62 93 124 129 ML 1/5
NT 31 62 93 124 130 ML 1/5
NT 31 62 93 124 131 ML 1/5
NT 31 62 93 124 132 ML 1/5
NT 31 62 93 124 133 ML 1/5
NT 31 62 93 124 134 ML 1/5
NT 31 62 93 124 135 ML 1/5
NT 31 62 93 124 136 ML 1/5
NT 31 62 93 124 137 ML 1/5
NT 31 62 93 124 138 ML 1/5
NT 31 62 93 124 139 ML 1/5
NT 31 62 93 124 140 ML 1/5
NT 31 62 93 124 141 ML 1/5
NT 31 62 93 124 142 ML 1/5
NT 31 62 93 124 143 ML 1/5
NT 31 62 93 124 144 ML 1/5
NT 31 62 93 124 145 ML 1/5
NT 31 62 93 124 146 ML 1/5
NT 31 62 93 124 147 ML 1/5
NT 31 62 93 124 148 ML 1/5
NT 31 62 93 124 149 ML 1/5
NT 31 62 93 124 150 ML 1/5
NT 31 62 93 124 151 ML 1/5
NT 31 62 93 124 152 ML 1/5
NT 31 62 93 124 153 ML 1/5
NT 31 62 93 124 154 ML 1/5
NT 31 62 93 124 156 ML 1/5
NT 31 62 93 124 157 ML 1/5
NT 31 62 93 124 158 ML 1/5
NT 31 62 93 124 159 ML 1/5
NT 31 62 93 124 160 ML 1/5
NT 31 62 93 124 161 ML 1/5
NT 31 62 93 124 162 ML 1/5
NT 31 62 93 124 163 ML 1/5
NT 31 62 93 124 164 ML 1/5
NT 31 62 93 124 165 ML 1/5
NT 31 62 93 124 166 ML 1/5
NT 31 62 93 124 167 ML 1/5
NT 31 62 93 124 168 ML 1/5
NT 31 62 93 124 169 ML 1/5
NT 31 62 93 124 170 ML 1/5
NT 31 62 93 124 171 ML 1/5
NT 31 62 93 124 172 ML 1/5
NT 31 62 93 124 173 ML 1/5
NT 31 62 93 124 174 ML 1/5
NT 31 62 93 124 175 ML 1/5
NT 31 62 93 124 176 ML 1/5
NT 31 62 93 124 177 ML 1/5
NT 31 62 93 124 178 ML 1/5
NT 31 62 93 124 179 ML 1/5
NT 31 62 93 124 180 ML 1/5
NT 31 62 93 124 181 ML 1/5
NT 31 62 93 124 182 ML 1/5
NT 31 62 93 124 183 ML 1/5
NT 31 62 93 124 184 ML 1/5
NT 31 62 93 124 185 ML 1/5
NT 31 62 93 124 187 ML 1/5
NT 31 62 93 124 188 ML 1/5
NT 31 62 93 124 189 ML 1/5
NT 31 62 93 124 190 ML 1/5
NT 31 62 93 124 191 ML 1/5
NT 31 62 93 124 192 ML 1/5
NT 31 62 93 124 193 ML 1/5
NT 31 62 93 124 194 ML 1/5
NT 31 62 93 124 195 ML 1/5
NT 31 62 93 124 196 ML 1/5
NT 31 62 93 124 197 ML 1/5
NT 31 62 93 124 198 ML 1/5
NT 31 62 93 124 199 ML 1/5
NT 31 62 93 124 200 ML 1/5
NT 32 33 64 96 128 ML 1/5
NT 32 33 66 99 132 ML 1/5
NT 32 35 64 96 128 ML 1/5
NT 32 35 70 105 140 ML 1/5
NT 32 37 64 96 128 ML 1/5
NT 32 37 74 111 148 ML 1/5
NT 32 39 64 96 128 ML 1/5
NT 32 39 78 117 156 ML 1/5
NT 32 41 64 96 128 ML 1/5
NT 32 41 82 123 164 ML 1/5
NT 32 43 64 96 128 ML 1/5
NT 32 43 86 129 172 ML 1/5
NT 32 45 64 96 128 ML 1/5
NT 32 45 90 135 180 ML 1/5
NT 32 47 64 96 128 ML 1/5
NT 32 47 94 141 188 ML 1/5
NT 32 49 64 96 128 ML 1/5
NT 32 49 98 147 196 ML 1/5
NT 32 51 64 96 128 ML 1/5
NT 32 53 64 96 128 ML 1/5
NT 32 55 64 96 128 ML 1/5
NT 32 57 64 96 128 ML 1/5
NT 32 59 64 96 128 ML 1/5
NT 32 61 64 96 128 ML 1/5
NT 32 63 64 96 128 ML 1/5
NT 32 64 65 96 128 ML 1/5
NT 32 64 67 96 128 ML 1/5
NT 32 64 69 96 128 ML 1/5
NT 32 64 71 96 128 ML 1/5
NT 32 64 73 96 128 ML 1/5
NT 32 64 75 96 128 ML 1/5
NT 32 64 77 96 128 ML 1/5
NT 32 64 79 96 128 ML 1/5
NT 32 64 81 96 128 ML 1/5
NT 32 64 83 96 128 ML 1/5
NT 32 64 85 96 128 ML 1/5
NT 32 64 87 96 128 ML 1/5
NT 32 64 89 96 128 ML 1/5
NT 32 64 91 96 128 ML 1/5
NT 32 64 93 96 128 ML 1/5
NT 32 64 95 96 128 ML 1/5
NT 32 64 96 97 128 ML 1/5
NT 32 64 96 99 128 ML 1/5
NT 32 64 96 101 128 ML 1/5
NT 32 64 96 103 128 ML 1/5
NT 32 64 96 105 128 ML 1/5
NT 32 64 96 107 128 ML 1/5
NT 32 64 96 109 128 ML 1/5
NT 32 64 96 111 128 ML 1/5
NT 32 64 96 113 128 ML 1/5
NT 32 64 96 115 128 ML 1/5
NT 32 64 96 117 128 ML 1/5
NT 32 64 96 119 128 ML 1/5
NT 32 64 96 121 128 ML 1/5
NT 32 64 96 123 128 ML 1/5
NT 32 64 96 125 128 ML 1/5
NT 32 64 96 127 128 ML 1/5
NT 32 64 96 128 129 ML 1/5
NT 32 64 96 128 131 ML 1/5
NT 32 64 96 128 133 ML 1/5
NT 32 64 96 128 135 ML 1/5
NT 32 64 96 128 137 ML 1/5
NT 32 64 96 128 139 ML 1/5
NT 32 64 96 128 141 ML 1/5
NT 32 64 96 128 143 ML 1/5
NT 32 64 96 128 145 ML 1/5
NT 32 64 96 128 147 ML 1/5
NT 32 64 96 128 149 ML 1/5
NT 32 64 96 128 151 ML 1/5
NT 32 64 96 128 153 ML 1/5
NT 32 64 96 128 155 ML 1/5
NT 32 64 96 128 157 ML 1/5
NT 32 64 96 128 159 ML 1/5
NT 32 64 96 128 161 ML 1/5
NT 32 64 96 128 163 ML 1/5
NT 32 64 96 128 165 ML 1/5
NT 32 64 96 128 167 ML 1/5
NT 32 64 96 128 169 ML 1/5
NT 32 64 96 128 171 ML 1/5
NT 32 64 96 128 173 ML 1/5
NT 32 64 96 128 175 ML 1/5
NT 32 64 96 128 177 ML 1/5
NT 32 64 96 128 179 ML 1/5
NT 32 64 96 128 181 ML 1/5
NT 32 64 96 128 183 ML 1/5
NT 32 64 96 128 185 ML 1/5
NT 32 64 96 128 187 ML 1/5
NT 32 64 96 128 189 ML 1/5
NT 32 64 96 128 191 ML 1/5
NT 32 64 96 128 193 ML 1/5
NT 32 64 96 128 195 ML 1/5
NT 32 64 96 128 197 ML 1/5
NT 32 64 96 128 199 ML 1/5
NT 33 34 66 99 132 ML 1/5
NT 33 34 68 102 136 ML 1/5
NT 33 35 66 99 132 ML 1/5
NT 33 35 70 105 140 ML 1/5
NT 33 37 66 99 132 ML 1/5
NT 33 37 74 111 148 ML 1/5
NT 33 38 66 99 132 ML 1/5
NT 33 38 76 114 152 ML 1/5
NT 33 40 66 99 132 ML 1/5
NT 33 40 80 120 160 ML 1/5
NT 33 41 66 99 132 ML 1/5
NT 33 41 82 123 164 ML 1/5
NT 33 43 66 99 132 ML 1/5
NT 33 43 86 129 172 ML 1/5
NT 33 46 66 99 132 ML 1/5
NT 33 46 92 138 184 ML 1/5
NT 33 47 66 99 132 ML 1/5
NT 33 47 94 141 188 ML 1/5
NT 33 49 66 99 132 ML 1/5
NT 33 49 98 147 196 ML 1/5
NT 33 50 66 99 132 ML 1/5
NT 33 50 100 150 200 ML 1/5
NT 33 52 66 99 132 ML 1/5
NT 33 53 66 99 132 ML 1/5
NT 33 56 66 99 132 ML 1/5
NT 33 58 66 99 132 ML 1/5
NT 33 59 66 99 132 ML 1/5
NT 33 61 66 99 132 ML 1/5
NT 33 62 66 99 132 ML 1/5
NT 33 64 66 99 132 ML 1/5
NT 33 65 66 99 132 ML 1/5
NT 33 66 67 99 132 ML 1/5
NT 33 66 68 99 132 ML 1/5
NT 33 66 70 99 132 ML 1/5
NT 33 66 71 99 132 ML 1/5
NT 33 66 73 99 132 ML 1/5
NT 33 66 74 99 132 ML 1/5
NT 33 66 76 99 132 ML 1/5
NT 33 66 79 99 132 ML 1/5
NT 33 66 80 99 132 ML 1/5
NT 33 66 82 99 132 ML 1/5
NT 33 66 83 99 132 ML 1/5
NT 33 66 85 99 132 ML 1/5
NT 33 66 86 99 132 ML 1/5
NT 33 66 89 99 132 ML 1/5
NT 33 66 91 99 132 ML 1/5
NT 33 66 92 99 132 ML 1/5
NT 33 66 94 99 132 ML 1/5
NT 33 66 95 99 132 ML 1/5
NT 33 66 97 99 132 ML 1/5
NT 33 66 98 99 132 ML 1/5
NT 33 66 99 100 132 ML 1/5
NT 33 66 99 101 132 ML 1/5
NT 33 66 99 103 132 ML 1/5
NT 33 66 99 104 132 ML 1/5
NT 33 66 99 106 132 ML 1/5
NT 33 66 99 107 132 ML 1/5
NT 33 66 99 109 132 ML 1/5
NT 33 66 99 112 132 ML 1/5
NT 33 66 99 113 132 ML 1/5
NT 33 66 99 115 132 ML 1/5
NT 33 66 99 116 132 ML 1/5
NT 33 66 99 118 132 ML 1/5
NT 33 66 99 119 132 ML 1/5
NT 33 66 99 122 132 ML 1/5
NT 33 66 99 124 132 ML 1/5
NT 33 66 99 125 132 ML 1/5
NT 33 66 99 127 132 ML 1/5
NT 33 66 99 128 132 ML 1/5
NT 33 66 99 130 132 ML 1/5
NT 33 66 99 131 132 ML 1/5
NT 33 66 99 132 133 ML 1/5
NT 33 66 99 132 134 ML 1/5
NT 33 66 99 132 136 ML 1/5
NT 33 66 99 132 137 ML 1/5
NT 33 66 99 132 139 ML 1/5
NT 33 66 99 132 140 ML 1/5
NT 33 66 99 132 142 ML 1/5
NT 33 66 99 132 145 ML 1/5
NT 33 66 99 132 146 ML 1/5
NT 33 66 99 132 148 ML 1/5
NT 33 66 99 132 149 ML 1/5
NT 33 66 99 132 151 ML 1/5
NT 33 66 99 132 152 ML 1/5
NT 33 66 99 132 155 ML 1/5
NT 33 66 99 132 157 ML 1/5
NT 33 66 99 132 158 ML 1/5
NT 33 66 99 132 160 ML 1/5
NT 33 66 99 132 161 ML 1/5
NT 33 66 99 132 163 ML 1/5
NT 33 66 99 132 164 ML 1/5
NT 33 66 99 132 166 ML 1/5
NT 33 66 99 132 167 ML 1/5
NT 33 66 99 132 169 ML 1/5
NT 33 66 99 132 170 ML 1/5
NT 33 66 99 132 172 ML 1/5
NT 33 66 99 132 173 ML 1/5
NT 33 66 99 132 175 ML 1/5
NT 33 66 99 132 178 ML 1/5
NT 33 66 99 132 179 ML 1/5
NT 33 66 99 132 181 ML 1/5
NT 33 66 99 132 182 ML 1/5
NT 33 66 99 132 184 ML 1/5
NT 33 66 99 132 185 ML 1/5
NT 33 66 99 132 188 ML 1/5
NT 33 66 99 132 190 ML 1/5
NT 33 66 99 132 191 ML 1/5
NT 33 66 99 132 193 ML 1/5
NT 33 66 99 132 194 ML 1/5
NT 33 66 99 132 196 ML 1/5
NT 33 66 99 132 197 ML 1/5
NT 33 66 99 132 199 ML 1/5
NT 33 66 99 132 200 ML 1/5
NT 34 35 68 102 136 ML 1/5
NT 34 35 70 105 140 ML 1/5
NT 34 37 68 102 136 ML 1/5
NT 34 37 74 111 148 ML 1/5
NT 34 39 68 102 136 ML 1/5
NT 34 39 78 117 156 ML 1/5
NT 34 41 68 102 136 ML 1/5
NT 34 41 82 123 164 ML 1/5
NT 34 43 68 102 136 ML 1/5
NT 34 43 86 129 172 ML 1/5
NT 34 45 68 102 136 ML 1/5
NT 34 45 90 135 180 ML 1/5
NT 34 47 68 102 136 ML 1/5
NT 34 47 94 141 188 ML 1/5
NT 34 49 68 102 136 ML 1/5
NT 34 49 98 147 196 ML 1/5
NT 34 53 68 102 136 ML 1/5
NT 34 55 68 102 136 ML 1/5
NT 34 57 68 102 136 ML 1/5
NT 34 59 68 102 136 ML 1/5
NT 34 61 68 102 136 ML 1/5
NT 34 63 68 102 136 ML 1/5
NT 34 65 68 102 136 ML 1/5
NT 34 67 68 102 136 ML 1/5
NT 34 68 69 102 136 ML 1/5
NT 34 68 71 102 136 ML 1/5
NT 34 68 73 102 136 ML 1/5
NT 34 68 75 102 136 ML 1/5
NT 34 68 77 102 136 ML 1/5
NT 34 68 79 102 136 ML 1/5
NT 34 68 81 102 136 ML 1/5
NT 34 68 83 102 136 ML 1/5
NT 34 68 87 102 136 ML 1/5
NT 34 68 89 102 136 ML 1/5
NT 34 68 91 102 136 ML 1/5
NT 34 68 93 102 136 ML 1/5
NT 34 68 95 102 136 ML 1/5
NT 34 68 97 102 136 ML 1/5
NT 34 68 99 102 136 ML 1/5
NT 34 68 101 102 136 ML 1/5
NT 34 68 102 103 136 ML 1/5
NT 34 68 102 105 136 ML 1/5
NT 34 68 102 107 136 ML 1/5
NT 34 68 102 109 136 ML 1/5
NT 34 68 102 111 136 ML 1/5
NT 34 68 102 113 136 ML 1/5
NT 34 68 102 115 136 ML 1/5
NT 34 68 102 117 136 ML 1/5
NT 34 68 102 121 136 ML 1/5
NT 34 68 102 123 136 ML 1/5
NT 34 68 102 125 136 ML 1/5
NT 34 68 102 127 136 ML 1/5
NT 34 68 102 129 136 ML 1/5
NT 34 68 102 131 136 ML 1/5
NT 34 68 102 133 136 ML 1/5
NT 34 68 102 135 136 ML 1/5
NT 34 68 102 136 137 ML 1/5
NT 34 68 102 136 139 ML 1/5
NT 34 68 102 136 141 ML 1/5
NT 34 68 102 136 143 ML 1/5
NT 34 68 102 136 145 ML 1/5
NT 34 68 102 136 147 ML 1/5
NT 34 68 102 136 149 ML 1/5
NT 34 68 102 136 151 ML 1/5
NT 34 68 102 136 155 ML 1/5
NT 34 68 102 136 157 ML 1/5
NT 34 68 102 136 159 ML 1/5
NT 34 68 102 136 161 ML 1/5
NT 34 68 102 136 163 ML 1/5
NT 34 68 102 136 165 ML 1/5
NT 34 68 102 136 167 ML 1/5
NT 34 68 102 136 169 ML 1/5
NT 34 68 102 136 171 ML 1/5
NT 34 68 102 136 173 ML 1/5
NT 34 68 102 136 175 ML 1/5
NT 34 68 102 136 177 ML 1/5
NT 34 68 102 136 179 ML 1/5
NT 34 68 102 136 181 ML 1/5
NT 34 68 102 136 183 ML 1/5
NT 34 68 102 136 185 ML 1/5
NT 34 68 102 136 189 ML 1/5
NT 34 68 102 136 191 ML 1/5
NT 34 68 102 136 193 ML 1/5
NT 34 68 102 136 195 ML 1/5
NT 34 68 102 136 197 ML 1/5
NT 34 68 102 136 199 ML 1/5
NT 35 36 70 105 140 ML 1/5
NT 35 36 72 108 144 ML 1/5
NT 35 37 70 105 140 ML 1/5
NT 35 37 74 111 148 ML 1/5
NT 35 38 70 105 140 ML 1/5
NT 35 38 76 114 152 ML 1/5
NT 35 39 70 105 140 ML 1/5
NT 35 39 78 117 156 ML 1/5
NT 35 41 70 105 140 ML 1/5
NT 35 41 82 123 164 ML 1/5
NT 35 43 70 105 140 ML 1/5
NT 35 43 86 129 172 ML 1/5
NT 35 44 70 105 140 ML 1/5
NT 35 44 88 132 176 ML 1/5
NT 35 46 70 105 140 ML 1/5
NT 35 46 92 138 184 ML 1/5
NT 35 47 70 105 140 ML 1/5
NT 35 47 94 141 188 ML 1/5
NT 35 48 70 105 140 ML 1/5
NT 35 48 96 144 192 ML 1/5
NT 35 51 70 105 140 ML 1/5
NT 35 52 70 105 140 ML 1/5
NT 35 53 70 105 140 ML 1/5
NT 35 54 70 105 140 ML 1/5
NT 35 57 70 105 140 ML 1/5
NT 35 58 70 105 140 ML 1/5
NT 35 59 70 105 140 ML 1/5
NT 35 61 70 105 140 ML 1/5
NT 35 62 70 105 140 ML 1/5
NT 35 64 70 105 140 ML 1/5
NT 35 66 70 105 140 ML 1/5
NT 35 67 70 105 140 ML 1/5
NT 35 68 70 105 140 ML 1/5
NT 35 69 70 105 140 ML 1/5
NT 35 70 71 105 140 ML 1/5
NT 35 70 72 105 140 ML 1/5
NT 35 70 73 105 140 ML 1/5
NT 35 70 74 105 140 ML 1/5
NT 35 70 76 105 140 ML 1/5
NT 35 70 78 105 140 ML 1/5
NT 35 70 79 105 140 ML 1/5
NT 35 70 81 105 140 ML 1/5
NT 35 70 82 105 140 ML 1/5
NT 35 70 83 105 140 ML 1/5
NT 35 70 86 105 140 ML 1/5
NT 35 70 87 105 140 ML 1/5
NT 35 70 88 105 140 ML 1/5
NT 35 70 89 105 140 ML 1/5
NT 35 70 92 105 140 ML 1/5
NT 35 70 93 105 140 ML 1/5
NT 35 70 94 105 140 ML 1/5
NT 35 70 96 105 140 ML 1/5
NT 35 70 97 105 140 ML 1/5
NT 35 70 99 105 140 ML 1/5
NT 35 70 101 105 140 ML 1/5
NT 35 70 102 105 140 ML 1/5
NT 35 70 103 105 140 ML 1/5
NT 35 70 104 105 140 ML 1/5
NT 35 70 105 106 140 ML 1/5
NT 35 70 105 107 140 ML 1/5
NT 35 70 105 108 140 ML 1/5
NT 35 70 105 109 140 ML 1/5
NT 35 70 105 111 140 ML 1/5
NT 35 70 105 113 140 ML 1/5
NT 35 70 105 114 140 ML 1/5
NT 35 70 105 116 140 ML 1/5
NT 35 70 105 117 140 ML 1/5
NT 35 70 105 118 140 ML 1/5
NT 35 70 105 121 140 ML 1/5
NT 35 70 105 122 140 ML 1/5
NT 35 70 105 123 140 ML 1/5
NT 35 70 105 124 140 ML 1/5
NT 35 70 105 127 140 ML 1/5
NT 35 70 105 128 140 ML 1/5
NT 35 70 105 129 140 ML 1/5
NT 35 70 105 131 140 ML 1/5
NT 35 70 105 132 140 ML 1/5
NT 35 70 105 134 140 ML 1/5
NT 35 70 105 136 140 ML 1/5
NT 35 70 105 137 140 ML 1/5
NT 35 70 105 138 140 ML 1/5
NT 35 70 105 139 140 ML 1/5
NT 35 70 105 140 141 ML 1/5
NT 35 70 105 140 142 ML 1/5
NT 35 70 105 140 143 ML 1/5
NT 35 70 105 140 144 ML 1/5
NT 35 70 105 140 146 ML 1/5
NT 35 70 105 140 148 ML 1/5
NT 35 70 105 140 149 ML 1/5
NT 35 70 105 140 151 ML 1/5
NT 35 70 105 140 152 ML 1/5
NT 35 70 105 140 153 ML 1/5
NT 35 70 105 140 156 ML 1/5
NT 35 70 105 140 157 ML 1/5
NT 35 70 105 140 158 ML 1/5
NT 35 70 105 140 159 ML 1/5
NT 35 70 105 140 162 ML 1/5
NT 35 70 105 140 163 ML 1/5
NT 35 70 105 140 164 ML 1/5
NT 35 70 105 140 166 ML 1/5
NT 35 70 105 140 167 ML 1/5
NT 35 70 105 140 169 ML 1/5
NT 35 70 105 140 171 ML 1/5
NT 35 70 105 140 172 ML 1/5
NT 35 70 105 140 173 ML 1/5
NT 35 70 105 140 174 ML 1/5
NT 35 70 105 140 176 ML 1/5
NT 35 70 105 140 177 ML 1/5
NT 35 70 105 140 178 ML 1/5
NT 35 70 105 140 179 ML 1/5
NT 35 70 105 140 181 ML 1/5
NT 35 70 105 140 183 ML 1/5
NT 35 70 105 140 184 ML 1/5
NT 35 70 105 140 186 ML 1/5
NT 35 70 105 140 187 ML 1/5
NT 35 70 105 140 188 ML 1/5
NT 35 70 105 140 191 ML 1/5
NT 35 70 105 140 192 ML 1/5
NT 35 70 105 140 193 ML 1/5
NT 35 70 105 140 194 ML 1/5
NT 35 70 105 140 197 ML 1/5
NT 35 70 105 140 198 ML 1/5
NT 35 70 105 140 199 ML 1/5
NT 36 37 72 108 144 ML 1/5
NT 36 37 74 111 148 ML 1/5
NT 36 41 72 108 144 ML 1/5
NT 36 41 82 123 164 ML 1/5
NT 36 43 72 108 144 ML 1/5
NT 36 43 86 129 172 ML 1/5
NT 36 47 72 108 144 ML 1/5
NT 36 47 94 141 188 ML 1/5
NT 36 49 72 108 144 ML 1/5
NT 36 49 98 147 196 ML 1/5
NT 36 53 72 108 144 ML 1/5
NT 36 55 72 108 144 ML 1/5
NT 36 59 72 108 144 ML 1/5
NT 36 61 72 108 144 ML 1/5
NT 36 65 72 108 144 ML 1/5
NT 36 67 72 108 144 ML 1/5
NT 36 71 72 108 144 ML 1/5
NT 36 72 73 108 144 ML 1/5
NT 36 72 77 108 144 ML 1/5
NT 36 72 79 108 144 ML 1/5
NT 36 72 83 108 144 ML 1/5
NT 36 72 85 108 144 ML 1/5
NT 36 72 89 108 144 ML 1/5
NT 36 72 91 108 144 ML 1/5
NT 36 72 95 108 144 ML 1/5
NT 36 72 97 108 144 ML 1/5
NT 36 72 101 108 144 ML 1/5
NT 36 72 103 108 144 ML 1/5
NT 36 72 107 108 144 ML 1/5
NT 36 72 108 109 144 ML 1/5
NT 36 72 108 113 144 ML 1/5
NT 36 72 108 115 144 ML 1/5
NT 36 72 108 119 144 ML 1/5
NT 36 72 108 121 144 ML 1/5
NT 36 72 108 125 144 ML 1/5
NT 36 72 108 127 144 ML 1/5
NT 36 72 108 131 144 ML 1/5
NT 36 72 108 133 144 ML 1/5
NT 36 72 108 137 144 ML 1/5
NT 36 72 108 139 144 ML 1/5
NT 36 72 108 143 144 ML 1/5
NT 36 72 108 144 145 ML 1/5
NT 36 72 108 144 149 ML 1/5
NT 36 72 108 144 151 ML 1/5
NT 36 72 108 144 155 ML 1/5
NT 36 72 108 144 157 ML 1/5
NT 36 72 108 144 161 ML 1/5
NT 36 72 108 144 163 ML 1/5
NT 36 72 108 144 167 ML 1/5
NT 36 72 108 144 169 ML 1/5
NT 36 72 108 144 173 ML 1/5
NT 36 72 108 144 175 ML 1/5
NT 36 72 108 144 179 ML 1/5
NT 36 72 108 144 181 ML 1/5
NT 36 72 108 144 185 ML 1/5
NT 36 72 108 144 187 ML 1/5
NT 36 72 108 144 191 ML 1/5
NT 36 72 108 144 193 ML 1/5
NT 36 72 108 144 197 ML 1/5
NT 36 72 108 144 199 ML 1/5
NT 37 38 74 111 148 ML 1/5
NT 37 38 76 114 152 ML 1/5
NT 37 39 74 111 148 ML 1/5
NT 37 39 78 117 156 ML 1/5
NT 37 40 74 111 148 ML 1/5
NT 37 40 80 120 160 ML 1/5
NT 37 41 74 111 148 ML 1/5
NT 37 41 82 123 164 ML 1/5
NT 37 42 74 111 148 ML 1/5
NT 37 42 84 126 168 ML 1/5
NT 37 43 74 111 148 ML 1/5
NT 37 43 86 129 172 ML 1/5
NT 37 44 74 111 148 ML 1/5
NT 37 44 88 132 176 ML 1/5
NT 37 45 74 111 148 ML 1/5
NT 37 45 90 135 180 ML 1/5
NT 37 46 74 111 148 ML 1/5
NT 37 46 92 138 184 ML 1/5
NT 37 47 74 111 148 ML 1/5
NT 37 47 94 141 188 ML 1/5
NT 37 48 74 111 148 ML 1/5
NT 37 48 96 144 192 ML 1/5
NT 37 49 74 111 148 ML 1/5
NT 37 49 98 147 196 ML 1/5
NT 37 50 74 111 148 ML 1/5
NT 37 50 100 150 200 ML 1/5
NT 37 51 74 111 148 ML 1/5
NT 37 52 74 111 148 ML 1/5
NT 37 53 74 111 148 ML 1/5
NT 37 54 74 111 148 ML 1/5
NT 37 55 74 111 148 ML 1/5
NT 37 56 74 111 148 ML 1/5
NT 37 57 74 111 148 ML 1/5
NT 37 58 74 111 148 ML 1/5
NT 37 59 74 111 148 ML 1/5
NT 37 60 74 111 148 ML 1/5
NT 37 61 74 111 148 ML 1/5
NT 37 62 74 111 148 ML 1/5
NT 37 63 74 111 148 ML 1/5
NT 37 64 74 111 148 ML 1/5
NT 37 65 74 111 148 ML 1/5
NT 37 66 74 111 148 ML 1/5
NT 37 67 74 111 148 ML 1/5
NT 37 68 74 111 148 ML 1/5
NT 37 69 74 111 148 ML 1/5
NT 37 70 74 111 148 ML 1/5
NT 37 71 74 111 148 ML 1/5
NT 37 72 74 111 148 ML 1/5
NT 37 73 74 111 148 ML 1/5
NT 37 74 75 111 148 ML 1/5
NT 37 74 76 111 148 ML 1/5
NT 37 74 77 111 148 ML 1/5
NT 37 74 78 111 148 ML 1/5
NT 37 74 79 111 148 ML 1/5
NT 37 74 80 111 148 ML 1/5
NT 37 74 81 111 148 ML 1/5
NT 37 74 82 111 148 ML 1/5
NT 37 74 83 111 148 ML 1/5
NT 37 74 84 111 148 ML 1/5
NT 37 74 85 111 148 ML 1/5
NT 37 74 86 111 148 ML 1/5
NT 37 74 87 111 148 ML 1/5
NT 37 74 88 111 148 ML 1/5
NT 37 74 89 111 148 ML 1/5
NT 37 74 90 111 148 ML 1/5
NT 37 74 91 111 148 ML 1/5
NT 37 74 92 111 148 ML 1/5
NT 37 74 93 111 148 ML 1/5
NT 37 74 94 111 148 ML 1/5
NT 37 74 95 111 148 ML 1/5
NT 37 74 96 111 148 ML 1/5
NT 37 74 97 111 148 ML 1/5
NT 37 74 98 111 148 ML 1/5
NT 37 74 99 111 148 ML 1/5
NT 37 74 100 111 148 ML 1/5
NT 37 74 101 111 148 ML 1/5
NT 37 74 102 111 148 ML 1/5
NT 37 74 103 111 148 ML 1/5
NT 37 74 104 111 148 ML 1/5
NT 37 74 105 111 148 ML 1/5
NT 37 74 106 111 148 ML 1/5
NT 37 74 107 111 148 ML 1/5
NT 37 74 108 111 148 ML 1/5
NT 37 74 109 111 148 ML 1/5
NT 37 74 110 111 148 ML 1/5
NT 37 74 111 112 148 ML 1/5
NT 37 74 111 113 148 ML 1/5
NT 37 74 111 114 148 ML 1/5
NT 37 74 111 115 148 ML 1/5
NT 37 74 111 116 148 ML 1/5
NT 37 74 111 117 148 ML 1/5
NT 37 74 111 118 148 ML 1/5
NT 37 74 111 119 148 ML 1/5
NT 37 74 111 120 148 ML 1/5
NT 37 74 111 121 148 ML 1/5
NT 37 74 111 122 148 ML 1/5
NT 37 74 111 123 148 ML 1/5
NT 37 74 111 124 148 ML 1/5
NT 37 74 111 125 148 ML 1/5
NT 37 74 111 126 148 ML 1/5
NT 37 74 111 127 148 ML 1/5
NT 37 74 111 128 148 ML 1/5
NT 37 74 111 129 148 ML 1/5
NT 37 74 111 130 148 ML 1/5
NT 37 74 111 131 148 ML 1/5
NT 37 74 111 132 148 ML 1/5
NT 37 74 111 133 148 ML 1/5
NT 37 74 111 134 148 ML 1/5
NT 37 74 111 135 148 ML 1/5
NT 37 74 111 136 148 ML 1/5
NT 37 74 111 137 148 ML 1/5
NT 37 74 111 138 148 ML 1/5
NT 37 74 111 139 148 ML 1/5
NT 37 74 111 140 148 ML 1/5
NT 37 74 111 141 148 ML 1/5
NT 37 74 111 142 148 ML 1/5
NT 37 74 111 143 148 ML 1/5
NT 37 74 111 144 148 ML 1/5
NT 37 74 111 145 148 ML 1/5
NT 37 74 111 146 148 ML 1/5
NT 37 74 111 147 148 ML 1/5
NT 37 74 111 148 149 ML 1/5
NT 37 74 111 148 150 ML 1/5
NT 37 74 111 148 151 ML 1/5
NT 37 74 111 148 152 ML 1/5
NT 37 74 111 148 153 ML 1/5
NT 37 74 111 148 154 ML 1/5
NT 37 74 111 148 155 ML 1/5
NT 37 74 111 148 156 ML 1/5
NT 37 74 111 148 157 ML 1/5
NT 37 74 111 148 158 ML 1/5
NT 37 74 111 148 159 ML 1/5
NT 37 74 111 148 160 ML 1/5
NT 37 74 111 148 161 ML 1/5
NT 37 74 111 148 162 ML 1/5
NT 37 74 111 148 163 ML 1/5
NT 37 74 111 148 164 ML 1/5
NT 37 74 111 148 165 ML 1/5
NT 37 74 111 148 166 ML 1/5
NT 37 74 111 148 167 ML 1/5
NT 37 74 111 148 168 ML 1/5
NT 37 74 111 148 169 ML 1/5
NT 37 74 111 148 170 ML 1/5
NT 37 74 111 148 171 ML 1/5
NT 37 74 111 148 172 ML 1/5
NT 37 74 111 148 173 ML 1/5
NT 37 74 111 148 174 ML 1/5
NT 37 74 111 148 175 ML 1/5
NT 37 74 111 148 176 ML 1/5
NT 37 74 111 148 177 ML 1/5
NT 37 74 111 148 178 ML 1/5
NT 37 74 111 148 179 ML 1/5
NT 37 74 111 148 180 ML 1/5
NT 37 74 111 148 181 ML 1/5
NT 37 74 111 148 182 ML 1/5
NT 37 74 111 148 183 ML 1/5
NT 37 74 111 148 184 ML 1/5
NT 37 74 111 148 186 ML 1/5
NT 37 74 111 148 187 ML 1/5
NT 37 74 111 148 188 ML 1/5
NT 37 74 111 148 189 ML 1/5
NT 37 74 111 148 190 ML 1/5
NT 37 74 111 148 191 ML 1/5
NT 37 74 111 148 192 ML 1/5
NT 37 74 111 148 193 ML 1/5
NT 37 74 111 148 194 ML 1/5
NT 37 74 111 148 195 ML 1/5
NT 37 74 111 148 196 ML 1/5
NT 37 74 111 148 197 ML 1/5
NT 37 74 111 148 198 ML 1/5
NT 37 74 111 148 199 ML 1/5
NT 37 74 111 148 200 ML 1/5
NT 38 39 76 114 152 ML 1/5
NT 38 39 78 117 156 ML 1/5
NT 38 41 76 114 152 ML 1/5
NT 38 41 82 123 164 ML 1/5
NT 38 43 76 114 152 ML 1/5
NT 38 43 86 129 172 ML 1/5
NT 38 45 76 114 152 ML 1/5
NT 38 45 90 135 180 ML 1/5
NT 38 47 76 114 152 ML 1/5
NT 38 47 94 141 188 ML 1/5
NT 38 49 76 114 152 ML 1/5
NT 38 49 98 147 196 ML 1/5
NT 38 51 76 114 152 ML 1/5
NT 38 53 76 114 152 ML 1/5
NT 38 55 76 114 152 ML 1/5
NT 38 59 76 114 152 ML 1/5
NT 38 61 76 114 152 ML 1/5
NT 38 63 76 114 152 ML 1/5
NT 38 65 76 114 152 ML 1/5
NT 38 67 76 114 152 ML 1/5
NT 38 69 76 114 152 ML 1/5
NT 38 71 76 114 152 ML 1/5
NT 38 73 76 114 152 ML 1/5
NT 38 75 76 114 152 ML 1/5
NT 38 76 77 114 152 ML 1/5
NT 38 76 79 114 152 ML 1/5
NT 38 76 81 114 152 ML 1/5
NT 38 76 83 114 152 ML 1/5
NT 38 76 85 114 152 ML 1/5
NT 38 76 87 114 152 ML 1/5
NT 38 76 89 114 152 ML 1/5
NT 38 76 91 114 152 ML 1/5
NT 38 76 93 114 152 ML 1/5
NT 38 76 97 114 152 ML 1/5
NT 38 76 99 114 152 ML 1/5
NT 38 76 101 114 152 ML 1/5
NT 38 76 103 114 152 ML 1/5
NT 38 76 105 114 152 ML 1/5
NT 38 76 107 114 152 ML 1/5
NT 38 76 109 114 152 ML 1/5
NT 38 76 111 114 152 ML 1/5
NT 38 76 113 114 152 ML 1/5
NT 38 76 114 115 152 ML 1/5
NT 38 76 114 117 152 ML 1/5
NT 38 76 114 119 152 ML 1/5
NT 38 76 114 121 152 ML 1/5
NT 38 76 114 123 152 ML 1/5
NT 38 76 114 125 152 ML 1/5
NT 38 76 114 127 152 ML 1/5
NT 38 76 114 129 152 ML 1/5
NT 38 76 114 131 152 ML 1/5
NT 38 76 114 135 152 ML 1/5
NT 38 76 114 137 152 ML 1/5
NT 38 76 114 139 152 ML 1/5
NT 38 76 114 141 152 ML 1/5
NT 38 76 114 143 152 ML 1/5
NT 38 76 114 145 152 ML 1/5
NT 38 76 114 147 152 ML 1/5
NT 38 76 114 149 152 ML 1/5
NT 38 76 114 151 152 ML 1/5
NT 38 76 114 152 153 ML 1/5
NT 38 76 114 152 155 ML 1/5
NT 38 76 114 152 157 ML 1/5
NT 38 76 114 152 159 ML 1/5
NT 38 76 114 152 161 ML 1/5
NT 38 76 114 152 163 ML 1/5
NT 38 76 114 152 165 ML 1/5
NT 38 76 114 152 167 ML 1/5
NT 38 76 114 152 169 ML 1/5
NT 38 76 114 152 173 ML 1/5
NT 38 76 114 152 175 ML 1/5
NT 38 76 114 152 177 ML 1/5
NT 38 76 114 152 179 ML 1/5
NT 38 76 114 152 181 ML 1/5
NT 38 76 114 152 183 ML 1/5
NT 38 76 114 152 185 ML 1/5
NT 38 76 114 152 187 ML 1/5
NT 38 76 114 152 189 ML 1/5
NT 38 76 114 152 191 ML 1/5
NT 38 76 114 152 193 ML 1/5
NT 38 76 114 152 195 ML 1/5
NT 38 76 114 152 197 ML 1/5
NT 38 76 114 152 199 ML 1/5
NT 39 40 78 117 156 ML 1/5
NT 39 40 80 120 160 ML 1/5
NT 39 41 78 117 156 ML 1/5
NT 39 41 82 123 164 ML 1/5
NT 39 43 78 117 156 ML 1/5
NT 39 43 86 129 172 ML 1/5
NT 39 44 78 117 156 ML 1/5
NT 39 44 88 132 176 ML 1/5
NT 39 46 78 117 156 ML 1/5
NT 39 46 92 138 184 ML 1/5
NT 39 47 78 117 156 ML 1/5
NT 39 47 94 141 188 ML 1/5
NT 39 49 78 117 156 ML 1/5
NT 39 49 98 147 196 ML 1/5
NT 39 50 78 117 156 ML 1/5
NT 39 50 100 150 200 ML 1/5
NT 39 53 78 117 156 ML 1/5
NT 39 55 78 117 156 ML 1/5
NT 39 56 78 117 156 ML 1/5
NT 39 58 78 117 156 ML 1/5
NT 39 59 78 117 156 ML 1/5
NT 39 61 78 117 156 ML 1/5
NT 39 62 78 117 156 ML 1/5
NT 39 64 78 117 156 ML 1/5
NT 39 67 78 117 156 ML 1/5
NT 39 68 78 117 156 ML 1/5
NT 39 70 78 117 156 ML 1/5
NT 39 71 78 117 156 ML 1/5
NT 39 73 78 117 156 ML 1/5
NT 39 74 78 117 156 ML 1/5
NT 39 76 78 117 156 ML 1/5
NT 39 77 78 117 156 ML 1/5
NT 39 78 79 117 156 ML 1/5
NT 39 78 80 117 156 ML 1/5
NT 39 78 82 117 156 ML 1/5
NT 39 78 83 117 156 ML 1/5
NT 39 78 85 117 156 ML 1/5
NT 39 78 86 117 156 ML 1/5
NT 39 78 88 117 156 ML 1/5
NT 39 78 89 117 156 ML 1/5
NT 39 78 92 117 156 ML 1/5
NT 39 78 94 117 156 ML 1/5
NT 39 78 95 117 156 ML 1/5
NT 39 78 97 117 156 ML 1/5
NT 39 78 98 117 156 ML 1/5
NT 39 78 100 117 156 ML 1/5
NT 39 78 101 117 156 ML 1/5
NT 39 78 103 117 156 ML 1/5
NT 39 78 106 117 156 ML 1/5
NT 39 78 107 117 156 ML 1/5
NT 39 78 109 117 156 ML 1/5
NT 39 78 110 117 156 ML 1/5
NT 39 78 112 117 156 ML 1/5
NT 39 78 113 117 156 ML 1/5
NT 39 78 115 117 156 ML 1/5
NT 39 78 116 117 156 ML 1/5
NT 39 78 117 118 156 ML 1/5
NT 39 78 117 119 156 ML 1/5
NT 39 78 117 121 156 ML 1/5
NT 39 78 117 122 156 ML 1/5
NT 39 78 117 124 156 ML 1/5
NT 39 78 117 125 156 ML 1/5
NT 39 78 117 127 156 ML 1/5
NT 39 78 117 128 156 ML 1/5
NT 39 78 117 131 156 ML 1/5
NT 39 78 117 133 156 ML 1/5
NT 39 78 117 134 156 ML 1/5
NT 39 78 117 136 156 ML 1/5
NT 39 78 117 137 156 ML 1/5
NT 39 78 117 139 156 ML 1/5
NT 39 78 117 140 156 ML 1/5
NT 39 78 117 142 156 ML 1/5
NT 39 78 117 145 156 ML 1/5
NT 39 78 117 146 156 ML 1/5
NT 39 78 117 148 156 ML 1/5
NT 39 78 117 149 156 ML 1/5
NT 39 78 117 151 156 ML 1/5
NT 39 78 117 152 156 ML 1/5
NT 39 78 117 154 156 ML 1/5
NT 39 78 117 155 156 ML 1/5
NT 39 78 117 156 157 ML 1/5
NT 39 78 117 156 158 ML 1/5
NT 39 78 117 156 160 ML 1/5
NT 39 78 117 156 161 ML 1/5
NT 39 78 117 156 163 ML 1/5
NT 39 78 117 156 164 ML 1/5
NT 39 78 117 156 166 ML 1/5
NT 39 78 117 156 167 ML 1/5
NT 39 78 117 156 170 ML 1/5
NT 39 78 117 156 172 ML 1/5
NT 39 78 117 156 173 ML 1/5
NT 39 78 117 156 175 ML 1/5
NT 39 78 117 156 176 ML 1/5
NT 39 78 117 156 178 ML 1/5
NT 39 78 117 156 179 ML 1/5
NT 39 78 117 156 181 ML 1/5
NT 39 78 117 156 184 ML 1/5
NT 39 78 117 156 185 ML 1/5
NT 39 78 117 156 187 ML 1/5
NT 39 78 117 156 188 ML 1/5
NT 39 78 117 156 190 ML 1/5
NT 39 78 117 156 191 ML 1/5
NT 39 78 117 156 193 ML 1/5
NT 39 78 117 156 194 ML 1/5
NT 39 78 117 156 196 ML 1/5
NT 39 78 117 156 197 ML 1/5
NT 39 78 117 156 199 ML 1/5
NT 39 78 117 156 200 ML 1/5
NT 40 41 80 120 160 ML 1/5
NT 40 41 82 123 164 ML 1/5
NT 40 43 80 120 160 ML 1/5
NT 40 43 86 129 172 ML 1/5
NT 40 47 80 120 160 ML 1/5
NT 40 47 94 141 188 ML 1/5
NT 40 49 80 120 160 ML 1/5
NT 40 49 98 147 196 ML 1/5
NT 40 51 80 120 160 ML 1/5
NT 40 53 80 120 160 ML 1/5
NT 40 57 80 120 160 ML 1/5
NT 40 59 80 120 160 ML 1/5
NT 40 61 80 120 160 ML 1/5
NT 40 63 80 120 160 ML 1/5
NT 40 67 80 120 160 ML 1/5
NT 40 69 80 120 160 ML 1/5
NT 40 71 80 120 160 ML 1/5
NT 40 73 80 120 160 ML 1/5
NT 40 77 80 120 160 ML 1/5
NT 40 79 80 120 160 ML 1/5
NT 40 80 81 120 160 ML 1/5
NT 40 80 83 120 160 ML 1/5
NT 40 80 87 120 160 ML 1/5
NT 40 80 89 120 160 ML 1/5
NT 40 80 91 120 160 ML 1/5
NT 40 80 93 120 160 ML 1/5
NT 40 80 97 120 160 ML 1/5
NT 40 80 99 120 160 ML 1/5
NT 40 80 101 120 160 ML 1/5
NT 40 80 103 120 160 ML 1/5
NT 40 80 107 120 160 ML 1/5
NT 40 80 109 120 160 ML 1/5
NT 40 80 111 120 160 ML 1/5
NT 40 80 113 120 160 ML 1/5
NT 40 80 117 120 160 ML 1/5
NT 40 80 119 120 160 ML 1/5
NT 40 80 120 121 160 ML 1/5
NT 40 80 120 123 160 ML 1/5
NT 40 80 120 127 160 ML 1/5
NT 40 80 120 129 160 ML 1/5
NT 40 80 120 131 160 ML 1/5
NT 40 80 120 133 160 ML 1/5
NT 40 80 120 137 160 ML 1/5
NT 40 80 120 139 160 ML 1/5
NT 40 80 120 141 160 ML 1/5
NT 40 80 120 143 160 ML 1/5
NT 40 80 120 147 160 ML 1/5
NT 40 80 120 149 160 ML 1/5
NT 40 80 120 151 160 ML 1/5
NT 40 80 120 153 160 ML 1/5
NT 40 80 120 157 160 ML 1/5
NT 40 80 120 159 160 ML 1/5
NT 40 80 120 160 161 ML 1/5
NT 40 80 120 160 163 ML 1/5
NT 40 80 120 160 167 ML 1/5
NT 40 80 120 160 169 ML 1/5
NT 40 80 120 160 171 ML 1/5
NT 40 80 120 160 173 ML 1/5
NT 40 80 120 160 177 ML 1/5
NT 40 80 120 160 179 ML 1/5
NT 40 80 120 160 181 ML 1/5
NT 40 80 120 160 183 ML 1/5
NT 40 80 120 160 187 ML 1/5
NT 40 80 120 160 189 ML 1/5
NT 40 80 120 160 191 ML 1/5
NT 40 80 120 160 193 ML 1/5
NT 40 80 120 160 197 ML 1/5
NT 40 80 120 160 199 ML 1/5
NT 41 42 82 123 164 ML 1/5
NT 41 42 84 126 168 ML 1/5
NT 41 43 82 123 164 ML 1/5
NT 41 43 86 129 172 ML 1/5
NT 41 44 82 123 164 ML 1/5
NT 41 44 88 132 176 ML 1/5
NT 41 45 82 123 164 ML 1/5
NT 41 45 90 135 180 ML 1/5
NT 41 46 82 123 164 ML 1/5
NT 41 46 92 138 184 ML 1/5
NT 41 47 82 123 164 ML 1/5
NT 41 47 94 141 188 ML 1/5
NT 41 48 82 123 164 ML 1/5
NT 41 48 96 144 192 ML 1/5
NT 41 49 82 123 164 ML 1/5
NT 41 49 98 147 196 ML 1/5
NT 41 50 82 123 164 ML 1/5
NT 41 50 100 150 200 ML 1/5
NT 41 51 82 123 164 ML 1/5
NT 41 52 82 123 164 ML 1/5
NT 41 53 82 123 164 ML 1/5
NT 41 54 82 123 164 ML 1/5
NT 41 55 82 123 164 ML 1/5
NT 41 56 82 123 164 ML 1/5
NT 41 57 82 123 164 ML 1/5
NT 41 58 82 123 164 ML 1/5
NT 41 59 82 123 164 ML 1/5
NT 41 60 82 123 164 ML 1/5
NT 41 61 82 123 164 ML 1/5
NT 41 62 82 123 164 ML 1/5
NT 41 63 82 123 164 ML 1/5
NT 41 64 82 123 164 ML 1/5
NT 41 65 82 123 164 ML 1/5
NT 41 66 82 123 164 ML 1/5
NT 41 67 82 123 164 ML 1/5
NT 41 68 82 123 164 ML 1/5
NT 41 69 82 123 164 ML 1/5
NT 41 70 82 123 164 ML 1/5
NT 41 71 82 123 164 ML 1/5
NT 41 72 82 123 164 ML 1/5
NT 41 73 82 123 164 ML 1/5
NT 41 74 82 123 164 ML 1/5
NT 41 75 82 123 164 ML 1/5
NT 41 76 82 123 164 ML 1/5
NT 41 77 82 123 164 ML 1/5
NT 41 78 82 123 164 ML 1/5
NT 41 79 82 123 164 ML 1/5
NT 41 80 82 123 164 ML 1/5
NT 41 81 82 123 164 ML 1/5
NT 41 82 83 123 164 ML 1/5
NT 41 82 84 123 164 ML 1/5
NT 41 82 85 123 164 ML 1/5
NT 41 82 86 123 164 ML 1/5
NT 41 82 87 123 164 ML 1/5
NT 41 82 88 123 164 ML 1/5
NT 41 82 89 123 164 ML 1/5
NT 41 82 90 123 164 ML 1/5
NT 41 82 91 123 164 ML 1/5
NT 41 82 92 123 164 ML 1/5
NT 41 82 93 123 164 ML 1/5
NT 41 82 94 123 164 ML 1/5
NT 41 82 95 123 164 ML 1/5
NT 41 82 96 123 164 ML 1/5
NT 41 82 97 123 164 ML 1/5
NT 41 82 98 123 164 ML 1/5
NT 41 82 99 123 164 ML 1/5
NT 41 82 100 123 164 ML 1/5
NT 41 82 101 123 164 ML 1/5
NT 41 82 102 123 164 ML 1/5
NT 41 82 103 123 164 ML 1/5
NT 41 82 104 123 164 ML 1/5
NT 41 82 105 123 164 ML 1/5
NT 41 82 106 123 164 ML 1/5
NT 41 82 107 123 164 ML 1/5
NT 41 82 108 123 164 ML 1/5
NT 41 82 109 123 164 ML 1/5
NT 41 82 110 123 164 ML 1/5
NT 41 82 111 123 164 ML 1/5
NT 41 82 112 123 164 ML 1/5
NT 41 82 113 123 164 ML 1/5
NT 41 82 114 123 164 ML 1/5
NT 41 82 115 123 164 ML 1/5
NT 41 82 116 123 164 ML 1/5
NT 41 82 117 123 164 ML 1/5
NT 41 82 118 123 164 ML 1/5
NT 41 82 119 123 164 ML 1/5
NT 41 82 120 123 164 ML 1/5
NT 41 82 121 123 164 ML 1/5
NT 41 82 122 123 164 ML 1/5
NT 41 82 123 124 164 ML 1/5
NT 41 82 123 125 164 ML 1/5
NT 41 82 123 126 164 ML 1/5
NT 41 82 123 127 164 ML 1/5
NT 41 82 123 128 164 ML 1/5
NT 41 82 123 129 164 ML 1/5
NT 41 82 123 130 164 ML 1/5
NT 41 82 123 131 164 ML 1/5
NT 41 82 123 132 164 ML 1/5
NT 41 82 123 133 164 ML 1/5
NT 41 82 123 134 164 ML 1/5
NT 41 82 123 135 164 ML 1/5
NT 41 82 123 136 164 ML 1/5
NT 41 82 123 137 164 ML 1/5
NT 41 82 123 138 164 ML 1/5
NT 41 82 123 139 164 ML 1/5
NT 41 82 123 140 164 ML 1/5
NT 41 82 123 141 164 ML 1/5
NT 41 82 123 142 164 ML 1/5
NT 41 82 123 143 164 ML 1/5
NT 41 82 123 144 164 ML 1/5
NT 41 82 123 145 164 ML 1/5
NT 41 82 123 146 164 ML 1/5
NT 41 82 123 147 164 ML 1/5
NT 41 82 123 148 164 ML 1/5
NT 41 82 123 149 164 ML 1/5
NT 41 82 123 150 164 ML 1/5
NT 41 82 123 151 164 ML 1/5
NT 41 82 123 152 164 ML 1/5
NT 41 82 123 153 164 ML 1/5
NT 41 82 123 154 164 ML 1/5
NT 41 82 123 155 164 ML 1/5
NT 41 82 123 156 164 ML 1/5
NT 41 82 123 157 164 ML 1/5
NT 41 82 123 158 164 ML 1/5
NT 41 82 123 159 164 ML 1/5
NT 41 82 123 160 164 ML 1/5
NT 41 82 123 161 164 ML 1/5
NT 41 82 123 162 164 ML 1/5
NT 41 82 123 163 164 ML 1/5
NT 41 82 123 164 165 ML 1/5
NT 41 82 123 164 166 ML 1/5
NT 41 82 123 164 167 ML 1/5
NT 41 82 123 164 168 ML 1/5
NT 41 82 123 164 169 ML 1/5
NT 41 82 123 164 170 ML 1/5
NT 41 82 123 164 171 ML 1/5
NT 41 82 123 164 172 ML 1/5
NT 41 82 123 164 173 ML 1/5
NT 41 82 123 164 174 ML 1/5
NT 41 82 123 164 175 ML 1/5
NT 41 82 123 164 176 ML 1/5
NT 41 82 123 164 177 ML 1/5
NT 41 82 123 164 178 ML 1/5
NT 41 82 123 164 179 ML 1/5
NT 41 82 123 164 180 ML 1/5
NT 41 82 123 164 181 ML 1/5
NT 41 82 123 164 182 ML 1/5
NT 41 82 123 164 183 ML 1/5
NT 41 82 123 164 184 ML 1/5
NT 41 82 123 164 185 ML 1/5
NT 41 82 123 164 186 ML 1/5
NT 41 82 123 164 187 ML 1/5
NT 41 82 123 164 188 ML 1/5
NT 41 82 123 164 189 ML 1/5
NT 41 82 123 164 190 ML 1/5
NT 41 82 123 164 191 ML 1/5
NT 41 82 123 164 192 ML 1/5
NT 41 82 123 164 193 ML 1/5
NT 41 82 123 164 194 ML 1/5
NT 41 82 123 164 195 ML 1/5
NT 41 82 123 164 196 ML 1/5
NT 41 82 123 164 197 ML 1/5
NT 41 82 123 164 198 ML 1/5
NT 41 82 123 164 199 ML 1/5
NT 41 82 123 164 200 ML 1/5
NT 42 43 84 126 168 ML 1/5
NT 42 43 86 129 172 ML 1/5
NT 42 47 84 126 168 ML 1/5
NT 42 47 94 141 188 ML 1/5
NT 42 53 84 126 168 ML 1/5
NT 42 55 84 126 168 ML 1/5
NT 42 59 84 126 168 ML 1/5
NT 42 61 84 126 168 ML 1/5
NT 42 65 84 126 168 ML 1/5
NT 42 67 84 126 168 ML 1/5
NT 42 71 84 126 168 ML 1/5
NT 42 73 84 126 168 ML 1/5
NT 42 79 84 126 168 ML 1/5
NT 42 83 84 126 168 ML 1/5
NT 42 84 85 126 168 ML 1/5
NT 42 84 89 126 168 ML 1/5
NT 42 84 95 126 168 ML 1/5
NT 42 84 97 126 168 ML 1/5
NT 42 84 101 126 168 ML 1/5
NT 42 84 103 126 168 ML 1/5
NT 42 84 107 126 168 ML 1/5
NT 42 84 109 126 168 ML 1/5
NT 42 84 113 126 168 ML 1/5
NT 42 84 115 126 168 ML 1/5
NT 42 84 121 126 168 ML 1/5
NT 42 84 125 126 168 ML 1/5
NT 42 84 126 127 168 ML 1/5
NT 42 84 126 131 168 ML 1/5
NT 42 84 126 137 168 ML 1/5
NT 42 84 126 139 168 ML 1/5
NT 42 84 126 143 168 ML 1/5
NT 42 84 126 145 168 ML 1/5
NT 42 84 126 149 168 ML 1/5
NT 42 84 126 151 168 ML 1/5
NT 42 84 126 155 168 ML 1/5
NT 42 84 126 157 168 ML 1/5
NT 42 84 126 163 168 ML 1/5
NT 42 84 126 167 168 ML 1/5
NT 42 84 126 168 169 ML 1/5
NT 42 84 126 168 173 ML 1/5
NT 42 84 126 168 179 ML 1/5
NT 42 84 126 168 181 ML 1/5
NT 42 84 126 168 185 ML 1/5
NT 42 84 126 168 187 ML 1/5
NT 42 84 126 168 191 ML 1/5
NT 42 84 126 168 193 ML 1/5
NT 42 84 126 168 197 ML 1/5
NT 42 84 126 168 199 ML 1/5
NT 43 44 86 129 172 ML 1/5
NT 43 44 88 132 176 ML 1/5
NT 43 45 86 129 172 ML 1/5
NT 43 45 90 135 180 ML 1/5
NT 43 46 86 129 172 ML 1/5
NT 43 46 92 138 184 ML 1/5
NT 43 47 86 129 172 ML 1/5
NT 43 47 94 141 188 ML 1/5
NT 43 48 86 129 172 ML 1/5
NT 43 48 96 144 192 ML 1/5
NT 43 49 86 129 172 ML 1/5
NT 43 49 98 147 196 ML 1/5
NT 43 50 86 129 172 ML 1/5
NT 43 50 100 150 200 ML 1/5
NT 43 51 86 129 172 ML 1/5
NT 43 52 86 129 172 ML 1/5
NT 43 53 86 129 172 ML 1/5
NT 43 54 86 129 172 ML 1/5
NT 43 55 86 129 172 ML 1/5
NT 43 56 86 129 172 ML 1/5
NT 43 57 86 129 172 ML 1/5
NT 43 58 86 129 172 ML 1/5
NT 43 59 86 129 172 ML 1/5
NT 43 60 86 129 172 ML 1/5
NT 43 61 86 129 172 ML 1/5
NT 43 62 86 129 172 ML 1/5
NT 43 63 86 129 172 ML 1/5
NT 43 64 86 129 172 ML 1/5
NT 43 65 86 129 172 ML 1/5
NT 43 66 86 129 172 ML 1/5
NT 43 67 86 129 172 ML 1/5
NT 43 68 86 129 172 ML 1/5
NT 43 69 86 129 172 ML 1/5
NT 43 70 86 129 172 ML 1/5
NT 43 71 86 129 172 ML 1/5
NT 43 72 86 129 172 ML 1/5
NT 43 73 86 129 172 ML 1/5
NT 43 74 86 129 172 ML 1/5
NT 43 75 86 129 172 ML 1/5
NT 43 76 86 129 172 ML 1/5
NT 43 77 86 129 172 ML 1/5
NT 43 78 86 129 172 ML 1/5
NT 43 79 86 129 172 ML 1/5
NT 43 80 86 129 172 ML 1/5
NT 43 81 86 129 172 ML 1/5
NT 43 82 86 129 172 ML 1/5
NT 43 83 86 129 172 ML 1/5
NT 43 84 86 129 172 ML 1/5
NT 43 85 86 129 172 ML 1/5
NT 43 86 87 129 172 ML 1/5
NT 43 86 88 129 172 ML 1/5
NT 43 86 89 129 172 ML 1/5
NT 43 86 90 129 172 ML 1/5
NT 43 86 91 129 172 ML 1/5
NT 43 86 92 129 172 ML 1/5
NT 43 86 93 129 172 ML 1/5
NT 43 86 94 129 172 ML 1/5
NT 43 86 95 129 172 ML 1/5
NT 43 86 96 129 172 ML 1/5
NT 43 86 97 129 172 ML 1/5
NT 43 86 98 129 172 ML 1/5
NT 43 86 99 129 172 ML 1/5
NT 43 86 100 129 172 ML 1/5
NT 43 86 101 129 172 ML 1/5
NT 43 86 102 129 172 ML 1/5
NT 43 86 103 129 172 ML 1/5
NT 43 86 104 129 172 ML 1/5
NT 43 86 105 129 172 ML 1/5
NT 43 86 106 129 172 ML 1/5
NT 43 86 107 129 172 ML 1/5
NT 43 86 108 129 172 ML 1/5
NT 43 86 109 129 172 ML 1/5
NT 43 86 110 129 172 ML 1/5
NT 43 86 111 129 172 ML 1/5
NT 43 86 112 129 172 ML 1/5
NT 43 86 113 129 172 ML 1/5
NT 43 86 114 129 172 ML 1/5
NT 43 86 115 129 172 ML 1/5
NT 43 86 116 129 172 ML 1/5
NT 43 86 117 129 172 ML 1/5
NT 43 86 118 129 172 ML 1/5
NT 43 86 119 129 172 ML 1/5
NT 43 86 120 129 172 ML 1/5
NT 43 86 121 129 172 ML 1/5
NT 43 86 122 129 172 ML 1/5
NT 43 86 123 129 172 ML 1/5
NT 43 86 124 129 172 ML 1/5
NT 43 86 125 129 172 ML 1/5
NT 43 86 126 129 172 ML 1/5
NT 43 86 127 129 172 ML 1/5
NT 43 86 128 129 172 ML 1/5
NT 43 86 129 130 172 ML 1/5
NT 43 86 129 131 172 ML 1/5
NT 43 86 129 132 172 ML 1/5
NT 43 86 129 133 172 ML 1/5
NT 43 86 129 134 172 ML 1/5
NT 43 86 129 135 172 ML 1/5
NT 43 86 129 136 172 ML 1/5
NT 43 86 129 137 172 ML 1/5
NT 43 86 129 138 172 ML 1/5
NT 43 86 129 139 172 ML 1/5
NT 43 86 129 140 172 ML 1/5
NT 43 86 129 141 172 ML 1/5
NT 43 86 129 142 172 ML 1/5
NT 43 86 129 143 172 ML 1/5
NT 43 86 129 144 172 ML 1/5
NT 43 86 129 145 172 ML 1/5
NT 43 86 129 146 172 ML 1/5
NT 43 86 129 147 172 ML 1/5
NT 43 86 129 148 172 ML 1/5
NT 43 86 129 149 172 ML 1/5
NT 43 86 129 150 172 ML 1/5
NT 43 86 129 151 172 ML 1/5
NT 43 86 129 152 172 ML 1/5
NT 43 86 129 153 172 ML 1/5
NT 43 86 129 154 172 ML 1/5
NT 43 86 129 155 172 ML 1/5
NT 43 86 129 156 172 ML 1/5
NT 43 86 129 157 172 ML 1/5
NT 43 86 129 158 172 ML 1/5
NT 43 86 129 159 172 ML 1/5
NT 43 86 129 160 172 ML 1/5
NT 43 86 129 161 172 ML 1/5
NT 43 86 129 162 172 ML 1/5
NT 43 86 129 163 172 ML 1/5
NT 43 86 129 164 172 ML 1/5
NT 43 86 129 165 172 ML 1/5
NT 43 86 129 166 172 ML 1/5
NT 43 86 129 167 172 ML 1/5
NT 43 86 129 168 172 ML 1/5
NT 43 86 129 169 172 ML 1/5
NT 43 86 129 170 172 ML 1/5
NT 43 86 129 171 172 ML 1/5
NT 43 86 129 172 173 ML 1/5
NT 43 86 129 172 174 ML 1/5
NT 43 86 129 172 175 ML 1/5
NT 43 86 129 172 176 ML 1/5
NT 43 86 129 172 177 ML 1/5
NT 43 86 129 172 178 ML 1/5
NT 43 86 129 172 179 ML 1/5
NT 43 86 129 172 180 ML 1/5
NT 43 86 129 172 181 ML 1/5
NT 43 86 129 172 182 ML 1/5
NT 43 86 129 172 183 ML 1/5
NT 43 86 129 172 184 ML 1/5
NT 43 86 129 172 185 ML 1/5
NT 43 86 129 172 186 ML 1/5
NT 43 86 129 172 187 ML 1/5
NT 43 86 129 172 188 ML 1/5
NT 43 86 129 172 189 ML 1/5
NT 43 86 129 172 190 ML 1/5
NT 43 86 129 172 191 ML 1/5
NT 43 86 129 172 192 ML 1/5
NT 43 86 129 172 193 ML 1/5
NT 43 86 129 172 194 ML 1/5
NT 43 86 129 172 195 ML 1/5
NT 43 86 129 172 196 ML 1/5
NT 43 86 129 172 197 ML 1/5
NT 43 86 129 172 198 ML 1/5
NT 43 86 129 172 199 ML 1/5
NT 43 86 129 172 200 ML 1/5
NT 44 45 88 132 176 ML 1/5
NT 44 45 90 135 180 ML 1/5
NT 44 47 88 132 176 ML 1/5
NT 44 47 94 141 188 ML 1/5
NT 44 49 88 132 176 ML 1/5
NT 44 49 98 147 196 ML 1/5
NT 44 51 88 132 176 ML 1/5
NT 44 53 88 132 176 ML 1/5
NT 44 57 88 132 176 ML 1/5
NT 44 59 88 132 176 ML 1/5
NT 44 61 88 132 176 ML 1/5
NT 44 63 88 132 176 ML 1/5
NT 44 65 88 132 176 ML 1/5
NT 44 67 88 132 176 ML 1/5
NT 44 69 88 132 176 ML 1/5
NT 44 71 88 132 176 ML 1/5
NT 44 73 88 132 176 ML 1/5
NT 44 75 88 132 176 ML 1/5
NT 44 79 88 132 176 ML 1/5
NT 44 81 88 132 176 ML 1/5
NT 44 83 88 132 176 ML 1/5
NT 44 85 88 132 176 ML 1/5
NT 44 87 88 132 176 ML 1/5
NT 44 88 89 132 176 ML 1/5
NT 44 88 91 132 176 ML 1/5
NT 44 88 93 132 176 ML 1/5
NT 44 88 95 132 176 ML 1/5
NT 44 88 97 132 176 ML 1/5
NT 44 88 101 132 176 ML 1/5
NT 44 88 103 132 176 ML 1/5
NT 44 88 105 132 176 ML 1/5
NT 44 88 107 132 176 ML 1/5
NT 44 88 109 132 176 ML 1/5
NT 44 88 111 132 176 ML 1/5
NT 44 88 113 132 176 ML 1/5
NT 44 88 115 132 176 ML 1/5
NT 44 88 117 132 176 ML 1/5
NT 44 88 119 132 176 ML 1/5
NT 44 88 123 132 176 ML 1/5
NT 44 88 125 132 176 ML 1/5
NT 44 88 127 132 176 ML 1/5
NT 44 88 129 132 176 ML 1/5
NT 44 88 131 132 176 ML 1/5
NT 44 88 132 133 176 ML 1/5
NT 44 88 132 135 176 ML 1/5
NT 44 88 132 137 176 ML 1/5
NT 44 88 132 139 176 ML 1/5
NT 44 88 132 141 176 ML 1/5
NT 44 88 132 145 176 ML 1/5
NT 44 88 132 147 176 ML 1/5
NT 44 88 132 149 176 ML 1/5
NT 44 88 132 151 176 ML 1/5
NT 44 88 132 153 176 ML 1/5
NT 44 88 132 155 176 ML 1/5
NT 44 88 132 157 176 ML 1/5
NT 44 88 132 159 176 ML 1/5
NT 44 88 132 161 176 ML 1/5
NT 44 88 132 163 176 ML 1/5
NT 44 88 132 167 176 ML 1/5
NT 44 88 132 169 176 ML 1/5
NT 44 88 132 171 176 ML 1/5
NT 44 88 132 173 176 ML 1/5
NT 44 88 132 175 176 ML 1/5
NT 44 88 132 176 177 ML 1/5
NT 44 88 132 176 179 ML 1/5
NT 44 88 132 176 181 ML 1/5
NT 44 88 132 176 183 ML 1/5
NT 44 88 132 176 185 ML 1/5
NT 44 88 132 176 189 ML 1/5
NT 44 88 132 176 191 ML 1/5
NT 44 88 132 176 193 ML 1/5
NT 44 88 132 176 195 ML 1/5
NT 44 88 132 176 197 ML 1/5
NT 44 88 132 176 199 ML 1/5
NT 45 46 90 135 180 ML 1/5
NT 45 46 92 138 184 ML 1/5
NT 45 47 90 135 180 ML 1/5
NT 45 47 94 141 188 ML 1/5
NT 45 49 90 135 180 ML 1/5
NT 45 49 98 147 196 ML 1/5
NT 45 52 90 135 180 ML 1/5
NT 45 53 90 135 180 ML 1/5
NT 45 56 90 135 180 ML 1/5
NT 45 58 90 135 180 ML 1/5
NT 45 59 90 135 180 ML 1/5
NT 45 61 90 135 180 ML 1/5
NT 45 62 90 135 180 ML 1/5
NT 45 64 90 135 180 ML 1/5
NT 45 67 90 135 180 ML 1/5
NT 45 68 90 135 180 ML 1/5
NT 45 71 90 135 180 ML 1/5
NT 45 73 90 135 180 ML 1/5
NT 45 74 90 135 180 ML 1/5
NT 45 76 90 135 180 ML 1/5
NT 45 77 90 135 180 ML 1/5
NT 45 79 90 135 180 ML 1/5
NT 45 82 90 135 180 ML 1/5
NT 45 83 90 135 180 ML 1/5
NT 45 86 90 135 180 ML 1/5
NT 45 88 90 135 180 ML 1/5
NT 45 89 90 135 180 ML 1/5
NT 45 90 91 135 180 ML 1/5
NT 45 90 92 135 180 ML 1/5
NT 45 90 94 135 180 ML 1/5
NT 45 90 97 135 180 ML 1/5
NT 45 90 98 135 180 ML 1/5
NT 45 90 101 135 180 ML 1/5
NT 45 90 103 135 180 ML 1/5
NT 45 90 104 135 180 ML 1/5
NT 45 90 106 135 180 ML 1/5
NT 45 90 107 135 180 ML 1/5
NT 45 90 109 135 180 ML 1/5
NT 45 90 112 135 180 ML 1/5
NT 45 90 113 135 180 ML 1/5
NT 45 90 116 135 180 ML 1/5
NT 45 90 118 135 180 ML 1/5
NT 45 90 119 135 180 ML 1/5
NT 45 90 121 135 180 ML 1/5
NT 45 90 122 135 180 ML 1/5
NT 45 90 124 135 180 ML 1/5
NT 45 90 127 135 180 ML 1/5
NT 45 90 128 135 180 ML 1/5
NT 45 90 131 135 180 ML 1/5
NT 45 90 133 135 180 ML 1/5
NT 45 90 134 135 180 ML 1/5
NT 45 90 135 136 180 ML 1/5
NT 45 90 135 137 180 ML 1/5
NT 45 90 135 139 180 ML 1/5
NT 45 90 135 142 180 ML 1/5
NT 45 90 135 143 180 ML 1/5
NT 45 90 135 146 180 ML 1/5
NT 45 90 135 148 180 ML 1/5
NT 45 90 135 149 180 ML 1/5
NT 45 90 135 151 180 ML 1/5
NT 45 90 135 152 180 ML 1/5
NT 45 90 135 154 180 ML 1/5
NT 45 90 135 157 180 ML 1/5
NT 45 90 135 158 180 ML 1/5
NT 45 90 135 161 180 ML 1/5
NT 45 90 135 163 180 ML 1/5
NT 45 90 135 164 180 ML 1/5
NT 45 90 135 166 180 ML 1/5
NT 45 90 135 167 180 ML 1/5
NT 45 90 135 169 180 ML 1/5
NT 45 90 135 172 180 ML 1/5
NT 45 90 135 173 180 ML 1/5
NT 45 90 135 176 180 ML 1/5
NT 45 90 135 178 180 ML 1/5
NT 45 90 135 179 180 ML 1/5
NT 45 90 135 180 181 ML 1/5
NT 45 90 135 180 182 ML 1/5
NT 45 90 135 180 184 ML 1/5
NT 45 90 135 180 187 ML 1/5
NT 45 90 135 180 188 ML 1/5
NT 45 90 135 180 191 ML 1/5
NT 45 90 135 180 193 ML 1/5
NT 45 90 135 180 194 ML 1/5
NT 45 90 135 180 196 ML 1/5
NT 45 90 135 180 197 ML 1/5
NT 45 90 135 180 199 ML 1/5
NT 46 47 92 138 184 ML 1/5
NT 46 47 94 141 188 ML 1/5
NT 46 49 92 138 184 ML 1/5
NT 46 49 98 147 196 ML 1/5
NT 46 51 92 138 184 ML 1/5
NT 46 53 92 138 184 ML 1/5
NT 46 55 92 138 184 ML 1/5
NT 46 57 92 138 184 ML 1/5
NT 46 59 92 138 184 ML 1/5
NT 46 61 92 138 184 ML 1/5
NT 46 63 92 138 184 ML 1/5
NT 46 65 92 138 184 ML 1/5
NT 46 67 92 138 184 ML 1/5
NT 46 71 92 138 184 ML 1/5
NT 46 73 92 138 184 ML 1/5
NT 46 75 92 138 184 ML 1/5
NT 46 77 92 138 184 ML 1/5
NT 46 79 92 138 184 ML 1/5
NT 46 81 92 138 184 ML 1/5
NT 46 83 92 138 184 ML 1/5
NT 46 85 92 138 184 ML 1/5
NT 46 87 92 138 184 ML 1/5
NT 46 89 92 138 184 ML 1/5
NT 46 91 92 138 184 ML 1/5
NT 46 92 93 138 184 ML 1/5
NT 46 92 95 138 184 ML 1/5
NT 46 92 97 138 184 ML 1/5
NT 46 92 99 138 184 ML 1/5
NT 46 92 101 138 184 ML 1/5
NT 46 92 103 138 184 ML 1/5
NT 46 92 105 138 184 ML 1/5
NT 46 92 107 138 184 ML 1/5
NT 46 92 109 138 184 ML 1/5
NT 46 92 111 138 184 ML 1/5
NT 46 92 113 138 184 ML 1/5
NT 46 92 117 138 184 ML 1/5
NT 46 92 119 138 184 ML 1/5
NT 46 92 121 138 184 ML 1/5
NT 46 92 123 138 184 ML 1/5
NT 46 92 125 138 184 ML 1/5
NT 46 92 127 138 184 ML 1/5
NT 46 92 129 138 184 ML 1/5
NT 46 92 131 138 184 ML 1/5
NT 46 92 133 138 184 ML 1/5
NT 46 92 135 138 184 ML 1/5
NT 46 92 137 138 184 ML 1/5
NT 46 92 138 139 184 ML 1/5
NT 46 92 138 141 184 ML 1/5
NT 46 92 138 143 184 ML 1/5
NT 46 92 138 145 184 ML 1/5
NT 46 92 138 147 184 ML 1/5
NT 46 92 138 149 184 ML 1/5
NT 46 92 138 151 184 ML 1/5
NT 46 92 138 153 184 ML 1/5
NT 46 92 138 155 184 ML 1/5
NT 46 92 138 157 184 ML 1/5
NT 46 92 138 159 184 ML 1/5
NT 46 92 138 163 184 ML 1/5
NT 46 92 138 165 184 ML 1/5
NT 46 92 138 167 184 ML 1/5
NT 46 92 138 169 184 ML 1/5
NT 46 92 138 171 184 ML 1/5
NT 46 92 138 173 184 ML 1/5
NT 46 92 138 175 184 ML 1/5
NT 46 92 138 177 184 ML 1/5
NT 46 92 138 179 184 ML 1/5
NT 46 92 138 181 184 ML 1/5
NT 46 92 138 183 184 ML 1/5
NT 46 92 138 184 185 ML 1/5
NT 46 92 138 184 187 ML 1/5
NT 46 92 138 184 189 ML 1/5
NT 46 92 138 184 191 ML 1/5
NT 46 92 138 184 193 ML 1/5
NT 46 92 138 184 195 ML 1/5
NT 46 92 138 184 197 ML 1/5
NT 46 92 138 184 199 ML 1/5
NT 47 48 94 141 188 ML 1/5
NT 47 48 96 144 192 ML 1/5
NT 47 49 94 141 188 ML 1/5
NT 47 49 98 147 196 ML 1/5
NT 47 50 94 141 188 ML 1/5
NT 47 50 100 150 200 ML 1/5
NT 47 51 94 141 188 ML 1/5
NT 47 52 94 141 188 ML 1/5
NT 47 53 94 141 188 ML 1/5
NT 47 54 94 141 188 ML 1/5
NT 47 55 94 141 188 ML 1/5
NT 47 56 94 141 188 ML 1/5
NT 47 57 94 141 188 ML 1/5
NT 47 58 94 141 188 ML 1/5
NT 47 59 94 141 188 ML 1/5
NT 47 60 94 141 188 ML 1/5
NT 47 61 94 141 188 ML 1/5
NT 47 62 94 141 188 ML 1/5
NT 47 63 94 141 188 ML 1/5
NT 47 64 94 141 188 ML 1/5
NT 47 65 94 141 188 ML 1/5
NT 47 66 94 141 188 ML 1/5
NT 47 67 94 141 188 ML 1/5
NT 47 68 94 141 188 ML 1/5
NT 47 69 94 141 188 ML 1/5
NT 47 70 94 141 188 ML 1/5
NT 47 71 94 141 188 ML 1/5
NT 47 72 94 141 188 ML 1/5
NT 47 73 94 141 188 ML 1/5
NT 47 74 94 141 188 ML 1/5
NT 47 75 94 141 188 ML 1/5
NT 47 76 94 141 188 ML 1/5
NT 47 77 94 141 188 ML 1/5
NT 47 78 94 141 188 ML 1/5
NT 47 79 94 141 188 ML 1/5
NT 47 80 94 141 188 ML 1/5
NT 47 81 94 141 188 ML 1/5
NT 47 82 94 141 188 ML 1/5
NT 47 83 94 141 188 ML 1/5
NT 47 84 94 141 188 ML 1/5
NT 47 85 94 141 188 ML 1/5
NT 47 86 94 141 188 ML 1/5
NT 47 87 94 141 188 ML 1/5
NT 47 88 94 141 188 ML 1/5
NT 47 89 94 141 188 ML 1/5
NT 47 90 94 141 188 ML 1/5
NT 47 91 94 141 188 ML 1/5
NT 47 92 94 141 188 ML 1/5
NT 47 93 94 141 188 ML 1/5
NT 47 94 95 141 188 ML 1/5
NT 47 94 96 141 188 ML 1/5
NT 47 94 97 141 188 ML 1/5
NT 47 94 98 141 188 ML 1/5
NT 47 94 99 141 188 ML 1/5
NT 47 94 100 141 188 ML 1/5
NT 47 94 101 141 188 ML 1/5
NT 47 94 102 141 188 ML 1/5
NT 47 94 103 141 188 ML 1/5
NT 47 94 104 141 188 ML 1/5
NT 47 94 105 141 188 ML 1/5
NT 47 94 106 141 188 ML 1/5
NT 47 94 107 141 188 ML 1/5
NT 47 94 108 141 188 ML 1/5
NT 47 94 109 141 188 ML 1/5
NT 47 94 110 141 188 ML 1/5
NT 47 94 111 141 188 ML 1/5
NT 47 94 112 141 188 ML 1/5
NT 47 94 113 141 188 ML 1/5
NT 47 94 114 141 188 ML 1/5
NT 47 94 115 141 188 ML 1/5
NT 47 94 116 141 188 ML 1/5
NT 47 94 117 141 188 ML 1/5
NT 47 94 118 141 188 ML 1/5
NT 47 94 119 141 188 ML 1/5
NT 47 94 120 141 188 ML 1/5
NT 47 94 121 141 188 ML 1/5
NT 47 94 122 141 188 ML 1/5
NT 47 94 123 141 188 ML 1/5
NT 47 94 124 141 188 ML 1/5
NT 47 94 125 141 188 ML 1/5
NT 47 94 126 141 188 ML 1/5
NT 47 94 127 141 188 ML 1/5
NT 47 94 128 141 188 ML 1/5
NT 47 94 129 141 188 ML 1/5
NT 47 94 130 141 188 ML 1/5
NT 47 94 131 141 188 ML 1/5
NT 47 94 132 141 188 ML 1/5
NT 47 94 133 141 188 ML 1/5
NT 47 94 134 141 188 ML 1/5
NT 47 94 135 141 188 ML 1/5
NT 47 94 136 141 188 ML 1/5
NT 47 94 137 141 188 ML 1/5
NT 47 94 138 141 188 ML 1/5
NT 47 94 139 141 188 ML 1/5
NT 47 94 140 141 188 ML 1/5
NT 47 94 141 142 188 ML 1/5
NT 47 94 141 143 188 ML 1/5
NT 47 94 141 144 188 ML 1/5
NT 47 94 141 145 188 ML 1/5
NT 47 94 141 146 188 ML 1/5
NT 47 94 141 147 188 ML 1/5
NT 47 94 141 148 188 ML 1/5
NT 47 94 141 149 188 ML 1/5
NT 47 94 141 150 188 ML 1/5
NT 47 94 141 151 188 ML 1/5
NT 47 94 141 152 188 ML 1/5
NT 47 94 141 153 188 ML 1/5
NT 47 94 141 154 188 ML 1/5
NT 47 94 141 155 188 ML 1/5
NT 47 94 141 156 188 ML 1/5
NT 47 94 141 157 188 ML 1/5
NT 47 94 141 158 188 ML 1/5
NT 47 94 141 159 188 ML 1/5
NT 47 94 141 160 188 ML 1/5
NT 47 94 141 161 188 ML 1/5
NT 47 94 141 162 188 ML 1/5
NT 47 94 141 163 188 ML 1/5
NT 47 94 141 164 188 ML 1/5
NT 47 94 141 165 188 ML 1/5
NT 47 94 141 166 188 ML 1/5
NT 47 94 141 167 188 ML 1/5
NT 47 94 141 168 188 ML 1/5
NT 47 94 141 169 188 ML 1/5
NT 47 94 141 170 188 ML 1/5
NT 47 94 141 171 188 ML 1/5
NT 47 94 141 172 188 ML 1/5
NT 47 94 141 173 188 ML 1/5
NT 47 94 141 174 188 ML 1/5
NT 47 94 141 175 188 ML 1/5
NT 47 94 141 176 188 ML 1/5
NT 47 94 141 177 188 ML 1/5
NT 47 94 141 178 188 ML 1/5
NT 47 94 141 179 188 ML 1/5
NT 47 94 141 180 188 ML 1/5
NT 47 94 141 181 188 ML 1/5
NT 47 94 141 182 188 ML 1/5
NT 47 94 141 183 188 ML 1/5
NT 47 94 141 184 188 ML 1/5
NT 47 94 141 185 188 ML 1/5
NT 47 94 141 186 188 ML 1/5
NT 47 94 141 187 188 ML 1/5
NT 47 94 141 188 189 ML 1/5
NT 47 94 141 188 190 ML 1/5
NT 47 94 141 188 191 ML 1/5
NT 47 94 141 188 192 ML 1/5
NT 47 94 141 188 193 ML 1/5
NT 47 94 141 188 194 ML 1/5
NT 47 94 141 188 195 ML 1/5
NT 47 94 141 188 196 ML 1/5
NT 47 94 141 188 197 ML 1/5
NT 47 94 141 188 198 ML 1/5
NT 47 94 141 188 199 ML 1/5
NT 47 94 141 188 200 ML 1/5
NT 48 49 96 144 192 ML 1/5
NT 48 49 98 147 196 ML 1/5
NT 48 53 96 144 192 ML 1/5
NT 48 55 96 144 192 ML 1/5
NT 48 59 96 144 192 ML 1/5
NT 48 61 96 144 192 ML 1/5
NT 48 65 96 144 192 ML 1/5
NT 48 67 96 144 192 ML 1/5
NT 48 71 96 144 192 ML 1/5
NT 48 73 96 144 192 ML 1/5
NT 48 77 96 144 192 ML 1/5
NT 48 79 96 144 192 ML 1/5
NT 48 83 96 144 192 ML 1/5
NT 48 85 96 144 192 ML 1/5
NT 48 89 96 144 192 ML 1/5
NT 48 91 96 144 192 ML 1/5
NT 48 95 96 144 192 ML 1/5
NT 48 96 97 144 192 ML 1/5
NT 48 96 101 144 192 ML 1/5
NT 48 96 103 144 192 ML 1/5
NT 48 96 107 144 192 ML 1/5
NT 48 96 109 144 192 ML 1/5
NT 48 96 113 144 192 ML 1/5
NT 48 96 115 144 192 ML 1/5
NT 48 96 119 144 192 ML 1/5
NT 48 96 121 144 192 ML 1/5
NT 48 96 125 144 192 ML 1/5
NT 48 96 127 144 192 ML 1/5
NT 48 96 131 144 192 ML 1/5
NT 48 96 133 144 192 ML 1/5
NT 48 96 137 144 192 ML 1/5
NT 48 96 139 144 192 ML 1/5
NT 48 96 143 144 192 ML 1/5
NT 48 96 144 145 192 ML 1/5
NT 48 96 144 149 192 ML 1/5
NT 48 96 144 151 192 ML 1/5
NT 48 96 144 155 192 ML 1/5
NT 48 96 144 157 192 ML 1/5
NT 48 96 144 161 192 ML 1/5
NT 48 96 144 163 192 ML 1/5
NT 48 96 144 167 192 ML 1/5
NT 48 96 144 169 192 ML 1/5
NT 48 96 144 173 192 ML 1/5
NT 48 96 144 175 192 ML 1/5
NT 48 96 144 179 192 ML 1/5
NT 48 96 144 181 192 ML 1/5
NT 48 96 144 185 192 ML 1/5
NT 48 96 144 187 192 ML 1/5
NT 48 96 144 191 192 ML 1/5
NT 48 96 144 192 193 ML 1/5
NT 48 96 144 192 197 ML 1/5
NT 48 96 144 192 199 ML 1/5
NT 49 50 98 147 196 ML 1/5
NT 49 50 100 150 200 ML 1/5
NT 49 51 98 147 196 ML 1/5
NT 49 52 98 147 196 ML 1/5
NT 49 53 98 147 196 ML 1/5
NT 49 54 98 147 196 ML 1/5
NT 49 55 98 147 196 ML 1/5
NT 49 57 98 147 196 ML 1/5
NT 49 58 98 147 196 ML 1/5
NT 49 59 98 147 196 ML 1/5
NT 49 60 98 147 196 ML 1/5
NT 49 61 98 147 196 ML 1/5
NT 49 62 98 147 196 ML 1/5
NT 49 64 98 147 196 ML 1/5
NT 49 65 98 147 196 ML 1/5
NT 49 66 98 147 196 ML 1/5
NT 49 67 98 147 196 ML 1/5
NT 49 68 98 147 196 ML 1/5
NT 49 69 98 147 196 ML 1/5
NT 49 71 98 147 196 ML 1/5
NT 49 72 98 147 196 ML 1/5
NT 49 73 98 147 196 ML 1/5
NT 49 74 98 147 196 ML 1/5
NT 49 75 98 147 196 ML 1/5
NT 49 76 98 147 196 ML 1/5
NT 49 78 98 147 196 ML 1/5
NT 49 79 98 147 196 ML 1/5
NT 49 80 98 147 196 ML 1/5
NT 49 81 98 147 196 ML 1/5
NT 49 82 98 147 196 ML 1/5
NT 49 83 98 147 196 ML 1/5
NT 49 85 98 147 196 ML 1/5
NT 49 86 98 147 196 ML 1/5
NT 49 87 98 147 196 ML 1/5
NT 49 88 98 147 196 ML 1/5
NT 49 89 98 147 196 ML 1/5
NT 49 90 98 147 196 ML 1/5
NT 49 92 98 147 196 ML 1/5
NT 49 93 98 147 196 ML 1/5
NT 49 94 98 147 196 ML 1/5
NT 49 95 98 147 196 ML 1/5
NT 49 96 98 147 196 ML 1/5
NT 49 97 98 147 196 ML 1/5
NT 49 98 99 147 196 ML 1/5
NT 49 98 100 147 196 ML 1/5
NT 49 98 101 147 196 ML 1/5
NT 49 98 102 147 196 ML 1/5
NT 49 98 103 147 196 ML 1/5
NT 49 98 104 147 196 ML 1/5
NT 49 98 106 147 196 ML 1/5
NT 49 98 107 147 196 ML 1/5
NT 49 98 108 147 196 ML 1/5
NT 49 98 109 147 196 ML 1/5
NT 49 98 110 147 196 ML 1/5
NT 49 98 111 147 196 ML 1/5
NT 49 98 113 147 196 ML 1/5
NT 49 98 114 147 196 ML 1/5
NT 49 98 115 147 196 ML 1/5
NT 49 98 116 147 196 ML 1/5
NT 49 98 117 147 196 ML 1/5
NT 49 98 118 147 196 ML 1/5
NT 49 98 120 147 196 ML 1/5
NT 49 98 121 147 196 ML 1/5
NT 49 98 122 147 196 ML 1/5
NT 49 98 123 147 196 ML 1/5
NT 49 98 124 147 196 ML 1/5
NT 49 98 125 147 196 ML 1/5
NT 49 98 127 147 196 ML 1/5
NT 49 98 128 147 196 ML 1/5
NT 49 98 129 147 196 ML 1/5
NT 49 98 130 147 196 ML 1/5
NT 49 98 131 147 196 ML 1/5
NT 49 98 132 147 196 ML 1/5
NT 49 98 134 147 196 ML 1/5
NT 49 98 135 147 196 ML 1/5
NT 49 98 136 147 196 ML 1/5
NT 49 98 137 147 196 ML 1/5
NT 49 98 138 147 196 ML 1/5
NT 49 98 139 147 196 ML 1/5
NT 49 98 141 147 196 ML 1/5
NT 49 98 142 147 196 ML 1/5
NT 49 98 143 147 196 ML 1/5
NT 49 98 144 147 196 ML 1/5
NT 49 98 145 147 196 ML 1/5
NT 49 98 146 147 196 ML 1/5
NT 49 98 147 148 196 ML 1/5
NT 49 98 147 149 196 ML 1/5
NT 49 98 147 150 196 ML 1/5
NT 49 98 147 151 196 ML 1/5
NT 49 98 147 152 196 ML 1/5
NT 49 98 147 153 196 ML 1/5
NT 49 98 147 155 196 ML 1/5
NT 49 98 147 156 196 ML 1/5
NT 49 98 147 157 196 ML 1/5
NT 49 98 147 158 196 ML 1/5
NT 49 98 147 159 196 ML 1/5
NT 49 98 147 160 196 ML 1/5
NT 49 98 147 162 196 ML 1/5
NT 49 98 147 163 196 ML 1/5
NT 49 98 147 164 196 ML 1/5
NT 49 98 147 165 196 ML 1/5
NT 49 98 147 166 196 ML 1/5
NT 49 98 147 167 196 ML 1/5
NT 49 98 147 169 196 ML 1/5
NT 49 98 147 170 196 ML 1/5
NT 49 98 147 171 196 ML 1/5
NT 49 98 147 172 196 ML 1/5
NT 49 98 147 173 196 ML 1/5
NT 49 98 147 174 196 ML 1/5
NT 49 98 147 176 196 ML 1/5
NT 49 98 147 177 196 ML 1/5
NT 49 98 147 178 196 ML 1/5
NT 49 98 147 179 196 ML 1/5
NT 49 98 147 180 196 ML 1/5
NT 49 98 147 181 196 ML 1/5
NT 49 98 147 183 196 ML 1/5
NT 49 98 147 184 196 ML 1/5
NT 49 98 147 185 196 ML 1/5
NT 49 98 147 186 196 ML 1/5
NT 49 98 147 187 196 ML 1/5
NT 49 98 147 188 196 ML 1/5
NT 49 98 147 190 196 ML 1/5
NT 49 98 147 191 196 ML 1/5
NT 49 98 147 192 196 ML 1/5
NT 49 98 147 193 196 ML 1/5
NT 49 98 147 194 196 ML 1/5
NT 49 98 147 195 196 ML 1/5
NT 49 98 147 196 197 ML 1/5
NT 49 98 147 196 198 ML 1/5
NT 49 98 147 196 199 ML 1/5
NT 49 98 147 196 200 ML 1/5
NT 50 51 100 150 200 ML 1/5
NT 50 53 100 150 200 ML 1/5
NT 50 57 100 150 200 ML 1/5
NT 50 59 100 150 200 ML 1/5
NT 50 61 100 150 200 ML 1/5
NT 50 63 100 150 200 ML 1/5
NT 50 67 100 150 200 ML 1/5
NT 50 69 100 150 200 ML 1/5
NT 50 71 100 150 200 ML 1/5
NT 50 73 100 150 200 ML 1/5
NT 50 77 100 150 200 ML 1/5
NT 50 79 100 150 200 ML 1/5
NT 50 81 100 150 200 ML 1/5
NT 50 83 100 150 200 ML 1/5
NT 50 87 100 150 200 ML 1/5
NT 50 89 100 150 200 ML 1/5
NT 50 91 100 150 200 ML 1/5
NT 50 93 100 150 200 ML 1/5
NT 50 97 100 150 200 ML 1/5
NT 50 99 100 150 200 ML 1/5
NT 50 100 101 150 200 ML 1/5
NT 50 100 103 150 200 ML 1/5
NT 50 100 107 150 200 ML 1/5
NT 50 100 109 150 200 ML 1/5
NT 50 100 111 150 200 ML 1/5
NT 50 100 113 150 200 ML 1/5
NT 50 100 117 150 200 ML 1/5
NT 50 100 119 150 200 ML 1/5
NT 50 100 121 150 200 ML 1/5
NT 50 100 123 150 200 ML 1/5
NT 50 100 127 150 200 ML 1/5
NT 50 100 129 150 200 ML 1/5
NT 50 100 131 150 200 ML 1/5
NT 50 100 133 150 200 ML 1/5
NT 50 100 137 150 200 ML 1/5
NT 50 100 139 150 200 ML 1/5
NT 50 100 141 150 200 ML 1/5
NT 50 100 143 150 200 ML 1/5
NT 50 100 147 150 200 ML 1/5
NT 50 100 149 150 200 ML 1/5
NT 50 100 150 151 200 ML 1/5
NT 50 100 150 153 200 ML 1/5
NT 50 100 150 157 200 ML 1/5
NT 50 100 150 159 200 ML 1/5
NT 50 100 150 161 200 ML 1/5
NT 50 100 150 163 200 ML 1/5
NT 50 100 150 167 200 ML 1/5
NT 50 100 150 169 200 ML 1/5
NT 50 100 150 171 200 ML 1/5
NT 50 100 150 173 200 ML 1/5
NT 50 100 150 177 200 ML 1/5
NT 50 100 150 179 200 ML 1/5
NT 50 100 150 181 200 ML 1/5
NT 50 100 150 183 200 ML 1/5
NT 50 100 150 187 200 ML 1/5
NT 50 100 150 189 200 ML 1/5
NT 50 100 150 191 200 ML 1/5
NT 50 100 150 193 200 ML 1/5
NT 50 100 150 197 200 ML 1/5
NT 50 100 150 199 200 ML 1/5


==> anc/brute5_300.log <==
n=5 M=300 part 0/1: tuples 19582837560, survive table 7576, near-tight primitive 132


==> anc/brute5_300.txt <==
NT 1 2 3 4 5 ML 1/6
NT 1 2 3 4 10 ML 2/11
NT 1 2 3 4 15 ML 3/16
NT 1 2 3 4 20 ML 4/21
NT 1 2 3 4 25 ML 5/26
NT 1 2 3 4 30 ML 6/31
NT 1 2 3 4 35 ML 7/36
NT 1 2 3 4 40 ML 8/41
NT 1 2 3 4 45 ML 9/46
NT 1 2 3 4 50 ML 10/51
NT 1 2 3 4 55 ML 11/56
NT 1 2 3 4 60 ML 12/61
NT 1 2 3 4 65 ML 13/66
NT 1 2 3 4 70 ML 14/71
NT 1 2 3 4 75 ML 15/76
NT 1 2 3 4 80 ML 16/81
NT 1 2 3 4 85 ML 17/86
NT 1 2 3 4 90 ML 18/91
NT 1 2 3 4 95 ML 19/96
NT 1 2 3 4 100 ML 20/101
NT 1 2 3 4 105 ML 21/106
NT 1 2 3 4 110 ML 22/111
NT 1 2 3 4 115 ML 23/116
NT 1 2 3 4 120 ML 24/121
NT 1 2 3 4 125 ML 25/126
NT 1 2 3 4 130 ML 26/131
NT 1 2 3 4 135 ML 27/136
NT 1 2 3 4 140 ML 28/141
NT 1 2 3 4 145 ML 29/146
NT 1 2 3 4 150 ML 30/151
NT 1 2 3 4 155 ML 31/156
NT 1 2 3 4 160 ML 32/161
NT 1 2 3 4 165 ML 33/166
NT 1 2 3 4 170 ML 34/171
NT 1 2 3 4 175 ML 35/176
NT 1 2 3 4 180 ML 36/181
NT 1 2 3 4 185 ML 37/186
NT 1 2 3 4 190 ML 38/191
NT 1 2 3 4 195 ML 39/196
NT 1 2 3 4 200 ML 40/201
NT 1 2 3 4 205 ML 41/206
NT 1 2 3 4 210 ML 42/211
NT 1 2 3 4 215 ML 43/216
NT 1 2 3 4 220 ML 44/221
NT 1 2 3 4 225 ML 45/226
NT 1 2 3 4 230 ML 46/231
NT 1 2 3 4 235 ML 47/236
NT 1 2 3 4 240 ML 48/241
NT 1 2 3 4 245 ML 49/246
NT 1 2 3 4 250 ML 50/251
NT 1 2 3 4 255 ML 51/256
NT 1 2 3 4 260 ML 52/261
NT 1 2 3 4 265 ML 53/266
NT 1 2 3 4 270 ML 54/271
NT 1 2 3 4 275 ML 55/276
NT 1 2 3 4 280 ML 56/281
NT 1 2 3 4 285 ML 57/286
NT 1 2 3 4 290 ML 58/291
NT 1 2 3 4 295 ML 59/296
NT 1 2 3 4 300 ML 60/301
NT 1 2 3 5 8 ML 2/11
NT 1 3 4 5 7 ML 2/11
NT 1 3 4 5 9 ML 1/6
NT 1 3 4 5 11 ML 3/16
NT 1 3 4 5 18 ML 2/11
NT 1 3 4 5 27 ML 6/31
NT 1 3 4 7 10 ML 2/11
NT 1 3 4 7 15 ML 3/16
NT 1 3 4 7 20 ML 4/21
NT 1 3 4 7 25 ML 5/26
NT 1 3 4 7 30 ML 6/31
NT 1 3 4 7 35 ML 7/36
NT 1 3 4 7 40 ML 8/41
NT 1 3 4 7 45 ML 9/46
NT 1 3 4 7 50 ML 10/51
NT 1 3 4 7 55 ML 11/56
NT 1 3 4 7 60 ML 12/61
NT 1 3 4 7 65 ML 13/66
NT 1 3 4 7 70 ML 14/71
NT 1 3 4 7 75 ML 15/76
NT 1 3 4 7 80 ML 16/81
NT 1 3 4 7 85 ML 17/86
NT 1 3 4 7 90 ML 18/91
NT 1 3 4 7 95 ML 19/96
NT 1 3 4 7 100 ML 20/101
NT 1 3 4 7 105 ML 21/106
NT 1 3 4 7 110 ML 22/111
NT 1 3 4 7 115 ML 23/116
NT 1 3 4 7 120 ML 24/121
NT 1 3 4 7 125 ML 25/126
NT 1 3 4 7 130 ML 26/131
NT 1 3 4 7 135 ML 27/136
NT 1 3 4 7 140 ML 28/141
NT 1 3 4 7 145 ML 29/146
NT 1 3 4 7 150 ML 30/151
NT 1 3 4 7 155 ML 31/156
NT 1 3 4 7 160 ML 32/161
NT 1 3 4 7 165 ML 33/166
NT 1 3 4 7 170 ML 34/171
NT 1 3 4 7 175 ML 35/176
NT 1 3 4 7 180 ML 36/181
NT 1 3 4 7 185 ML 37/186
NT 1 3 4 7 190 ML 38/191
NT 1 3 4 7 195 ML 39/196
NT 1 3 4 7 200 ML 40/201
NT 1 3 4 7 205 ML 41/206
NT 1 3 4 7 210 ML 42/211
NT 1 3 4 7 215 ML 43/216
NT 1 3 4 7 220 ML 44/221
NT 1 3 4 7 225 ML 45/226
NT 1 3 4 7 230 ML 46/231
NT 1 3 4 7 235 ML 47/236
NT 1 3 4 7 240 ML 48/241
NT 1 3 4 7 245 ML 49/246
NT 1 3 4 7 250 ML 50/251
NT 1 3 4 7 255 ML 51/256
NT 1 3 4 7 260 ML 52/261
NT 1 3 4 7 265 ML 53/266
NT 1 3 4 7 270 ML 54/271
NT 1 3 4 7 275 ML 55/276
NT 1 3 4 7 280 ML 56/281
NT 1 3 4 7 285 ML 57/286
NT 1 3 4 7 290 ML 58/291
NT 1 3 4 7 295 ML 59/296
NT 1 3 4 7 300 ML 60/301
NT 1 4 5 6 7 ML 2/11
NT 1 4 5 6 27 ML 6/31
NT 1 7 8 9 15 ML 3/16
NT 2 3 5 8 19 ML 4/21
NT 2 5 7 8 9 ML 3/16
NT 3 5 8 9 13 ML 4/21
NT 3 5 8 11 13 ML 4/21


==> anc/brute6_150.txt <==
NT 1 10 11 12 13 23 ML 4/25
NT 1 10 11 21 31 32 ML 1/6
NT 1 10 20 30 40 50 ML 1/6
NT 1 10 30 40 50 90 ML 1/6
NT 1 11 12 13 14 25 ML 6/37
NT 1 11 12 23 34 35 ML 11/69
NT 1 11 22 33 44 55 ML 1/6
NT 1 11 33 44 55 99 ML 1/6
NT 1 12 13 14 15 27 ML 4/25
NT 1 12 13 25 37 38 ML 8/49
NT 1 12 24 36 48 60 ML 1/6
NT 1 12 36 48 60 108 ML 1/6
NT 1 13 14 15 16 29 ML 1/6
NT 1 13 14 27 40 41 ML 1/6
NT 1 13 26 39 52 65 ML 1/6
NT 1 13 39 52 65 117 ML 1/6
NT 1 14 15 16 17 31 ML 1/6
NT 1 14 15 29 43 44 ML 1/6
NT 1 14 28 42 56 70 ML 1/6
NT 1 14 42 56 70 126 ML 1/6
NT 1 15 16 17 18 33 ML 8/49
NT 1 15 16 31 46 47 ML 1/6
NT 1 15 30 45 60 75 ML 1/6
NT 1 15 45 60 75 135 ML 1/6
NT 1 16 17 18 19 35 ML 6/37
NT 1 16 17 33 49 50 ML 1/6
NT 1 16 32 48 64 80 ML 1/6
NT 1 16 48 64 80 144 ML 1/6
NT 1 17 18 19 20 37 ML 9/55
NT 1 17 18 35 52 53 ML 17/105
NT 1 17 34 51 68 85 ML 1/6
NT 1 18 19 20 21 39 ML 6/37
NT 1 18 19 37 55 56 ML 12/73
NT 1 18 36 54 72 90 ML 1/6
NT 1 19 20 21 22 41 ML 1/6
NT 1 19 20 39 58 59 ML 1/6
NT 1 19 38 57 76 95 ML 1/6
NT 1 2 10 11 12 13 ML 4/23
NT 1 2 3 4 10 11 ML 1/6
NT 1 2 3 4 10 17 ML 1/6
NT 1 2 3 4 10 22 ML 4/23
NT 1 2 3 4 10 28 ML 5/29
NT 1 2 3 4 15 22 ML 4/23
NT 1 2 3 4 5 10 ML 1/6
NT 1 2 3 4 5 100 ML 1/6
NT 1 2 3 4 5 101 ML 1/6
NT 1 2 3 4 5 102 ML 17/103
NT 1 2 3 4 5 103 ML 1/6
NT 1 2 3 4 5 104 ML 1/6
NT 1 2 3 4 5 105 ML 1/6
NT 1 2 3 4 5 106 ML 1/6
NT 1 2 3 4 5 107 ML 1/6
NT 1 2 3 4 5 108 ML 18/109
NT 1 2 3 4 5 109 ML 1/6
NT 1 2 3 4 5 11 ML 1/6
NT 1 2 3 4 5 110 ML 1/6
NT 1 2 3 4 5 111 ML 1/6
NT 1 2 3 4 5 112 ML 1/6
NT 1 2 3 4 5 113 ML 1/6
NT 1 2 3 4 5 114 ML 19/115
NT 1 2 3 4 5 115 ML 1/6
NT 1 2 3 4 5 116 ML 1/6
NT 1 2 3 4 5 117 ML 1/6
NT 1 2 3 4 5 118 ML 1/6
NT 1 2 3 4 5 119 ML 1/6
NT 1 2 3 4 5 12 ML 2/13
NT 1 2 3 4 5 120 ML 20/121
NT 1 2 3 4 5 121 ML 1/6
NT 1 2 3 4 5 122 ML 1/6
NT 1 2 3 4 5 123 ML 1/6
NT 1 2 3 4 5 124 ML 1/6
NT 1 2 3 4 5 125 ML 1/6
NT 1 2 3 4 5 126 ML 21/127
NT 1 2 3 4 5 127 ML 1/6
NT 1 2 3 4 5 128 ML 1/6
NT 1 2 3 4 5 129 ML 1/6
NT 1 2 3 4 5 13 ML 1/6
NT 1 2 3 4 5 130 ML 1/6
NT 1 2 3 4 5 131 ML 1/6
NT 1 2 3 4 5 132 ML 22/133
NT 1 2 3 4 5 133 ML 1/6
NT 1 2 3 4 5 134 ML 1/6
NT 1 2 3 4 5 135 ML 1/6
NT 1 2 3 4 5 136 ML 1/6
NT 1 2 3 4 5 137 ML 1/6
NT 1 2 3 4 5 138 ML 23/139
NT 1 2 3 4 5 139 ML 1/6
NT 1 2 3 4 5 14 ML 1/6
NT 1 2 3 4 5 140 ML 1/6
NT 1 2 3 4 5 141 ML 1/6
NT 1 2 3 4 5 142 ML 1/6
NT 1 2 3 4 5 143 ML 1/6
NT 1 2 3 4 5 144 ML 24/145
NT 1 2 3 4 5 145 ML 1/6
NT 1 2 3 4 5 146 ML 1/6
NT 1 2 3 4 5 147 ML 1/6
NT 1 2 3 4 5 148 ML 1/6
NT 1 2 3 4 5 149 ML 1/6
NT 1 2 3 4 5 15 ML 1/6
NT 1 2 3 4 5 150 ML 25/151
NT 1 2 3 4 5 16 ML 1/6
NT 1 2 3 4 5 17 ML 1/6
NT 1 2 3 4 5 18 ML 3/19
NT 1 2 3 4 5 19 ML 1/6
NT 1 2 3 4 5 20 ML 1/6
NT 1 2 3 4 5 21 ML 1/6
NT 1 2 3 4 5 22 ML 1/6
NT 1 2 3 4 5 23 ML 1/6
NT 1 2 3 4 5 24 ML 4/25
NT 1 2 3 4 5 25 ML 1/6
NT 1 2 3 4 5 26 ML 1/6
NT 1 2 3 4 5 27 ML 1/6
NT 1 2 3 4 5 28 ML 1/6
NT 1 2 3 4 5 29 ML 1/6
NT 1 2 3 4 5 30 ML 5/31
NT 1 2 3 4 5 31 ML 1/6
NT 1 2 3 4 5 32 ML 1/6
NT 1 2 3 4 5 33 ML 1/6
NT 1 2 3 4 5 34 ML 1/6
NT 1 2 3 4 5 35 ML 1/6
NT 1 2 3 4 5 36 ML 6/37
NT 1 2 3 4 5 37 ML 1/6
NT 1 2 3 4 5 38 ML 1/6
NT 1 2 3 4 5 39 ML 1/6
NT 1 2 3 4 5 40 ML 1/6
NT 1 2 3 4 5 41 ML 1/6
NT 1 2 3 4 5 42 ML 7/43
NT 1 2 3 4 5 43 ML 1/6
NT 1 2 3 4 5 44 ML 1/6
NT 1 2 3 4 5 45 ML 1/6
NT 1 2 3 4 5 46 ML 1/6
NT 1 2 3 4 5 47 ML 1/6
NT 1 2 3 4 5 48 ML 8/49
NT 1 2 3 4 5 49 ML 1/6
NT 1 2 3 4 5 50 ML 1/6
NT 1 2 3 4 5 51 ML 1/6
NT 1 2 3 4 5 52 ML 1/6
NT 1 2 3 4 5 53 ML 1/6
NT 1 2 3 4 5 54 ML 9/55
NT 1 2 3 4 5 55 ML 1/6
NT 1 2 3 4 5 56 ML 1/6
NT 1 2 3 4 5 57 ML 1/6
NT 1 2 3 4 5 58 ML 1/6
NT 1 2 3 4 5 59 ML 1/6
NT 1 2 3 4 5 6 ML 1/7
NT 1 2 3 4 5 60 ML 10/61
NT 1 2 3 4 5 61 ML 1/6
NT 1 2 3 4 5 62 ML 1/6
NT 1 2 3 4 5 63 ML 1/6
NT 1 2 3 4 5 64 ML 1/6
NT 1 2 3 4 5 65 ML 1/6
NT 1 2 3 4 5 66 ML 11/67
NT 1 2 3 4 5 67 ML 1/6
NT 1 2 3 4 5 68 ML 1/6
NT 1 2 3 4 5 69 ML 1/6
NT 1 2 3 4 5 7 ML 1/6
NT 1 2 3 4 5 70 ML 1/6
NT 1 2 3 4 5 71 ML 1/6
NT 1 2 3 4 5 72 ML 12/73
NT 1 2 3 4 5 73 ML 1/6
NT 1 2 3 4 5 74 ML 1/6
NT 1 2 3 4 5 75 ML 1/6
NT 1 2 3 4 5 76 ML 1/6
NT 1 2 3 4 5 77 ML 1/6
NT 1 2 3 4 5 78 ML 13/79
NT 1 2 3 4 5 79 ML 1/6
NT 1 2 3 4 5 8 ML 1/6
NT 1 2 3 4 5 80 ML 1/6
NT 1 2 3 4 5 81 ML 1/6
NT 1 2 3 4 5 82 ML 1/6
NT 1 2 3 4 5 83 ML 1/6
NT 1 2 3 4 5 84 ML 14/85
NT 1 2 3 4 5 85 ML 1/6
NT 1 2 3 4 5 86 ML 1/6
NT 1 2 3 4 5 87 ML 1/6
NT 1 2 3 4 5 88 ML 1/6
NT 1 2 3 4 5 89 ML 1/6
NT 1 2 3 4 5 9 ML 1/6
NT 1 2 3 4 5 90 ML 15/91
NT 1 2 3 4 5 91 ML 1/6
NT 1 2 3 4 5 92 ML 1/6
NT 1 2 3 4 5 93 ML 1/6
NT 1 2 3 4 5 94 ML 1/6
NT 1 2 3 4 5 95 ML 1/6
NT 1 2 3 4 5 96 ML 16/97
NT 1 2 3 4 5 97 ML 1/6
NT 1 2 3 4 5 98 ML 1/6
NT 1 2 3 4 5 99 ML 1/6
NT 1 2 3 4 6 10 ML 1/6
NT 1 2 3 5 12 26 ML 5/29
NT 1 2 3 5 7 8 ML 1/6
NT 1 2 3 5 8 11 ML 1/6
NT 1 2 3 5 8 15 ML 1/6
NT 1 2 3 5 8 18 ML 3/19
NT 1 2 3 5 8 22 ML 1/6
NT 1 2 3 5 8 26 ML 5/29
NT 1 2 3 5 8 29 ML 1/6
NT 1 2 3 5 8 33 ML 1/6
NT 1 2 3 5 8 40 ML 1/6
NT 1 2 3 5 8 44 ML 8/47
NT 1 2 3 5 8 51 ML 10/59
NT 1 2 3 5 8 55 ML 5/29
NT 1 2 3 5 8 62 ML 6/35
NT 1 2 3 5 8 66 ML 4/23
NT 1 2 3 5 8 73 ML 14/81
NT 1 2 3 5 8 84 ML 4/23
NT 1 2 3 5 8 95 ML 18/103
NT 1 2 4 6 8 10 ML 1/6
NT 1 2 5 6 7 8 ML 2/13
NT 1 2 6 8 10 18 ML 1/6
NT 1 2 8 9 10 11 ML 1/6
NT 1 2 9 10 11 16 ML 1/6
NT 1 20 21 22 23 43 ML 1/6
NT 1 20 21 41 61 62 ML 1/6
NT 1 20 40 60 80 100 ML 1/6
NT 1 21 22 23 24 45 ML 11/67
NT 1 21 22 43 64 65 ML 1/6
NT 1 21 42 63 84 105 ML 1/6
NT 1 22 23 24 25 47 ML 8/49
NT 1 22 23 45 67 68 ML 1/6
NT 1 22 44 66 88 110 ML 1/6
NT 1 23 24 25 26 49 ML 12/73
NT 1 23 24 47 70 71 ML 23/141
NT 1 23 46 69 92 115 ML 1/6
NT 1 24 25 26 27 51 ML 8/49
NT 1 24 25 49 73 74 ML 16/97
NT 1 24 48 72 96 120 ML 1/6
NT 1 25 26 27 28 53 ML 1/6
NT 1 25 26 51 76 77 ML 1/6
NT 1 25 50 75 100 125 ML 1/6
NT 1 26 27 28 29 55 ML 1/6
NT 1 26 27 53 79 80 ML 1/6
NT 1 26 52 78 104 130 ML 1/6
NT 1 27 28 29 30 57 ML 14/85
NT 1 27 28 55 82 83 ML 1/6
NT 1 27 54 81 108 135 ML 1/6
NT 1 28 29 30 31 59 ML 10/61
NT 1 28 29 57 85 86 ML 1/6
NT 1 28 56 84 112 140 ML 1/6
NT 1 29 30 31 32 61 ML 15/91
NT 1 29 30 59 88 89 ML 29/177
NT 1 29 58 87 116 145 ML 1/6
NT 1 3 4 10 11 14 ML 1/6
NT 1 3 4 12 16 20 ML 4/23
NT 1 3 4 5 11 14 ML 1/6
NT 1 3 4 5 11 16 ML 1/6
NT 1 3 4 5 11 18 ML 4/23
NT 1 3 4 5 11 23 ML 1/6
NT 1 3 4 5 11 25 ML 1/6
NT 1 3 4 5 11 30 ML 7/41
NT 1 3 4 5 11 32 ML 1/6
NT 1 3 4 5 11 39 ML 1/6
NT 1 3 4 5 11 41 ML 4/23
NT 1 3 4 5 11 48 ML 9/53
NT 1 3 4 5 11 55 ML 1/6
NT 1 3 4 5 11 64 ML 4/23
NT 1 3 4 5 11 71 ML 13/76
NT 1 3 4 5 11 87 ML 4/23
NT 1 3 4 5 13 16 ML 5/29
NT 1 3 4 5 13 18 ML 4/23
NT 1 3 4 5 16 20 ML 1/6
NT 1 3 4 5 16 22 ML 1/6
NT 1 3 4 5 16 31 ML 6/35
NT 1 3 4 5 16 42 ML 4/23
NT 1 3 4 5 18 101 ML 6/35
NT 1 3 4 5 18 112 ML 4/23
NT 1 3 4 5 18 123 ML 4/23
NT 1 3 4 5 18 134 ML 4/23
NT 1 3 4 5 18 145 ML 26/149
NT 1 3 4 5 18 20 ML 4/23
NT 1 3 4 5 18 22 ML 4/23
NT 1 3 4 5 18 24 ML 4/23
NT 1 3 4 5 18 31 ML 4/23
NT 1 3 4 5 18 33 ML 4/23
NT 1 3 4 5 18 35 ML 4/23
NT 1 3 4 5 18 42 ML 4/23
NT 1 3 4 5 18 44 ML 1/6
NT 1 3 4 5 18 46 ML 4/25
NT 1 3 4 5 18 55 ML 10/59
NT 1 3 4 5 18 57 ML 4/23
NT 1 3 4 5 18 66 ML 4/23
NT 1 3 4 5 18 68 ML 4/23
NT 1 3 4 5 18 77 ML 4/23
NT 1 3 4 5 18 79 ML 4/23
NT 1 3 4 5 18 88 ML 4/23
NT 1 3 4 5 18 90 ML 8/47
NT 1 3 4 5 18 99 ML 18/103
NT 1 3 4 5 20 23 ML 1/6
NT 1 3 4 5 20 25 ML 1/6
NT 1 3 4 5 20 32 ML 1/6
NT 1 3 4 5 20 41 ML 4/23
NT 1 3 4 5 22 25 ML 8/47
NT 1 3 4 5 25 31 ML 6/35
NT 1 3 4 5 6 9 ML 2/13
NT 1 3 4 5 7 11 ML 1/6
NT 1 3 4 5 7 13 ML 1/6
NT 1 3 4 5 7 20 ML 1/6
NT 1 3 4 5 7 22 ML 1/6
NT 1 3 4 5 7 24 ML 5/31
NT 1 3 4 5 7 31 ML 6/35
NT 1 3 4 5 7 33 ML 1/6
NT 1 3 4 5 7 35 ML 1/6
NT 1 3 4 5 7 42 ML 4/23
NT 1 3 4 5 7 44 ML 1/6
NT 1 3 4 5 7 46 ML 9/53
NT 1 3 4 5 7 55 ML 10/59
NT 1 3 4 5 7 57 ML 11/64
NT 1 3 4 5 7 66 ML 6/35
NT 1 3 4 5 7 68 ML 13/75
NT 1 3 4 5 7 77 ML 14/81
NT 1 3 4 5 7 79 ML 15/86
NT 1 3 4 5 7 88 ML 4/23
NT 1 3 4 5 7 9 ML 1/6
NT 1 3 4 5 7 99 ML 18/103
NT 1 3 4 5 8 9 ML 1/6
NT 1 3 4 5 9 10 ML 1/6
NT 1 3 4 5 9 100 ML 1/6
NT 1 3 4 5 9 101 ML 1/6
NT 1 3 4 5 9 102 ML 17/103
NT 1 3 4 5 9 103 ML 1/6
NT 1 3 4 5 9 104 ML 1/6
NT 1 3 4 5 9 105 ML 1/6
NT 1 3 4 5 9 106 ML 1/6
NT 1 3 4 5 9 107 ML 1/6
NT 1 3 4 5 9 108 ML 18/109
NT 1 3 4 5 9 109 ML 1/6
NT 1 3 4 5 9 11 ML 1/6
NT 1 3 4 5 9 110 ML 1/6
NT 1 3 4 5 9 111 ML 1/6
NT 1 3 4 5 9 112 ML 1/6
NT 1 3 4 5 9 113 ML 1/6
NT 1 3 4 5 9 114 ML 19/115
NT 1 3 4 5 9 115 ML 1/6
NT 1 3 4 5 9 116 ML 1/6
NT 1 3 4 5 9 117 ML 1/6
NT 1 3 4 5 9 118 ML 1/6
NT 1 3 4 5 9 119 ML 1/6
NT 1 3 4 5 9 12 ML 2/13
NT 1 3 4 5 9 120 ML 20/121
NT 1 3 4 5 9 121 ML 1/6
NT 1 3 4 5 9 122 ML 1/6
NT 1 3 4 5 9 123 ML 1/6
NT 1 3 4 5 9 124 ML 1/6
NT 1 3 4 5 9 125 ML 1/6
NT 1 3 4 5 9 126 ML 21/127
NT 1 3 4 5 9 127 ML 1/6
NT 1 3 4 5 9 128 ML 1/6
NT 1 3 4 5 9 129 ML 1/6
NT 1 3 4 5 9 13 ML 1/6
NT 1 3 4 5 9 130 ML 1/6
NT 1 3 4 5 9 131 ML 1/6
NT 1 3 4 5 9 132 ML 22/133
NT 1 3 4 5 9 133 ML 1/6
NT 1 3 4 5 9 134 ML 1/6
NT 1 3 4 5 9 135 ML 1/6
NT 1 3 4 5 9 136 ML 1/6
NT 1 3 4 5 9 137 ML 1/6
NT 1 3 4 5 9 138 ML 23/139
NT 1 3 4 5 9 139 ML 1/6
NT 1 3 4 5 9 14 ML 1/6
NT 1 3 4 5 9 140 ML 1/6
NT 1 3 4 5 9 141 ML 1/6
NT 1 3 4 5 9 142 ML 1/6
NT 1 3 4 5 9 143 ML 1/6
NT 1 3 4 5 9 144 ML 24/145
NT 1 3 4 5 9 145 ML 1/6
NT 1 3 4 5 9 146 ML 1/6
NT 1 3 4 5 9 147 ML 1/6
NT 1 3 4 5 9 148 ML 1/6
NT 1 3 4 5 9 149 ML 1/6
NT 1 3 4 5 9 15 ML 1/6
NT 1 3 4 5 9 150 ML 25/151
NT 1 3 4 5 9 16 ML 1/6
NT 1 3 4 5 9 17 ML 1/6
NT 1 3 4 5 9 18 ML 3/19
NT 1 3 4 5 9 19 ML 1/6
NT 1 3 4 5 9 20 ML 1/6
NT 1 3 4 5 9 21 ML 1/6
NT 1 3 4 5 9 22 ML 1/6
NT 1 3 4 5 9 23 ML 1/6
NT 1 3 4 5 9 24 ML 4/25
NT 1 3 4 5 9 25 ML 1/6
NT 1 3 4 5 9 26 ML 1/6
NT 1 3 4 5 9 27 ML 1/6
NT 1 3 4 5 9 28 ML 1/6
NT 1 3 4 5 9 29 ML 1/6
NT 1 3 4 5 9 30 ML 5/31
NT 1 3 4 5 9 31 ML 1/6
NT 1 3 4 5 9 32 ML 1/6
NT 1 3 4 5 9 33 ML 1/6
NT 1 3 4 5 9 34 ML 1/6
NT 1 3 4 5 9 35 ML 1/6
NT 1 3 4 5 9 36 ML 6/37
NT 1 3 4 5 9 37 ML 1/6
NT 1 3 4 5 9 38 ML 1/6
NT 1 3 4 5 9 39 ML 1/6
NT 1 3 4 5 9 40 ML 1/6
NT 1 3 4 5 9 41 ML 1/6
NT 1 3 4 5 9 42 ML 7/43
NT 1 3 4 5 9 43 ML 1/6
NT 1 3 4 5 9 44 ML 1/6
NT 1 3 4 5 9 45 ML 1/6
NT 1 3 4 5 9 46 ML 1/6
NT 1 3 4 5 9 47 ML 1/6
NT 1 3 4 5 9 48 ML 8/49
NT 1 3 4 5 9 49 ML 1/6
NT 1 3 4 5 9 50 ML 1/6
NT 1 3 4 5 9 51 ML 1/6
NT 1 3 4 5 9 52 ML 1/6
NT 1 3 4 5 9 53 ML 1/6
NT 1 3 4 5 9 54 ML 9/55
NT 1 3 4 5 9 55 ML 1/6
NT 1 3 4 5 9 56 ML 1/6
NT 1 3 4 5 9 57 ML 1/6
NT 1 3 4 5 9 58 ML 1/6
NT 1 3 4 5 9 59 ML 1/6
NT 1 3 4 5 9 60 ML 10/61
NT 1 3 4 5 9 61 ML 1/6
NT 1 3 4 5 9 62 ML 1/6
NT 1 3 4 5 9 63 ML 1/6
NT 1 3 4 5 9 64 ML 1/6
NT 1 3 4 5 9 65 ML 1/6
NT 1 3 4 5 9 66 ML 11/67
NT 1 3 4 5 9 67 ML 1/6
NT 1 3 4 5 9 68 ML 1/6
NT 1 3 4 5 9 69 ML 1/6
NT 1 3 4 5 9 70 ML 1/6
NT 1 3 4 5 9 71 ML 1/6
NT 1 3 4 5 9 72 ML 12/73
NT 1 3 4 5 9 73 ML 1/6
NT 1 3 4 5 9 74 ML 1/6
NT 1 3 4 5 9 75 ML 1/6
NT 1 3 4 5 9 76 ML 1/6
NT 1 3 4 5 9 77 ML 1/6
NT 1 3 4 5 9 78 ML 13/79
NT 1 3 4 5 9 79 ML 1/6
NT 1 3 4 5 9 80 ML 1/6
NT 1 3 4 5 9 81 ML 1/6
NT 1 3 4 5 9 82 ML 1/6
NT 1 3 4 5 9 83 ML 1/6
NT 1 3 4 5 9 84 ML 14/85
NT 1 3 4 5 9 85 ML 1/6
NT 1 3 4 5 9 86 ML 1/6
NT 1 3 4 5 9 87 ML 1/6
NT 1 3 4 5 9 88 ML 1/6
NT 1 3 4 5 9 89 ML 1/6
NT 1 3 4 5 9 90 ML 15/91
NT 1 3 4 5 9 91 ML 1/6
NT 1 3 4 5 9 92 ML 1/6
NT 1 3 4 5 9 93 ML 1/6
NT 1 3 4 5 9 94 ML 1/6
NT 1 3 4 5 9 95 ML 1/6
NT 1 3 4 5 9 96 ML 16/97
NT 1 3 4 5 9 97 ML 1/6
NT 1 3 4 5 9 98 ML 1/6
NT 1 3 4 5 9 99 ML 1/6
NT 1 3 4 6 7 20 ML 4/23
NT 1 3 4 7 10 11 ML 1/6
NT 1 3 4 7 10 22 ML 4/23
NT 1 3 4 7 11 15 ML 1/6
NT 1 3 4 7 11 20 ML 4/23
NT 1 3 4 7 15 22 ML 4/23
NT 1 3 5 8 9 15 ML 4/23
NT 1 3 6 9 12 15 ML 1/6
NT 1 3 9 12 15 27 ML 1/6
NT 1 30 31 32 33 63 ML 10/61
NT 1 30 31 61 91 92 ML 20/121
NT 1 30 60 90 120 150 ML 1/6
NT 1 31 32 33 34 65 ML 1/6
NT 1 31 32 63 94 95 ML 1/6
NT 1 32 33 34 35 67 ML 1/6
NT 1 32 33 65 97 98 ML 1/6
NT 1 33 34 35 36 69 ML 17/103
NT 1 33 34 67 100 101 ML 1/6
NT 1 34 35 36 37 71 ML 12/73
NT 1 34 35 69 103 104 ML 1/6
NT 1 35 36 37 38 73 ML 18/109
NT 1 35 36 71 106 107 ML 35/213
NT 1 36 37 38 39 75 ML 12/73
NT 1 36 37 73 109 110 ML 24/145
NT 1 37 38 39 40 77 ML 1/6
NT 1 37 38 75 112 113 ML 1/6
NT 1 38 39 40 41 79 ML 1/6
NT 1 38 39 77 115 116 ML 1/6
NT 1 39 40 41 42 81 ML 20/121
NT 1 39 40 79 118 119 ML 1/6
NT 1 4 10 11 12 16 ML 4/23
NT 1 4 12 16 20 36 ML 1/6
NT 1 4 5 6 20 25 ML 1/6
NT 1 4 5 6 20 41 ML 4/23
NT 1 4 5 6 7 11 ML 2/13
NT 1 4 5 6 7 22 ML 2/13
NT 1 4 5 6 7 33 ML 6/37
NT 1 4 5 6 7 44 ML 1/6
NT 1 4 5 6 7 55 ML 10/59
NT 1 4 5 6 7 66 ML 6/35
NT 1 4 5 6 7 77 ML 14/81
NT 1 4 5 6 7 88 ML 4/23
NT 1 4 5 6 7 99 ML 18/103
NT 1 4 5 9 10 11 ML 1/6
NT 1 4 5 9 10 14 ML 1/6
NT 1 4 5 9 13 14 ML 1/6
NT 1 4 6 7 8 20 ML 1/6
NT 1 4 8 12 16 20 ML 1/6
NT 1 4 9 10 11 26 ML 1/6
NT 1 40 41 42 43 83 ML 14/85
NT 1 40 41 81 121 122 ML 1/6
NT 1 41 42 43 44 85 ML 21/127
NT 1 41 42 83 124 125 ML 41/249
NT 1 42 43 44 45 87 ML 14/85
NT 1 42 43 85 127 128 ML 28/169
NT 1 43 44 45 46 89 ML 1/6
NT 1 43 44 87 130 131 ML 1/6
NT 1 44 45 46 47 91 ML 1/6
NT 1 44 45 89 133 134 ML 1/6
NT 1 45 46 47 48 93 ML 23/139
NT 1 45 46 91 136 137 ML 1/6
NT 1 46 47 48 49 95 ML 16/97
NT 1 46 47 93 139 140 ML 1/6
NT 1 47 48 49 50 97 ML 24/145
NT 1 47 48 95 142 143 ML 47/285
NT 1 48 49 50 51 99 ML 16/97
NT 1 48 49 97 145 146 ML 32/193
NT 1 49 50 51 52 101 ML 1/6
NT 1 49 50 99 148 149 ML 1/6
NT 1 5 10 15 20 25 ML 1/6
NT 1 5 15 20 25 45 ML 1/6
NT 1 5 6 11 16 17 ML 5/33
NT 1 5 6 7 8 13 ML 3/19
NT 1 50 51 52 53 103 ML 1/6
NT 1 51 52 53 54 105 ML 26/157
NT 1 52 53 54 55 107 ML 18/109
NT 1 53 54 55 56 109 ML 27/163
NT 1 54 55 56 57 111 ML 18/109
NT 1 55 56 57 58 113 ML 1/6
NT 1 56 57 58 59 115 ML 1/6
NT 1 57 58 59 60 117 ML 29/175
NT 1 58 59 60 61 119 ML 20/121
NT 1 59 60 61 62 121 ML 30/181
NT 1 6 12 18 24 30 ML 1/6
NT 1 6 18 24 30 54 ML 1/6
NT 1 6 7 13 19 20 ML 4/25
NT 1 6 7 8 10 13 ML 4/23
NT 1 6 7 8 9 15 ML 2/13
NT 1 6 7 8 9 30 ML 1/6
NT 1 60 61 62 63 123 ML 20/121
NT 1 61 62 63 64 125 ML 1/6
NT 1 62 63 64 65 127 ML 1/6
NT 1 63 64 65 66 129 ML 32/193
NT 1 64 65 66 67 131 ML 22/133
NT 1 65 66 67 68 133 ML 33/199
NT 1 66 67 68 69 135 ML 22/133
NT 1 67 68 69 70 137 ML 1/6
NT 1 68 69 70 71 139 ML 1/6
NT 1 69 70 71 72 141 ML 35/211
NT 1 7 14 21 28 35 ML 1/6
NT 1 7 21 28 35 63 ML 1/6
NT 1 7 8 14 15 22 ML 4/23
NT 1 7 8 15 22 23 ML 1/6
NT 1 7 8 9 10 17 ML 1/6
NT 1 70 71 72 73 143 ML 24/145
NT 1 71 72 73 74 145 ML 36/217
NT 1 72 73 74 75 147 ML 24/145
NT 1 73 74 75 76 149 ML 1/6
NT 1 8 16 24 32 40 ML 1/6
NT 1 8 24 32 40 72 ML 1/6
NT 1 8 9 10 11 19 ML 1/6
NT 1 8 9 10 11 38 ML 4/23
NT 1 8 9 17 25 26 ML 1/6
NT 1 9 10 11 12 21 ML 5/31
NT 1 9 10 11 16 19 ML 5/29
NT 1 9 10 11 21 24 ML 6/35
NT 1 9 10 19 28 29 ML 1/6
NT 1 9 18 27 36 45 ML 1/6
NT 1 9 27 36 45 81 ML 1/6
NT 10 11 20 30 40 50 ML 1/6
NT 10 11 21 31 41 52 ML 1/6
NT 10 11 21 32 43 53 ML 1/6
NT 10 11 22 33 44 55 ML 1/6
NT 10 11 30 40 50 90 ML 1/6
NT 10 11 33 44 55 99 ML 1/6
NT 10 13 20 30 40 50 ML 1/6
NT 10 13 23 33 43 56 ML 1/6
NT 10 13 23 36 49 59 ML 14/85
NT 10 13 26 39 52 65 ML 1/6
NT 10 13 30 40 50 90 ML 1/6
NT 10 13 39 52 65 117 ML 1/6
NT 10 17 20 30 40 50 ML 1/6
NT 10 17 27 37 47 64 ML 1/6
NT 10 17 27 44 61 71 ML 1/6
NT 10 17 30 40 50 90 ML 1/6
NT 10 17 34 51 68 85 ML 1/6
NT 10 19 20 30 40 50 ML 1/6
NT 10 19 29 39 49 68 ML 1/6
NT 10 19 29 48 67 77 ML 19/115
NT 10 19 30 40 50 90 ML 1/6
NT 10 19 38 57 76 95 ML 1/6
NT 10 20 21 30 40 50 ML 1/6
NT 10 20 23 30 40 50 ML 1/6
NT 10 20 27 30 40 50 ML 1/6
NT 10 20 29 30 40 50 ML 1/6
NT 10 20 30 31 40 50 ML 1/6
NT 10 20 30 33 40 50 ML 1/6
NT 10 20 30 37 40 50 ML 1/6
NT 10 20 30 39 40 50 ML 1/6
NT 10 20 30 40 41 50 ML 1/6
NT 10 20 30 40 43 50 ML 1/6
NT 10 20 30 40 47 50 ML 1/6
NT 10 20 30 40 49 50 ML 1/6
NT 10 20 30 40 50 101 ML 1/6
NT 10 20 30 40 50 103 ML 1/6
NT 10 20 30 40 50 107 ML 1/6
NT 10 20 30 40 50 109 ML 1/6
NT 10 20 30 40 50 111 ML 1/6
NT 10 20 30 40 50 113 ML 1/6
NT 10 20 30 40 50 117 ML 1/6
NT 10 20 30 40 50 119 ML 1/6
NT 10 20 30 40 50 121 ML 1/6
NT 10 20 30 40 50 123 ML 1/6
NT 10 20 30 40 50 127 ML 1/6
NT 10 20 30 40 50 129 ML 1/6
NT 10 20 30 40 50 131 ML 1/6
NT 10 20 30 40 50 133 ML 1/6
NT 10 20 30 40 50 137 ML 1/6
NT 10 20 30 40 50 139 ML 1/6
NT 10 20 30 40 50 141 ML 1/6
NT 10 20 30 40 50 143 ML 1/6
NT 10 20 30 40 50 147 ML 1/6
NT 10 20 30 40 50 149 ML 1/6
NT 10 20 30 40 50 51 ML 1/6
NT 10 20 30 40 50 53 ML 1/6
NT 10 20 30 40 50 57 ML 1/6
NT 10 20 30 40 50 59 ML 1/6
NT 10 20 30 40 50 61 ML 1/6
NT 10 20 30 40 50 63 ML 1/6
NT 10 20 30 40 50 67 ML 1/6
NT 10 20 30 40 50 69 ML 1/6
NT 10 20 30 40 50 71 ML 1/6
NT 10 20 30 40 50 73 ML 1/6
NT 10 20 30 40 50 77 ML 1/6
NT 10 20 30 40 50 79 ML 1/6
NT 10 20 30 40 50 81 ML 1/6
NT 10 20 30 40 50 83 ML 1/6
NT 10 20 30 40 50 87 ML 1/6
NT 10 20 30 40 50 89 ML 1/6
NT 10 20 30 40 50 91 ML 1/6
NT 10 20 30 40 50 93 ML 1/6
NT 10 20 30 40 50 97 ML 1/6
NT 10 20 30 40 50 99 ML 1/6
NT 10 21 30 40 50 90 ML 1/6
NT 10 21 31 41 51 72 ML 17/103
NT 10 21 31 52 73 83 ML 1/6
NT 10 21 42 63 84 105 ML 1/6
NT 10 23 30 40 50 90 ML 1/6
NT 10 23 33 43 53 76 ML 1/6
NT 10 23 33 56 79 89 ML 1/6
NT 10 23 46 69 92 115 ML 1/6
NT 10 27 30 40 50 90 ML 1/6
NT 10 27 37 47 57 84 ML 20/121
NT 10 27 37 64 91 101 ML 1/6
NT 10 27 54 81 108 135 ML 1/6
NT 10 29 30 40 50 90 ML 1/6
NT 10 29 39 49 59 88 ML 1/6
NT 10 29 39 68 97 107 ML 1/6
NT 10 29 58 87 116 145 ML 1/6
NT 10 30 31 40 50 90 ML 1/6
NT 10 30 33 40 50 90 ML 1/6
NT 10 30 37 40 50 90 ML 1/6
NT 10 30 39 40 50 90 ML 1/6
NT 10 30 40 41 50 90 ML 1/6
NT 10 30 40 43 50 90 ML 1/6
NT 10 30 40 47 50 90 ML 1/6
NT 10 30 40 49 50 90 ML 1/6
NT 10 30 40 50 51 90 ML 1/6
NT 10 30 40 50 53 90 ML 1/6
NT 10 30 40 50 57 90 ML 1/6
NT 10 30 40 50 59 90 ML 1/6
NT 10 30 40 50 61 90 ML 1/6
NT 10 30 40 50 63 90 ML 1/6
NT 10 30 40 50 67 90 ML 1/6
NT 10 30 40 50 69 90 ML 1/6
NT 10 30 40 50 71 90 ML 1/6
NT 10 30 40 50 73 90 ML 1/6
NT 10 30 40 50 77 90 ML 1/6
NT 10 30 40 50 79 90 ML 1/6
NT 10 30 40 50 81 90 ML 1/6
NT 10 30 40 50 83 90 ML 1/6
NT 10 30 40 50 87 90 ML 1/6
NT 10 30 40 50 89 90 ML 1/6
NT 10 30 40 50 90 101 ML 1/6
NT 10 30 40 50 90 103 ML 1/6
NT 10 30 40 50 90 107 ML 1/6
NT 10 30 40 50 90 109 ML 1/6
NT 10 30 40 50 90 111 ML 1/6
NT 10 30 40 50 90 113 ML 1/6
NT 10 30 40 50 90 117 ML 1/6
NT 10 30 40 50 90 119 ML 1/6
NT 10 30 40 50 90 121 ML 1/6
NT 10 30 40 50 90 123 ML 1/6
NT 10 30 40 50 90 127 ML 1/6
NT 10 30 40 50 90 129 ML 1/6
NT 10 30 40 50 90 131 ML 1/6
NT 10 30 40 50 90 133 ML 1/6
NT 10 30 40 50 90 137 ML 1/6
NT 10 30 40 50 90 139 ML 1/6
NT 10 30 40 50 90 141 ML 1/6
NT 10 30 40 50 90 143 ML 1/6
NT 10 30 40 50 90 147 ML 1/6
NT 10 30 40 50 90 149 ML 1/6
NT 10 30 40 50 90 91 ML 1/6
NT 10 30 40 50 90 93 ML 1/6
NT 10 30 40 50 90 97 ML 1/6
NT 10 30 40 50 90 99 ML 1/6
NT 10 31 41 51 61 92 ML 1/6
NT 10 31 41 72 103 113 ML 29/175
NT 10 33 43 53 63 96 ML 23/139
NT 10 33 43 76 109 119 ML 1/6
NT 10 37 47 57 67 104 ML 1/6
NT 10 37 47 84 121 131 ML 34/205
NT 10 39 49 59 69 108 ML 26/157
NT 10 39 49 88 127 137 ML 1/6
NT 10 41 51 61 71 112 ML 1/6
NT 10 41 51 92 133 143 ML 1/6
NT 10 43 53 63 73 116 ML 1/6
NT 10 43 53 96 139 149 ML 39/235
NT 10 47 57 67 77 124 ML 1/6
NT 10 49 59 69 79 128 ML 1/6
NT 10 51 61 71 81 132 ML 32/193
NT 10 53 63 73 83 136 ML 1/6
NT 10 57 67 77 87 144 ML 35/211
NT 10 59 69 79 89 148 ML 1/6
NT 11 12 22 33 44 55 ML 1/6
NT 11 12 23 34 45 57 ML 15/91
NT 11 12 23 35 47 58 ML 17/105
NT 11 12 24 36 48 60 ML 1/6
NT 11 12 33 44 55 99 ML 1/6
NT 11 12 36 48 60 108 ML 1/6
NT 11 13 22 33 44 55 ML 1/6
NT 11 13 24 35 46 59 ML 6/37
NT 11 13 24 37 50 61 ML 14/85
NT 11 13 26 39 52 65 ML 1/6
NT 11 13 33 44 55 99 ML 1/6
NT 11 13 39 52 65 117 ML 1/6
NT 11 14 22 33 44 55 ML 1/6
NT 11 14 25 36 47 61 ML 16/97
NT 11 14 25 39 53 64 ML 1/6
NT 11 14 28 42 56 70 ML 1/6
NT 11 14 33 44 55 99 ML 1/6
NT 11 14 42 56 70 126 ML 1/6
NT 11 15 22 33 44 55 ML 1/6
NT 11 15 26 37 48 63 ML 14/85
NT 11 15 26 41 56 67 ML 1/6
NT 11 15 30 45 60 75 ML 1/6
NT 11 15 33 44 55 99 ML 1/6
NT 11 15 45 60 75 135 ML 1/6
NT 11 16 22 33 44 55 ML 1/6
NT 11 16 27 38 49 65 ML 1/6
NT 11 16 27 43 59 70 ML 1/6
NT 11 16 32 48 64 80 ML 1/6
NT 11 16 33 44 55 99 ML 1/6
NT 11 16 48 64 80 144 ML 1/6
NT 11 17 22 33 44 55 ML 1/6
NT 11 17 28 39 50 67 ML 1/6
NT 11 17 28 45 62 73 ML 1/6
NT 11 17 33 44 55 99 ML 1/6
NT 11 17 34 51 68 85 ML 1/6
NT 11 18 22 33 44 55 ML 1/6
NT 11 18 29 40 51 69 ML 18/109
NT 11 18 29 47 65 76 ML 23/141
NT 11 18 33 44 55 99 ML 1/6
NT 11 18 36 54 72 90 ML 1/6
NT 11 19 22 33 44 55 ML 1/6
NT 11 19 30 41 52 71 ML 8/49
NT 11 19 30 49 68 79 ML 18/109
NT 11 19 33 44 55 99 ML 1/6
NT 11 19 38 57 76 95 ML 1/6
NT 11 20 22 33 44 55 ML 1/6
NT 11 20 31 42 53 73 ML 19/115
NT 11 20 31 51 71 82 ML 1/6
NT 11 20 33 44 55 99 ML 1/6
NT 11 20 40 60 80 100 ML 1/6
NT 11 21 22 33 44 55 ML 1/6
NT 11 21 32 43 54 75 ML 16/97
NT 11 21 32 53 74 85 ML 1/6
NT 11 21 33 44 55 99 ML 1/6
NT 11 21 42 63 84 105 ML 1/6
NT 11 22 23 33 44 55 ML 1/6
NT 11 22 24 33 44 55 ML 1/6
NT 11 22 25 33 44 55 ML 1/6
NT 11 22 26 33 44 55 ML 1/6
NT 11 22 27 33 44 55 ML 1/6
NT 11 22 28 33 44 55 ML 1/6
NT 11 22 29 33 44 55 ML 1/6
NT 11 22 30 33 44 55 ML 1/6
NT 11 22 31 33 44 55 ML 1/6
NT 11 22 32 33 44 55 ML 1/6
NT 11 22 33 34 44 55 ML 1/6
NT 11 22 33 35 44 55 ML 1/6
NT 11 22 33 36 44 55 ML 1/6
NT 11 22 33 37 44 55 ML 1/6
NT 11 22 33 38 44 55 ML 1/6
NT 11 22 33 39 44 55 ML 1/6
NT 11 22 33 40 44 55 ML 1/6
NT 11 22 33 41 44 55 ML 1/6
NT 11 22 33 42 44 55 ML 1/6
NT 11 22 33 43 44 55 ML 1/6
NT 11 22 33 44 45 55 ML 1/6
NT 11 22 33 44 46 55 ML 1/6
NT 11 22 33 44 47 55 ML 1/6
NT 11 22 33 44 48 55 ML 1/6
NT 11 22 33 44 49 55 ML 1/6
NT 11 22 33 44 50 55 ML 1/6
NT 11 22 33 44 51 55 ML 1/6
NT 11 22 33 44 52 55 ML 1/6
NT 11 22 33 44 53 55 ML 1/6
NT 11 22 33 44 54 55 ML 1/6
NT 11 22 33 44 55 100 ML 1/6
NT 11 22 33 44 55 101 ML 1/6
NT 11 22 33 44 55 102 ML 1/6
NT 11 22 33 44 55 103 ML 1/6
NT 11 22 33 44 55 104 ML 1/6
NT 11 22 33 44 55 105 ML 1/6
NT 11 22 33 44 55 106 ML 1/6
NT 11 22 33 44 55 107 ML 1/6
NT 11 22 33 44 55 108 ML 1/6
NT 11 22 33 44 55 109 ML 1/6
NT 11 22 33 44 55 111 ML 1/6
NT 11 22 33 44 55 112 ML 1/6
NT 11 22 33 44 55 113 ML 1/6
NT 11 22 33 44 55 114 ML 1/6
NT 11 22 33 44 55 115 ML 1/6
NT 11 22 33 44 55 116 ML 1/6
NT 11 22 33 44 55 117 ML 1/6
NT 11 22 33 44 55 118 ML 1/6
NT 11 22 33 44 55 119 ML 1/6
NT 11 22 33 44 55 120 ML 1/6
NT 11 22 33 44 55 122 ML 1/6
NT 11 22 33 44 55 123 ML 1/6
NT 11 22 33 44 55 124 ML 1/6
NT 11 22 33 44 55 125 ML 1/6
NT 11 22 33 44 55 126 ML 1/6
NT 11 22 33 44 55 127 ML 1/6
NT 11 22 33 44 55 128 ML 1/6
NT 11 22 33 44 55 129 ML 1/6
NT 11 22 33 44 55 130 ML 1/6
NT 11 22 33 44 55 131 ML 1/6
NT 11 22 33 44 55 133 ML 1/6
NT 11 22 33 44 55 134 ML 1/6
NT 11 22 33 44 55 135 ML 1/6
NT 11 22 33 44 55 136 ML 1/6
NT 11 22 33 44 55 137 ML 1/6
NT 11 22 33 44 55 138 ML 1/6
NT 11 22 33 44 55 139 ML 1/6
NT 11 22 33 44 55 140 ML 1/6
NT 11 22 33 44 55 141 ML 1/6
NT 11 22 33 44 55 142 ML 1/6
NT 11 22 33 44 55 144 ML 1/6
NT 11 22 33 44 55 145 ML 1/6
NT 11 22 33 44 55 146 ML 1/6
NT 11 22 33 44 55 147 ML 1/6
NT 11 22 33 44 55 148 ML 1/6
NT 11 22 33 44 55 149 ML 1/6
NT 11 22 33 44 55 150 ML 1/6
NT 11 22 33 44 55 56 ML 1/6
NT 11 22 33 44 55 57 ML 1/6
NT 11 22 33 44 55 58 ML 1/6
NT 11 22 33 44 55 59 ML 1/6
NT 11 22 33 44 55 60 ML 1/6
NT 11 22 33 44 55 61 ML 1/6
NT 11 22 33 44 55 62 ML 1/6
NT 11 22 33 44 55 63 ML 1/6
NT 11 22 33 44 55 64 ML 1/6
NT 11 22 33 44 55 65 ML 1/6
NT 11 22 33 44 55 67 ML 1/6
NT 11 22 33 44 55 68 ML 1/6
NT 11 22 33 44 55 69 ML 1/6
NT 11 22 33 44 55 70 ML 1/6
NT 11 22 33 44 55 71 ML 1/6
NT 11 22 33 44 55 72 ML 1/6
NT 11 22 33 44 55 73 ML 1/6
NT 11 22 33 44 55 74 ML 1/6
NT 11 22 33 44 55 75 ML 1/6
NT 11 22 33 44 55 76 ML 1/6
NT 11 22 33 44 55 78 ML 1/6
NT 11 22 33 44 55 79 ML 1/6
NT 11 22 33 44 55 80 ML 1/6
NT 11 22 33 44 55 81 ML 1/6
NT 11 22 33 44 55 82 ML 1/6
NT 11 22 33 44 55 83 ML 1/6
NT 11 22 33 44 55 84 ML 1/6
NT 11 22 33 44 55 85 ML 1/6
NT 11 22 33 44 55 86 ML 1/6
NT 11 22 33 44 55 87 ML 1/6
NT 11 22 33 44 55 89 ML 1/6
NT 11 22 33 44 55 90 ML 1/6
NT 11 22 33 44 55 91 ML 1/6
NT 11 22 33 44 55 92 ML 1/6
NT 11 22 33 44 55 93 ML 1/6
NT 11 22 33 44 55 94 ML 1/6
NT 11 22 33 44 55 95 ML 1/6
NT 11 22 33 44 55 96 ML 1/6
NT 11 22 33 44 55 97 ML 1/6
NT 11 22 33 44 55 98 ML 1/6
NT 11 23 33 44 55 99 ML 1/6
NT 11 23 34 45 56 79 ML 1/6
NT 11 23 34 57 80 91 ML 1/6
NT 11 23 46 69 92 115 ML 1/6
NT 11 24 33 44 55 99 ML 1/6
NT 11 24 35 46 57 81 ML 21/127
NT 11 24 35 59 83 94 ML 29/177
NT 11 24 48 72 96 120 ML 1/6
NT 11 25 33 44 55 99 ML 1/6
NT 11 25 36 47 58 83 ML 10/61
NT 11 25 36 61 86 97 ML 22/133
NT 11 25 50 75 100 125 ML 1/6
NT 11 26 33 44 55 99 ML 1/6
NT 11 26 37 48 59 85 ML 22/133
NT 11 26 37 63 89 100 ML 1/6
NT 11 26 52 78 104 130 ML 1/6
NT 11 27 33 44 55 99 ML 1/6
NT 11 27 38 49 60 87 ML 18/109
NT 11 27 38 65 92 103 ML 1/6
NT 11 27 54 81 108 135 ML 1/6
NT 11 28 33 44 55 99 ML 1/6
NT 11 28 39 50 61 89 ML 1/6
NT 11 28 39 67 95 106 ML 1/6
NT 11 28 56 84 112 140 ML 1/6
NT 11 29 33 44 55 99 ML 1/6
NT 11 29 40 51 62 91 ML 1/6
NT 11 29 40 69 98 109 ML 1/6
NT 11 29 58 87 116 145 ML 1/6
NT 11 30 33 44 55 99 ML 1/6
NT 11 30 41 52 63 93 ML 24/145
NT 11 30 41 71 101 112 ML 35/213
NT 11 30 60 90 120 150 ML 1/6
NT 11 31 33 44 55 99 ML 1/6
NT 11 31 42 53 64 95 ML 12/73
NT 11 31 42 73 104 115 ML 26/157
NT 11 32 33 44 55 99 ML 1/6
NT 11 32 43 54 65 97 ML 25/151
NT 11 32 43 75 107 118 ML 1/6
NT 11 33 34 44 55 99 ML 1/6
NT 11 33 35 44 55 99 ML 1/6
NT 11 33 36 44 55 99 ML 1/6
NT 11 33 37 44 55 99 ML 1/6
NT 11 33 38 44 55 99 ML 1/6
NT 11 33 39 44 55 99 ML 1/6
NT 11 33 40 44 55 99 ML 1/6
NT 11 33 41 44 55 99 ML 1/6
NT 11 33 42 44 55 99 ML 1/6
NT 11 33 43 44 55 99 ML 1/6
NT 11 33 44 45 55 99 ML 1/6
NT 11 33 44 46 55 99 ML 1/6
NT 11 33 44 47 55 99 ML 1/6
NT 11 33 44 48 55 99 ML 1/6
NT 11 33 44 49 55 99 ML 1/6
NT 11 33 44 50 55 99 ML 1/6
NT 11 33 44 51 55 99 ML 1/6
NT 11 33 44 52 55 99 ML 1/6
NT 11 33 44 53 55 99 ML 1/6
NT 11 33 44 54 55 99 ML 1/6
NT 11 33 44 55 56 99 ML 1/6
NT 11 33 44 55 57 99 ML 1/6
NT 11 33 44 55 58 99 ML 1/6
NT 11 33 44 55 59 99 ML 1/6
NT 11 33 44 55 60 99 ML 1/6
NT 11 33 44 55 61 99 ML 1/6
NT 11 33 44 55 62 99 ML 1/6
NT 11 33 44 55 63 99 ML 1/6
NT 11 33 44 55 64 99 ML 1/6
NT 11 33 44 55 65 99 ML 1/6
NT 11 33 44 55 67 99 ML 1/6
NT 11 33 44 55 68 99 ML 1/6
NT 11 33 44 55 69 99 ML 1/6
NT 11 33 44 55 70 99 ML 1/6
NT 11 33 44 55 71 99 ML 1/6
NT 11 33 44 55 72 99 ML 1/6
NT 11 33 44 55 73 99 ML 1/6
NT 11 33 44 55 74 99 ML 1/6
NT 11 33 44 55 75 99 ML 1/6
NT 11 33 44 55 76 99 ML 1/6
NT 11 33 44 55 78 99 ML 1/6
NT 11 33 44 55 79 99 ML 1/6
NT 11 33 44 55 80 99 ML 1/6
NT 11 33 44 55 81 99 ML 1/6
NT 11 33 44 55 82 99 ML 1/6
NT 11 33 44 55 83 99 ML 1/6
NT 11 33 44 55 84 99 ML 1/6
NT 11 33 44 55 85 99 ML 1/6
NT 11 33 44 55 86 99 ML 1/6
NT 11 33 44 55 87 99 ML 1/6
NT 11 33 44 55 89 99 ML 1/6
NT 11 33 44 55 90 99 ML 1/6
NT 11 33 44 55 91 99 ML 1/6
NT 11 33 44 55 92 99 ML 1/6
NT 11 33 44 55 93 99 ML 1/6
NT 11 33 44 55 94 99 ML 1/6
NT 11 33 44 55 95 99 ML 1/6
NT 11 33 44 55 96 99 ML 1/6
NT 11 33 44 55 97 99 ML 1/6
NT 11 33 44 55 98 99 ML 1/6
NT 11 33 44 55 99 100 ML 1/6
NT 11 33 44 55 99 101 ML 1/6
NT 11 33 44 55 99 102 ML 1/6
NT 11 33 44 55 99 103 ML 1/6
NT 11 33 44 55 99 104 ML 1/6
NT 11 33 44 55 99 105 ML 1/6
NT 11 33 44 55 99 106 ML 1/6
NT 11 33 44 55 99 107 ML 1/6
NT 11 33 44 55 99 108 ML 1/6
NT 11 33 44 55 99 109 ML 1/6
NT 11 33 44 55 99 111 ML 1/6
NT 11 33 44 55 99 112 ML 1/6
NT 11 33 44 55 99 113 ML 1/6
NT 11 33 44 55 99 114 ML 1/6
NT 11 33 44 55 99 115 ML 1/6
NT 11 33 44 55 99 116 ML 1/6
NT 11 33 44 55 99 117 ML 1/6
NT 11 33 44 55 99 118 ML 1/6
NT 11 33 44 55 99 119 ML 1/6
NT 11 33 44 55 99 120 ML 1/6
NT 11 33 44 55 99 122 ML 1/6
NT 11 33 44 55 99 123 ML 1/6
NT 11 33 44 55 99 124 ML 1/6
NT 11 33 44 55 99 125 ML 1/6
NT 11 33 44 55 99 126 ML 1/6
NT 11 33 44 55 99 127 ML 1/6
NT 11 33 44 55 99 128 ML 1/6
NT 11 33 44 55 99 129 ML 1/6
NT 11 33 44 55 99 130 ML 1/6
NT 11 33 44 55 99 131 ML 1/6
NT 11 33 44 55 99 133 ML 1/6
NT 11 33 44 55 99 134 ML 1/6
NT 11 33 44 55 99 135 ML 1/6
NT 11 33 44 55 99 136 ML 1/6
NT 11 33 44 55 99 137 ML 1/6
NT 11 33 44 55 99 138 ML 1/6
NT 11 33 44 55 99 139 ML 1/6
NT 11 33 44 55 99 140 ML 1/6
NT 11 33 44 55 99 141 ML 1/6
NT 11 33 44 55 99 142 ML 1/6
NT 11 33 44 55 99 144 ML 1/6
NT 11 33 44 55 99 145 ML 1/6
NT 11 33 44 55 99 146 ML 1/6
NT 11 33 44 55 99 147 ML 1/6
NT 11 33 44 55 99 148 ML 1/6
NT 11 33 44 55 99 149 ML 1/6
NT 11 33 44 55 99 150 ML 1/6
NT 11 34 45 56 67 101 ML 1/6
NT 11 34 45 79 113 124 ML 1/6
NT 11 35 46 57 68 103 ML 1/6
NT 11 35 46 81 116 127 ML 1/6
NT 11 36 47 58 69 105 ML 27/163
NT 11 36 47 83 119 130 ML 41/249
NT 11 37 48 59 70 107 ML 14/85
NT 11 37 48 85 122 133 ML 30/181
NT 11 38 49 60 71 109 ML 28/169
NT 11 38 49 87 125 136 ML 1/6
NT 11 39 50 61 72 111 ML 22/133
NT 11 39 50 89 128 139 ML 1/6
NT 11 40 51 62 73 113 ML 1/6
NT 11 40 51 91 131 142 ML 1/6
NT 11 41 52 63 74 115 ML 1/6
NT 11 41 52 93 134 145 ML 1/6
NT 11 42 53 64 75 117 ML 30/181
NT 11 42 53 95 137 148 ML 47/285
NT 11 43 54 65 76 119 ML 16/97
NT 11 45 56 67 78 123 ML 24/145
NT 11 46 57 68 79 125 ML 1/6
NT 11 47 58 69 80 127 ML 1/6
NT 11 48 59 70 81 129 ML 33/199
NT 11 49 60 71 82 131 ML 18/109
NT 11 50 61 72 83 133 ML 34/205
NT 11 51 62 73 84 135 ML 26/157
NT 11 52 63 74 85 137 ML 1/6
NT 11 53 64 75 86 139 ML 1/6
NT 11 54 65 76 87 141 ML 36/217
NT 11 56 67 78 89 145 ML 37/223
NT 11 57 68 79 90 147 ML 28/169
NT 11 58 69 80 91 149 ML 1/6
NT 12 13 24 36 48 60 ML 1/6
NT 12 13 25 37 49 62 ML 10/61
NT 12 13 25 38 51 63 ML 6/37
NT 12 13 26 39 52 65 ML 1/6
NT 12 13 36 48 60 108 ML 1/6
NT 12 13 39 52 65 117 ML 1/6
NT 12 17 24 36 48 60 ML 1/6
NT 12 17 29 41 53 70 ML 20/123
NT 12 17 29 46 63 75 ML 20/121
NT 12 17 34 51 68 85 ML 1/6
NT 12 17 36 48 60 108 ML 1/6
NT 12 19 24 36 48 60 ML 1/6
NT 12 19 31 43 55 74 ML 11/67
NT 12 19 31 50 69 81 ML 7/43
NT 12 19 36 48 60 108 ML 1/6
NT 12 19 38 57 76 95 ML 1/6
NT 12 23 24 36 48 60 ML 1/6
NT 12 23 35 47 59 82 ML 23/141
NT 12 23 35 58 81 93 ML 25/151
NT 12 23 36 48 60 108 ML 1/6
NT 12 23 46 69 92 115 ML 1/6
NT 12 24 25 36 48 60 ML 1/6
NT 12 24 29 36 48 60 ML 1/6
NT 12 24 31 36 48 60 ML 1/6
NT 12 24 35 36 48 60 ML 1/6
NT 12 24 36 37 48 60 ML 1/6
NT 12 24 36 41 48 60 ML 1/6
NT 12 24 36 43 48 60 ML 1/6
NT 12 24 36 47 48 60 ML 1/6
NT 12 24 36 48 49 60 ML 1/6
NT 12 24 36 48 53 60 ML 1/6
NT 12 24 36 48 55 60 ML 1/6
NT 12 24 36 48 59 60 ML 1/6
NT 12 24 36 48 60 101 ML 1/6
NT 12 24 36 48 60 103 ML 1/6
NT 12 24 36 48 60 107 ML 1/6
NT 12 24 36 48 60 109 ML 1/6
NT 12 24 36 48 60 113 ML 1/6
NT 12 24 36 48 60 115 ML 1/6
NT 12 24 36 48 60 119 ML 1/6
NT 12 24 36 48 60 121 ML 1/6
NT 12 24 36 48 60 125 ML 1/6
NT 12 24 36 48 60 127 ML 1/6
NT 12 24 36 48 60 131 ML 1/6
NT 12 24 36 48 60 133 ML 1/6
NT 12 24 36 48 60 137 ML 1/6
NT 12 24 36 48 60 139 ML 1/6
NT 12 24 36 48 60 143 ML 1/6
NT 12 24 36 48 60 145 ML 1/6
NT 12 24 36 48 60 149 ML 1/6
NT 12 24 36 48 60 61 ML 1/6
NT 12 24 36 48 60 65 ML 1/6
NT 12 24 36 48 60 67 ML 1/6
NT 12 24 36 48 60 71 ML 1/6
NT 12 24 36 48 60 73 ML 1/6
NT 12 24 36 48 60 77 ML 1/6
NT 12 24 36 48 60 79 ML 1/6
NT 12 24 36 48 60 83 ML 1/6
NT 12 24 36 48 60 85 ML 1/6
NT 12 24 36 48 60 89 ML 1/6
NT 12 24 36 48 60 91 ML 1/6
NT 12 24 36 48 60 95 ML 1/6
NT 12 24 36 48 60 97 ML 1/6
NT 12 25 36 48 60 108 ML 1/6
NT 12 25 37 49 61 86 ML 12/73
NT 12 25 37 62 87 99 ML 8/49
NT 12 25 50 75 100 125 ML 1/6
NT 12 29 36 48 60 108 ML 1/6
NT 12 29 41 53 65 94 ML 26/159
NT 12 29 41 70 99 111 ML 30/181
NT 12 29 58 87 116 145 ML 1/6
NT 12 31 36 48 60 108 ML 1/6
NT 12 31 43 55 67 98 ML 13/79
NT 12 31 43 74 105 117 ML 9/55
NT 12 35 36 48 60 108 ML 1/6
NT 12 35 47 59 71 106 ML 29/177
NT 12 35 47 82 117 129 ML 35/211
NT 12 36 37 48 60 108 ML 1/6
NT 12 36 41 48 60 108 ML 1/6
NT 12 36 43 48 60 108 ML 1/6
NT 12 36 47 48 60 108 ML 1/6
NT 12 36 48 49 60 108 ML 1/6
NT 12 36 48 53 60 108 ML 1/6
NT 12 36 48 55 60 108 ML 1/6
NT 12 36 48 59 60 108 ML 1/6
NT 12 36 48 60 101 108 ML 1/6
NT 12 36 48 60 103 108 ML 1/6
NT 12 36 48 60 107 108 ML 1/6
NT 12 36 48 60 108 109 ML 1/6
NT 12 36 48 60 108 113 ML 1/6
NT 12 36 48 60 108 115 ML 1/6
NT 12 36 48 60 108 119 ML 1/6
NT 12 36 48 60 108 121 ML 1/6
NT 12 36 48 60 108 125 ML 1/6
NT 12 36 48 60 108 127 ML 1/6
NT 12 36 48 60 108 131 ML 1/6
NT 12 36 48 60 108 133 ML 1/6
NT 12 36 48 60 108 137 ML 1/6
NT 12 36 48 60 108 139 ML 1/6
NT 12 36 48 60 108 143 ML 1/6
NT 12 36 48 60 108 145 ML 1/6
NT 12 36 48 60 108 149 ML 1/6
NT 12 36 48 60 61 108 ML 1/6
NT 12 36 48 60 65 108 ML 1/6
NT 12 36 48 60 67 108 ML 1/6
NT 12 36 48 60 71 108 ML 1/6
NT 12 36 48 60 73 108 ML 1/6
NT 12 36 48 60 77 108 ML 1/6
NT 12 36 48 60 79 108 ML 1/6
NT 12 36 48 60 83 108 ML 1/6
NT 12 36 48 60 85 108 ML 1/6
NT 12 36 48 60 89 108 ML 1/6
NT 12 36 48 60 91 108 ML 1/6
NT 12 36 48 60 95 108 ML 1/6
NT 12 36 48 60 97 108 ML 1/6
NT 12 37 49 61 73 110 ML 14/85
NT 12 37 49 86 123 135 ML 10/61
NT 12 41 53 65 77 118 ML 32/195
NT 12 41 53 94 135 147 ML 40/241
NT 12 43 55 67 79 122 ML 15/91
NT 12 47 59 71 83 130 ML 35/213
NT 12 49 61 73 85 134 ML 16/97
NT 12 53 65 77 89 142 ML 38/231
NT 12 55 67 79 91 146 ML 17/103
NT 13 14 26 39 52 65 ML 1/6
NT 13 14 27 40 53 67 ML 1/6
NT 13 14 27 41 55 68 ML 1/6
NT 13 14 28 42 56 70 ML 1/6
NT 13 14 39 52 65 117 ML 1/6
NT 13 14 42 56 70 126 ML 1/6
NT 13 15 26 39 52 65 ML 1/6
NT 13 15 28 41 54 69 ML 16/97
NT 13 15 28 43 58 71 ML 1/6
NT 13 15 30 45 60 75 ML 1/6
NT 13 15 39 52 65 117 ML 1/6
NT 13 15 45 60 75 135 ML 1/6
NT 13 16 26 39 52 65 ML 1/6
NT 13 16 29 42 55 71 ML 16/97
NT 13 16 29 45 61 74 ML 1/6
NT 13 16 32 48 64 80 ML 1/6
NT 13 16 39 52 65 117 ML 1/6
NT 13 16 48 64 80 144 ML 1/6
NT 13 17 26 39 52 65 ML 1/6
NT 13 17 30 43 56 73 ML 17/103
NT 13 17 30 47 64 77 ML 23/141
NT 13 17 34 51 68 85 ML 1/6
NT 13 17 39 52 65 117 ML 1/6
NT 13 18 26 39 52 65 ML 1/6
NT 13 18 31 44 57 75 ML 8/49
NT 13 18 31 49 67 80 ML 14/85
NT 13 18 36 54 72 90 ML 1/6
NT 13 18 39 52 65 117 ML 1/6
NT 13 19 26 39 52 65 ML 1/6
NT 13 19 32 45 58 77 ML 1/6
NT 13 19 32 51 70 83 ML 1/6
NT 13 19 38 57 76 95 ML 1/6
NT 13 19 39 52 65 117 ML 1/6
NT 13 20 26 39 52 65 ML 1/6
NT 13 20 33 46 59 79 ML 1/6
NT 13 20 33 53 73 86 ML 1/6
NT 13 20 39 52 65 117 ML 1/6
NT 13 20 40 60 80 100 ML 1/6
NT 13 21 26 39 52 65 ML 1/6
NT 13 21 34 47 60 81 ML 19/115
NT 13 21 34 55 76 89 ML 1/6
NT 13 21 39 52 65 117 ML 1/6
NT 13 21 42 63 84 105 ML 1/6
NT 13 22 26 39 52 65 ML 1/6
NT 13 22 35 48 61 83 ML 18/109
NT 13 22 35 57 79 92 ML 1/6
NT 13 22 39 52 65 117 ML 1/6
NT 13 22 44 66 88 110 ML 1/6
NT 13 23 26 39 52 65 ML 1/6
NT 13 23 36 49 62 85 ML 20/121
NT 13 23 36 59 82 95 ML 29/177
NT 13 23 39 52 65 117 ML 1/6
NT 13 23 46 69 92 115 ML 1/6
NT 13 24 26 39 52 65 ML 1/6
NT 13 24 37 50 63 87 ML 10/61
NT 13 24 37 61 85 98 ML 18/109
NT 13 24 39 52 65 117 ML 1/6
NT 13 24 48 72 96 120 ML 1/6
NT 13 25 26 39 52 65 ML 1/6
NT 13 25 38 51 64 89 ML 1/6
NT 13 25 38 63 88 101 ML 1/6
NT 13 25 39 52 65 117 ML 1/6
NT 13 25 50 75 100 125 ML 1/6
NT 13 26 27 39 52 65 ML 1/6
NT 13 26 28 39 52 65 ML 1/6
NT 13 26 29 39 52 65 ML 1/6
NT 13 26 30 39 52 65 ML 1/6
NT 13 26 31 39 52 65 ML 1/6
NT 13 26 32 39 52 65 ML 1/6
NT 13 26 33 39 52 65 ML 1/6
NT 13 26 34 39 52 65 ML 1/6
NT 13 26 35 39 52 65 ML 1/6
NT 13 26 36 39 52 65 ML 1/6
NT 13 26 37 39 52 65 ML 1/6
NT 13 26 38 39 52 65 ML 1/6
NT 13 26 39 40 52 65 ML 1/6
NT 13 26 39 41 52 65 ML 1/6
NT 13 26 39 42 52 65 ML 1/6
NT 13 26 39 43 52 65 ML 1/6
NT 13 26 39 44 52 65 ML 1/6
NT 13 26 39 45 52 65 ML 1/6
NT 13 26 39 46 52 65 ML 1/6
NT 13 26 39 47 52 65 ML 1/6
NT 13 26 39 48 52 65 ML 1/6
NT 13 26 39 49 52 65 ML 1/6
NT 13 26 39 50 52 65 ML 1/6
NT 13 26 39 51 52 65 ML 1/6
NT 13 26 39 52 53 65 ML 1/6
NT 13 26 39 52 54 65 ML 1/6
NT 13 26 39 52 55 65 ML 1/6
NT 13 26 39 52 56 65 ML 1/6
NT 13 26 39 52 57 65 ML 1/6
NT 13 26 39 52 58 65 ML 1/6
NT 13 26 39 52 59 65 ML 1/6
NT 13 26 39 52 60 65 ML 1/6
NT 13 26 39 52 61 65 ML 1/6
NT 13 26 39 52 62 65 ML 1/6
NT 13 26 39 52 63 65 ML 1/6
NT 13 26 39 52 64 65 ML 1/6
NT 13 26 39 52 65 100 ML 1/6
NT 13 26 39 52 65 101 ML 1/6
NT 13 26 39 52 65 102 ML 1/6
NT 13 26 39 52 65 103 ML 1/6
NT 13 26 39 52 65 105 ML 1/6
NT 13 26 39 52 65 106 ML 1/6
NT 13 26 39 52 65 107 ML 1/6
NT 13 26 39 52 65 108 ML 1/6
NT 13 26 39 52 65 109 ML 1/6
NT 13 26 39 52 65 110 ML 1/6
NT 13 26 39 52 65 111 ML 1/6
NT 13 26 39 52 65 112 ML 1/6
NT 13 26 39 52 65 113 ML 1/6
NT 13 26 39 52 65 114 ML 1/6
NT 13 26 39 52 65 115 ML 1/6
NT 13 26 39 52 65 116 ML 1/6
NT 13 26 39 52 65 118 ML 1/6
NT 13 26 39 52 65 119 ML 1/6
NT 13 26 39 52 65 120 ML 1/6
NT 13 26 39 52 65 121 ML 1/6
NT 13 26 39 52 65 122 ML 1/6
NT 13 26 39 52 65 123 ML 1/6
NT 13 26 39 52 65 124 ML 1/6
NT 13 26 39 52 65 125 ML 1/6
NT 13 26 39 52 65 126 ML 1/6
NT 13 26 39 52 65 127 ML 1/6
NT 13 26 39 52 65 128 ML 1/6
NT 13 26 39 52 65 129 ML 1/6
NT 13 26 39 52 65 131 ML 1/6
NT 13 26 39 52 65 132 ML 1/6
NT 13 26 39 52 65 133 ML 1/6
NT 13 26 39 52 65 134 ML 1/6
NT 13 26 39 52 65 135 ML 1/6
NT 13 26 39 52 65 136 ML 1/6
NT 13 26 39 52 65 137 ML 1/6
NT 13 26 39 52 65 138 ML 1/6
NT 13 26 39 52 65 139 ML 1/6
NT 13 26 39 52 65 140 ML 1/6
NT 13 26 39 52 65 141 ML 1/6
NT 13 26 39 52 65 142 ML 1/6
NT 13 26 39 52 65 144 ML 1/6
NT 13 26 39 52 65 145 ML 1/6
NT 13 26 39 52 65 146 ML 1/6
NT 13 26 39 52 65 147 ML 1/6
NT 13 26 39 52 65 148 ML 1/6
NT 13 26 39 52 65 149 ML 1/6
NT 13 26 39 52 65 150 ML 1/6
NT 13 26 39 52 65 66 ML 1/6
NT 13 26 39 52 65 67 ML 1/6
NT 13 26 39 52 65 68 ML 1/6
NT 13 26 39 52 65 69 ML 1/6
NT 13 26 39 52 65 70 ML 1/6
NT 13 26 39 52 65 71 ML 1/6
NT 13 26 39 52 65 72 ML 1/6
NT 13 26 39 52 65 73 ML 1/6
NT 13 26 39 52 65 74 ML 1/6
NT 13 26 39 52 65 75 ML 1/6
NT 13 26 39 52 65 76 ML 1/6
NT 13 26 39 52 65 77 ML 1/6
NT 13 26 39 52 65 79 ML 1/6
NT 13 26 39 52 65 80 ML 1/6
NT 13 26 39 52 65 81 ML 1/6
NT 13 26 39 52 65 82 ML 1/6
NT 13 26 39 52 65 83 ML 1/6
NT 13 26 39 52 65 84 ML 1/6
NT 13 26 39 52 65 85 ML 1/6
NT 13 26 39 52 65 86 ML 1/6
NT 13 26 39 52 65 87 ML 1/6
NT 13 26 39 52 65 88 ML 1/6
NT 13 26 39 52 65 89 ML 1/6
NT 13 26 39 52 65 90 ML 1/6
NT 13 26 39 52 65 92 ML 1/6
NT 13 26 39 52 65 93 ML 1/6
NT 13 26 39 52 65 94 ML 1/6
NT 13 26 39 52 65 95 ML 1/6
NT 13 26 39 52 65 96 ML 1/6
NT 13 26 39 52 65 97 ML 1/6
NT 13 26 39 52 65 98 ML 1/6
NT 13 26 39 52 65 99 ML 1/6
NT 13 27 39 52 65 117 ML 1/6
NT 13 27 40 53 66 93 ML 22/133
NT 13 27 40 67 94 107 ML 1/6
NT 13 27 54 81 108 135 ML 1/6
NT 13 28 39 52 65 117 ML 1/6
NT 13 28 41 54 67 95 ML 20/121
NT 13 28 41 69 97 110 ML 1/6
NT 13 28 56 84 112 140 ML 1/6
NT 13 29 39 52 65 117 ML 1/6
NT 13 29 42 55 68 97 ML 23/139
NT 13 29 42 71 100 113 ML 35/213
NT 13 29 58 87 116 145 ML 1/6
NT 13 30 39 52 65 117 ML 1/6
NT 13 30 43 56 69 99 ML 12/73
NT 13 30 43 73 103 116 ML 22/133
NT 13 30 60 90 120 150 ML 1/6
NT 13 31 39 52 65 117 ML 1/6
NT 13 31 44 57 70 101 ML 1/6
NT 13 31 44 75 106 119 ML 1/6
NT 13 32 39 52 65 117 ML 1/6
NT 13 32 45 58 71 103 ML 1/6
NT 13 32 45 77 109 122 ML 1/6
NT 13 33 39 52 65 117 ML 1/6
NT 13 33 46 59 72 105 ML 25/151
NT 13 33 46 79 112 125 ML 1/6
NT 13 34 39 52 65 117 ML 1/6
NT 13 34 47 60 73 107 ML 22/133
NT 13 34 47 81 115 128 ML 1/6
NT 13 35 39 52 65 117 ML 1/6
NT 13 35 48 61 74 109 ML 26/157
NT 13 35 48 83 118 131 ML 41/249
NT 13 36 39 52 65 117 ML 1/6
NT 13 36 49 62 75 111 ML 14/85
NT 13 36 49 85 121 134 ML 26/157
NT 13 37 39 52 65 117 ML 1/6
NT 13 37 50 63 76 113 ML 1/6
NT 13 37 50 87 124 137 ML 1/6
NT 13 38 39 52 65 117 ML 1/6
NT 13 38 51 64 77 115 ML 1/6
NT 13 38 51 89 127 140 ML 1/6
NT 13 39 40 52 65 117 ML 1/6
NT 13 39 41 52 65 117 ML 1/6
NT 13 39 42 52 65 117 ML 1/6
NT 13 39 43 52 65 117 ML 1/6
NT 13 39 44 52 65 117 ML 1/6
NT 13 39 45 52 65 117 ML 1/6
NT 13 39 46 52 65 117 ML 1/6
NT 13 39 47 52 65 117 ML 1/6
NT 13 39 48 52 65 117 ML 1/6
NT 13 39 49 52 65 117 ML 1/6
NT 13 39 50 52 65 117 ML 1/6
NT 13 39 51 52 65 117 ML 1/6
NT 13 39 52 53 65 117 ML 1/6
NT 13 39 52 54 65 117 ML 1/6
NT 13 39 52 55 65 117 ML 1/6
NT 13 39 52 56 65 117 ML 1/6
NT 13 39 52 57 65 117 ML 1/6
NT 13 39 52 58 65 117 ML 1/6
NT 13 39 52 59 65 117 ML 1/6
NT 13 39 52 60 65 117 ML 1/6
NT 13 39 52 61 65 117 ML 1/6
NT 13 39 52 62 65 117 ML 1/6
NT 13 39 52 63 65 117 ML 1/6
NT 13 39 52 64 65 117 ML 1/6
NT 13 39 52 65 100 117 ML 1/6
NT 13 39 52 65 101 117 ML 1/6
NT 13 39 52 65 102 117 ML 1/6
NT 13 39 52 65 103 117 ML 1/6
NT 13 39 52 65 105 117 ML 1/6
NT 13 39 52 65 106 117 ML 1/6
NT 13 39 52 65 107 117 ML 1/6
NT 13 39 52 65 108 117 ML 1/6
NT 13 39 52 65 109 117 ML 1/6
NT 13 39 52 65 110 117 ML 1/6
NT 13 39 52 65 111 117 ML 1/6
NT 13 39 52 65 112 117 ML 1/6
NT 13 39 52 65 113 117 ML 1/6
NT 13 39 52 65 114 117 ML 1/6
NT 13 39 52 65 115 117 ML 1/6
NT 13 39 52 65 116 117 ML 1/6
NT 13 39 52 65 117 118 ML 1/6
NT 13 39 52 65 117 119 ML 1/6
NT 13 39 52 65 117 120 ML 1/6
NT 13 39 52 65 117 121 ML 1/6
NT 13 39 52 65 117 122 ML 1/6
NT 13 39 52 65 117 123 ML 1/6
NT 13 39 52 65 117 124 ML 1/6
NT 13 39 52 65 117 125 ML 1/6
NT 13 39 52 65 117 126 ML 1/6
NT 13 39 52 65 117 127 ML 1/6
NT 13 39 52 65 117 128 ML 1/6
NT 13 39 52 65 117 129 ML 1/6
NT 13 39 52 65 117 131 ML 1/6
NT 13 39 52 65 117 132 ML 1/6
NT 13 39 52 65 117 133 ML 1/6
NT 13 39 52 65 117 134 ML 1/6
NT 13 39 52 65 117 135 ML 1/6
NT 13 39 52 65 117 136 ML 1/6
NT 13 39 52 65 117 137 ML 1/6
NT 13 39 52 65 117 138 ML 1/6
NT 13 39 52 65 117 139 ML 1/6
NT 13 39 52 65 117 140 ML 1/6
NT 13 39 52 65 117 141 ML 1/6
NT 13 39 52 65 117 142 ML 1/6
NT 13 39 52 65 117 144 ML 1/6
NT 13 39 52 65 117 145 ML 1/6
NT 13 39 52 65 117 146 ML 1/6
NT 13 39 52 65 117 147 ML 1/6
NT 13 39 52 65 117 148 ML 1/6
NT 13 39 52 65 117 149 ML 1/6
NT 13 39 52 65 117 150 ML 1/6
NT 13 39 52 65 66 117 ML 1/6
NT 13 39 52 65 67 117 ML 1/6
NT 13 39 52 65 68 117 ML 1/6
NT 13 39 52 65 69 117 ML 1/6
NT 13 39 52 65 70 117 ML 1/6
NT 13 39 52 65 71 117 ML 1/6
NT 13 39 52 65 72 117 ML 1/6
NT 13 39 52 65 73 117 ML 1/6
NT 13 39 52 65 74 117 ML 1/6
NT 13 39 52 65 75 117 ML 1/6
NT 13 39 52 65 76 117 ML 1/6
NT 13 39 52 65 77 117 ML 1/6
NT 13 39 52 65 79 117 ML 1/6
NT 13 39 52 65 80 117 ML 1/6
NT 13 39 52 65 81 117 ML 1/6
NT 13 39 52 65 82 117 ML 1/6
NT 13 39 52 65 83 117 ML 1/6
NT 13 39 52 65 84 117 ML 1/6
NT 13 39 52 65 85 117 ML 1/6
NT 13 39 52 65 86 117 ML 1/6
NT 13 39 52 65 87 117 ML 1/6
NT 13 39 52 65 88 117 ML 1/6
NT 13 39 52 65 89 117 ML 1/6
NT 13 39 52 65 90 117 ML 1/6
NT 13 39 52 65 92 117 ML 1/6
NT 13 39 52 65 93 117 ML 1/6
NT 13 39 52 65 94 117 ML 1/6
NT 13 39 52 65 95 117 ML 1/6
NT 13 39 52 65 96 117 ML 1/6
NT 13 39 52 65 97 117 ML 1/6
NT 13 39 52 65 98 117 ML 1/6
NT 13 39 52 65 99 117 ML 1/6
NT 13 40 53 66 79 119 ML 24/145
NT 13 40 53 93 133 146 ML 1/6
NT 13 41 54 67 80 121 ML 29/175
NT 13 41 54 95 136 149 ML 47/285
NT 13 42 55 68 81 123 ML 16/97
NT 13 43 56 69 82 125 ML 1/6
NT 13 44 57 70 83 127 ML 1/6
NT 13 45 58 71 84 129 ML 31/187
NT 13 46 59 72 85 131 ML 26/157
NT 13 47 60 73 86 133 ML 32/193
NT 13 48 61 74 87 135 ML 18/109
NT 13 49 62 75 88 137 ML 1/6
NT 13 50 63 76 89 139 ML 1/6
NT 13 51 64 77 90 141 ML 34/205
NT 13 53 66 79 92 145 ML 35/211
NT 13 54 67 80 93 147 ML 20/121
NT 13 55 68 81 94 149 ML 1/6
NT 14 15 28 42 56 70 ML 1/6
NT 14 15 29 43 57 72 ML 19/115
NT 14 15 29 44 59 73 ML 1/6
NT 14 15 30 45 60 75 ML 1/6
NT 14 15 42 56 70 126 ML 1/6
NT 14 15 45 60 75 135 ML 1/6
NT 14 17 28 42 56 70 ML 1/6
NT 14 17 31 45 59 76 ML 1/6
NT 14 17 31 48 65 79 ML 21/127
NT 14 17 34 51 68 85 ML 1/6
NT 14 17 42 56 70 126 ML 1/6
NT 14 19 28 42 56 70 ML 1/6
NT 14 19 33 47 61 80 ML 1/6
NT 14 19 33 52 71 85 ML 1/6
NT 14 19 38 57 76 95 ML 1/6
NT 14 19 42 56 70 126 ML 1/6
NT 14 23 28 42 56 70 ML 1/6
NT 14 23 37 51 65 88 ML 1/6
NT 14 23 37 60 83 97 ML 26/157
NT 14 23 42 56 70 126 ML 1/6
NT 14 23 46 69 92 115 ML 1/6
NT 14 25 28 42 56 70 ML 1/6
NT 14 25 39 53 67 92 ML 1/6
NT 14 25 39 64 89 103 ML 1/6
NT 14 25 42 56 70 126 ML 1/6
NT 14 25 50 75 100 125 ML 1/6
NT 14 27 28 42 56 70 ML 1/6
NT 14 27 41 55 69 96 ML 25/151
NT 14 27 41 68 95 109 ML 1/6
NT 14 27 42 56 70 126 ML 1/6
NT 14 27 54 81 108 135 ML 1/6
NT 14 28 29 42 56 70 ML 1/6
NT 14 28 31 42 56 70 ML 1/6
NT 14 28 33 42 56 70 ML 1/6
NT 14 28 37 42 56 70 ML 1/6
NT 14 28 39 42 56 70 ML 1/6
NT 14 28 41 42 56 70 ML 1/6
NT 14 28 42 43 56 70 ML 1/6
NT 14 28 42 45 56 70 ML 1/6
NT 14 28 42 47 56 70 ML 1/6
NT 14 28 42 51 56 70 ML 1/6
NT 14 28 42 53 56 70 ML 1/6
NT 14 28 42 55 56 70 ML 1/6
NT 14 28 42 56 57 70 ML 1/6
NT 14 28 42 56 59 70 ML 1/6
NT 14 28 42 56 61 70 ML 1/6
NT 14 28 42 56 65 70 ML 1/6
NT 14 28 42 56 67 70 ML 1/6
NT 14 28 42 56 69 70 ML 1/6
NT 14 28 42 56 70 101 ML 1/6
NT 14 28 42 56 70 103 ML 1/6
NT 14 28 42 56 70 107 ML 1/6
NT 14 28 42 56 70 109 ML 1/6
NT 14 28 42 56 70 111 ML 1/6
NT 14 28 42 56 70 113 ML 1/6
NT 14 28 42 56 70 115 ML 1/6
NT 14 28 42 56 70 117 ML 1/6
NT 14 28 42 56 70 121 ML 1/6
NT 14 28 42 56 70 123 ML 1/6
NT 14 28 42 56 70 125 ML 1/6
NT 14 28 42 56 70 127 ML 1/6
NT 14 28 42 56 70 129 ML 1/6
NT 14 28 42 56 70 131 ML 1/6
NT 14 28 42 56 70 135 ML 1/6
NT 14 28 42 56 70 137 ML 1/6
NT 14 28 42 56 70 139 ML 1/6
NT 14 28 42 56 70 141 ML 1/6
NT 14 28 42 56 70 143 ML 1/6
NT 14 28 42 56 70 145 ML 1/6
NT 14 28 42 56 70 149 ML 1/6
NT 14 28 42 56 70 71 ML 1/6
NT 14 28 42 56 70 73 ML 1/6
NT 14 28 42 56 70 75 ML 1/6
NT 14 28 42 56 70 79 ML 1/6
NT 14 28 42 56 70 81 ML 1/6
NT 14 28 42 56 70 83 ML 1/6
NT 14 28 42 56 70 85 ML 1/6
NT 14 28 42 56 70 87 ML 1/6
NT 14 28 42 56 70 89 ML 1/6
NT 14 28 42 56 70 93 ML 1/6
NT 14 28 42 56 70 95 ML 1/6
NT 14 28 42 56 70 97 ML 1/6
NT 14 28 42 56 70 99 ML 1/6
NT 14 29 42 56 70 126 ML 1/6
NT 14 29 43 57 71 100 ML 1/6
NT 14 29 43 72 101 115 ML 31/187
NT 14 29 58 87 116 145 ML 1/6
NT 14 31 42 56 70 126 ML 1/6
NT 14 31 45 59 73 104 ML 1/6
NT 14 31 45 76 107 121 ML 1/6
NT 14 33 42 56 70 126 ML 1/6
NT 14 33 47 61 75 108 ML 28/169
NT 14 33 47 80 113 127 ML 1/6
NT 14 37 42 56 70 126 ML 1/6
NT 14 37 51 65 79 116 ML 1/6
NT 14 37 51 88 125 139 ML 1/6
NT 14 39 42 56 70 126 ML 1/6
NT 14 39 53 67 81 120 ML 31/187
NT 14 39 53 92 131 145 ML 1/6
NT 14 41 42 56 70 126 ML 1/6
NT 14 41 55 69 83 124 ML 1/6
NT 14 42 43 56 70 126 ML 1/6
NT 14 42 45 56 70 126 ML 1/6
NT 14 42 47 56 70 126 ML 1/6
NT 14 42 51 56 70 126 ML 1/6
NT 14 42 53 56 70 126 ML 1/6
NT 14 42 55 56 70 126 ML 1/6
NT 14 42 56 57 70 126 ML 1/6
NT 14 42 56 59 70 126 ML 1/6
NT 14 42 56 61 70 126 ML 1/6
NT 14 42 56 65 70 126 ML 1/6
NT 14 42 56 67 70 126 ML 1/6
NT 14 42 56 69 70 126 ML 1/6
NT 14 42 56 70 101 126 ML 1/6
NT 14 42 56 70 103 126 ML 1/6
NT 14 42 56 70 107 126 ML 1/6
NT 14 42 56 70 109 126 ML 1/6
NT 14 42 56 70 111 126 ML 1/6
NT 14 42 56 70 113 126 ML 1/6
NT 14 42 56 70 115 126 ML 1/6
NT 14 42 56 70 117 126 ML 1/6
NT 14 42 56 70 121 126 ML 1/6
NT 14 42 56 70 123 126 ML 1/6
NT 14 42 56 70 125 126 ML 1/6
NT 14 42 56 70 126 127 ML 1/6
NT 14 42 56 70 126 129 ML 1/6
NT 14 42 56 70 126 131 ML 1/6
NT 14 42 56 70 126 135 ML 1/6
NT 14 42 56 70 126 137 ML 1/6
NT 14 42 56 70 126 139 ML 1/6
NT 14 42 56 70 126 141 ML 1/6
NT 14 42 56 70 126 143 ML 1/6
NT 14 42 56 70 126 145 ML 1/6
NT 14 42 56 70 126 149 ML 1/6
NT 14 42 56 70 71 126 ML 1/6
NT 14 42 56 70 73 126 ML 1/6
NT 14 42 56 70 75 126 ML 1/6
NT 14 42 56 70 79 126 ML 1/6
NT 14 42 56 70 81 126 ML 1/6
NT 14 42 56 70 83 126 ML 1/6
NT 14 42 56 70 85 126 ML 1/6
NT 14 42 56 70 87 126 ML 1/6
NT 14 42 56 70 89 126 ML 1/6
NT 14 42 56 70 93 126 ML 1/6
NT 14 42 56 70 95 126 ML 1/6
NT 14 42 56 70 97 126 ML 1/6
NT 14 42 56 70 99 126 ML 1/6
NT 14 43 57 71 85 128 ML 1/6
NT 14 45 59 73 87 132 ML 34/205
NT 14 47 61 75 89 136 ML 1/6
NT 14 51 65 79 93 144 ML 37/223
NT 14 53 67 81 95 148 ML 1/6
NT 15 16 30 45 60 75 ML 1/6
NT 15 16 31 46 61 77 ML 1/6
NT 15 16 31 47 63 78 ML 18/109
NT 15 16 32 48 64 80 ML 1/6
NT 15 16 45 60 75 135 ML 1/6
NT 15 16 48 64 80 144 ML 1/6
NT 15 17 30 45 60 75 ML 1/6
NT 15 17 32 47 62 79 ML 1/6
NT 15 17 32 49 66 81 ML 19/115
NT 15 17 34 51 68 85 ML 1/6
NT 15 17 45 60 75 135 ML 1/6
NT 15 19 30 45 60 75 ML 1/6
NT 15 19 34 49 64 83 ML 1/6
NT 15 19 34 53 72 87 ML 20/121
NT 15 19 38 57 76 95 ML 1/6
NT 15 19 45 60 75 135 ML 1/6
NT 15 22 30 45 60 75 ML 1/6
NT 15 22 37 52 67 89 ML 1/6
NT 15 22 37 59 81 96 ML 22/133
NT 15 22 44 66 88 110 ML 1/6
NT 15 22 45 60 75 135 ML 1/6
NT 15 23 30 45 60 75 ML 1/6
NT 15 23 38 53 68 91 ML 1/6
NT 15 23 38 61 84 99 ML 24/145
NT 15 23 45 60 75 135 ML 1/6
NT 15 23 46 69 92 115 ML 1/6
NT 15 26 30 45 60 75 ML 1/6
NT 15 26 41 56 71 97 ML 1/6
NT 15 26 41 67 93 108 ML 29/175
NT 15 26 45 60 75 135 ML 1/6
NT 15 26 52 78 104 130 ML 1/6
NT 15 28 30 45 60 75 ML 1/6
NT 15 28 43 58 73 101 ML 1/6
NT 15 28 43 71 99 114 ML 26/157
NT 15 28 45 60 75 135 ML 1/6
NT 15 28 56 84 112 140 ML 1/6
NT 15 29 30 45 60 75 ML 1/6
NT 15 29 44 59 74 103 ML 1/6
NT 15 29 44 73 102 117 ML 29/175
NT 15 29 45 60 75 135 ML 1/6
NT 15 29 58 87 116 145 ML 1/6
NT 15 30 31 45 60 75 ML 1/6
NT 15 30 32 45 60 75 ML 1/6
NT 15 30 34 45 60 75 ML 1/6
NT 15 30 37 45 60 75 ML 1/6
NT 15 30 38 45 60 75 ML 1/6
NT 15 30 41 45 60 75 ML 1/6
NT 15 30 43 45 60 75 ML 1/6
NT 15 30 44 45 60 75 ML 1/6
NT 15 30 45 46 60 75 ML 1/6
NT 15 30 45 47 60 75 ML 1/6
NT 15 30 45 49 60 75 ML 1/6
NT 15 30 45 52 60 75 ML 1/6
NT 15 30 45 53 60 75 ML 1/6
NT 15 30 45 56 60 75 ML 1/6
NT 15 30 45 58 60 75 ML 1/6
NT 15 30 45 59 60 75 ML 1/6
NT 15 30 45 60 61 75 ML 1/6
NT 15 30 45 60 62 75 ML 1/6
NT 15 30 45 60 64 75 ML 1/6
NT 15 30 45 60 67 75 ML 1/6
NT 15 30 45 60 68 75 ML 1/6
NT 15 30 45 60 71 75 ML 1/6
NT 15 30 45 60 73 75 ML 1/6
NT 15 30 45 60 74 75 ML 1/6
NT 15 30 45 60 75 101 ML 1/6
NT 15 30 45 60 75 103 ML 1/6
NT 15 30 45 60 75 104 ML 1/6
NT 15 30 45 60 75 106 ML 1/6
NT 15 30 45 60 75 107 ML 1/6
NT 15 30 45 60 75 109 ML 1/6
NT 15 30 45 60 75 112 ML 1/6
NT 15 30 45 60 75 113 ML 1/6
NT 15 30 45 60 75 116 ML 1/6
NT 15 30 45 60 75 118 ML 1/6
NT 15 30 45 60 75 119 ML 1/6
NT 15 30 45 60 75 121 ML 1/6
NT 15 30 45 60 75 122 ML 1/6
NT 15 30 45 60 75 124 ML 1/6
NT 15 30 45 60 75 127 ML 1/6
NT 15 30 45 60 75 128 ML 1/6
NT 15 30 45 60 75 131 ML 1/6
NT 15 30 45 60 75 133 ML 1/6
NT 15 30 45 60 75 134 ML 1/6
NT 15 30 45 60 75 136 ML 1/6
NT 15 30 45 60 75 137 ML 1/6
NT 15 30 45 60 75 139 ML 1/6
NT 15 30 45 60 75 142 ML 1/6
NT 15 30 45 60 75 143 ML 1/6
NT 15 30 45 60 75 146 ML 1/6
NT 15 30 45 60 75 148 ML 1/6
NT 15 30 45 60 75 149 ML 1/6
NT 15 30 45 60 75 76 ML 1/6
NT 15 30 45 60 75 77 ML 1/6
NT 15 30 45 60 75 79 ML 1/6
NT 15 30 45 60 75 82 ML 1/6
NT 15 30 45 60 75 83 ML 1/6
NT 15 30 45 60 75 86 ML 1/6
NT 15 30 45 60 75 88 ML 1/6
NT 15 30 45 60 75 89 ML 1/6
NT 15 30 45 60 75 91 ML 1/6
NT 15 30 45 60 75 92 ML 1/6
NT 15 30 45 60 75 94 ML 1/6
NT 15 30 45 60 75 97 ML 1/6
NT 15 30 45 60 75 98 ML 1/6
NT 15 31 45 60 75 135 ML 1/6
NT 15 31 46 61 76 107 ML 1/6
NT 15 31 46 77 108 123 ML 28/169
NT 15 32 45 60 75 135 ML 1/6
NT 15 32 47 62 77 109 ML 1/6
NT 15 32 47 79 111 126 ML 34/205
NT 15 34 45 60 75 135 ML 1/6
NT 15 34 49 64 79 113 ML 1/6
NT 15 34 49 83 117 132 ML 30/181
NT 15 37 45 60 75 135 ML 1/6
NT 15 37 52 67 82 119 ML 1/6
NT 15 37 52 89 126 141 ML 32/193
NT 15 38 45 60 75 135 ML 1/6
NT 15 38 53 68 83 121 ML 1/6
NT 15 38 53 91 129 144 ML 39/235
NT 15 41 45 60 75 135 ML 1/6
NT 15 41 56 71 86 127 ML 1/6
NT 15 43 45 60 75 135 ML 1/6
NT 15 43 58 73 88 131 ML 1/6
NT 15 44 45 60 75 135 ML 1/6
NT 15 44 59 74 89 133 ML 1/6
NT 15 45 46 60 75 135 ML 1/6
NT 15 45 47 60 75 135 ML 1/6
NT 15 45 49 60 75 135 ML 1/6
NT 15 45 52 60 75 135 ML 1/6
NT 15 45 53 60 75 135 ML 1/6
NT 15 45 56 60 75 135 ML 1/6
NT 15 45 58 60 75 135 ML 1/6
NT 15 45 59 60 75 135 ML 1/6
NT 15 45 60 61 75 135 ML 1/6
NT 15 45 60 62 75 135 ML 1/6
NT 15 45 60 64 75 135 ML 1/6
NT 15 45 60 67 75 135 ML 1/6
NT 15 45 60 68 75 135 ML 1/6
NT 15 45 60 71 75 135 ML 1/6
NT 15 45 60 73 75 135 ML 1/6
NT 15 45 60 74 75 135 ML 1/6
NT 15 45 60 75 101 135 ML 1/6
NT 15 45 60 75 103 135 ML 1/6
NT 15 45 60 75 104 135 ML 1/6
NT 15 45 60 75 106 135 ML 1/6
NT 15 45 60 75 107 135 ML 1/6
NT 15 45 60 75 109 135 ML 1/6
NT 15 45 60 75 112 135 ML 1/6
NT 15 45 60 75 113 135 ML 1/6
NT 15 45 60 75 116 135 ML 1/6
NT 15 45 60 75 118 135 ML 1/6
NT 15 45 60 75 119 135 ML 1/6
NT 15 45 60 75 121 135 ML 1/6
NT 15 45 60 75 122 135 ML 1/6
NT 15 45 60 75 124 135 ML 1/6
NT 15 45 60 75 127 135 ML 1/6
NT 15 45 60 75 128 135 ML 1/6
NT 15 45 60 75 131 135 ML 1/6
NT 15 45 60 75 133 135 ML 1/6
NT 15 45 60 75 134 135 ML 1/6
NT 15 45 60 75 135 136 ML 1/6
NT 15 45 60 75 135 137 ML 1/6
NT 15 45 60 75 135 139 ML 1/6
NT 15 45 60 75 135 142 ML 1/6
NT 15 45 60 75 135 143 ML 1/6
NT 15 45 60 75 135 146 ML 1/6
NT 15 45 60 75 135 148 ML 1/6
NT 15 45 60 75 135 149 ML 1/6
NT 15 45 60 75 76 135 ML 1/6
NT 15 45 60 75 77 135 ML 1/6
NT 15 45 60 75 79 135 ML 1/6
NT 15 45 60 75 82 135 ML 1/6
NT 15 45 60 75 83 135 ML 1/6
NT 15 45 60 75 86 135 ML 1/6
NT 15 45 60 75 88 135 ML 1/6
NT 15 45 60 75 89 135 ML 1/6
NT 15 45 60 75 91 135 ML 1/6
NT 15 45 60 75 92 135 ML 1/6
NT 15 45 60 75 94 135 ML 1/6
NT 15 45 60 75 97 135 ML 1/6
NT 15 45 60 75 98 135 ML 1/6
NT 15 46 61 76 91 137 ML 1/6
NT 15 47 62 77 92 139 ML 1/6
NT 15 49 64 79 94 143 ML 1/6
NT 15 52 67 82 97 149 ML 1/6
NT 16 17 32 48 64 80 ML 1/6
NT 16 17 33 49 65 82 ML 1/6
NT 16 17 33 50 67 83 ML 1/6
NT 16 17 34 51 68 85 ML 1/6
NT 16 17 48 64 80 144 ML 1/6
NT 16 19 32 48 64 80 ML 1/6
NT 16 19 35 51 67 86 ML 1/6
NT 16 19 35 54 73 89 ML 21/127
NT 16 19 38 57 76 95 ML 1/6
NT 16 19 48 64 80 144 ML 1/6
NT 16 21 32 48 64 80 ML 1/6
NT 16 21 37 53 69 90 ML 21/127
NT 16 21 37 58 79 95 ML 1/6
NT 16 21 42 63 84 105 ML 1/6
NT 16 21 48 64 80 144 ML 1/6
NT 16 23 32 48 64 80 ML 1/6
NT 16 23 39 55 71 94 ML 1/6
NT 16 23 39 62 85 101 ML 1/6
NT 16 23 46 69 92 115 ML 1/6
NT 16 23 48 64 80 144 ML 1/6
NT 16 25 32 48 64 80 ML 1/6
NT 16 25 41 57 73 98 ML 1/6
NT 16 25 41 66 91 107 ML 26/157
NT 16 25 48 64 80 144 ML 1/6
NT 16 25 50 75 100 125 ML 1/6
NT 16 27 32 48 64 80 ML 1/6
NT 16 27 43 59 75 102 ML 24/145
NT 16 27 43 70 97 113 ML 1/6
NT 16 27 48 64 80 144 ML 1/6
NT 16 27 54 81 108 135 ML 1/6
NT 16 29 32 48 64 80 ML 1/6
NT 16 29 45 61 77 106 ML 1/6
NT 16 29 45 74 103 119 ML 1/6
NT 16 29 48 64 80 144 ML 1/6
NT 16 29 58 87 116 145 ML 1/6
NT 16 31 32 48 64 80 ML 1/6
NT 16 31 47 63 79 110 ML 1/6
NT 16 31 47 78 109 125 ML 31/187
NT 16 31 48 64 80 144 ML 1/6
NT 16 32 33 48 64 80 ML 1/6
NT 16 32 35 48 64 80 ML 1/6
NT 16 32 37 48 64 80 ML 1/6
NT 16 32 39 48 64 80 ML 1/6
NT 16 32 41 48 64 80 ML 1/6
NT 16 32 43 48 64 80 ML 1/6
NT 16 32 45 48 64 80 ML 1/6
NT 16 32 47 48 64 80 ML 1/6
NT 16 32 48 49 64 80 ML 1/6
NT 16 32 48 51 64 80 ML 1/6
NT 16 32 48 53 64 80 ML 1/6
NT 16 32 48 55 64 80 ML 1/6
NT 16 32 48 57 64 80 ML 1/6
NT 16 32 48 59 64 80 ML 1/6
NT 16 32 48 61 64 80 ML 1/6
NT 16 32 48 63 64 80 ML 1/6
NT 16 32 48 64 65 80 ML 1/6
NT 16 32 48 64 67 80 ML 1/6
NT 16 32 48 64 69 80 ML 1/6
NT 16 32 48 64 71 80 ML 1/6
NT 16 32 48 64 73 80 ML 1/6
NT 16 32 48 64 75 80 ML 1/6
NT 16 32 48 64 77 80 ML 1/6
NT 16 32 48 64 79 80 ML 1/6
NT 16 32 48 64 80 101 ML 1/6
NT 16 32 48 64 80 103 ML 1/6
NT 16 32 48 64 80 105 ML 1/6
NT 16 32 48 64 80 107 ML 1/6
NT 16 32 48 64 80 109 ML 1/6
NT 16 32 48 64 80 111 ML 1/6
NT 16 32 48 64 80 113 ML 1/6
NT 16 32 48 64 80 115 ML 1/6
NT 16 32 48 64 80 117 ML 1/6
NT 16 32 48 64 80 119 ML 1/6
NT 16 32 48 64 80 121 ML 1/6
NT 16 32 48 64 80 123 ML 1/6
NT 16 32 48 64 80 125 ML 1/6
NT 16 32 48 64 80 127 ML 1/6
NT 16 32 48 64 80 129 ML 1/6
NT 16 32 48 64 80 131 ML 1/6
NT 16 32 48 64 80 133 ML 1/6
NT 16 32 48 64 80 135 ML 1/6
NT 16 32 48 64 80 137 ML 1/6
NT 16 32 48 64 80 139 ML 1/6
NT 16 32 48 64 80 141 ML 1/6
NT 16 32 48 64 80 143 ML 1/6
NT 16 32 48 64 80 145 ML 1/6
NT 16 32 48 64 80 147 ML 1/6
NT 16 32 48 64 80 149 ML 1/6
NT 16 32 48 64 80 81 ML 1/6
NT 16 32 48 64 80 83 ML 1/6
NT 16 32 48 64 80 85 ML 1/6
NT 16 32 48 64 80 87 ML 1/6
NT 16 32 48 64 80 89 ML 1/6
NT 16 32 48 64 80 91 ML 1/6
NT 16 32 48 64 80 93 ML 1/6
NT 16 32 48 64 80 95 ML 1/6
NT 16 32 48 64 80 97 ML 1/6
NT 16 32 48 64 80 99 ML 1/6
NT 16 33 48 64 80 144 ML 1/6
NT 16 33 49 65 81 114 ML 27/163
NT 16 33 49 82 115 131 ML 1/6
NT 16 35 48 64 80 144 ML 1/6
NT 16 35 51 67 83 118 ML 1/6
NT 16 35 51 86 121 137 ML 1/6
NT 16 37 48 64 80 144 ML 1/6
NT 16 37 53 69 85 122 ML 1/6
NT 16 37 53 90 127 143 ML 36/217
NT 16 39 48 64 80 144 ML 1/6
NT 16 39 55 71 87 126 ML 30/181
NT 16 39 55 94 133 149 ML 1/6
NT 16 41 48 64 80 144 ML 1/6
NT 16 41 57 73 89 130 ML 1/6
NT 16 43 48 64 80 144 ML 1/6
NT 16 43 59 75 91 134 ML 1/6
NT 16 45 48 64 80 144 ML 1/6
NT 16 45 61 77 93 138 ML 33/199
NT 16 47 48 64 80 144 ML 1/6
NT 16 47 63 79 95 142 ML 1/6
NT 16 48 49 64 80 144 ML 1/6
NT 16 48 51 64 80 144 ML 1/6
NT 16 48 53 64 80 144 ML 1/6
NT 16 48 55 64 80 144 ML 1/6
NT 16 48 57 64 80 144 ML 1/6
NT 16 48 59 64 80 144 ML 1/6
NT 16 48 61 64 80 144 ML 1/6
NT 16 48 63 64 80 144 ML 1/6
NT 16 48 64 65 80 144 ML 1/6
NT 16 48 64 67 80 144 ML 1/6
NT 16 48 64 69 80 144 ML 1/6
NT 16 48 64 71 80 144 ML 1/6
NT 16 48 64 73 80 144 ML 1/6
NT 16 48 64 75 80 144 ML 1/6
NT 16 48 64 77 80 144 ML 1/6
NT 16 48 64 79 80 144 ML 1/6
NT 16 48 64 80 101 144 ML 1/6
NT 16 48 64 80 103 144 ML 1/6
NT 16 48 64 80 105 144 ML 1/6
NT 16 48 64 80 107 144 ML 1/6
NT 16 48 64 80 109 144 ML 1/6
NT 16 48 64 80 111 144 ML 1/6
NT 16 48 64 80 113 144 ML 1/6
NT 16 48 64 80 115 144 ML 1/6
NT 16 48 64 80 117 144 ML 1/6
NT 16 48 64 80 119 144 ML 1/6
NT 16 48 64 80 121 144 ML 1/6
NT 16 48 64 80 123 144 ML 1/6
NT 16 48 64 80 125 144 ML 1/6
NT 16 48 64 80 127 144 ML 1/6
NT 16 48 64 80 129 144 ML 1/6
NT 16 48 64 80 131 144 ML 1/6
NT 16 48 64 80 133 144 ML 1/6
NT 16 48 64 80 135 144 ML 1/6
NT 16 48 64 80 137 144 ML 1/6
NT 16 48 64 80 139 144 ML 1/6
NT 16 48 64 80 141 144 ML 1/6
NT 16 48 64 80 143 144 ML 1/6
NT 16 48 64 80 144 145 ML 1/6
NT 16 48 64 80 144 147 ML 1/6
NT 16 48 64 80 144 149 ML 1/6
NT 16 48 64 80 81 144 ML 1/6
NT 16 48 64 80 83 144 ML 1/6
NT 16 48 64 80 85 144 ML 1/6
NT 16 48 64 80 87 144 ML 1/6
NT 16 48 64 80 89 144 ML 1/6
NT 16 48 64 80 91 144 ML 1/6
NT 16 48 64 80 93 144 ML 1/6
NT 16 48 64 80 95 144 ML 1/6
NT 16 48 64 80 97 144 ML 1/6
NT 16 48 64 80 99 144 ML 1/6
NT 16 49 65 81 97 146 ML 1/6
NT 16 51 67 83 99 150 ML 36/217
NT 17 18 34 51 68 85 ML 1/6
NT 17 18 35 52 69 87 ML 23/139
NT 17 18 35 53 71 88 ML 26/159
NT 17 18 36 54 72 90 ML 1/6
NT 17 19 34 51 68 85 ML 1/6
NT 17 19 36 53 70 89 ML 9/55
NT 17 19 36 55 74 91 ML 21/127
NT 17 19 38 57 76 95 ML 1/6
NT 17 20 34 51 68 85 ML 1/6
NT 17 20 37 54 71 91 ML 24/145
NT 17 20 37 57 77 94 ML 1/6
NT 17 20 40 60 80 100 ML 1/6
NT 17 21 34 51 68 85 ML 1/6
NT 17 21 38 55 72 93 ML 21/127
NT 17 21 38 59 80 97 ML 1/6
NT 17 21 42 63 84 105 ML 1/6
NT 17 22 34 51 68 85 ML 1/6
NT 17 22 39 56 73 95 ML 1/6
NT 17 22 39 61 83 100 ML 1/6
NT 17 22 44 66 88 110 ML 1/6
NT 17 23 34 51 68 85 ML 1/6
NT 17 23 40 57 74 97 ML 1/6
NT 17 23 40 63 86 103 ML 1/6
NT 17 23 46 69 92 115 ML 1/6
NT 17 24 34 51 68 85 ML 1/6
NT 17 24 41 58 75 99 ML 26/157
NT 17 24 41 65 89 106 ML 32/195
NT 17 24 48 72 96 120 ML 1/6
NT 17 25 34 51 68 85 ML 1/6
NT 17 25 42 59 76 101 ML 11/67
NT 17 25 42 67 92 109 ML 25/151
NT 17 25 50 75 100 125 ML 1/6
NT 17 26 34 51 68 85 ML 1/6
NT 17 26 43 60 77 103 ML 27/163
NT 17 26 43 69 95 112 ML 1/6
NT 17 26 52 78 104 130 ML 1/6
NT 17 27 34 51 68 85 ML 1/6
NT 17 27 44 61 78 105 ML 23/139
NT 17 27 44 71 98 115 ML 1/6
NT 17 27 54 81 108 135 ML 1/6
NT 17 28 34 51 68 85 ML 1/6
NT 17 28 45 62 79 107 ML 1/6
NT 17 28 45 73 101 118 ML 1/6
NT 17 28 56 84 112 140 ML 1/6
NT 17 29 34 51 68 85 ML 1/6
NT 17 29 46 63 80 109 ML 1/6
NT 17 29 46 75 104 121 ML 1/6
NT 17 29 58 87 116 145 ML 1/6
NT 17 30 34 51 68 85 ML 1/6
NT 17 30 47 64 81 111 ML 29/175
NT 17 30 47 77 107 124 ML 38/231
NT 17 30 60 90 120 150 ML 1/6
NT 17 31 34 51 68 85 ML 1/6
NT 17 31 48 65 82 113 ML 13/79
NT 17 31 48 79 110 127 ML 29/175
NT 17 32 34 51 68 85 ML 1/6
NT 17 32 49 66 83 115 ML 30/181
NT 17 32 49 81 113 130 ML 1/6
NT 17 33 34 51 68 85 ML 1/6
NT 17 33 50 67 84 117 ML 25/151
NT 17 33 50 83 116 133 ML 1/6
NT 17 34 35 51 68 85 ML 1/6
NT 17 34 36 51 68 85 ML 1/6
NT 17 34 37 51 68 85 ML 1/6
NT 17 34 38 51 68 85 ML 1/6
NT 17 34 39 51 68 85 ML 1/6
NT 17 34 40 51 68 85 ML 1/6
NT 17 34 41 51 68 85 ML 1/6
NT 17 34 42 51 68 85 ML 1/6
NT 17 34 43 51 68 85 ML 1/6
NT 17 34 44 51 68 85 ML 1/6
NT 17 34 45 51 68 85 ML 1/6
NT 17 34 46 51 68 85 ML 1/6
NT 17 34 47 51 68 85 ML 1/6
NT 17 34 48 51 68 85 ML 1/6
NT 17 34 49 51 68 85 ML 1/6
NT 17 34 50 51 68 85 ML 1/6
NT 17 34 51 52 68 85 ML 1/6
NT 17 34 51 53 68 85 ML 1/6
NT 17 34 51 54 68 85 ML 1/6
NT 17 34 51 55 68 85 ML 1/6
NT 17 34 51 56 68 85 ML 1/6
NT 17 34 51 57 68 85 ML 1/6
NT 17 34 51 58 68 85 ML 1/6
NT 17 34 51 59 68 85 ML 1/6
NT 17 34 51 60 68 85 ML 1/6
NT 17 34 51 61 68 85 ML 1/6
NT 17 34 51 62 68 85 ML 1/6
NT 17 34 51 63 68 85 ML 1/6
NT 17 34 51 64 68 85 ML 1/6
NT 17 34 51 65 68 85 ML 1/6
NT 17 34 51 66 68 85 ML 1/6
NT 17 34 51 67 68 85 ML 1/6
NT 17 34 51 68 69 85 ML 1/6
NT 17 34 51 68 70 85 ML 1/6
NT 17 34 51 68 71 85 ML 1/6
NT 17 34 51 68 72 85 ML 1/6
NT 17 34 51 68 73 85 ML 1/6
NT 17 34 51 68 74 85 ML 1/6
NT 17 34 51 68 75 85 ML 1/6
NT 17 34 51 68 76 85 ML 1/6
NT 17 34 51 68 77 85 ML 1/6
NT 17 34 51 68 78 85 ML 1/6
NT 17 34 51 68 79 85 ML 1/6
NT 17 34 51 68 80 85 ML 1/6
NT 17 34 51 68 81 85 ML 1/6
NT 17 34 51 68 82 85 ML 1/6
NT 17 34 51 68 83 85 ML 1/6
NT 17 34 51 68 84 85 ML 1/6
NT 17 34 51 68 85 100 ML 1/6
NT 17 34 51 68 85 101 ML 1/6
NT 17 34 51 68 85 103 ML 1/6
NT 17 34 51 68 85 104 ML 1/6
NT 17 34 51 68 85 105 ML 1/6
NT 17 34 51 68 85 106 ML 1/6
NT 17 34 51 68 85 107 ML 1/6
NT 17 34 51 68 85 108 ML 1/6
NT 17 34 51 68 85 109 ML 1/6
NT 17 34 51 68 85 110 ML 1/6
NT 17 34 51 68 85 111 ML 1/6
NT 17 34 51 68 85 112 ML 1/6
NT 17 34 51 68 85 113 ML 1/6
NT 17 34 51 68 85 114 ML 1/6
NT 17 34 51 68 85 115 ML 1/6
NT 17 34 51 68 85 116 ML 1/6
NT 17 34 51 68 85 117 ML 1/6
NT 17 34 51 68 85 118 ML 1/6
NT 17 34 51 68 85 120 ML 1/6
NT 17 34 51 68 85 121 ML 1/6
NT 17 34 51 68 85 122 ML 1/6
NT 17 34 51 68 85 123 ML 1/6
NT 17 34 51 68 85 124 ML 1/6
NT 17 34 51 68 85 125 ML 1/6
NT 17 34 51 68 85 126 ML 1/6
NT 17 34 51 68 85 127 ML 1/6
NT 17 34 51 68 85 128 ML 1/6
NT 17 34 51 68 85 129 ML 1/6
NT 17 34 51 68 85 130 ML 1/6
NT 17 34 51 68 85 131 ML 1/6
NT 17 34 51 68 85 132 ML 1/6
NT 17 34 51 68 85 133 ML 1/6
NT 17 34 51 68 85 134 ML 1/6
NT 17 34 51 68 85 135 ML 1/6
NT 17 34 51 68 85 137 ML 1/6
NT 17 34 51 68 85 138 ML 1/6
NT 17 34 51 68 85 139 ML 1/6
NT 17 34 51 68 85 140 ML 1/6
NT 17 34 51 68 85 141 ML 1/6
NT 17 34 51 68 85 142 ML 1/6
NT 17 34 51 68 85 143 ML 1/6
NT 17 34 51 68 85 144 ML 1/6
NT 17 34 51 68 85 145 ML 1/6
NT 17 34 51 68 85 146 ML 1/6
NT 17 34 51 68 85 147 ML 1/6
NT 17 34 51 68 85 148 ML 1/6
NT 17 34 51 68 85 149 ML 1/6
NT 17 34 51 68 85 150 ML 1/6
NT 17 34 51 68 85 86 ML 1/6
NT 17 34 51 68 85 87 ML 1/6
NT 17 34 51 68 85 88 ML 1/6
NT 17 34 51 68 85 89 ML 1/6
NT 17 34 51 68 85 90 ML 1/6
NT 17 34 51 68 85 91 ML 1/6
NT 17 34 51 68 85 92 ML 1/6
NT 17 34 51 68 85 93 ML 1/6
NT 17 34 51 68 85 94 ML 1/6
NT 17 34 51 68 85 95 ML 1/6
NT 17 34 51 68 85 96 ML 1/6
NT 17 34 51 68 85 97 ML 1/6
NT 17 34 51 68 85 98 ML 1/6
NT 17 34 51 68 85 99 ML 1/6
NT 17 35 52 69 86 121 ML 1/6
NT 17 35 52 87 122 139 ML 1/6
NT 17 36 53 70 87 123 ML 32/193
NT 17 36 53 89 125 142 ML 44/267
NT 17 37 54 71 88 125 ML 15/91
NT 17 37 54 91 128 145 ML 33/199
NT 17 38 55 72 89 127 ML 33/199
NT 17 38 55 93 131 148 ML 1/6
NT 17 39 56 73 90 129 ML 27/163
NT 17 40 57 74 91 131 ML 1/6
NT 17 41 58 75 92 133 ML 1/6
NT 17 42 59 76 93 135 ML 35/211
NT 17 43 60 77 94 137 ML 17/103
NT 17 44 61 78 95 139 ML 36/217
NT 17 45 62 79 96 141 ML 29/175
NT 17 46 63 80 97 143 ML 1/6
NT 17 47 64 81 98 145 ML 1/6
NT 17 48 65 82 99 147 ML 38/229
NT 17 49 66 83 100 149 ML 19/115
NT 18 19 36 54 72 90 ML 1/6
NT 18 19 37 55 73 92 ML 15/91
NT 18 19 37 56 75 93 ML 9/55
NT 18 19 38 57 76 95 ML 1/6
NT 18 23 36 54 72 90 ML 1/6
NT 18 23 41 59 77 100 ML 29/177
NT 18 23 41 64 87 105 ML 28/169
NT 18 23 46 69 92 115 ML 1/6
NT 18 25 36 54 72 90 ML 1/6
NT 18 25 43 61 79 104 ML 16/97
NT 18 25 43 68 93 111 ML 10/61
NT 18 25 50 75 100 125 ML 1/6
NT 18 29 36 54 72 90 ML 1/6
NT 18 29 47 65 83 112 ML 32/195
NT 18 29 47 76 105 123 ML 33/199
NT 18 29 58 87 116 145 ML 1/6
NT 18 31 36 54 72 90 ML 1/6
NT 18 31 49 67 85 116 ML 17/103
NT 18 31 49 80 111 129 ML 11/67
NT 18 35 36 54 72 90 ML 1/6
NT 18 35 53 71 89 124 ML 35/213
NT 18 35 53 88 123 141 ML 38/229
NT 18 36 37 54 72 90 ML 1/6
NT 18 36 41 54 72 90 ML 1/6
NT 18 36 43 54 72 90 ML 1/6
NT 18 36 47 54 72 90 ML 1/6
NT 18 36 49 54 72 90 ML 1/6
NT 18 36 53 54 72 90 ML 1/6
NT 18 36 54 55 72 90 ML 1/6
NT 18 36 54 59 72 90 ML 1/6
NT 18 36 54 61 72 90 ML 1/6
NT 18 36 54 65 72 90 ML 1/6
NT 18 36 54 67 72 90 ML 1/6
NT 18 36 54 71 72 90 ML 1/6
NT 18 36 54 72 73 90 ML 1/6
NT 18 36 54 72 77 90 ML 1/6
NT 18 36 54 72 79 90 ML 1/6
NT 18 36 54 72 83 90 ML 1/6
NT 18 36 54 72 85 90 ML 1/6
NT 18 36 54 72 89 90 ML 1/6
NT 18 36 54 72 90 101 ML 1/6
NT 18 36 54 72 90 103 ML 1/6
NT 18 36 54 72 90 107 ML 1/6
NT 18 36 54 72 90 109 ML 1/6
NT 18 36 54 72 90 113 ML 1/6
NT 18 36 54 72 90 115 ML 1/6
NT 18 36 54 72 90 119 ML 1/6
NT 18 36 54 72 90 121 ML 1/6
NT 18 36 54 72 90 125 ML 1/6
NT 18 36 54 72 90 127 ML 1/6
NT 18 36 54 72 90 131 ML 1/6
NT 18 36 54 72 90 133 ML 1/6
NT 18 36 54 72 90 137 ML 1/6
NT 18 36 54 72 90 139 ML 1/6
NT 18 36 54 72 90 143 ML 1/6
NT 18 36 54 72 90 145 ML 1/6
NT 18 36 54 72 90 149 ML 1/6
NT 18 36 54 72 90 91 ML 1/6
NT 18 36 54 72 90 95 ML 1/6
NT 18 36 54 72 90 97 ML 1/6
NT 18 37 55 73 91 128 ML 18/109
NT 18 37 55 92 129 147 ML 12/73
NT 18 41 59 77 95 136 ML 38/231
NT 18 43 61 79 97 140 ML 19/115
NT 18 47 65 83 101 148 ML 41/249
NT 19 20 38 57 76 95 ML 1/6
NT 19 20 39 58 77 97 ML 1/6
NT 19 20 39 59 79 98 ML 1/6
NT 19 20 40 60 80 100 ML 1/6
NT 19 21 38 57 76 95 ML 1/6
NT 19 21 40 59 78 99 ML 23/139
NT 19 21 40 61 82 101 ML 1/6
NT 19 21 42 63 84 105 ML 1/6
NT 19 22 38 57 76 95 ML 1/6
NT 19 22 41 60 79 101 ML 23/139
NT 19 22 41 63 85 104 ML 1/6
NT 19 22 44 66 88 110 ML 1/6
NT 19 23 38 57 76 95 ML 1/6
NT 19 23 42 61 80 103 ML 24/145
NT 19 23 42 65 88 107 ML 32/195
NT 19 23 46 69 92 115 ML 1/6
NT 19 24 38 57 76 95 ML 1/6
NT 19 24 43 62 81 105 ML 11/67
NT 19 24 43 67 91 110 ML 19/115
NT 19 24 48 72 96 120 ML 1/6
NT 19 25 38 57 76 95 ML 1/6
NT 19 25 44 63 82 107 ML 1/6
NT 19 25 44 69 94 113 ML 1/6
NT 19 25 50 75 100 125 ML 1/6
NT 19 26 38 57 76 95 ML 1/6
NT 19 26 45 64 83 109 ML 1/6
NT 19 26 45 71 97 116 ML 1/6
NT 19 26 52 78 104 130 ML 1/6
NT 19 27 38 57 76 95 ML 1/6
NT 19 27 46 65 84 111 ML 26/157
NT 19 27 46 73 100 119 ML 1/6
NT 19 27 54 81 108 135 ML 1/6
NT 19 28 38 57 76 95 ML 1/6
NT 19 28 47 66 85 113 ML 25/151
NT 19 28 47 75 103 122 ML 1/6
NT 19 28 56 84 112 140 ML 1/6
NT 19 29 38 57 76 95 ML 1/6
NT 19 29 48 67 86 115 ML 27/163
NT 19 29 48 77 106 125 ML 38/231
NT 19 29 58 87 116 145 ML 1/6
NT 19 30 38 57 76 95 ML 1/6
NT 19 30 49 68 87 117 ML 13/79
NT 19 30 49 79 109 128 ML 23/139
NT 19 30 60 90 120 150 ML 1/6
NT 19 31 38 57 76 95 ML 1/6
NT 19 31 50 69 88 119 ML 1/6
NT 19 31 50 81 112 131 ML 1/6
NT 19 32 38 57 76 95 ML 1/6
NT 19 32 51 70 89 121 ML 1/6
NT 19 32 51 83 115 134 ML 1/6
NT 19 33 38 57 76 95 ML 1/6
NT 19 33 52 71 90 123 ML 29/175
NT 19 33 52 85 118 137 ML 1/6
NT 19 34 38 57 76 95 ML 1/6
NT 19 34 53 72 91 125 ML 27/163
NT 19 34 53 87 121 140 ML 1/6
NT 19 35 38 57 76 95 ML 1/6
NT 19 35 54 73 92 127 ML 30/181
NT 19 35 54 89 124 143 ML 44/267
NT 19 36 38 57 76 95 ML 1/6
NT 19 36 55 74 93 129 ML 15/91
NT 19 36 55 91 127 146 ML 27/163
NT 19 37 38 57 76 95 ML 1/6
NT 19 37 56 75 94 131 ML 1/6
NT 19 37 56 93 130 149 ML 1/6
NT 19 38 39 57 76 95 ML 1/6
NT 19 38 40 57 76 95 ML 1/6
NT 19 38 41 57 76 95 ML 1/6
NT 19 38 42 57 76 95 ML 1/6
NT 19 38 43 57 76 95 ML 1/6
NT 19 38 44 57 76 95 ML 1/6
NT 19 38 45 57 76 95 ML 1/6
NT 19 38 46 57 76 95 ML 1/6
NT 19 38 47 57 76 95 ML 1/6
NT 19 38 48 57 76 95 ML 1/6
NT 19 38 49 57 76 95 ML 1/6
NT 19 38 50 57 76 95 ML 1/6
NT 19 38 51 57 76 95 ML 1/6
NT 19 38 52 57 76 95 ML 1/6
NT 19 38 53 57 76 95 ML 1/6
NT 19 38 54 57 76 95 ML 1/6
NT 19 38 55 57 76 95 ML 1/6
NT 19 38 56 57 76 95 ML 1/6
NT 19 38 57 58 76 95 ML 1/6
NT 19 38 57 59 76 95 ML 1/6
NT 19 38 57 60 76 95 ML 1/6
NT 19 38 57 61 76 95 ML 1/6
NT 19 38 57 62 76 95 ML 1/6
NT 19 38 57 63 76 95 ML 1/6
NT 19 38 57 64 76 95 ML 1/6
NT 19 38 57 65 76 95 ML 1/6
NT 19 38 57 66 76 95 ML 1/6
NT 19 38 57 67 76 95 ML 1/6
NT 19 38 57 68 76 95 ML 1/6
NT 19 38 57 69 76 95 ML 1/6
NT 19 38 57 70 76 95 ML 1/6
NT 19 38 57 71 76 95 ML 1/6
NT 19 38 57 72 76 95 ML 1/6
NT 19 38 57 73 76 95 ML 1/6
NT 19 38 57 74 76 95 ML 1/6
NT 19 38 57 75 76 95 ML 1/6
NT 19 38 57 76 77 95 ML 1/6
NT 19 38 57 76 78 95 ML 1/6
NT 19 38 57 76 79 95 ML 1/6
NT 19 38 57 76 80 95 ML 1/6
NT 19 38 57 76 81 95 ML 1/6
NT 19 38 57 76 82 95 ML 1/6
NT 19 38 57 76 83 95 ML 1/6
NT 19 38 57 76 84 95 ML 1/6
NT 19 38 57 76 85 95 ML 1/6
NT 19 38 57 76 86 95 ML 1/6
NT 19 38 57 76 87 95 ML 1/6
NT 19 38 57 76 88 95 ML 1/6
NT 19 38 57 76 89 95 ML 1/6
NT 19 38 57 76 90 95 ML 1/6
NT 19 38 57 76 91 95 ML 1/6
NT 19 38 57 76 92 95 ML 1/6
NT 19 38 57 76 93 95 ML 1/6
NT 19 38 57 76 94 95 ML 1/6
NT 19 38 57 76 95 100 ML 1/6
NT 19 38 57 76 95 101 ML 1/6
NT 19 38 57 76 95 102 ML 1/6
NT 19 38 57 76 95 103 ML 1/6
NT 19 38 57 76 95 104 ML 1/6
NT 19 38 57 76 95 105 ML 1/6
NT 19 38 57 76 95 106 ML 1/6
NT 19 38 57 76 95 107 ML 1/6
NT 19 38 57 76 95 108 ML 1/6
NT 19 38 57 76 95 109 ML 1/6
NT 19 38 57 76 95 110 ML 1/6
NT 19 38 57 76 95 111 ML 1/6
NT 19 38 57 76 95 112 ML 1/6
NT 19 38 57 76 95 113 ML 1/6
NT 19 38 57 76 95 115 ML 1/6
NT 19 38 57 76 95 116 ML 1/6
NT 19 38 57 76 95 117 ML 1/6
NT 19 38 57 76 95 118 ML 1/6
NT 19 38 57 76 95 119 ML 1/6
NT 19 38 57 76 95 120 ML 1/6
NT 19 38 57 76 95 121 ML 1/6
NT 19 38 57 76 95 122 ML 1/6
NT 19 38 57 76 95 123 ML 1/6
NT 19 38 57 76 95 124 ML 1/6
NT 19 38 57 76 95 125 ML 1/6
NT 19 38 57 76 95 126 ML 1/6
NT 19 38 57 76 95 127 ML 1/6
NT 19 38 57 76 95 128 ML 1/6
NT 19 38 57 76 95 129 ML 1/6
NT 19 38 57 76 95 130 ML 1/6
NT 19 38 57 76 95 131 ML 1/6
NT 19 38 57 76 95 132 ML 1/6
NT 19 38 57 76 95 134 ML 1/6
NT 19 38 57 76 95 135 ML 1/6
NT 19 38 57 76 95 136 ML 1/6
NT 19 38 57 76 95 137 ML 1/6
NT 19 38 57 76 95 138 ML 1/6
NT 19 38 57 76 95 139 ML 1/6
NT 19 38 57 76 95 140 ML 1/6
NT 19 38 57 76 95 141 ML 1/6
NT 19 38 57 76 95 142 ML 1/6
NT 19 38 57 76 95 143 ML 1/6
NT 19 38 57 76 95 144 ML 1/6
NT 19 38 57 76 95 145 ML 1/6
NT 19 38 57 76 95 146 ML 1/6
NT 19 38 57 76 95 147 ML 1/6
NT 19 38 57 76 95 148 ML 1/6
NT 19 38 57 76 95 149 ML 1/6
NT 19 38 57 76 95 150 ML 1/6
NT 19 38 57 76 95 96 ML 1/6
NT 19 38 57 76 95 97 ML 1/6
NT 19 38 57 76 95 98 ML 1/6
NT 19 38 57 76 95 99 ML 1/6
NT 19 39 58 77 96 135 ML 32/193
NT 19 40 59 78 97 137 ML 29/175
NT 19 41 60 79 98 139 ML 33/199
NT 19 42 61 80 99 141 ML 17/103
NT 19 43 62 81 100 143 ML 1/6
NT 19 44 63 82 101 145 ML 1/6
NT 19 45 64 83 102 147 ML 35/211
NT 19 46 65 84 103 149 ML 31/187
NT 2 11 13 15 17 28 ML 1/6
NT 2 11 13 24 35 37 ML 10/61
NT 2 11 22 33 44 55 ML 1/6
NT 2 11 33 44 55 99 ML 1/6
NT 2 13 15 17 19 32 ML 1/6
NT 2 13 15 28 41 43 ML 1/6
NT 2 13 26 39 52 65 ML 1/6
NT 2 13 39 52 65 117 ML 1/6
NT 2 15 17 19 21 36 ML 9/55
NT 2 15 17 32 47 49 ML 1/6
NT 2 15 30 45 60 75 ML 1/6
NT 2 15 45 60 75 135 ML 1/6
NT 2 17 19 21 23 40 ML 1/6
NT 2 17 19 36 53 55 ML 15/91
NT 2 17 34 51 68 85 ML 1/6
NT 2 19 21 23 25 44 ML 1/6
NT 2 19 21 40 59 61 ML 1/6
NT 2 19 38 57 76 95 ML 1/6
NT 2 21 23 25 27 48 ML 12/73
NT 2 21 23 44 65 67 ML 1/6
NT 2 21 42 63 84 105 ML 1/6
NT 2 23 25 27 29 52 ML 1/6
NT 2 23 25 48 71 73 ML 20/121
NT 2 23 46 69 92 115 ML 1/6
NT 2 25 27 29 31 56 ML 1/6
NT 2 25 27 52 77 79 ML 1/6
NT 2 25 50 75 100 125 ML 1/6
NT 2 27 29 31 33 60 ML 15/91
NT 2 27 29 56 83 85 ML 1/6
NT 2 27 54 81 108 135 ML 1/6
NT 2 29 31 33 35 64 ML 1/6
NT 2 29 31 60 89 91 ML 25/151
NT 2 29 58 87 116 145 ML 1/6
NT 2 3 4 6 8 10 ML 1/6
NT 2 3 4 7 10 17 ML 1/6
NT 2 3 5 6 8 11 ML 3/19
NT 2 3 5 7 8 10 ML 1/6
NT 2 3 5 7 8 11 ML 1/6
NT 2 3 5 7 8 21 ML 4/23
NT 2 3 5 7 9 12 ML 3/19
NT 2 3 5 8 11 13 ML 1/6
NT 2 3 5 8 12 40 ML 1/6
NT 2 3 5 8 19 33 ML 9/52
NT 2 3 6 8 10 18 ML 1/6
NT 2 3 6 9 12 15 ML 1/6
NT 2 3 7 9 11 20 ML 4/23
NT 2 3 8 10 11 13 ML 4/23
NT 2 3 9 12 15 27 ML 1/6
NT 2 31 33 35 37 68 ML 1/6
NT 2 31 33 64 95 97 ML 1/6
NT 2 33 35 37 39 72 ML 18/109
NT 2 33 35 68 101 103 ML 1/6
NT 2 35 37 39 41 76 ML 1/6
NT 2 35 37 72 107 109 ML 30/181
NT 2 37 39 41 43 80 ML 1/6
NT 2 37 39 76 113 115 ML 1/6
NT 2 39 41 43 45 84 ML 21/127
NT 2 39 41 80 119 121 ML 1/6
NT 2 4 5 6 8 10 ML 1/6
NT 2 4 6 7 8 10 ML 1/6
NT 2 4 6 8 10 101 ML 1/6
NT 2 4 6 8 10 103 ML 1/6
NT 2 4 6 8 10 105 ML 1/6
NT 2 4 6 8 10 107 ML 1/6
NT 2 4 6 8 10 109 ML 1/6
NT 2 4 6 8 10 11 ML 1/6
NT 2 4 6 8 10 111 ML 1/6
NT 2 4 6 8 10 113 ML 1/6
NT 2 4 6 8 10 115 ML 1/6
NT 2 4 6 8 10 117 ML 1/6
NT 2 4 6 8 10 119 ML 1/6
NT 2 4 6 8 10 121 ML 1/6
NT 2 4 6 8 10 123 ML 1/6
NT 2 4 6 8 10 125 ML 1/6
NT 2 4 6 8 10 127 ML 1/6
NT 2 4 6 8 10 129 ML 1/6
NT 2 4 6 8 10 13 ML 1/6
NT 2 4 6 8 10 131 ML 1/6
NT 2 4 6 8 10 133 ML 1/6
NT 2 4 6 8 10 135 ML 1/6
NT 2 4 6 8 10 137 ML 1/6
NT 2 4 6 8 10 139 ML 1/6
NT 2 4 6 8 10 141 ML 1/6
NT 2 4 6 8 10 143 ML 1/6
NT 2 4 6 8 10 145 ML 1/6
NT 2 4 6 8 10 147 ML 1/6
NT 2 4 6 8 10 149 ML 1/6
NT 2 4 6 8 10 15 ML 1/6
NT 2 4 6 8 10 17 ML 1/6
NT 2 4 6 8 10 19 ML 1/6
NT 2 4 6 8 10 21 ML 1/6
NT 2 4 6 8 10 23 ML 1/6
NT 2 4 6 8 10 25 ML 1/6
NT 2 4 6 8 10 27 ML 1/6
NT 2 4 6 8 10 29 ML 1/6
NT 2 4 6 8 10 31 ML 1/6
NT 2 4 6 8 10 33 ML 1/6
NT 2 4 6 8 10 35 ML 1/6
NT 2 4 6 8 10 37 ML 1/6
NT 2 4 6 8 10 39 ML 1/6
NT 2 4 6 8 10 41 ML 1/6
NT 2 4 6 8 10 43 ML 1/6
NT 2 4 6 8 10 45 ML 1/6
NT 2 4 6 8 10 47 ML 1/6
NT 2 4 6 8 10 49 ML 1/6
NT 2 4 6 8 10 51 ML 1/6
NT 2 4 6 8 10 53 ML 1/6
NT 2 4 6 8 10 55 ML 1/6
NT 2 4 6 8 10 57 ML 1/6
NT 2 4 6 8 10 59 ML 1/6
NT 2 4 6 8 10 61 ML 1/6
NT 2 4 6 8 10 63 ML 1/6
NT 2 4 6 8 10 65 ML 1/6
NT 2 4 6 8 10 67 ML 1/6
NT 2 4 6 8 10 69 ML 1/6
NT 2 4 6 8 10 71 ML 1/6
NT 2 4 6 8 10 73 ML 1/6
NT 2 4 6 8 10 75 ML 1/6
NT 2 4 6 8 10 77 ML 1/6
NT 2 4 6 8 10 79 ML 1/6
NT 2 4 6 8 10 81 ML 1/6
NT 2 4 6 8 10 83 ML 1/6
NT 2 4 6 8 10 85 ML 1/6
NT 2 4 6 8 10 87 ML 1/6
NT 2 4 6 8 10 89 ML 1/6
NT 2 4 6 8 10 91 ML 1/6
NT 2 4 6 8 10 93 ML 1/6
NT 2 4 6 8 10 95 ML 1/6
NT 2 4 6 8 10 97 ML 1/6
NT 2 4 6 8 10 99 ML 1/6
NT 2 4 6 8 9 10 ML 1/6
NT 2 41 43 45 47 88 ML 1/6
NT 2 41 43 84 125 127 ML 35/211
NT 2 43 45 47 49 92 ML 1/6
NT 2 43 45 88 131 133 ML 1/6
NT 2 45 47 49 51 96 ML 24/145
NT 2 45 47 92 137 139 ML 1/6
NT 2 47 49 51 53 100 ML 1/6
NT 2 47 49 96 143 145 ML 40/241
NT 2 49 51 53 55 104 ML 1/6
NT 2 5 10 15 20 25 ML 1/6
NT 2 5 15 20 25 45 ML 1/6
NT 2 5 6 7 8 10 ML 1/6
NT 2 5 6 7 8 11 ML 3/19
NT 2 5 6 7 8 21 ML 4/23
NT 2 5 6 8 10 11 ML 2/13
NT 2 5 6 8 10 18 ML 1/6
NT 2 5 6 8 11 17 ML 4/23
NT 2 5 7 12 17 19 ML 5/31
NT 2 5 7 8 9 45 ML 8/47
NT 2 5 7 9 11 16 ML 1/6
NT 2 51 53 55 57 108 ML 27/163
NT 2 53 55 57 59 112 ML 1/6
NT 2 55 57 59 61 116 ML 1/6
NT 2 57 59 61 63 120 ML 30/181
NT 2 59 61 63 65 124 ML 1/6
NT 2 6 7 8 10 13 ML 4/23
NT 2 6 7 8 10 18 ML 1/6
NT 2 6 7 8 10 27 ML 6/35
NT 2 6 7 8 9 10 ML 1/6
NT 2 6 8 10 11 13 ML 4/23
NT 2 6 8 10 11 18 ML 1/6
NT 2 6 8 10 11 27 ML 6/35
NT 2 6 8 10 13 18 ML 1/6
NT 2 6 8 10 15 18 ML 1/6
NT 2 6 8 10 17 18 ML 1/6
NT 2 6 8 10 18 101 ML 1/6
NT 2 6 8 10 18 103 ML 1/6
NT 2 6 8 10 18 105 ML 1/6
NT 2 6 8 10 18 107 ML 1/6
NT 2 6 8 10 18 109 ML 1/6
NT 2 6 8 10 18 111 ML 1/6
NT 2 6 8 10 18 113 ML 1/6
NT 2 6 8 10 18 115 ML 1/6
NT 2 6 8 10 18 117 ML 1/6
NT 2 6 8 10 18 119 ML 1/6
NT 2 6 8 10 18 121 ML 1/6
NT 2 6 8 10 18 123 ML 1/6
NT 2 6 8 10 18 125 ML 1/6
NT 2 6 8 10 18 127 ML 1/6
NT 2 6 8 10 18 129 ML 1/6
NT 2 6 8 10 18 131 ML 1/6
NT 2 6 8 10 18 133 ML 1/6
NT 2 6 8 10 18 135 ML 1/6
NT 2 6 8 10 18 137 ML 1/6
NT 2 6 8 10 18 139 ML 1/6
NT 2 6 8 10 18 141 ML 1/6
NT 2 6 8 10 18 143 ML 1/6
NT 2 6 8 10 18 145 ML 1/6
NT 2 6 8 10 18 147 ML 1/6
NT 2 6 8 10 18 149 ML 1/6
NT 2 6 8 10 18 19 ML 1/6
NT 2 6 8 10 18 21 ML 1/6
NT 2 6 8 10 18 23 ML 1/6
NT 2 6 8 10 18 25 ML 1/6
NT 2 6 8 10 18 27 ML 1/6
NT 2 6 8 10 18 29 ML 1/6
NT 2 6 8 10 18 31 ML 1/6
NT 2 6 8 10 18 33 ML 1/6
NT 2 6 8 10 18 35 ML 1/6
NT 2 6 8 10 18 37 ML 1/6
NT 2 6 8 10 18 39 ML 1/6
NT 2 6 8 10 18 41 ML 1/6
NT 2 6 8 10 18 43 ML 1/6
NT 2 6 8 10 18 45 ML 1/6
NT 2 6 8 10 18 47 ML 1/6
NT 2 6 8 10 18 49 ML 1/6
NT 2 6 8 10 18 51 ML 1/6
NT 2 6 8 10 18 53 ML 1/6
NT 2 6 8 10 18 55 ML 1/6
NT 2 6 8 10 18 57 ML 1/6
NT 2 6 8 10 18 59 ML 1/6
NT 2 6 8 10 18 61 ML 1/6
NT 2 6 8 10 18 63 ML 1/6
NT 2 6 8 10 18 65 ML 1/6
NT 2 6 8 10 18 67 ML 1/6
NT 2 6 8 10 18 69 ML 1/6
NT 2 6 8 10 18 71 ML 1/6
NT 2 6 8 10 18 73 ML 1/6
NT 2 6 8 10 18 75 ML 1/6
NT 2 6 8 10 18 77 ML 1/6
NT 2 6 8 10 18 79 ML 1/6
NT 2 6 8 10 18 81 ML 1/6
NT 2 6 8 10 18 83 ML 1/6
NT 2 6 8 10 18 85 ML 1/6
NT 2 6 8 10 18 87 ML 1/6
NT 2 6 8 10 18 89 ML 1/6
NT 2 6 8 10 18 91 ML 1/6
NT 2 6 8 10 18 93 ML 1/6
NT 2 6 8 10 18 95 ML 1/6
NT 2 6 8 10 18 97 ML 1/6
NT 2 6 8 10 18 99 ML 1/6
NT 2 6 8 9 10 11 ML 1/6
NT 2 6 8 9 10 18 ML 1/6
NT 2 61 63 65 67 128 ML 1/6
NT 2 63 65 67 69 132 ML 33/199
NT 2 65 67 69 71 136 ML 1/6
NT 2 67 69 71 73 140 ML 1/6
NT 2 69 71 73 75 144 ML 36/217
NT 2 7 14 21 28 35 ML 1/6
NT 2 7 21 28 35 63 ML 1/6
NT 2 7 8 9 10 11 ML 1/6
NT 2 7 8 9 10 17 ML 1/6
NT 2 7 8 9 11 35 ML 1/6
NT 2 7 8 9 11 45 ML 9/52
NT 2 7 9 10 11 16 ML 1/6
NT 2 7 9 11 13 20 ML 1/6
NT 2 7 9 11 20 26 ML 4/23
NT 2 7 9 16 23 25 ML 1/6
NT 2 71 73 75 77 148 ML 1/6
NT 2 8 10 11 12 13 ML 4/23
NT 2 8 9 10 11 13 ML 1/6
NT 2 9 11 13 15 24 ML 6/37
NT 2 9 11 20 29 31 ML 1/6
NT 2 9 18 27 36 45 ML 1/6
NT 2 9 27 36 45 81 ML 1/6
NT 20 21 40 60 80 100 ML 1/6
NT 20 21 41 61 81 102 ML 27/163
NT 20 21 41 62 83 103 ML 1/6
NT 20 21 42 63 84 105 ML 1/6
NT 20 23 40 60 80 100 ML 1/6
NT 20 23 43 63 83 106 ML 1/6
NT 20 23 43 66 89 109 ML 29/175
NT 20 23 46 69 92 115 ML 1/6
NT 20 27 40 60 80 100 ML 1/6
NT 20 27 47 67 87 114 ML 30/181
NT 20 27 47 74 101 121 ML 1/6
NT 20 27 54 81 108 135 ML 1/6
NT 20 29 40 60 80 100 ML 1/6
NT 20 29 49 69 89 118 ML 1/6
NT 20 29 49 78 107 127 ML 34/205
NT 20 29 58 87 116 145 ML 1/6
NT 20 31 40 60 80 100 ML 1/6
NT 20 31 51 71 91 122 ML 1/6
NT 20 31 51 82 113 133 ML 1/6
NT 20 33 40 60 80 100 ML 1/6
NT 20 33 53 73 93 126 ML 33/199
NT 20 33 53 86 119 139 ML 1/6
NT 20 37 40 60 80 100 ML 1/6
NT 20 37 57 77 97 134 ML 1/6
NT 20 39 40 60 80 100 ML 1/6
NT 20 39 59 79 99 138 ML 36/217
NT 20 40 41 60 80 100 ML 1/6
NT 20 40 43 60 80 100 ML 1/6
NT 20 40 47 60 80 100 ML 1/6
NT 20 40 49 60 80 100 ML 1/6
NT 20 40 51 60 80 100 ML 1/6
NT 20 40 53 60 80 100 ML 1/6
NT 20 40 57 60 80 100 ML 1/6
NT 20 40 59 60 80 100 ML 1/6
NT 20 40 60 61 80 100 ML 1/6
NT 20 40 60 63 80 100 ML 1/6
NT 20 40 60 67 80 100 ML 1/6
NT 20 40 60 69 80 100 ML 1/6
NT 20 40 60 71 80 100 ML 1/6
NT 20 40 60 73 80 100 ML 1/6
NT 20 40 60 77 80 100 ML 1/6
NT 20 40 60 79 80 100 ML 1/6
NT 20 40 60 80 100 101 ML 1/6
NT 20 40 60 80 100 103 ML 1/6
NT 20 40 60 80 100 107 ML 1/6
NT 20 40 60 80 100 109 ML 1/6
NT 20 40 60 80 100 111 ML 1/6
NT 20 40 60 80 100 113 ML 1/6
NT 20 40 60 80 100 117 ML 1/6
NT 20 40 60 80 100 119 ML 1/6
NT 20 40 60 80 100 121 ML 1/6
NT 20 40 60 80 100 123 ML 1/6
NT 20 40 60 80 100 127 ML 1/6
NT 20 40 60 80 100 129 ML 1/6
NT 20 40 60 80 100 131 ML 1/6
NT 20 40 60 80 100 133 ML 1/6
NT 20 40 60 80 100 137 ML 1/6
NT 20 40 60 80 100 139 ML 1/6
NT 20 40 60 80 100 141 ML 1/6
NT 20 40 60 80 100 143 ML 1/6
NT 20 40 60 80 100 147 ML 1/6
NT 20 40 60 80 100 149 ML 1/6
NT 20 40 60 80 81 100 ML 1/6
NT 20 40 60 80 83 100 ML 1/6
NT 20 40 60 80 87 100 ML 1/6
NT 20 40 60 80 89 100 ML 1/6
NT 20 40 60 80 91 100 ML 1/6
NT 20 40 60 80 93 100 ML 1/6
NT 20 40 60 80 97 100 ML 1/6
NT 20 40 60 80 99 100 ML 1/6
NT 20 41 61 81 101 142 ML 1/6
NT 20 43 63 83 103 146 ML 1/6
NT 21 22 42 63 84 105 ML 1/6
NT 21 22 43 64 85 107 ML 1/6
NT 21 22 43 65 87 108 ML 25/151
NT 21 22 44 66 88 110 ML 1/6
NT 21 23 42 63 84 105 ML 1/6
NT 21 23 44 65 86 109 ML 1/6
NT 21 23 44 67 90 111 ML 26/157
NT 21 23 46 69 92 115 ML 1/6
NT 21 25 42 63 84 105 ML 1/6
NT 21 25 46 67 88 113 ML 1/6
NT 21 25 46 71 96 117 ML 27/163
NT 21 25 50 75 100 125 ML 1/6
NT 21 26 42 63 84 105 ML 1/6
NT 21 26 47 68 89 115 ML 1/6
NT 21 26 47 73 99 120 ML 32/193
NT 21 26 52 78 104 130 ML 1/6
NT 21 29 42 63 84 105 ML 1/6
NT 21 29 50 71 92 121 ML 1/6
NT 21 29 50 79 108 129 ML 31/187
NT 21 29 58 87 116 145 ML 1/6
NT 21 31 42 63 84 105 ML 1/6
NT 21 31 52 73 94 125 ML 1/6
NT 21 31 52 83 114 135 ML 31/187
NT 21 32 42 63 84 105 ML 1/6
NT 21 32 53 74 95 127 ML 1/6
NT 21 32 53 85 117 138 ML 37/223
NT 21 34 42 63 84 105 ML 1/6
NT 21 34 55 76 97 131 ML 1/6
NT 21 34 55 89 123 144 ML 33/199
NT 21 37 42 63 84 105 ML 1/6
NT 21 37 58 79 100 137 ML 1/6
NT 21 38 42 63 84 105 ML 1/6
NT 21 38 59 80 101 139 ML 1/6
NT 21 40 42 63 84 105 ML 1/6
NT 21 40 61 82 103 143 ML 1/6
NT 21 41 42 63 84 105 ML 1/6
NT 21 41 62 83 104 145 ML 1/6
NT 21 42 43 63 84 105 ML 1/6
NT 21 42 44 63 84 105 ML 1/6
NT 21 42 46 63 84 105 ML 1/6
NT 21 42 47 63 84 105 ML 1/6
NT 21 42 50 63 84 105 ML 1/6
NT 21 42 52 63 84 105 ML 1/6
NT 21 42 53 63 84 105 ML 1/6
NT 21 42 55 63 84 105 ML 1/6
NT 21 42 58 63 84 105 ML 1/6
NT 21 42 59 63 84 105 ML 1/6
NT 21 42 61 63 84 105 ML 1/6
NT 21 42 62 63 84 105 ML 1/6
NT 21 42 63 64 84 105 ML 1/6
NT 21 42 63 65 84 105 ML 1/6
NT 21 42 63 67 84 105 ML 1/6
NT 21 42 63 68 84 105 ML 1/6
NT 21 42 63 71 84 105 ML 1/6
NT 21 42 63 73 84 105 ML 1/6
NT 21 42 63 74 84 105 ML 1/6
NT 21 42 63 76 84 105 ML 1/6
NT 21 42 63 79 84 105 ML 1/6
NT 21 42 63 80 84 105 ML 1/6
NT 21 42 63 82 84 105 ML 1/6
NT 21 42 63 83 84 105 ML 1/6
NT 21 42 63 84 100 105 ML 1/6
NT 21 42 63 84 101 105 ML 1/6
NT 21 42 63 84 103 105 ML 1/6
NT 21 42 63 84 104 105 ML 1/6
NT 21 42 63 84 105 106 ML 1/6
NT 21 42 63 84 105 107 ML 1/6
NT 21 42 63 84 105 109 ML 1/6
NT 21 42 63 84 105 110 ML 1/6
NT 21 42 63 84 105 113 ML 1/6
NT 21 42 63 84 105 115 ML 1/6
NT 21 42 63 84 105 116 ML 1/6
NT 21 42 63 84 105 118 ML 1/6
NT 21 42 63 84 105 121 ML 1/6
NT 21 42 63 84 105 122 ML 1/6
NT 21 42 63 84 105 124 ML 1/6
NT 21 42 63 84 105 125 ML 1/6
NT 21 42 63 84 105 127 ML 1/6
NT 21 42 63 84 105 128 ML 1/6
NT 21 42 63 84 105 130 ML 1/6
NT 21 42 63 84 105 131 ML 1/6
NT 21 42 63 84 105 134 ML 1/6
NT 21 42 63 84 105 136 ML 1/6
NT 21 42 63 84 105 137 ML 1/6
NT 21 42 63 84 105 139 ML 1/6
NT 21 42 63 84 105 142 ML 1/6
NT 21 42 63 84 105 143 ML 1/6
NT 21 42 63 84 105 145 ML 1/6
NT 21 42 63 84 105 146 ML 1/6
NT 21 42 63 84 105 148 ML 1/6
NT 21 42 63 84 105 149 ML 1/6
NT 21 42 63 84 85 105 ML 1/6
NT 21 42 63 84 86 105 ML 1/6
NT 21 42 63 84 88 105 ML 1/6
NT 21 42 63 84 89 105 ML 1/6
NT 21 42 63 84 92 105 ML 1/6
NT 21 42 63 84 94 105 ML 1/6
NT 21 42 63 84 95 105 ML 1/6
NT 21 42 63 84 97 105 ML 1/6
NT 21 43 64 85 106 149 ML 1/6
NT 22 23 44 66 88 110 ML 1/6
NT 22 23 45 67 89 112 ML 1/6
NT 22 23 45 68 91 113 ML 1/6
NT 22 23 46 69 92 115 ML 1/6
NT 22 25 44 66 88 110 ML 1/6
NT 22 25 47 69 91 116 ML 1/6
NT 22 25 47 72 97 119 ML 28/169
NT 22 25 50 75 100 125 ML 1/6
NT 22 27 44 66 88 110 ML 1/6
NT 22 27 49 71 93 120 ML 28/169
NT 22 27 49 76 103 125 ML 1/6
NT 22 27 54 81 108 135 ML 1/6
NT 22 29 44 66 88 110 ML 1/6
NT 22 29 51 73 95 124 ML 1/6
NT 22 29 51 80 109 131 ML 1/6
NT 22 29 58 87 116 145 ML 1/6
NT 22 31 44 66 88 110 ML 1/6
NT 22 31 53 75 97 128 ML 1/6
NT 22 31 53 84 115 137 ML 33/199
NT 22 35 44 66 88 110 ML 1/6
NT 22 35 57 79 101 136 ML 1/6
NT 22 35 57 92 127 149 ML 1/6
NT 22 37 44 66 88 110 ML 1/6
NT 22 37 59 81 103 140 ML 1/6
NT 22 39 44 66 88 110 ML 1/6
NT 22 39 61 83 105 144 ML 34/205
NT 22 41 44 66 88 110 ML 1/6
NT 22 41 63 85 107 148 ML 1/6
NT 22 43 44 66 88 110 ML 1/6
NT 22 44 45 66 88 110 ML 1/6
NT 22 44 47 66 88 110 ML 1/6
NT 22 44 49 66 88 110 ML 1/6
NT 22 44 51 66 88 110 ML 1/6
NT 22 44 53 66 88 110 ML 1/6
NT 22 44 57 66 88 110 ML 1/6
NT 22 44 59 66 88 110 ML 1/6
NT 22 44 61 66 88 110 ML 1/6
NT 22 44 63 66 88 110 ML 1/6
NT 22 44 65 66 88 110 ML 1/6
NT 22 44 66 67 88 110 ML 1/6
NT 22 44 66 69 88 110 ML 1/6
NT 22 44 66 71 88 110 ML 1/6
NT 22 44 66 73 88 110 ML 1/6
NT 22 44 66 75 88 110 ML 1/6
NT 22 44 66 79 88 110 ML 1/6
NT 22 44 66 81 88 110 ML 1/6
NT 22 44 66 83 88 110 ML 1/6
NT 22 44 66 85 88 110 ML 1/6
NT 22 44 66 87 88 110 ML 1/6
NT 22 44 66 88 101 110 ML 1/6
NT 22 44 66 88 103 110 ML 1/6
NT 22 44 66 88 105 110 ML 1/6
NT 22 44 66 88 107 110 ML 1/6
NT 22 44 66 88 109 110 ML 1/6
NT 22 44 66 88 110 111 ML 1/6
NT 22 44 66 88 110 113 ML 1/6
NT 22 44 66 88 110 115 ML 1/6
NT 22 44 66 88 110 117 ML 1/6
NT 22 44 66 88 110 119 ML 1/6
NT 22 44 66 88 110 123 ML 1/6
NT 22 44 66 88 110 125 ML 1/6
NT 22 44 66 88 110 127 ML 1/6
NT 22 44 66 88 110 129 ML 1/6
NT 22 44 66 88 110 131 ML 1/6
NT 22 44 66 88 110 133 ML 1/6
NT 22 44 66 88 110 135 ML 1/6
NT 22 44 66 88 110 137 ML 1/6
NT 22 44 66 88 110 139 ML 1/6
NT 22 44 66 88 110 141 ML 1/6
NT 22 44 66 88 110 145 ML 1/6
NT 22 44 66 88 110 147 ML 1/6
NT 22 44 66 88 110 149 ML 1/6
NT 22 44 66 88 89 110 ML 1/6
NT 22 44 66 88 91 110 ML 1/6
NT 22 44 66 88 93 110 ML 1/6
NT 22 44 66 88 95 110 ML 1/6
NT 22 44 66 88 97 110 ML 1/6
NT 23 24 46 69 92 115 ML 1/6
NT 23 24 47 70 93 117 ML 31/187
NT 23 24 47 71 95 118 ML 35/213
NT 23 24 48 72 96 120 ML 1/6
NT 23 25 46 69 92 115 ML 1/6
NT 23 25 48 71 94 119 ML 12/73
NT 23 25 48 73 98 121 ML 28/169
NT 23 25 50 75 100 125 ML 1/6
NT 23 26 46 69 92 115 ML 1/6
NT 23 26 49 72 95 121 ML 32/193
NT 23 26 49 75 101 124 ML 1/6
NT 23 26 52 78 104 130 ML 1/6
NT 23 27 46 69 92 115 ML 1/6
NT 23 27 50 73 96 123 ML 28/169
NT 23 27 50 77 104 127 ML 1/6
NT 23 27 54 81 108 135 ML 1/6
NT 23 28 46 69 92 115 ML 1/6
NT 23 28 51 74 97 125 ML 1/6
NT 23 28 51 79 107 130 ML 1/6
NT 23 28 56 84 112 140 ML 1/6
NT 23 29 46 69 92 115 ML 1/6
NT 23 29 52 75 98 127 ML 1/6
NT 23 29 52 81 110 133 ML 1/6
NT 23 29 58 87 116 145 ML 1/6
NT 23 30 46 69 92 115 ML 1/6
NT 23 30 53 76 99 129 ML 34/205
NT 23 30 53 83 113 136 ML 41/249
NT 23 30 60 90 120 150 ML 1/6
NT 23 31 46 69 92 115 ML 1/6
NT 23 31 54 77 100 131 ML 14/85
NT 23 31 54 85 116 139 ML 32/193
NT 23 32 46 69 92 115 ML 1/6
NT 23 32 55 78 101 133 ML 35/211
NT 23 32 55 87 119 142 ML 1/6
NT 23 33 46 69 92 115 ML 1/6
NT 23 33 56 79 102 135 ML 30/181
NT 23 33 56 89 122 145 ML 1/6
NT 23 34 46 69 92 115 ML 1/6
NT 23 34 57 80 103 137 ML 1/6
NT 23 34 57 91 125 148 ML 1/6
NT 23 35 46 69 92 115 ML 1/6
NT 23 35 58 81 104 139 ML 1/6
NT 23 36 46 69 92 115 ML 1/6
NT 23 36 59 82 105 141 ML 37/223
NT 23 37 46 69 92 115 ML 1/6
NT 23 37 60 83 106 143 ML 16/97
NT 23 38 46 69 92 115 ML 1/6
NT 23 38 61 84 107 145 ML 38/229
NT 23 39 46 69 92 115 ML 1/6
NT 23 39 62 85 108 147 ML 32/193
NT 23 40 46 69 92 115 ML 1/6
NT 23 40 63 86 109 149 ML 1/6
NT 23 41 46 69 92 115 ML 1/6
NT 23 42 46 69 92 115 ML 1/6
NT 23 43 46 69 92 115 ML 1/6
NT 23 44 46 69 92 115 ML 1/6
NT 23 45 46 69 92 115 ML 1/6
NT 23 46 47 69 92 115 ML 1/6
NT 23 46 48 69 92 115 ML 1/6
NT 23 46 49 69 92 115 ML 1/6
NT 23 46 50 69 92 115 ML 1/6
NT 23 46 51 69 92 115 ML 1/6
NT 23 46 52 69 92 115 ML 1/6
NT 23 46 53 69 92 115 ML 1/6
NT 23 46 54 69 92 115 ML 1/6
NT 23 46 55 69 92 115 ML 1/6
NT 23 46 56 69 92 115 ML 1/6
NT 23 46 57 69 92 115 ML 1/6
NT 23 46 58 69 92 115 ML 1/6
NT 23 46 59 69 92 115 ML 1/6
NT 23 46 60 69 92 115 ML 1/6
NT 23 46 61 69 92 115 ML 1/6
NT 23 46 62 69 92 115 ML 1/6
NT 23 46 63 69 92 115 ML 1/6
NT 23 46 64 69 92 115 ML 1/6
NT 23 46 65 69 92 115 ML 1/6
NT 23 46 66 69 92 115 ML 1/6
NT 23 46 67 69 92 115 ML 1/6
NT 23 46 68 69 92 115 ML 1/6
NT 23 46 69 70 92 115 ML 1/6
NT 23 46 69 71 92 115 ML 1/6
NT 23 46 69 72 92 115 ML 1/6
NT 23 46 69 73 92 115 ML 1/6
NT 23 46 69 74 92 115 ML 1/6
NT 23 46 69 75 92 115 ML 1/6
NT 23 46 69 76 92 115 ML 1/6
NT 23 46 69 77 92 115 ML 1/6
NT 23 46 69 78 92 115 ML 1/6
NT 23 46 69 79 92 115 ML 1/6
NT 23 46 69 80 92 115 ML 1/6
NT 23 46 69 81 92 115 ML 1/6
NT 23 46 69 82 92 115 ML 1/6
NT 23 46 69 83 92 115 ML 1/6
NT 23 46 69 84 92 115 ML 1/6
NT 23 46 69 85 92 115 ML 1/6
NT 23 46 69 86 92 115 ML 1/6
NT 23 46 69 87 92 115 ML 1/6
NT 23 46 69 88 92 115 ML 1/6
NT 23 46 69 89 92 115 ML 1/6
NT 23 46 69 90 92 115 ML 1/6
NT 23 46 69 91 92 115 ML 1/6
NT 23 46 69 92 100 115 ML 1/6
NT 23 46 69 92 101 115 ML 1/6
NT 23 46 69 92 102 115 ML 1/6
NT 23 46 69 92 103 115 ML 1/6
NT 23 46 69 92 104 115 ML 1/6
NT 23 46 69 92 105 115 ML 1/6
NT 23 46 69 92 106 115 ML 1/6
NT 23 46 69 92 107 115 ML 1/6
NT 23 46 69 92 108 115 ML 1/6
NT 23 46 69 92 109 115 ML 1/6
NT 23 46 69 92 110 115 ML 1/6
NT 23 46 69 92 111 115 ML 1/6
NT 23 46 69 92 112 115 ML 1/6
NT 23 46 69 92 113 115 ML 1/6
NT 23 46 69 92 114 115 ML 1/6
NT 23 46 69 92 115 116 ML 1/6
NT 23 46 69 92 115 117 ML 1/6
NT 23 46 69 92 115 118 ML 1/6
NT 23 46 69 92 115 119 ML 1/6
NT 23 46 69 92 115 120 ML 1/6
NT 23 46 69 92 115 121 ML 1/6
NT 23 46 69 92 115 122 ML 1/6
NT 23 46 69 92 115 123 ML 1/6
NT 23 46 69 92 115 124 ML 1/6
NT 23 46 69 92 115 125 ML 1/6
NT 23 46 69 92 115 126 ML 1/6
NT 23 46 69 92 115 127 ML 1/6
NT 23 46 69 92 115 128 ML 1/6
NT 23 46 69 92 115 129 ML 1/6
NT 23 46 69 92 115 130 ML 1/6
NT 23 46 69 92 115 131 ML 1/6
NT 23 46 69 92 115 132 ML 1/6
NT 23 46 69 92 115 133 ML 1/6
NT 23 46 69 92 115 134 ML 1/6
NT 23 46 69 92 115 135 ML 1/6
NT 23 46 69 92 115 136 ML 1/6
NT 23 46 69 92 115 137 ML 1/6
NT 23 46 69 92 115 139 ML 1/6
NT 23 46 69 92 115 140 ML 1/6
NT 23 46 69 92 115 141 ML 1/6
NT 23 46 69 92 115 142 ML 1/6
NT 23 46 69 92 115 143 ML 1/6
NT 23 46 69 92 115 144 ML 1/6
NT 23 46 69 92 115 145 ML 1/6
NT 23 46 69 92 115 146 ML 1/6
NT 23 46 69 92 115 147 ML 1/6
NT 23 46 69 92 115 148 ML 1/6
NT 23 46 69 92 115 149 ML 1/6
NT 23 46 69 92 115 150 ML 1/6
NT 23 46 69 92 93 115 ML 1/6
NT 23 46 69 92 94 115 ML 1/6
NT 23 46 69 92 95 115 ML 1/6
NT 23 46 69 92 96 115 ML 1/6
NT 23 46 69 92 97 115 ML 1/6
NT 23 46 69 92 98 115 ML 1/6
NT 23 46 69 92 99 115 ML 1/6
NT 24 25 48 72 96 120 ML 1/6
NT 24 25 49 73 97 122 ML 20/121
NT 24 25 49 74 99 123 ML 12/73
NT 24 25 50 75 100 125 ML 1/6
NT 24 29 48 72 96 120 ML 1/6
NT 24 29 53 77 101 130 ML 38/231
NT 24 29 53 82 111 135 ML 36/217
NT 24 29 58 87 116 145 ML 1/6
NT 24 31 48 72 96 120 ML 1/6
NT 24 31 55 79 103 134 ML 21/127
NT 24 31 55 86 117 141 ML 13/79
NT 24 35 48 72 96 120 ML 1/6
NT 24 35 59 83 107 142 ML 41/249
NT 24 37 48 72 96 120 ML 1/6
NT 24 37 61 85 109 146 ML 22/133
NT 24 41 48 72 96 120 ML 1/6
NT 24 43 48 72 96 120 ML 1/6
NT 24 47 48 72 96 120 ML 1/6
NT 24 48 49 72 96 120 ML 1/6
NT 24 48 53 72 96 120 ML 1/6
NT 24 48 55 72 96 120 ML 1/6
NT 24 48 59 72 96 120 ML 1/6
NT 24 48 61 72 96 120 ML 1/6
NT 24 48 65 72 96 120 ML 1/6
NT 24 48 67 72 96 120 ML 1/6
NT 24 48 71 72 96 120 ML 1/6
NT 24 48 72 73 96 120 ML 1/6
NT 24 48 72 77 96 120 ML 1/6
NT 24 48 72 79 96 120 ML 1/6
NT 24 48 72 83 96 120 ML 1/6
NT 24 48 72 85 96 120 ML 1/6
NT 24 48 72 89 96 120 ML 1/6
NT 24 48 72 91 96 120 ML 1/6
NT 24 48 72 95 96 120 ML 1/6
NT 24 48 72 96 101 120 ML 1/6
NT 24 48 72 96 103 120 ML 1/6
NT 24 48 72 96 107 120 ML 1/6
NT 24 48 72 96 109 120 ML 1/6
NT 24 48 72 96 113 120 ML 1/6
NT 24 48 72 96 115 120 ML 1/6
NT 24 48 72 96 119 120 ML 1/6
NT 24 48 72 96 120 121 ML 1/6
NT 24 48 72 96 120 125 ML 1/6
NT 24 48 72 96 120 127 ML 1/6
NT 24 48 72 96 120 131 ML 1/6
NT 24 48 72 96 120 133 ML 1/6
NT 24 48 72 96 120 137 ML 1/6
NT 24 48 72 96 120 139 ML 1/6
NT 24 48 72 96 120 143 ML 1/6
NT 24 48 72 96 120 145 ML 1/6
NT 24 48 72 96 120 149 ML 1/6
NT 24 48 72 96 97 120 ML 1/6
NT 25 26 50 75 100 125 ML 1/6
NT 25 26 51 76 101 127 ML 1/6
NT 25 26 51 77 103 128 ML 1/6
NT 25 26 52 78 104 130 ML 1/6
NT 25 27 50 75 100 125 ML 1/6
NT 25 27 52 77 102 129 ML 30/181
NT 25 27 52 79 106 131 ML 1/6
NT 25 27 54 81 108 135 ML 1/6
NT 25 28 50 75 100 125 ML 1/6
NT 25 28 53 78 103 131 ML 30/181
NT 25 28 53 81 109 134 ML 1/6
NT 25 28 56 84 112 140 ML 1/6
NT 25 29 50 75 100 125 ML 1/6
NT 25 29 54 79 104 133 ML 31/187
NT 25 29 54 83 112 137 ML 41/249
NT 25 29 58 87 116 145 ML 1/6
NT 25 31 50 75 100 125 ML 1/6
NT 25 31 56 81 106 137 ML 1/6
NT 25 31 56 87 118 143 ML 1/6
NT 25 32 50 75 100 125 ML 1/6
NT 25 32 57 82 107 139 ML 1/6
NT 25 32 57 89 121 146 ML 1/6
NT 25 33 50 75 100 125 ML 1/6
NT 25 33 58 83 108 141 ML 33/199
NT 25 33 58 91 124 149 ML 1/6
NT 25 34 50 75 100 125 ML 1/6
NT 25 34 59 84 109 143 ML 32/193
NT 25 36 50 75 100 125 ML 1/6
NT 25 36 61 86 111 147 ML 16/97
NT 25 37 50 75 100 125 ML 1/6
NT 25 37 62 87 112 149 ML 1/6
NT 25 38 50 75 100 125 ML 1/6
NT 25 39 50 75 100 125 ML 1/6
NT 25 41 50 75 100 125 ML 1/6
NT 25 42 50 75 100 125 ML 1/6
NT 25 43 50 75 100 125 ML 1/6
NT 25 44 50 75 100 125 ML 1/6
NT 25 46 50 75 100 125 ML 1/6
NT 25 47 50 75 100 125 ML 1/6
NT 25 48 50 75 100 125 ML 1/6
NT 25 49 50 75 100 125 ML 1/6
NT 25 50 51 75 100 125 ML 1/6
NT 25 50 52 75 100 125 ML 1/6
NT 25 50 53 75 100 125 ML 1/6
NT 25 50 54 75 100 125 ML 1/6
NT 25 50 56 75 100 125 ML 1/6
NT 25 50 57 75 100 125 ML 1/6
NT 25 50 58 75 100 125 ML 1/6
NT 25 50 59 75 100 125 ML 1/6
NT 25 50 61 75 100 125 ML 1/6
NT 25 50 62 75 100 125 ML 1/6
NT 25 50 63 75 100 125 ML 1/6
NT 25 50 64 75 100 125 ML 1/6
NT 25 50 66 75 100 125 ML 1/6
NT 25 50 67 75 100 125 ML 1/6
NT 25 50 68 75 100 125 ML 1/6
NT 25 50 69 75 100 125 ML 1/6
NT 25 50 71 75 100 125 ML 1/6
NT 25 50 72 75 100 125 ML 1/6
NT 25 50 73 75 100 125 ML 1/6
NT 25 50 74 75 100 125 ML 1/6
NT 25 50 75 100 101 125 ML 1/6
NT 25 50 75 100 102 125 ML 1/6
NT 25 50 75 100 103 125 ML 1/6
NT 25 50 75 100 104 125 ML 1/6
NT 25 50 75 100 106 125 ML 1/6
NT 25 50 75 100 107 125 ML 1/6
NT 25 50 75 100 108 125 ML 1/6
NT 25 50 75 100 109 125 ML 1/6
NT 25 50 75 100 111 125 ML 1/6
NT 25 50 75 100 112 125 ML 1/6
NT 25 50 75 100 113 125 ML 1/6
NT 25 50 75 100 114 125 ML 1/6
NT 25 50 75 100 116 125 ML 1/6
NT 25 50 75 100 117 125 ML 1/6
NT 25 50 75 100 118 125 ML 1/6
NT 25 50 75 100 119 125 ML 1/6
NT 25 50 75 100 121 125 ML 1/6
NT 25 50 75 100 122 125 ML 1/6
NT 25 50 75 100 123 125 ML 1/6
NT 25 50 75 100 124 125 ML 1/6
NT 25 50 75 100 125 126 ML 1/6
NT 25 50 75 100 125 127 ML 1/6
NT 25 50 75 100 125 128 ML 1/6
NT 25 50 75 100 125 129 ML 1/6
NT 25 50 75 100 125 131 ML 1/6
NT 25 50 75 100 125 132 ML 1/6
NT 25 50 75 100 125 133 ML 1/6
NT 25 50 75 100 125 134 ML 1/6
NT 25 50 75 100 125 136 ML 1/6
NT 25 50 75 100 125 137 ML 1/6
NT 25 50 75 100 125 138 ML 1/6
NT 25 50 75 100 125 139 ML 1/6
NT 25 50 75 100 125 141 ML 1/6
NT 25 50 75 100 125 142 ML 1/6
NT 25 50 75 100 125 143 ML 1/6
NT 25 50 75 100 125 144 ML 1/6
NT 25 50 75 100 125 146 ML 1/6
NT 25 50 75 100 125 147 ML 1/6
NT 25 50 75 100 125 148 ML 1/6
NT 25 50 75 100 125 149 ML 1/6
NT 25 50 75 76 100 125 ML 1/6
NT 25 50 75 77 100 125 ML 1/6
NT 25 50 75 78 100 125 ML 1/6
NT 25 50 75 79 100 125 ML 1/6
NT 25 50 75 81 100 125 ML 1/6
NT 25 50 75 82 100 125 ML 1/6
NT 25 50 75 83 100 125 ML 1/6
NT 25 50 75 84 100 125 ML 1/6
NT 25 50 75 86 100 125 ML 1/6
NT 25 50 75 87 100 125 ML 1/6
NT 25 50 75 88 100 125 ML 1/6
NT 25 50 75 89 100 125 ML 1/6
NT 25 50 75 91 100 125 ML 1/6
NT 25 50 75 92 100 125 ML 1/6
NT 25 50 75 93 100 125 ML 1/6
NT 25 50 75 94 100 125 ML 1/6
NT 25 50 75 96 100 125 ML 1/6
NT 25 50 75 97 100 125 ML 1/6
NT 25 50 75 98 100 125 ML 1/6
NT 25 50 75 99 100 125 ML 1/6
NT 26 27 52 78 104 130 ML 1/6
NT 26 27 53 79 105 132 ML 35/211
NT 26 27 53 80 107 133 ML 1/6
NT 26 27 54 81 108 135 ML 1/6
NT 26 29 52 78 104 130 ML 1/6
NT 26 29 55 81 107 136 ML 1/6
NT 26 29 55 84 113 139 ML 37/223
NT 26 29 58 87 116 145 ML 1/6
NT 26 31 52 78 104 130 ML 1/6
NT 26 31 57 83 109 140 ML 1/6
NT 26 31 57 88 119 145 ML 1/6
NT 26 33 52 78 104 130 ML 1/6
NT 26 33 59 85 111 144 ML 38/229
NT 26 35 52 78 104 130 ML 1/6
NT 26 35 61 87 113 148 ML 1/6
NT 26 37 52 78 104 130 ML 1/6
NT 26 41 52 78 104 130 ML 1/6
NT 26 43 52 78 104 130 ML 1/6
NT 26 45 52 78 104 130 ML 1/6
NT 26 47 52 78 104 130 ML 1/6
NT 26 49 52 78 104 130 ML 1/6
NT 26 51 52 78 104 130 ML 1/6
NT 26 52 53 78 104 130 ML 1/6
NT 26 52 55 78 104 130 ML 1/6
NT 26 52 57 78 104 130 ML 1/6
NT 26 52 59 78 104 130 ML 1/6
NT 26 52 61 78 104 130 ML 1/6
NT 26 52 63 78 104 130 ML 1/6
NT 26 52 67 78 104 130 ML 1/6
NT 26 52 69 78 104 130 ML 1/6
NT 26 52 71 78 104 130 ML 1/6
NT 26 52 73 78 104 130 ML 1/6
NT 26 52 75 78 104 130 ML 1/6
NT 26 52 77 78 104 130 ML 1/6
NT 26 52 78 101 104 130 ML 1/6
NT 26 52 78 103 104 130 ML 1/6
NT 26 52 78 104 105 130 ML 1/6
NT 26 52 78 104 107 130 ML 1/6
NT 26 52 78 104 109 130 ML 1/6
NT 26 52 78 104 111 130 ML 1/6
NT 26 52 78 104 113 130 ML 1/6
NT 26 52 78 104 115 130 ML 1/6
NT 26 52 78 104 119 130 ML 1/6
NT 26 52 78 104 121 130 ML 1/6
NT 26 52 78 104 123 130 ML 1/6
NT 26 52 78 104 125 130 ML 1/6
NT 26 52 78 104 127 130 ML 1/6
NT 26 52 78 104 129 130 ML 1/6
NT 26 52 78 104 130 131 ML 1/6
NT 26 52 78 104 130 133 ML 1/6
NT 26 52 78 104 130 135 ML 1/6
NT 26 52 78 104 130 137 ML 1/6
NT 26 52 78 104 130 139 ML 1/6
NT 26 52 78 104 130 141 ML 1/6
NT 26 52 78 104 130 145 ML 1/6
NT 26 52 78 104 130 147 ML 1/6
NT 26 52 78 104 130 149 ML 1/6
NT 26 52 78 79 104 130 ML 1/6
NT 26 52 78 81 104 130 ML 1/6
NT 26 52 78 83 104 130 ML 1/6
NT 26 52 78 85 104 130 ML 1/6
NT 26 52 78 87 104 130 ML 1/6
NT 26 52 78 89 104 130 ML 1/6
NT 26 52 78 93 104 130 ML 1/6
NT 26 52 78 95 104 130 ML 1/6
NT 26 52 78 97 104 130 ML 1/6
NT 26 52 78 99 104 130 ML 1/6
NT 27 28 54 81 108 135 ML 1/6
NT 27 28 55 82 109 137 ML 1/6
NT 27 28 55 83 111 138 ML 32/193
NT 27 28 56 84 112 140 ML 1/6
NT 27 29 54 81 108 135 ML 1/6
NT 27 29 56 83 110 139 ML 1/6
NT 27 29 56 85 114 141 ML 33/199
NT 27 29 58 87 116 145 ML 1/6
NT 27 31 54 81 108 135 ML 1/6
NT 27 31 58 85 112 143 ML 1/6
NT 27 31 58 89 120 147 ML 34/205
NT 27 32 54 81 108 135 ML 1/6
NT 27 32 59 86 113 145 ML 1/6
NT 27 32 59 91 123 150 ML 40/241
NT 27 34 54 81 108 135 ML 1/6
NT 27 34 61 88 115 149 ML 1/6
NT 27 35 54 81 108 135 ML 1/6
NT 27 37 54 81 108 135 ML 1/6
NT 27 38 54 81 108 135 ML 1/6
NT 27 40 54 81 108 135 ML 1/6
NT 27 41 54 81 108 135 ML 1/6
NT 27 43 54 81 108 135 ML 1/6
NT 27 44 54 81 108 135 ML 1/6
NT 27 46 54 81 108 135 ML 1/6
NT 27 47 54 81 108 135 ML 1/6
NT 27 49 54 81 108 135 ML 1/6
NT 27 50 54 81 108 135 ML 1/6
NT 27 52 54 81 108 135 ML 1/6
NT 27 53 54 81 108 135 ML 1/6
NT 27 54 55 81 108 135 ML 1/6
NT 27 54 56 81 108 135 ML 1/6
NT 27 54 58 81 108 135 ML 1/6
NT 27 54 59 81 108 135 ML 1/6
NT 27 54 61 81 108 135 ML 1/6
NT 27 54 62 81 108 135 ML 1/6
NT 27 54 64 81 108 135 ML 1/6
NT 27 54 65 81 108 135 ML 1/6
NT 27 54 67 81 108 135 ML 1/6
NT 27 54 68 81 108 135 ML 1/6
NT 27 54 70 81 108 135 ML 1/6
NT 27 54 71 81 108 135 ML 1/6
NT 27 54 73 81 108 135 ML 1/6
NT 27 54 74 81 108 135 ML 1/6
NT 27 54 76 81 108 135 ML 1/6
NT 27 54 77 81 108 135 ML 1/6
NT 27 54 79 81 108 135 ML 1/6
NT 27 54 80 81 108 135 ML 1/6
NT 27 54 81 100 108 135 ML 1/6
NT 27 54 81 101 108 135 ML 1/6
NT 27 54 81 103 108 135 ML 1/6
NT 27 54 81 104 108 135 ML 1/6
NT 27 54 81 106 108 135 ML 1/6
NT 27 54 81 107 108 135 ML 1/6
NT 27 54 81 108 109 135 ML 1/6
NT 27 54 81 108 110 135 ML 1/6
NT 27 54 81 108 112 135 ML 1/6
NT 27 54 81 108 113 135 ML 1/6
NT 27 54 81 108 115 135 ML 1/6
NT 27 54 81 108 116 135 ML 1/6
NT 27 54 81 108 118 135 ML 1/6
NT 27 54 81 108 119 135 ML 1/6
NT 27 54 81 108 121 135 ML 1/6
NT 27 54 81 108 122 135 ML 1/6
NT 27 54 81 108 124 135 ML 1/6
NT 27 54 81 108 125 135 ML 1/6
NT 27 54 81 108 127 135 ML 1/6
NT 27 54 81 108 128 135 ML 1/6
NT 27 54 81 108 130 135 ML 1/6
NT 27 54 81 108 131 135 ML 1/6
NT 27 54 81 108 133 135 ML 1/6
NT 27 54 81 108 134 135 ML 1/6
NT 27 54 81 108 135 136 ML 1/6
NT 27 54 81 108 135 137 ML 1/6
NT 27 54 81 108 135 139 ML 1/6
NT 27 54 81 108 135 140 ML 1/6
NT 27 54 81 108 135 142 ML 1/6
NT 27 54 81 108 135 143 ML 1/6
NT 27 54 81 108 135 145 ML 1/6
NT 27 54 81 108 135 146 ML 1/6
NT 27 54 81 108 135 148 ML 1/6
NT 27 54 81 108 135 149 ML 1/6
NT 27 54 81 82 108 135 ML 1/6
NT 27 54 81 83 108 135 ML 1/6
NT 27 54 81 85 108 135 ML 1/6
NT 27 54 81 86 108 135 ML 1/6
NT 27 54 81 88 108 135 ML 1/6
NT 27 54 81 89 108 135 ML 1/6
NT 27 54 81 91 108 135 ML 1/6
NT 27 54 81 92 108 135 ML 1/6
NT 27 54 81 94 108 135 ML 1/6
NT 27 54 81 95 108 135 ML 1/6
NT 27 54 81 97 108 135 ML 1/6
NT 27 54 81 98 108 135 ML 1/6
NT 28 29 56 84 112 140 ML 1/6
NT 28 29 57 85 113 142 ML 1/6
NT 28 29 57 86 115 143 ML 1/6
NT 28 29 58 87 116 145 ML 1/6
NT 28 31 56 84 112 140 ML 1/6
NT 28 31 59 87 115 146 ML 1/6
NT 28 31 59 90 121 149 ML 35/211
NT 28 33 56 84 112 140 ML 1/6
NT 28 33 61 89 117 150 ML 35/211
NT 28 37 56 84 112 140 ML 1/6
NT 28 39 56 84 112 140 ML 1/6
NT 28 41 56 84 112 140 ML 1/6
NT 28 43 56 84 112 140 ML 1/6
NT 28 45 56 84 112 140 ML 1/6
NT 28 47 56 84 112 140 ML 1/6
NT 28 51 56 84 112 140 ML 1/6
NT 28 53 56 84 112 140 ML 1/6
NT 28 55 56 84 112 140 ML 1/6
NT 28 56 57 84 112 140 ML 1/6
NT 28 56 59 84 112 140 ML 1/6
NT 28 56 61 84 112 140 ML 1/6
NT 28 56 65 84 112 140 ML 1/6
NT 28 56 67 84 112 140 ML 1/6
NT 28 56 69 84 112 140 ML 1/6
NT 28 56 71 84 112 140 ML 1/6
NT 28 56 73 84 112 140 ML 1/6
NT 28 56 75 84 112 140 ML 1/6
NT 28 56 79 84 112 140 ML 1/6
NT 28 56 81 84 112 140 ML 1/6
NT 28 56 83 84 112 140 ML 1/6
NT 28 56 84 101 112 140 ML 1/6
NT 28 56 84 103 112 140 ML 1/6
NT 28 56 84 107 112 140 ML 1/6
NT 28 56 84 109 112 140 ML 1/6
NT 28 56 84 111 112 140 ML 1/6
NT 28 56 84 112 113 140 ML 1/6
NT 28 56 84 112 115 140 ML 1/6
NT 28 56 84 112 117 140 ML 1/6
NT 28 56 84 112 121 140 ML 1/6
NT 28 56 84 112 123 140 ML 1/6
NT 28 56 84 112 125 140 ML 1/6
NT 28 56 84 112 127 140 ML 1/6
NT 28 56 84 112 129 140 ML 1/6
NT 28 56 84 112 131 140 ML 1/6
NT 28 56 84 112 135 140 ML 1/6
NT 28 56 84 112 137 140 ML 1/6
NT 28 56 84 112 139 140 ML 1/6
NT 28 56 84 112 140 141 ML 1/6
NT 28 56 84 112 140 143 ML 1/6
NT 28 56 84 112 140 145 ML 1/6
NT 28 56 84 112 140 149 ML 1/6
NT 28 56 84 85 112 140 ML 1/6
NT 28 56 84 87 112 140 ML 1/6
NT 28 56 84 89 112 140 ML 1/6
NT 28 56 84 93 112 140 ML 1/6
NT 28 56 84 95 112 140 ML 1/6
NT 28 56 84 97 112 140 ML 1/6
NT 28 56 84 99 112 140 ML 1/6
NT 29 30 58 87 116 145 ML 1/6
NT 29 30 59 88 117 147 ML 39/235
NT 29 30 59 89 119 148 ML 44/267
NT 29 30 60 90 120 150 ML 1/6
NT 29 31 58 87 116 145 ML 1/6
NT 29 31 60 89 118 149 ML 15/91
NT 29 32 58 87 116 145 ML 1/6
NT 29 33 58 87 116 145 ML 1/6
NT 29 34 58 87 116 145 ML 1/6
NT 29 35 58 87 116 145 ML 1/6
NT 29 36 58 87 116 145 ML 1/6
NT 29 37 58 87 116 145 ML 1/6
NT 29 38 58 87 116 145 ML 1/6
NT 29 39 58 87 116 145 ML 1/6
NT 29 40 58 87 116 145 ML 1/6
NT 29 41 58 87 116 145 ML 1/6
NT 29 42 58 87 116 145 ML 1/6
NT 29 43 58 87 116 145 ML 1/6
NT 29 44 58 87 116 145 ML 1/6
NT 29 45 58 87 116 145 ML 1/6
NT 29 46 58 87 116 145 ML 1/6
NT 29 47 58 87 116 145 ML 1/6
NT 29 48 58 87 116 145 ML 1/6
NT 29 49 58 87 116 145 ML 1/6
NT 29 50 58 87 116 145 ML 1/6
NT 29 51 58 87 116 145 ML 1/6
NT 29 52 58 87 116 145 ML 1/6
NT 29 53 58 87 116 145 ML 1/6
NT 29 54 58 87 116 145 ML 1/6
NT 29 55 58 87 116 145 ML 1/6
NT 29 56 58 87 116 145 ML 1/6
NT 29 57 58 87 116 145 ML 1/6
NT 29 58 59 87 116 145 ML 1/6
NT 29 58 60 87 116 145 ML 1/6
NT 29 58 61 87 116 145 ML 1/6
NT 29 58 62 87 116 145 ML 1/6
NT 29 58 63 87 116 145 ML 1/6
NT 29 58 64 87 116 145 ML 1/6
NT 29 58 65 87 116 145 ML 1/6
NT 29 58 66 87 116 145 ML 1/6
NT 29 58 67 87 116 145 ML 1/6
NT 29 58 68 87 116 145 ML 1/6
NT 29 58 69 87 116 145 ML 1/6
NT 29 58 70 87 116 145 ML 1/6
NT 29 58 71 87 116 145 ML 1/6
NT 29 58 72 87 116 145 ML 1/6
NT 29 58 73 87 116 145 ML 1/6
NT 29 58 74 87 116 145 ML 1/6
NT 29 58 75 87 116 145 ML 1/6
NT 29 58 76 87 116 145 ML 1/6
NT 29 58 77 87 116 145 ML 1/6
NT 29 58 78 87 116 145 ML 1/6
NT 29 58 79 87 116 145 ML 1/6
NT 29 58 80 87 116 145 ML 1/6
NT 29 58 81 87 116 145 ML 1/6
NT 29 58 82 87 116 145 ML 1/6
NT 29 58 83 87 116 145 ML 1/6
NT 29 58 84 87 116 145 ML 1/6
NT 29 58 85 87 116 145 ML 1/6
NT 29 58 86 87 116 145 ML 1/6
NT 29 58 87 100 116 145 ML 1/6
NT 29 58 87 101 116 145 ML 1/6
NT 29 58 87 102 116 145 ML 1/6
NT 29 58 87 103 116 145 ML 1/6
NT 29 58 87 104 116 145 ML 1/6
NT 29 58 87 105 116 145 ML 1/6
NT 29 58 87 106 116 145 ML 1/6
NT 29 58 87 107 116 145 ML 1/6
NT 29 58 87 108 116 145 ML 1/6
NT 29 58 87 109 116 145 ML 1/6
NT 29 58 87 110 116 145 ML 1/6
NT 29 58 87 111 116 145 ML 1/6
NT 29 58 87 112 116 145 ML 1/6
NT 29 58 87 113 116 145 ML 1/6
NT 29 58 87 114 116 145 ML 1/6
NT 29 58 87 115 116 145 ML 1/6
NT 29 58 87 116 117 145 ML 1/6
NT 29 58 87 116 118 145 ML 1/6
NT 29 58 87 116 119 145 ML 1/6
NT 29 58 87 116 120 145 ML 1/6
NT 29 58 87 116 121 145 ML 1/6
NT 29 58 87 116 122 145 ML 1/6
NT 29 58 87 116 123 145 ML 1/6
NT 29 58 87 116 124 145 ML 1/6
NT 29 58 87 116 125 145 ML 1/6
NT 29 58 87 116 126 145 ML 1/6
NT 29 58 87 116 127 145 ML 1/6
NT 29 58 87 116 128 145 ML 1/6
NT 29 58 87 116 129 145 ML 1/6
NT 29 58 87 116 130 145 ML 1/6
NT 29 58 87 116 131 145 ML 1/6
NT 29 58 87 116 132 145 ML 1/6
NT 29 58 87 116 133 145 ML 1/6
NT 29 58 87 116 134 145 ML 1/6
NT 29 58 87 116 135 145 ML 1/6
NT 29 58 87 116 136 145 ML 1/6
NT 29 58 87 116 137 145 ML 1/6
NT 29 58 87 116 138 145 ML 1/6
NT 29 58 87 116 139 145 ML 1/6
NT 29 58 87 116 140 145 ML 1/6
NT 29 58 87 116 141 145 ML 1/6
NT 29 58 87 116 142 145 ML 1/6
NT 29 58 87 116 143 145 ML 1/6
NT 29 58 87 116 144 145 ML 1/6
NT 29 58 87 116 145 146 ML 1/6
NT 29 58 87 116 145 147 ML 1/6
NT 29 58 87 116 145 148 ML 1/6
NT 29 58 87 116 145 149 ML 1/6
NT 29 58 87 116 145 150 ML 1/6
NT 29 58 87 88 116 145 ML 1/6
NT 29 58 87 89 116 145 ML 1/6
NT 29 58 87 90 116 145 ML 1/6
NT 29 58 87 91 116 145 ML 1/6
NT 29 58 87 92 116 145 ML 1/6
NT 29 58 87 93 116 145 ML 1/6
NT 29 58 87 94 116 145 ML 1/6
NT 29 58 87 95 116 145 ML 1/6
NT 29 58 87 96 116 145 ML 1/6
NT 29 58 87 97 116 145 ML 1/6
NT 29 58 87 98 116 145 ML 1/6
NT 29 58 87 99 116 145 ML 1/6
NT 3 10 13 16 19 29 ML 1/6
NT 3 10 13 23 33 36 ML 8/49
NT 3 10 20 30 40 50 ML 1/6
NT 3 10 30 40 50 90 ML 1/6
NT 3 11 14 17 20 31 ML 1/6
NT 3 11 14 25 36 39 ML 10/61
NT 3 11 22 33 44 55 ML 1/6
NT 3 11 33 44 55 99 ML 1/6
NT 3 13 16 19 22 35 ML 1/6
NT 3 13 16 29 42 45 ML 10/61
NT 3 13 26 39 52 65 ML 1/6
NT 3 13 39 52 65 117 ML 1/6
NT 3 14 17 20 23 37 ML 1/6
NT 3 14 17 31 45 48 ML 13/79
NT 3 14 28 42 56 70 ML 1/6
NT 3 14 42 56 70 126 ML 1/6
NT 3 16 19 22 25 41 ML 1/6
NT 3 16 19 35 51 54 ML 12/73
NT 3 16 32 48 64 80 ML 1/6
NT 3 16 48 64 80 144 ML 1/6
NT 3 17 20 23 26 43 ML 1/6
NT 3 17 20 37 54 57 ML 15/91
NT 3 17 34 51 68 85 ML 1/6
NT 3 19 22 25 28 47 ML 1/6
NT 3 19 22 41 60 63 ML 14/85
NT 3 19 38 57 76 95 ML 1/6
NT 3 20 23 26 29 49 ML 1/6
NT 3 20 23 43 63 66 ML 18/109
NT 3 20 40 60 80 100 ML 1/6
NT 3 22 25 28 31 53 ML 1/6
NT 3 22 25 47 69 72 ML 16/97
NT 3 22 44 66 88 110 ML 1/6
NT 3 23 26 29 32 55 ML 1/6
NT 3 23 26 49 72 75 ML 20/121
NT 3 23 46 69 92 115 ML 1/6
NT 3 25 28 31 34 59 ML 1/6
NT 3 25 28 53 78 81 ML 18/109
NT 3 25 50 75 100 125 ML 1/6
NT 3 26 29 32 35 61 ML 1/6
NT 3 26 29 55 81 84 ML 23/139
NT 3 26 52 78 104 130 ML 1/6
NT 3 28 31 34 37 65 ML 1/6
NT 3 28 31 59 87 90 ML 20/121
NT 3 28 56 84 112 140 ML 1/6
NT 3 29 32 35 38 67 ML 1/6
NT 3 29 32 61 90 93 ML 25/151
NT 3 29 58 87 116 145 ML 1/6
NT 3 31 34 37 40 71 ML 1/6
NT 3 31 34 65 96 99 ML 22/133
NT 3 32 35 38 41 73 ML 1/6
NT 3 32 35 67 99 102 ML 28/169
NT 3 34 37 40 43 77 ML 1/6
NT 3 34 37 71 105 108 ML 24/145
NT 3 35 38 41 44 79 ML 1/6
NT 3 35 38 73 108 111 ML 30/181
NT 3 37 40 43 46 83 ML 1/6
NT 3 37 40 77 114 117 ML 26/157
NT 3 38 41 44 47 85 ML 1/6
NT 3 38 41 79 117 120 ML 33/199
NT 3 4 12 16 20 36 ML 1/6
NT 3 4 6 9 12 15 ML 1/6
NT 3 4 7 10 13 17 ML 1/6
NT 3 4 7 11 15 18 ML 4/25
NT 3 4 7 8 11 15 ML 1/6
NT 3 4 7 9 11 15 ML 1/6
NT 3 4 8 12 16 20 ML 1/6
NT 3 4 9 12 15 27 ML 1/6
NT 3 40 43 46 49 89 ML 1/6
NT 3 40 43 83 123 126 ML 28/169
NT 3 41 44 47 50 91 ML 1/6
NT 3 41 44 85 126 129 ML 35/211
NT 3 43 46 49 52 95 ML 1/6
NT 3 43 46 89 132 135 ML 30/181
NT 3 44 47 50 53 97 ML 1/6
NT 3 44 47 91 135 138 ML 38/229
NT 3 46 49 52 55 101 ML 1/6
NT 3 46 49 95 141 144 ML 32/193
NT 3 47 50 53 56 103 ML 1/6
NT 3 47 50 97 144 147 ML 40/241
NT 3 49 52 55 58 107 ML 1/6
NT 3 5 10 15 20 25 ML 1/6
NT 3 5 15 20 25 45 ML 1/6
NT 3 5 6 9 12 15 ML 1/6
NT 3 5 7 8 11 15 ML 4/23
NT 3 5 8 11 14 19 ML 1/6
NT 3 5 8 13 18 21 ML 5/31
NT 3 5 9 12 15 27 ML 1/6
NT 3 50 53 56 59 109 ML 1/6
NT 3 52 55 58 61 113 ML 1/6
NT 3 53 56 59 62 115 ML 1/6
NT 3 55 58 61 64 119 ML 1/6
NT 3 56 59 62 65 121 ML 1/6
NT 3 58 61 64 67 125 ML 1/6
NT 3 59 62 65 68 127 ML 1/6
NT 3 6 7 10 13 16 ML 4/23
NT 3 6 7 9 12 15 ML 1/6
NT 3 6 8 9 12 15 ML 1/6
NT 3 6 9 10 12 15 ML 1/6
NT 3 6 9 11 12 15 ML 1/6
NT 3 6 9 12 13 15 ML 1/6
NT 3 6 9 12 14 15 ML 1/6
NT 3 6 9 12 15 100 ML 1/6
NT 3 6 9 12 15 101 ML 1/6
NT 3 6 9 12 15 103 ML 1/6
NT 3 6 9 12 15 104 ML 1/6
NT 3 6 9 12 15 106 ML 1/6
NT 3 6 9 12 15 107 ML 1/6
NT 3 6 9 12 15 109 ML 1/6
NT 3 6 9 12 15 110 ML 1/6
NT 3 6 9 12 15 112 ML 1/6
NT 3 6 9 12 15 113 ML 1/6
NT 3 6 9 12 15 115 ML 1/6
NT 3 6 9 12 15 116 ML 1/6
NT 3 6 9 12 15 118 ML 1/6
NT 3 6 9 12 15 119 ML 1/6
NT 3 6 9 12 15 121 ML 1/6
NT 3 6 9 12 15 122 ML 1/6
NT 3 6 9 12 15 124 ML 1/6
NT 3 6 9 12 15 125 ML 1/6
NT 3 6 9 12 15 127 ML 1/6
NT 3 6 9 12 15 128 ML 1/6
NT 3 6 9 12 15 130 ML 1/6
NT 3 6 9 12 15 131 ML 1/6
NT 3 6 9 12 15 133 ML 1/6
NT 3 6 9 12 15 134 ML 1/6
NT 3 6 9 12 15 136 ML 1/6
NT 3 6 9 12 15 137 ML 1/6
NT 3 6 9 12 15 139 ML 1/6
NT 3 6 9 12 15 140 ML 1/6
NT 3 6 9 12 15 142 ML 1/6
NT 3 6 9 12 15 143 ML 1/6
NT 3 6 9 12 15 145 ML 1/6
NT 3 6 9 12 15 146 ML 1/6
NT 3 6 9 12 15 148 ML 1/6
NT 3 6 9 12 15 149 ML 1/6
NT 3 6 9 12 15 16 ML 1/6
NT 3 6 9 12 15 17 ML 1/6
NT 3 6 9 12 15 19 ML 1/6
NT 3 6 9 12 15 20 ML 1/6
NT 3 6 9 12 15 22 ML 1/6
NT 3 6 9 12 15 23 ML 1/6
NT 3 6 9 12 15 25 ML 1/6
NT 3 6 9 12 15 26 ML 1/6
NT 3 6 9 12 15 28 ML 1/6
NT 3 6 9 12 15 29 ML 1/6
NT 3 6 9 12 15 31 ML 1/6
NT 3 6 9 12 15 32 ML 1/6
NT 3 6 9 12 15 34 ML 1/6
NT 3 6 9 12 15 35 ML 1/6
NT 3 6 9 12 15 37 ML 1/6
NT 3 6 9 12 15 38 ML 1/6
NT 3 6 9 12 15 40 ML 1/6
NT 3 6 9 12 15 41 ML 1/6
NT 3 6 9 12 15 43 ML 1/6
NT 3 6 9 12 15 44 ML 1/6
NT 3 6 9 12 15 46 ML 1/6
NT 3 6 9 12 15 47 ML 1/6
NT 3 6 9 12 15 49 ML 1/6
NT 3 6 9 12 15 50 ML 1/6
NT 3 6 9 12 15 52 ML 1/6
NT 3 6 9 12 15 53 ML 1/6
NT 3 6 9 12 15 55 ML 1/6
NT 3 6 9 12 15 56 ML 1/6
NT 3 6 9 12 15 58 ML 1/6
NT 3 6 9 12 15 59 ML 1/6
NT 3 6 9 12 15 61 ML 1/6
NT 3 6 9 12 15 62 ML 1/6
NT 3 6 9 12 15 64 ML 1/6
NT 3 6 9 12 15 65 ML 1/6
NT 3 6 9 12 15 67 ML 1/6
NT 3 6 9 12 15 68 ML 1/6
NT 3 6 9 12 15 70 ML 1/6
NT 3 6 9 12 15 71 ML 1/6
NT 3 6 9 12 15 73 ML 1/6
NT 3 6 9 12 15 74 ML 1/6
NT 3 6 9 12 15 76 ML 1/6
NT 3 6 9 12 15 77 ML 1/6
NT 3 6 9 12 15 79 ML 1/6
NT 3 6 9 12 15 80 ML 1/6
NT 3 6 9 12 15 82 ML 1/6
NT 3 6 9 12 15 83 ML 1/6
NT 3 6 9 12 15 85 ML 1/6
NT 3 6 9 12 15 86 ML 1/6
NT 3 6 9 12 15 88 ML 1/6
NT 3 6 9 12 15 89 ML 1/6
NT 3 6 9 12 15 91 ML 1/6
NT 3 6 9 12 15 92 ML 1/6
NT 3 6 9 12 15 94 ML 1/6
NT 3 6 9 12 15 95 ML 1/6
NT 3 6 9 12 15 97 ML 1/6
NT 3 6 9 12 15 98 ML 1/6
NT 3 61 64 67 70 131 ML 1/6
NT 3 62 65 68 71 133 ML 1/6
NT 3 64 67 70 73 137 ML 1/6
NT 3 65 68 71 74 139 ML 1/6
NT 3 67 70 73 76 143 ML 1/6
NT 3 68 71 74 77 145 ML 1/6
NT 3 7 10 13 16 23 ML 1/6
NT 3 7 10 17 24 27 ML 6/37
NT 3 7 14 21 28 35 ML 1/6
NT 3 7 21 28 35 63 ML 1/6
NT 3 7 8 10 13 17 ML 4/23
NT 3 7 8 9 11 15 ML 4/23
NT 3 7 9 12 15 27 ML 1/6
NT 3 70 73 76 79 149 ML 1/6
NT 3 8 11 14 17 25 ML 1/6
NT 3 8 11 19 27 30 ML 8/49
NT 3 8 16 24 32 40 ML 1/6
NT 3 8 24 32 40 72 ML 1/6
NT 3 8 9 12 15 27 ML 1/6
NT 3 9 10 12 15 27 ML 1/6
NT 3 9 11 12 15 27 ML 1/6
NT 3 9 12 13 15 27 ML 1/6
NT 3 9 12 14 15 27 ML 1/6
NT 3 9 12 15 16 27 ML 1/6
NT 3 9 12 15 17 27 ML 1/6
NT 3 9 12 15 19 27 ML 1/6
NT 3 9 12 15 20 27 ML 1/6
NT 3 9 12 15 22 27 ML 1/6
NT 3 9 12 15 23 27 ML 1/6
NT 3 9 12 15 25 27 ML 1/6
NT 3 9 12 15 26 27 ML 1/6
NT 3 9 12 15 27 100 ML 1/6
NT 3 9 12 15 27 101 ML 1/6
NT 3 9 12 15 27 103 ML 1/6
NT 3 9 12 15 27 104 ML 1/6
NT 3 9 12 15 27 106 ML 1/6
NT 3 9 12 15 27 107 ML 1/6
NT 3 9 12 15 27 109 ML 1/6
NT 3 9 12 15 27 110 ML 1/6
NT 3 9 12 15 27 112 ML 1/6
NT 3 9 12 15 27 113 ML 1/6
NT 3 9 12 15 27 115 ML 1/6
NT 3 9 12 15 27 116 ML 1/6
NT 3 9 12 15 27 118 ML 1/6
NT 3 9 12 15 27 119 ML 1/6
NT 3 9 12 15 27 121 ML 1/6
NT 3 9 12 15 27 122 ML 1/6
NT 3 9 12 15 27 124 ML 1/6
NT 3 9 12 15 27 125 ML 1/6
NT 3 9 12 15 27 127 ML 1/6
NT 3 9 12 15 27 128 ML 1/6
NT 3 9 12 15 27 130 ML 1/6
NT 3 9 12 15 27 131 ML 1/6
NT 3 9 12 15 27 133 ML 1/6
NT 3 9 12 15 27 134 ML 1/6
NT 3 9 12 15 27 136 ML 1/6
NT 3 9 12 15 27 137 ML 1/6
NT 3 9 12 15 27 139 ML 1/6
NT 3 9 12 15 27 140 ML 1/6
NT 3 9 12 15 27 142 ML 1/6
NT 3 9 12 15 27 143 ML 1/6
NT 3 9 12 15 27 145 ML 1/6
NT 3 9 12 15 27 146 ML 1/6
NT 3 9 12 15 27 148 ML 1/6
NT 3 9 12 15 27 149 ML 1/6
NT 3 9 12 15 27 28 ML 1/6
NT 3 9 12 15 27 29 ML 1/6
NT 3 9 12 15 27 31 ML 1/6
NT 3 9 12 15 27 32 ML 1/6
NT 3 9 12 15 27 34 ML 1/6
NT 3 9 12 15 27 35 ML 1/6
NT 3 9 12 15 27 37 ML 1/6
NT 3 9 12 15 27 38 ML 1/6
NT 3 9 12 15 27 40 ML 1/6
NT 3 9 12 15 27 41 ML 1/6
NT 3 9 12 15 27 43 ML 1/6
NT 3 9 12 15 27 44 ML 1/6
NT 3 9 12 15 27 46 ML 1/6
NT 3 9 12 15 27 47 ML 1/6
NT 3 9 12 15 27 49 ML 1/6
NT 3 9 12 15 27 50 ML 1/6
NT 3 9 12 15 27 52 ML 1/6
NT 3 9 12 15 27 53 ML 1/6
NT 3 9 12 15 27 55 ML 1/6
NT 3 9 12 15 27 56 ML 1/6
NT 3 9 12 15 27 58 ML 1/6
NT 3 9 12 15 27 59 ML 1/6
NT 3 9 12 15 27 61 ML 1/6
NT 3 9 12 15 27 62 ML 1/6
NT 3 9 12 15 27 64 ML 1/6
NT 3 9 12 15 27 65 ML 1/6
NT 3 9 12 15 27 67 ML 1/6
NT 3 9 12 15 27 68 ML 1/6
NT 3 9 12 15 27 70 ML 1/6
NT 3 9 12 15 27 71 ML 1/6
NT 3 9 12 15 27 73 ML 1/6
NT 3 9 12 15 27 74 ML 1/6
NT 3 9 12 15 27 76 ML 1/6
NT 3 9 12 15 27 77 ML 1/6
NT 3 9 12 15 27 79 ML 1/6
NT 3 9 12 15 27 80 ML 1/6
NT 3 9 12 15 27 82 ML 1/6
NT 3 9 12 15 27 83 ML 1/6
NT 3 9 12 15 27 85 ML 1/6
NT 3 9 12 15 27 86 ML 1/6
NT 3 9 12 15 27 88 ML 1/6
NT 3 9 12 15 27 89 ML 1/6
NT 3 9 12 15 27 91 ML 1/6
NT 3 9 12 15 27 92 ML 1/6
NT 3 9 12 15 27 94 ML 1/6
NT 3 9 12 15 27 95 ML 1/6
NT 3 9 12 15 27 97 ML 1/6
NT 3 9 12 15 27 98 ML 1/6
NT 30 31 60 90 120 150 ML 1/6
NT 30 37 60 90 120 150 ML 1/6
NT 30 41 60 90 120 150 ML 1/6
NT 30 43 60 90 120 150 ML 1/6
NT 30 47 60 90 120 150 ML 1/6
NT 30 49 60 90 120 150 ML 1/6
NT 30 53 60 90 120 150 ML 1/6
NT 30 59 60 90 120 150 ML 1/6
NT 30 60 61 90 120 150 ML 1/6
NT 30 60 67 90 120 150 ML 1/6
NT 30 60 71 90 120 150 ML 1/6
NT 30 60 73 90 120 150 ML 1/6
NT 30 60 77 90 120 150 ML 1/6
NT 30 60 79 90 120 150 ML 1/6
NT 30 60 83 90 120 150 ML 1/6
NT 30 60 89 90 120 150 ML 1/6
NT 30 60 90 101 120 150 ML 1/6
NT 30 60 90 103 120 150 ML 1/6
NT 30 60 90 107 120 150 ML 1/6
NT 30 60 90 109 120 150 ML 1/6
NT 30 60 90 113 120 150 ML 1/6
NT 30 60 90 119 120 150 ML 1/6
NT 30 60 90 120 121 150 ML 1/6
NT 30 60 90 120 127 150 ML 1/6
NT 30 60 90 120 131 150 ML 1/6
NT 30 60 90 120 133 150 ML 1/6
NT 30 60 90 120 137 150 ML 1/6
NT 30 60 90 120 139 150 ML 1/6
NT 30 60 90 120 143 150 ML 1/6
NT 30 60 90 120 149 150 ML 1/6
NT 30 60 90 91 120 150 ML 1/6
NT 30 60 90 97 120 150 ML 1/6
NT 4 11 12 16 20 36 ML 1/6
NT 4 11 15 19 23 34 ML 1/6
NT 4 11 15 26 37 41 ML 1/6
NT 4 11 22 33 44 55 ML 1/6
NT 4 11 33 44 55 99 ML 1/6
NT 4 12 13 16 20 36 ML 1/6
NT 4 12 15 16 20 36 ML 1/6
NT 4 12 16 17 20 36 ML 1/6
NT 4 12 16 19 20 36 ML 1/6
NT 4 12 16 20 21 36 ML 1/6
NT 4 12 16 20 23 36 ML 1/6
NT 4 12 16 20 25 36 ML 1/6
NT 4 12 16 20 27 36 ML 1/6
NT 4 12 16 20 29 36 ML 1/6
NT 4 12 16 20 31 36 ML 1/6
NT 4 12 16 20 33 36 ML 1/6
NT 4 12 16 20 35 36 ML 1/6
NT 4 12 16 20 36 101 ML 1/6
NT 4 12 16 20 36 103 ML 1/6
NT 4 12 16 20 36 105 ML 1/6
NT 4 12 16 20 36 107 ML 1/6
NT 4 12 16 20 36 109 ML 1/6
NT 4 12 16 20 36 111 ML 1/6
NT 4 12 16 20 36 113 ML 1/6
NT 4 12 16 20 36 115 ML 1/6
NT 4 12 16 20 36 117 ML 1/6
NT 4 12 16 20 36 119 ML 1/6
NT 4 12 16 20 36 121 ML 1/6
NT 4 12 16 20 36 123 ML 1/6
NT 4 12 16 20 36 125 ML 1/6
NT 4 12 16 20 36 127 ML 1/6
NT 4 12 16 20 36 129 ML 1/6
NT 4 12 16 20 36 131 ML 1/6
NT 4 12 16 20 36 133 ML 1/6
NT 4 12 16 20 36 135 ML 1/6
NT 4 12 16 20 36 137 ML 1/6
NT 4 12 16 20 36 139 ML 1/6
NT 4 12 16 20 36 141 ML 1/6
NT 4 12 16 20 36 143 ML 1/6
NT 4 12 16 20 36 145 ML 1/6
NT 4 12 16 20 36 147 ML 1/6
NT 4 12 16 20 36 149 ML 1/6
NT 4 12 16 20 36 37 ML 1/6
NT 4 12 16 20 36 39 ML 1/6
NT 4 12 16 20 36 41 ML 1/6
NT 4 12 16 20 36 43 ML 1/6
NT 4 12 16 20 36 45 ML 1/6
NT 4 12 16 20 36 47 ML 1/6
NT 4 12 16 20 36 49 ML 1/6
NT 4 12 16 20 36 51 ML 1/6
NT 4 12 16 20 36 53 ML 1/6
NT 4 12 16 20 36 55 ML 1/6
NT 4 12 16 20 36 57 ML 1/6
NT 4 12 16 20 36 59 ML 1/6
NT 4 12 16 20 36 61 ML 1/6
NT 4 12 16 20 36 63 ML 1/6
NT 4 12 16 20 36 65 ML 1/6
NT 4 12 16 20 36 67 ML 1/6
NT 4 12 16 20 36 69 ML 1/6
NT 4 12 16 20 36 71 ML 1/6
NT 4 12 16 20 36 73 ML 1/6
NT 4 12 16 20 36 75 ML 1/6
NT 4 12 16 20 36 77 ML 1/6
NT 4 12 16 20 36 79 ML 1/6
NT 4 12 16 20 36 81 ML 1/6
NT 4 12 16 20 36 83 ML 1/6
NT 4 12 16 20 36 85 ML 1/6
NT 4 12 16 20 36 87 ML 1/6
NT 4 12 16 20 36 89 ML 1/6
NT 4 12 16 20 36 91 ML 1/6
NT 4 12 16 20 36 93 ML 1/6
NT 4 12 16 20 36 95 ML 1/6
NT 4 12 16 20 36 97 ML 1/6
NT 4 12 16 20 36 99 ML 1/6
NT 4 13 17 21 25 38 ML 1/6
NT 4 13 17 30 43 47 ML 12/73
NT 4 13 26 39 52 65 ML 1/6
NT 4 13 39 52 65 117 ML 1/6
NT 4 15 19 23 27 42 ML 10/61
NT 4 15 19 34 49 53 ML 1/6
NT 4 15 30 45 60 75 ML 1/6
NT 4 15 45 60 75 135 ML 1/6
NT 4 17 21 25 29 46 ML 1/6
NT 4 17 21 38 55 59 ML 1/6
NT 4 17 34 51 68 85 ML 1/6
NT 4 19 23 27 31 50 ML 1/6
NT 4 19 23 42 61 65 ML 17/103
NT 4 19 38 57 76 95 ML 1/6
NT 4 21 25 29 33 54 ML 13/79
NT 4 21 25 46 67 71 ML 1/6
NT 4 21 42 63 84 105 ML 1/6
NT 4 23 27 31 35 58 ML 1/6
NT 4 23 27 50 73 77 ML 1/6
NT 4 23 46 69 92 115 ML 1/6
NT 4 25 29 33 37 62 ML 1/6
NT 4 25 29 54 79 83 ML 22/133
NT 4 25 50 75 100 125 ML 1/6
NT 4 27 31 35 39 66 ML 16/97
NT 4 27 31 58 85 89 ML 1/6
NT 4 27 54 81 108 135 ML 1/6
NT 4 29 33 37 41 70 ML 1/6
NT 4 29 33 62 91 95 ML 1/6
NT 4 29 58 87 116 145 ML 1/6
NT 4 31 35 39 43 74 ML 1/6
NT 4 31 35 66 97 101 ML 27/163
NT 4 33 37 41 45 78 ML 19/115
NT 4 33 37 70 103 107 ML 1/6
NT 4 35 39 43 47 82 ML 1/6
NT 4 35 39 74 109 113 ML 1/6
NT 4 37 41 45 49 86 ML 1/6
NT 4 37 41 78 115 119 ML 32/193
NT 4 39 43 47 51 90 ML 22/133
NT 4 39 43 82 121 125 ML 1/6
NT 4 41 45 49 53 94 ML 1/6
NT 4 41 45 86 127 131 ML 1/6
NT 4 43 47 51 55 98 ML 1/6
NT 4 43 47 90 133 137 ML 37/223
NT 4 45 49 53 57 102 ML 25/151
NT 4 45 49 94 139 143 ML 1/6
NT 4 47 51 55 59 106 ML 1/6
NT 4 47 51 98 145 149 ML 1/6
NT 4 49 53 57 61 110 ML 1/6
NT 4 5 10 15 20 25 ML 1/6
NT 4 5 12 16 20 36 ML 1/6
NT 4 5 15 20 25 45 ML 1/6
NT 4 5 8 12 16 20 ML 1/6
NT 4 5 9 10 14 19 ML 4/23
NT 4 5 9 13 17 22 ML 1/6
NT 4 5 9 14 19 23 ML 1/6
NT 4 51 55 59 63 114 ML 28/169
NT 4 53 57 61 65 118 ML 1/6
NT 4 55 59 63 67 122 ML 1/6
NT 4 57 61 65 69 126 ML 31/187
NT 4 59 63 67 71 130 ML 1/6
NT 4 61 65 69 73 134 ML 1/6
NT 4 63 67 71 75 138 ML 34/205
NT 4 65 69 73 77 142 ML 1/6
NT 4 67 71 75 79 146 ML 1/6
NT 4 69 73 77 81 150 ML 37/223
NT 4 7 11 15 19 26 ML 1/6
NT 4 7 11 18 25 29 ML 7/43
NT 4 7 12 16 20 36 ML 1/6
NT 4 7 14 21 28 35 ML 1/6
NT 4 7 21 28 35 63 ML 1/6
NT 4 7 8 12 16 20 ML 1/6
NT 4 8 11 12 16 20 ML 1/6
NT 4 8 12 13 16 20 ML 1/6
NT 4 8 12 15 16 20 ML 1/6
NT 4 8 12 16 17 20 ML 1/6
NT 4 8 12 16 19 20 ML 1/6
NT 4 8 12 16 20 101 ML 1/6
NT 4 8 12 16 20 103 ML 1/6
NT 4 8 12 16 20 105 ML 1/6
NT 4 8 12 16 20 107 ML 1/6
NT 4 8 12 16 20 109 ML 1/6
NT 4 8 12 16 20 111 ML 1/6
NT 4 8 12 16 20 113 ML 1/6
NT 4 8 12 16 20 115 ML 1/6
NT 4 8 12 16 20 117 ML 1/6
NT 4 8 12 16 20 119 ML 1/6
NT 4 8 12 16 20 121 ML 1/6
NT 4 8 12 16 20 123 ML 1/6
NT 4 8 12 16 20 125 ML 1/6
NT 4 8 12 16 20 127 ML 1/6
NT 4 8 12 16 20 129 ML 1/6
NT 4 8 12 16 20 131 ML 1/6
NT 4 8 12 16 20 133 ML 1/6
NT 4 8 12 16 20 135 ML 1/6
NT 4 8 12 16 20 137 ML 1/6
NT 4 8 12 16 20 139 ML 1/6
NT 4 8 12 16 20 141 ML 1/6
NT 4 8 12 16 20 143 ML 1/6
NT 4 8 12 16 20 145 ML 1/6
NT 4 8 12 16 20 147 ML 1/6
NT 4 8 12 16 20 149 ML 1/6
NT 4 8 12 16 20 21 ML 1/6
NT 4 8 12 16 20 23 ML 1/6
NT 4 8 12 16 20 25 ML 1/6
NT 4 8 12 16 20 27 ML 1/6
NT 4 8 12 16 20 29 ML 1/6
NT 4 8 12 16 20 31 ML 1/6
NT 4 8 12 16 20 33 ML 1/6
NT 4 8 12 16 20 35 ML 1/6
NT 4 8 12 16 20 37 ML 1/6
NT 4 8 12 16 20 39 ML 1/6
NT 4 8 12 16 20 41 ML 1/6
NT 4 8 12 16 20 43 ML 1/6
NT 4 8 12 16 20 45 ML 1/6
NT 4 8 12 16 20 47 ML 1/6
NT 4 8 12 16 20 49 ML 1/6
NT 4 8 12 16 20 51 ML 1/6
NT 4 8 12 16 20 53 ML 1/6
NT 4 8 12 16 20 55 ML 1/6
NT 4 8 12 16 20 57 ML 1/6
NT 4 8 12 16 20 59 ML 1/6
NT 4 8 12 16 20 61 ML 1/6
NT 4 8 12 16 20 63 ML 1/6
NT 4 8 12 16 20 65 ML 1/6
NT 4 8 12 16 20 67 ML 1/6
NT 4 8 12 16 20 69 ML 1/6
NT 4 8 12 16 20 71 ML 1/6
NT 4 8 12 16 20 73 ML 1/6
NT 4 8 12 16 20 75 ML 1/6
NT 4 8 12 16 20 77 ML 1/6
NT 4 8 12 16 20 79 ML 1/6
NT 4 8 12 16 20 81 ML 1/6
NT 4 8 12 16 20 83 ML 1/6
NT 4 8 12 16 20 85 ML 1/6
NT 4 8 12 16 20 87 ML 1/6
NT 4 8 12 16 20 89 ML 1/6
NT 4 8 12 16 20 91 ML 1/6
NT 4 8 12 16 20 93 ML 1/6
NT 4 8 12 16 20 95 ML 1/6
NT 4 8 12 16 20 97 ML 1/6
NT 4 8 12 16 20 99 ML 1/6
NT 4 8 9 12 16 20 ML 1/6
NT 4 9 12 16 20 36 ML 1/6
NT 4 9 13 17 21 30 ML 7/43
NT 4 9 13 22 31 35 ML 1/6
NT 4 9 18 27 36 45 ML 1/6
NT 4 9 27 36 45 81 ML 1/6
NT 5 10 11 15 20 25 ML 1/6
NT 5 10 12 15 20 25 ML 1/6
NT 5 10 13 15 20 25 ML 1/6
NT 5 10 14 15 20 25 ML 1/6
NT 5 10 15 16 20 25 ML 1/6
NT 5 10 15 17 20 25 ML 1/6
NT 5 10 15 18 20 25 ML 1/6
NT 5 10 15 19 20 25 ML 1/6
NT 5 10 15 20 21 25 ML 1/6
NT 5 10 15 20 22 25 ML 1/6
NT 5 10 15 20 23 25 ML 1/6
NT 5 10 15 20 24 25 ML 1/6
NT 5 10 15 20 25 101 ML 1/6
NT 5 10 15 20 25 102 ML 1/6
NT 5 10 15 20 25 103 ML 1/6
NT 5 10 15 20 25 104 ML 1/6
NT 5 10 15 20 25 106 ML 1/6
NT 5 10 15 20 25 107 ML 1/6
NT 5 10 15 20 25 108 ML 1/6
NT 5 10 15 20 25 109 ML 1/6
NT 5 10 15 20 25 111 ML 1/6
NT 5 10 15 20 25 112 ML 1/6
NT 5 10 15 20 25 113 ML 1/6
NT 5 10 15 20 25 114 ML 1/6
NT 5 10 15 20 25 116 ML 1/6
NT 5 10 15 20 25 117 ML 1/6
NT 5 10 15 20 25 118 ML 1/6
NT 5 10 15 20 25 119 ML 1/6
NT 5 10 15 20 25 121 ML 1/6
NT 5 10 15 20 25 122 ML 1/6
NT 5 10 15 20 25 123 ML 1/6
NT 5 10 15 20 25 124 ML 1/6
NT 5 10 15 20 25 126 ML 1/6
NT 5 10 15 20 25 127 ML 1/6
NT 5 10 15 20 25 128 ML 1/6
NT 5 10 15 20 25 129 ML 1/6
NT 5 10 15 20 25 131 ML 1/6
NT 5 10 15 20 25 132 ML 1/6
NT 5 10 15 20 25 133 ML 1/6
NT 5 10 15 20 25 134 ML 1/6
NT 5 10 15 20 25 136 ML 1/6
NT 5 10 15 20 25 137 ML 1/6
NT 5 10 15 20 25 138 ML 1/6
NT 5 10 15 20 25 139 ML 1/6
NT 5 10 15 20 25 141 ML 1/6
NT 5 10 15 20 25 142 ML 1/6
NT 5 10 15 20 25 143 ML 1/6
NT 5 10 15 20 25 144 ML 1/6
NT 5 10 15 20 25 146 ML 1/6
NT 5 10 15 20 25 147 ML 1/6
NT 5 10 15 20 25 148 ML 1/6
NT 5 10 15 20 25 149 ML 1/6
NT 5 10 15 20 25 26 ML 1/6
NT 5 10 15 20 25 27 ML 1/6
NT 5 10 15 20 25 28 ML 1/6
NT 5 10 15 20 25 29 ML 1/6
NT 5 10 15 20 25 31 ML 1/6
NT 5 10 15 20 25 32 ML 1/6
NT 5 10 15 20 25 33 ML 1/6
NT 5 10 15 20 25 34 ML 1/6
NT 5 10 15 20 25 36 ML 1/6
NT 5 10 15 20 25 37 ML 1/6
NT 5 10 15 20 25 38 ML 1/6
NT 5 10 15 20 25 39 ML 1/6
NT 5 10 15 20 25 41 ML 1/6
NT 5 10 15 20 25 42 ML 1/6
NT 5 10 15 20 25 43 ML 1/6
NT 5 10 15 20 25 44 ML 1/6
NT 5 10 15 20 25 46 ML 1/6
NT 5 10 15 20 25 47 ML 1/6
NT 5 10 15 20 25 48 ML 1/6
NT 5 10 15 20 25 49 ML 1/6
NT 5 10 15 20 25 51 ML 1/6
NT 5 10 15 20 25 52 ML 1/6
NT 5 10 15 20 25 53 ML 1/6
NT 5 10 15 20 25 54 ML 1/6
NT 5 10 15 20 25 56 ML 1/6
NT 5 10 15 20 25 57 ML 1/6
NT 5 10 15 20 25 58 ML 1/6
NT 5 10 15 20 25 59 ML 1/6
NT 5 10 15 20 25 61 ML 1/6
NT 5 10 15 20 25 62 ML 1/6
NT 5 10 15 20 25 63 ML 1/6
NT 5 10 15 20 25 64 ML 1/6
NT 5 10 15 20 25 66 ML 1/6
NT 5 10 15 20 25 67 ML 1/6
NT 5 10 15 20 25 68 ML 1/6
NT 5 10 15 20 25 69 ML 1/6
NT 5 10 15 20 25 71 ML 1/6
NT 5 10 15 20 25 72 ML 1/6
NT 5 10 15 20 25 73 ML 1/6
NT 5 10 15 20 25 74 ML 1/6
NT 5 10 15 20 25 76 ML 1/6
NT 5 10 15 20 25 77 ML 1/6
NT 5 10 15 20 25 78 ML 1/6
NT 5 10 15 20 25 79 ML 1/6
NT 5 10 15 20 25 81 ML 1/6
NT 5 10 15 20 25 82 ML 1/6
NT 5 10 15 20 25 83 ML 1/6
NT 5 10 15 20 25 84 ML 1/6
NT 5 10 15 20 25 86 ML 1/6
NT 5 10 15 20 25 87 ML 1/6
NT 5 10 15 20 25 88 ML 1/6
NT 5 10 15 20 25 89 ML 1/6
NT 5 10 15 20 25 91 ML 1/6
NT 5 10 15 20 25 92 ML 1/6
NT 5 10 15 20 25 93 ML 1/6
NT 5 10 15 20 25 94 ML 1/6
NT 5 10 15 20 25 96 ML 1/6
NT 5 10 15 20 25 97 ML 1/6
NT 5 10 15 20 25 98 ML 1/6
NT 5 10 15 20 25 99 ML 1/6
NT 5 11 12 16 21 27 ML 4/23
NT 5 11 15 20 25 45 ML 1/6
NT 5 11 16 21 26 37 ML 1/6
NT 5 11 16 27 38 43 ML 1/6
NT 5 11 22 33 44 55 ML 1/6
NT 5 11 33 44 55 99 ML 1/6
NT 5 12 15 20 25 45 ML 1/6
NT 5 12 17 22 27 39 ML 10/61
NT 5 12 17 29 41 46 ML 14/87
NT 5 12 24 36 48 60 ML 1/6
NT 5 12 36 48 60 108 ML 1/6
NT 5 13 15 20 25 45 ML 1/6
NT 5 13 18 23 28 41 ML 5/31
NT 5 13 18 31 44 49 ML 11/67
NT 5 13 26 39 52 65 ML 1/6
NT 5 13 39 52 65 117 ML 1/6
NT 5 14 15 20 25 45 ML 1/6
NT 5 14 19 24 29 43 ML 11/67
NT 5 14 19 33 47 52 ML 1/6
NT 5 14 28 42 56 70 ML 1/6
NT 5 14 42 56 70 126 ML 1/6
NT 5 15 16 20 25 45 ML 1/6
NT 5 15 17 20 25 45 ML 1/6
NT 5 15 18 20 25 45 ML 1/6
NT 5 15 19 20 25 45 ML 1/6
NT 5 15 20 21 25 45 ML 1/6
NT 5 15 20 22 25 45 ML 1/6
NT 5 15 20 23 25 45 ML 1/6
NT 5 15 20 24 25 45 ML 1/6
NT 5 15 20 25 26 45 ML 1/6
NT 5 15 20 25 27 45 ML 1/6
NT 5 15 20 25 28 45 ML 1/6
NT 5 15 20 25 29 45 ML 1/6
NT 5 15 20 25 31 45 ML 1/6
NT 5 15 20 25 32 45 ML 1/6
NT 5 15 20 25 33 45 ML 1/6
NT 5 15 20 25 34 45 ML 1/6
NT 5 15 20 25 36 45 ML 1/6
NT 5 15 20 25 37 45 ML 1/6
NT 5 15 20 25 38 45 ML 1/6
NT 5 15 20 25 39 45 ML 1/6
NT 5 15 20 25 41 45 ML 1/6
NT 5 15 20 25 42 45 ML 1/6
NT 5 15 20 25 43 45 ML 1/6
NT 5 15 20 25 44 45 ML 1/6
NT 5 15 20 25 45 101 ML 1/6
NT 5 15 20 25 45 102 ML 1/6
NT 5 15 20 25 45 103 ML 1/6
NT 5 15 20 25 45 104 ML 1/6
NT 5 15 20 25 45 106 ML 1/6
NT 5 15 20 25 45 107 ML 1/6
NT 5 15 20 25 45 108 ML 1/6
NT 5 15 20 25 45 109 ML 1/6
NT 5 15 20 25 45 111 ML 1/6
NT 5 15 20 25 45 112 ML 1/6
NT 5 15 20 25 45 113 ML 1/6
NT 5 15 20 25 45 114 ML 1/6
NT 5 15 20 25 45 116 ML 1/6
NT 5 15 20 25 45 117 ML 1/6
NT 5 15 20 25 45 118 ML 1/6
NT 5 15 20 25 45 119 ML 1/6
NT 5 15 20 25 45 121 ML 1/6
NT 5 15 20 25 45 122 ML 1/6
NT 5 15 20 25 45 123 ML 1/6
NT 5 15 20 25 45 124 ML 1/6
NT 5 15 20 25 45 126 ML 1/6
NT 5 15 20 25 45 127 ML 1/6
NT 5 15 20 25 45 128 ML 1/6
NT 5 15 20 25 45 129 ML 1/6
NT 5 15 20 25 45 131 ML 1/6
NT 5 15 20 25 45 132 ML 1/6
NT 5 15 20 25 45 133 ML 1/6
NT 5 15 20 25 45 134 ML 1/6
NT 5 15 20 25 45 136 ML 1/6
NT 5 15 20 25 45 137 ML 1/6
NT 5 15 20 25 45 138 ML 1/6
NT 5 15 20 25 45 139 ML 1/6
NT 5 15 20 25 45 141 ML 1/6
NT 5 15 20 25 45 142 ML 1/6
NT 5 15 20 25 45 143 ML 1/6
NT 5 15 20 25 45 144 ML 1/6
NT 5 15 20 25 45 146 ML 1/6
NT 5 15 20 25 45 147 ML 1/6
NT 5 15 20 25 45 148 ML 1/6
NT 5 15 20 25 45 149 ML 1/6
NT 5 15 20 25 45 46 ML 1/6
NT 5 15 20 25 45 47 ML 1/6
NT 5 15 20 25 45 48 ML 1/6
NT 5 15 20 25 45 49 ML 1/6
NT 5 15 20 25 45 51 ML 1/6
NT 5 15 20 25 45 52 ML 1/6
NT 5 15 20 25 45 53 ML 1/6
NT 5 15 20 25 45 54 ML 1/6
NT 5 15 20 25 45 56 ML 1/6
NT 5 15 20 25 45 57 ML 1/6
NT 5 15 20 25 45 58 ML 1/6
NT 5 15 20 25 45 59 ML 1/6
NT 5 15 20 25 45 61 ML 1/6
NT 5 15 20 25 45 62 ML 1/6
NT 5 15 20 25 45 63 ML 1/6
NT 5 15 20 25 45 64 ML 1/6
NT 5 15 20 25 45 66 ML 1/6
NT 5 15 20 25 45 67 ML 1/6
NT 5 15 20 25 45 68 ML 1/6
NT 5 15 20 25 45 69 ML 1/6
NT 5 15 20 25 45 71 ML 1/6
NT 5 15 20 25 45 72 ML 1/6
NT 5 15 20 25 45 73 ML 1/6
NT 5 15 20 25 45 74 ML 1/6
NT 5 15 20 25 45 76 ML 1/6
NT 5 15 20 25 45 77 ML 1/6
NT 5 15 20 25 45 78 ML 1/6
NT 5 15 20 25 45 79 ML 1/6
NT 5 15 20 25 45 81 ML 1/6
NT 5 15 20 25 45 82 ML 1/6
NT 5 15 20 25 45 83 ML 1/6
NT 5 15 20 25 45 84 ML 1/6
NT 5 15 20 25 45 86 ML 1/6
NT 5 15 20 25 45 87 ML 1/6
NT 5 15 20 25 45 88 ML 1/6
NT 5 15 20 25 45 89 ML 1/6
NT 5 15 20 25 45 91 ML 1/6
NT 5 15 20 25 45 92 ML 1/6
NT 5 15 20 25 45 93 ML 1/6
NT 5 15 20 25 45 94 ML 1/6
NT 5 15 20 25 45 96 ML 1/6
NT 5 15 20 25 45 97 ML 1/6
NT 5 15 20 25 45 98 ML 1/6
NT 5 15 20 25 45 99 ML 1/6
NT 5 16 21 26 31 47 ML 1/6
NT 5 16 21 37 53 58 ML 1/6
NT 5 16 32 48 64 80 ML 1/6
NT 5 16 48 64 80 144 ML 1/6
NT 5 17 22 27 32 49 ML 1/6
NT 5 17 22 39 56 61 ML 1/6
NT 5 17 34 51 68 85 ML 1/6
NT 5 18 23 28 33 51 ML 13/79
NT 5 18 23 41 59 64 ML 20/123
NT 5 18 36 54 72 90 ML 1/6
NT 5 19 24 29 34 53 ML 7/43
NT 5 19 24 43 62 67 ML 15/91
NT 5 19 38 57 76 95 ML 1/6
NT 5 21 26 31 36 57 ML 11/67
NT 5 21 26 47 68 73 ML 1/6
NT 5 21 42 63 84 105 ML 1/6
NT 5 22 27 32 37 59 ML 1/6
NT 5 22 27 49 71 76 ML 1/6
NT 5 22 44 66 88 110 ML 1/6
NT 5 23 28 33 38 61 ML 1/6
NT 5 23 28 51 74 79 ML 1/6
NT 5 23 46 69 92 115 ML 1/6
NT 5 24 29 34 39 63 ML 16/97
NT 5 24 29 53 77 82 ML 26/159
NT 5 24 48 72 96 120 ML 1/6
NT 5 26 31 36 41 67 ML 17/103
NT 5 26 31 57 83 88 ML 1/6
NT 5 26 52 78 104 130 ML 1/6
NT 5 27 32 37 42 69 ML 13/79
NT 5 27 32 59 86 91 ML 1/6
NT 5 27 54 81 108 135 ML 1/6
NT 5 28 33 38 43 71 ML 1/6
NT 5 28 33 61 89 94 ML 1/6
NT 5 28 56 84 112 140 ML 1/6
NT 5 29 34 39 44 73 ML 1/6
NT 5 29 34 63 92 97 ML 1/6
NT 5 29 58 87 116 145 ML 1/6
NT 5 31 36 41 46 77 ML 11/67
NT 5 31 36 67 98 103 ML 23/139
NT 5 32 37 42 47 79 ML 20/121
NT 5 32 37 69 101 106 ML 1/6
NT 5 33 38 43 48 81 ML 15/91
NT 5 33 38 71 104 109 ML 1/6
NT 5 34 39 44 49 83 ML 1/6
NT 5 34 39 73 107 112 ML 1/6
NT 5 36 41 46 51 87 ML 22/133
NT 5 36 41 77 113 118 ML 38/231
NT 5 37 42 47 52 89 ML 13/79
NT 5 37 42 79 116 121 ML 27/163
NT 5 38 43 48 53 91 ML 23/139
NT 5 38 43 81 119 124 ML 1/6
NT 5 39 44 49 54 93 ML 17/103
NT 5 39 44 83 122 127 ML 1/6
NT 5 41 46 51 56 97 ML 1/6
NT 5 41 46 87 128 133 ML 1/6
NT 5 42 47 52 57 99 ML 25/151
NT 5 42 47 89 131 136 ML 44/267
NT 5 43 48 53 58 101 ML 15/91
NT 5 43 48 91 134 139 ML 31/187
NT 5 44 49 54 59 103 ML 26/157
NT 5 44 49 93 137 142 ML 1/6
NT 5 46 51 56 61 107 ML 1/6
NT 5 46 51 97 143 148 ML 1/6
NT 5 47 52 57 62 109 ML 1/6
NT 5 48 53 58 63 111 ML 28/169
NT 5 49 54 59 64 113 ML 17/103
NT 5 51 56 61 66 117 ML 21/127
NT 5 52 57 62 67 119 ML 1/6
NT 5 53 58 63 68 121 ML 1/6
NT 5 54 59 64 69 123 ML 31/187
NT 5 56 61 66 71 127 ML 32/193
NT 5 57 62 67 72 129 ML 23/139
NT 5 58 63 68 73 131 ML 1/6
NT 5 59 64 69 74 133 ML 1/6
NT 5 6 10 15 20 25 ML 1/6
NT 5 6 11 16 21 27 ML 7/43
NT 5 6 11 17 23 28 ML 8/51
NT 5 6 12 18 24 30 ML 1/6
NT 5 6 15 20 25 45 ML 1/6
NT 5 6 18 24 30 54 ML 1/6
NT 5 61 66 71 76 137 ML 21/127
NT 5 62 67 72 77 139 ML 35/211
NT 5 63 68 73 78 141 ML 25/151
NT 5 64 69 74 79 143 ML 1/6
NT 5 66 71 76 81 147 ML 37/223
NT 5 67 72 77 82 149 ML 23/139
NT 5 7 10 15 20 25 ML 1/6
NT 5 7 12 17 22 29 ML 3/19
NT 5 7 12 19 26 31 ML 7/43
NT 5 7 14 21 28 35 ML 1/6
NT 5 7 15 20 25 45 ML 1/6
NT 5 7 21 28 35 63 ML 1/6
NT 5 8 10 15 20 25 ML 1/6
NT 5 8 13 18 23 31 ML 8/49
NT 5 8 13 21 29 34 ML 1/6
NT 5 8 15 20 25 45 ML 1/6
NT 5 8 16 24 32 40 ML 1/6
NT 5 8 24 32 40 72 ML 1/6
NT 5 9 10 15 20 25 ML 1/6
NT 5 9 14 19 24 33 ML 7/43
NT 5 9 14 23 32 37 ML 1/6
NT 5 9 15 20 25 45 ML 1/6
NT 5 9 18 27 36 45 ML 1/6
NT 5 9 27 36 45 81 ML 1/6
NT 6 11 12 18 24 30 ML 1/6
NT 6 11 17 23 29 40 ML 11/69
NT 6 11 17 28 39 45 ML 12/73
NT 6 11 18 24 30 54 ML 1/6
NT 6 11 22 33 44 55 ML 1/6
NT 6 11 33 44 55 99 ML 1/6
NT 6 12 13 18 24 30 ML 1/6
NT 6 12 17 18 24 30 ML 1/6
NT 6 12 18 19 24 30 ML 1/6
NT 6 12 18 23 24 30 ML 1/6
NT 6 12 18 24 25 30 ML 1/6
NT 6 12 18 24 29 30 ML 1/6
NT 6 12 18 24 30 101 ML 1/6
NT 6 12 18 24 30 103 ML 1/6
NT 6 12 18 24 30 107 ML 1/6
NT 6 12 18 24 30 109 ML 1/6
NT 6 12 18 24 30 113 ML 1/6
NT 6 12 18 24 30 115 ML 1/6
NT 6 12 18 24 30 119 ML 1/6
NT 6 12 18 24 30 121 ML 1/6
NT 6 12 18 24 30 125 ML 1/6
NT 6 12 18 24 30 127 ML 1/6
NT 6 12 18 24 30 131 ML 1/6
NT 6 12 18 24 30 133 ML 1/6
NT 6 12 18 24 30 137 ML 1/6
NT 6 12 18 24 30 139 ML 1/6
NT 6 12 18 24 30 143 ML 1/6
NT 6 12 18 24 30 145 ML 1/6
NT 6 12 18 24 30 149 ML 1/6
NT 6 12 18 24 30 31 ML 1/6
NT 6 12 18 24 30 35 ML 1/6
NT 6 12 18 24 30 37 ML 1/6
NT 6 12 18 24 30 41 ML 1/6
NT 6 12 18 24 30 43 ML 1/6
NT 6 12 18 24 30 47 ML 1/6
NT 6 12 18 24 30 49 ML 1/6
NT 6 12 18 24 30 53 ML 1/6
NT 6 12 18 24 30 55 ML 1/6
NT 6 12 18 24 30 59 ML 1/6
NT 6 12 18 24 30 61 ML 1/6
NT 6 12 18 24 30 65 ML 1/6
NT 6 12 18 24 30 67 ML 1/6
NT 6 12 18 24 30 71 ML 1/6
NT 6 12 18 24 30 73 ML 1/6
NT 6 12 18 24 30 77 ML 1/6
NT 6 12 18 24 30 79 ML 1/6
NT 6 12 18 24 30 83 ML 1/6
NT 6 12 18 24 30 85 ML 1/6
NT 6 12 18 24 30 89 ML 1/6
NT 6 12 18 24 30 91 ML 1/6
NT 6 12 18 24 30 95 ML 1/6
NT 6 12 18 24 30 97 ML 1/6
NT 6 13 18 24 30 54 ML 1/6
NT 6 13 19 25 31 44 ML 6/37
NT 6 13 19 32 45 51 ML 4/25
NT 6 13 26 39 52 65 ML 1/6
NT 6 13 39 52 65 117 ML 1/6
NT 6 17 18 24 30 54 ML 1/6
NT 6 17 23 29 35 52 ML 14/87
NT 6 17 23 40 57 63 ML 17/103
NT 6 17 34 51 68 85 ML 1/6
NT 6 18 19 24 30 54 ML 1/6
NT 6 18 23 24 30 54 ML 1/6
NT 6 18 24 25 30 54 ML 1/6
NT 6 18 24 29 30 54 ML 1/6
NT 6 18 24 30 31 54 ML 1/6
NT 6 18 24 30 35 54 ML 1/6
NT 6 18 24 30 37 54 ML 1/6
NT 6 18 24 30 41 54 ML 1/6
NT 6 18 24 30 43 54 ML 1/6
NT 6 18 24 30 47 54 ML 1/6
NT 6 18 24 30 49 54 ML 1/6
NT 6 18 24 30 53 54 ML 1/6
NT 6 18 24 30 54 101 ML 1/6
NT 6 18 24 30 54 103 ML 1/6
NT 6 18 24 30 54 107 ML 1/6
NT 6 18 24 30 54 109 ML 1/6
NT 6 18 24 30 54 113 ML 1/6
NT 6 18 24 30 54 115 ML 1/6
NT 6 18 24 30 54 119 ML 1/6
NT 6 18 24 30 54 121 ML 1/6
NT 6 18 24 30 54 125 ML 1/6
NT 6 18 24 30 54 127 ML 1/6
NT 6 18 24 30 54 131 ML 1/6
NT 6 18 24 30 54 133 ML 1/6
NT 6 18 24 30 54 137 ML 1/6
NT 6 18 24 30 54 139 ML 1/6
NT 6 18 24 30 54 143 ML 1/6
NT 6 18 24 30 54 145 ML 1/6
NT 6 18 24 30 54 149 ML 1/6
NT 6 18 24 30 54 55 ML 1/6
NT 6 18 24 30 54 59 ML 1/6
NT 6 18 24 30 54 61 ML 1/6
NT 6 18 24 30 54 65 ML 1/6
NT 6 18 24 30 54 67 ML 1/6
NT 6 18 24 30 54 71 ML 1/6
NT 6 18 24 30 54 73 ML 1/6
NT 6 18 24 30 54 77 ML 1/6
NT 6 18 24 30 54 79 ML 1/6
NT 6 18 24 30 54 83 ML 1/6
NT 6 18 24 30 54 85 ML 1/6
NT 6 18 24 30 54 89 ML 1/6
NT 6 18 24 30 54 91 ML 1/6
NT 6 18 24 30 54 95 ML 1/6
NT 6 18 24 30 54 97 ML 1/6
NT 6 19 25 31 37 56 ML 7/43
NT 6 19 25 44 63 69 ML 5/31
NT 6 19 38 57 76 95 ML 1/6
NT 6 23 29 35 41 64 ML 17/105
NT 6 23 29 52 75 81 ML 22/133
NT 6 23 46 69 92 115 ML 1/6
NT 6 25 31 37 43 68 ML 8/49
NT 6 25 31 56 81 87 ML 6/37
NT 6 25 50 75 100 125 ML 1/6
NT 6 29 35 41 47 76 ML 20/123
NT 6 29 35 64 93 99 ML 27/163
NT 6 29 58 87 116 145 ML 1/6
NT 6 31 37 43 49 80 ML 9/55
NT 6 31 37 68 99 105 ML 7/43
NT 6 35 41 47 53 88 ML 23/141
NT 6 35 41 76 111 117 ML 32/193
NT 6 37 43 49 55 92 ML 10/61
NT 6 37 43 80 117 123 ML 8/49
NT 6 41 47 53 59 100 ML 26/159
NT 6 41 47 88 129 135 ML 37/223
NT 6 43 49 55 61 104 ML 11/67
NT 6 43 49 92 135 141 ML 9/55
NT 6 47 53 59 65 112 ML 29/177
NT 6 49 55 61 67 116 ML 12/73
NT 6 53 59 65 71 124 ML 32/195
NT 6 55 61 67 73 128 ML 13/79
NT 6 59 65 71 77 136 ML 35/213
NT 6 61 67 73 79 140 ML 14/85
NT 6 65 71 77 83 148 ML 38/231
NT 6 7 12 18 24 30 ML 1/6
NT 6 7 13 19 25 32 ML 5/31
NT 6 7 13 20 27 33 ML 3/19
NT 6 7 14 21 28 35 ML 1/6
NT 6 7 18 24 30 54 ML 1/6
NT 6 7 21 28 35 63 ML 1/6
NT 7 10 14 21 28 35 ML 1/6
NT 7 10 17 24 31 41 ML 9/55
NT 7 10 17 27 37 44 ML 1/6
NT 7 10 20 30 40 50 ML 1/6
NT 7 10 21 28 35 63 ML 1/6
NT 7 10 30 40 50 90 ML 1/6
NT 7 11 14 21 28 35 ML 1/6
NT 7 11 18 25 32 43 ML 10/61
NT 7 11 18 29 40 47 ML 14/87
NT 7 11 21 28 35 63 ML 1/6
NT 7 11 22 33 44 55 ML 1/6
NT 7 11 33 44 55 99 ML 1/6
NT 7 12 14 21 28 35 ML 1/6
NT 7 12 19 26 33 45 ML 5/31
NT 7 12 19 31 43 50 ML 9/55
NT 7 12 21 28 35 63 ML 1/6
NT 7 12 24 36 48 60 ML 1/6
NT 7 12 36 48 60 108 ML 1/6
NT 7 13 14 21 28 35 ML 1/6
NT 7 13 20 27 34 47 ML 1/6
NT 7 13 20 33 46 53 ML 1/6
NT 7 13 21 28 35 63 ML 1/6
NT 7 13 26 39 52 65 ML 1/6
NT 7 13 39 52 65 117 ML 1/6
NT 7 14 15 21 28 35 ML 1/6
NT 7 14 16 21 28 35 ML 1/6
NT 7 14 17 21 28 35 ML 1/6
NT 7 14 18 21 28 35 ML 1/6
NT 7 14 19 21 28 35 ML 1/6
NT 7 14 20 21 28 35 ML 1/6
NT 7 14 21 22 28 35 ML 1/6
NT 7 14 21 23 28 35 ML 1/6
NT 7 14 21 24 28 35 ML 1/6
NT 7 14 21 25 28 35 ML 1/6
NT 7 14 21 26 28 35 ML 1/6
NT 7 14 21 27 28 35 ML 1/6
NT 7 14 21 28 29 35 ML 1/6
NT 7 14 21 28 30 35 ML 1/6
NT 7 14 21 28 31 35 ML 1/6
NT 7 14 21 28 32 35 ML 1/6
NT 7 14 21 28 33 35 ML 1/6
NT 7 14 21 28 34 35 ML 1/6
NT 7 14 21 28 35 100 ML 1/6
NT 7 14 21 28 35 101 ML 1/6
NT 7 14 21 28 35 102 ML 1/6
NT 7 14 21 28 35 103 ML 1/6
NT 7 14 21 28 35 104 ML 1/6
NT 7 14 21 28 35 106 ML 1/6
NT 7 14 21 28 35 107 ML 1/6
NT 7 14 21 28 35 108 ML 1/6
NT 7 14 21 28 35 109 ML 1/6
NT 7 14 21 28 35 110 ML 1/6
NT 7 14 21 28 35 111 ML 1/6
NT 7 14 21 28 35 113 ML 1/6
NT 7 14 21 28 35 114 ML 1/6
NT 7 14 21 28 35 115 ML 1/6
NT 7 14 21 28 35 116 ML 1/6
NT 7 14 21 28 35 117 ML 1/6
NT 7 14 21 28 35 118 ML 1/6
NT 7 14 21 28 35 120 ML 1/6
NT 7 14 21 28 35 121 ML 1/6
NT 7 14 21 28 35 122 ML 1/6
NT 7 14 21 28 35 123 ML 1/6
NT 7 14 21 28 35 124 ML 1/6
NT 7 14 21 28 35 125 ML 1/6
NT 7 14 21 28 35 127 ML 1/6
NT 7 14 21 28 35 128 ML 1/6
NT 7 14 21 28 35 129 ML 1/6
NT 7 14 21 28 35 130 ML 1/6
NT 7 14 21 28 35 131 ML 1/6
NT 7 14 21 28 35 132 ML 1/6
NT 7 14 21 28 35 134 ML 1/6
NT 7 14 21 28 35 135 ML 1/6
NT 7 14 21 28 35 136 ML 1/6
NT 7 14 21 28 35 137 ML 1/6
NT 7 14 21 28 35 138 ML 1/6
NT 7 14 21 28 35 139 ML 1/6
NT 7 14 21 28 35 141 ML 1/6
NT 7 14 21 28 35 142 ML 1/6
NT 7 14 21 28 35 143 ML 1/6
NT 7 14 21 28 35 144 ML 1/6
NT 7 14 21 28 35 145 ML 1/6
NT 7 14 21 28 35 146 ML 1/6
NT 7 14 21 28 35 148 ML 1/6
NT 7 14 21 28 35 149 ML 1/6
NT 7 14 21 28 35 150 ML 1/6
NT 7 14 21 28 35 36 ML 1/6
NT 7 14 21 28 35 37 ML 1/6
NT 7 14 21 28 35 38 ML 1/6
NT 7 14 21 28 35 39 ML 1/6
NT 7 14 21 28 35 40 ML 1/6
NT 7 14 21 28 35 41 ML 1/6
NT 7 14 21 28 35 43 ML 1/6
NT 7 14 21 28 35 44 ML 1/6
NT 7 14 21 28 35 45 ML 1/6
NT 7 14 21 28 35 46 ML 1/6
NT 7 14 21 28 35 47 ML 1/6
NT 7 14 21 28 35 48 ML 1/6
NT 7 14 21 28 35 50 ML 1/6
NT 7 14 21 28 35 51 ML 1/6
NT 7 14 21 28 35 52 ML 1/6
NT 7 14 21 28 35 53 ML 1/6
NT 7 14 21 28 35 54 ML 1/6
NT 7 14 21 28 35 55 ML 1/6
NT 7 14 21 28 35 57 ML 1/6
NT 7 14 21 28 35 58 ML 1/6
NT 7 14 21 28 35 59 ML 1/6
NT 7 14 21 28 35 60 ML 1/6
NT 7 14 21 28 35 61 ML 1/6
NT 7 14 21 28 35 62 ML 1/6
NT 7 14 21 28 35 64 ML 1/6
NT 7 14 21 28 35 65 ML 1/6
NT 7 14 21 28 35 66 ML 1/6
NT 7 14 21 28 35 67 ML 1/6
NT 7 14 21 28 35 68 ML 1/6
NT 7 14 21 28 35 69 ML 1/6
NT 7 14 21 28 35 71 ML 1/6
NT 7 14 21 28 35 72 ML 1/6
NT 7 14 21 28 35 73 ML 1/6
NT 7 14 21 28 35 74 ML 1/6
NT 7 14 21 28 35 75 ML 1/6
NT 7 14 21 28 35 76 ML 1/6
NT 7 14 21 28 35 78 ML 1/6
NT 7 14 21 28 35 79 ML 1/6
NT 7 14 21 28 35 80 ML 1/6
NT 7 14 21 28 35 81 ML 1/6
NT 7 14 21 28 35 82 ML 1/6
NT 7 14 21 28 35 83 ML 1/6
NT 7 14 21 28 35 85 ML 1/6
NT 7 14 21 28 35 86 ML 1/6
NT 7 14 21 28 35 87 ML 1/6
NT 7 14 21 28 35 88 ML 1/6
NT 7 14 21 28 35 89 ML 1/6
NT 7 14 21 28 35 90 ML 1/6
NT 7 14 21 28 35 92 ML 1/6
NT 7 14 21 28 35 93 ML 1/6
NT 7 14 21 28 35 94 ML 1/6
NT 7 14 21 28 35 95 ML 1/6
NT 7 14 21 28 35 96 ML 1/6
NT 7 14 21 28 35 97 ML 1/6
NT 7 14 21 28 35 99 ML 1/6
NT 7 15 21 28 35 63 ML 1/6
NT 7 15 22 29 36 51 ML 12/73
NT 7 15 22 37 52 59 ML 1/6
NT 7 15 30 45 60 75 ML 1/6
NT 7 15 45 60 75 135 ML 1/6
NT 7 16 21 28 35 63 ML 1/6
NT 7 16 23 30 37 53 ML 11/67
NT 7 16 23 39 55 62 ML 1/6
NT 7 16 32 48 64 80 ML 1/6
NT 7 16 48 64 80 144 ML 1/6
NT 7 17 21 28 35 63 ML 1/6
NT 7 17 24 31 38 55 ML 13/79
NT 7 17 24 41 58 65 ML 20/123
NT 7 17 34 51 68 85 ML 1/6
NT 7 18 21 28 35 63 ML 1/6
NT 7 18 25 32 39 57 ML 7/43
NT 7 18 25 43 61 68 ML 13/79
NT 7 18 36 54 72 90 ML 1/6
NT 7 19 21 28 35 63 ML 1/6
NT 7 19 26 33 40 59 ML 1/6
NT 7 19 26 45 64 71 ML 1/6
NT 7 19 38 57 76 95 ML 1/6
NT 7 20 21 28 35 63 ML 1/6
NT 7 20 27 34 41 61 ML 1/6
NT 7 20 27 47 67 74 ML 1/6
NT 7 20 40 60 80 100 ML 1/6
NT 7 21 22 28 35 63 ML 1/6
NT 7 21 23 28 35 63 ML 1/6
NT 7 21 24 28 35 63 ML 1/6
NT 7 21 25 28 35 63 ML 1/6
NT 7 21 26 28 35 63 ML 1/6
NT 7 21 27 28 35 63 ML 1/6
NT 7 21 28 29 35 63 ML 1/6
NT 7 21 28 30 35 63 ML 1/6
NT 7 21 28 31 35 63 ML 1/6
NT 7 21 28 32 35 63 ML 1/6
NT 7 21 28 33 35 63 ML 1/6
NT 7 21 28 34 35 63 ML 1/6
NT 7 21 28 35 36 63 ML 1/6
NT 7 21 28 35 37 63 ML 1/6
NT 7 21 28 35 38 63 ML 1/6
NT 7 21 28 35 39 63 ML 1/6
NT 7 21 28 35 40 63 ML 1/6
NT 7 21 28 35 41 63 ML 1/6
NT 7 21 28 35 43 63 ML 1/6
NT 7 21 28 35 44 63 ML 1/6
NT 7 21 28 35 45 63 ML 1/6
NT 7 21 28 35 46 63 ML 1/6
NT 7 21 28 35 47 63 ML 1/6
NT 7 21 28 35 48 63 ML 1/6
NT 7 21 28 35 50 63 ML 1/6
NT 7 21 28 35 51 63 ML 1/6
NT 7 21 28 35 52 63 ML 1/6
NT 7 21 28 35 53 63 ML 1/6
NT 7 21 28 35 54 63 ML 1/6
NT 7 21 28 35 55 63 ML 1/6
NT 7 21 28 35 57 63 ML 1/6
NT 7 21 28 35 58 63 ML 1/6
NT 7 21 28 35 59 63 ML 1/6
NT 7 21 28 35 60 63 ML 1/6
NT 7 21 28 35 61 63 ML 1/6
NT 7 21 28 35 62 63 ML 1/6
NT 7 21 28 35 63 100 ML 1/6
NT 7 21 28 35 63 101 ML 1/6
NT 7 21 28 35 63 102 ML 1/6
NT 7 21 28 35 63 103 ML 1/6
NT 7 21 28 35 63 104 ML 1/6
NT 7 21 28 35 63 106 ML 1/6
NT 7 21 28 35 63 107 ML 1/6
NT 7 21 28 35 63 108 ML 1/6
NT 7 21 28 35 63 109 ML 1/6
NT 7 21 28 35 63 110 ML 1/6
NT 7 21 28 35 63 111 ML 1/6
NT 7 21 28 35 63 113 ML 1/6
NT 7 21 28 35 63 114 ML 1/6
NT 7 21 28 35 63 115 ML 1/6
NT 7 21 28 35 63 116 ML 1/6
NT 7 21 28 35 63 117 ML 1/6
NT 7 21 28 35 63 118 ML 1/6
NT 7 21 28 35 63 120 ML 1/6
NT 7 21 28 35 63 121 ML 1/6
NT 7 21 28 35 63 122 ML 1/6
NT 7 21 28 35 63 123 ML 1/6
NT 7 21 28 35 63 124 ML 1/6
NT 7 21 28 35 63 125 ML 1/6
NT 7 21 28 35 63 127 ML 1/6
NT 7 21 28 35 63 128 ML 1/6
NT 7 21 28 35 63 129 ML 1/6
NT 7 21 28 35 63 130 ML 1/6
NT 7 21 28 35 63 131 ML 1/6
NT 7 21 28 35 63 132 ML 1/6
NT 7 21 28 35 63 134 ML 1/6
NT 7 21 28 35 63 135 ML 1/6
NT 7 21 28 35 63 136 ML 1/6
NT 7 21 28 35 63 137 ML 1/6
NT 7 21 28 35 63 138 ML 1/6
NT 7 21 28 35 63 139 ML 1/6
NT 7 21 28 35 63 141 ML 1/6
NT 7 21 28 35 63 142 ML 1/6
NT 7 21 28 35 63 143 ML 1/6
NT 7 21 28 35 63 144 ML 1/6
NT 7 21 28 35 63 145 ML 1/6
NT 7 21 28 35 63 146 ML 1/6
NT 7 21 28 35 63 148 ML 1/6
NT 7 21 28 35 63 149 ML 1/6
NT 7 21 28 35 63 150 ML 1/6
NT 7 21 28 35 63 64 ML 1/6
NT 7 21 28 35 63 65 ML 1/6
NT 7 21 28 35 63 66 ML 1/6
NT 7 21 28 35 63 67 ML 1/6
NT 7 21 28 35 63 68 ML 1/6
NT 7 21 28 35 63 69 ML 1/6
NT 7 21 28 35 63 71 ML 1/6
NT 7 21 28 35 63 72 ML 1/6
NT 7 21 28 35 63 73 ML 1/6
NT 7 21 28 35 63 74 ML 1/6
NT 7 21 28 35 63 75 ML 1/6
NT 7 21 28 35 63 76 ML 1/6
NT 7 21 28 35 63 78 ML 1/6
NT 7 21 28 35 63 79 ML 1/6
NT 7 21 28 35 63 80 ML 1/6
NT 7 21 28 35 63 81 ML 1/6
NT 7 21 28 35 63 82 ML 1/6
NT 7 21 28 35 63 83 ML 1/6
NT 7 21 28 35 63 85 ML 1/6
NT 7 21 28 35 63 86 ML 1/6
NT 7 21 28 35 63 87 ML 1/6
NT 7 21 28 35 63 88 ML 1/6
NT 7 21 28 35 63 89 ML 1/6
NT 7 21 28 35 63 90 ML 1/6
NT 7 21 28 35 63 92 ML 1/6
NT 7 21 28 35 63 93 ML 1/6
NT 7 21 28 35 63 94 ML 1/6
NT 7 21 28 35 63 95 ML 1/6
NT 7 21 28 35 63 96 ML 1/6
NT 7 21 28 35 63 97 ML 1/6
NT 7 21 28 35 63 99 ML 1/6
NT 7 22 29 36 43 65 ML 13/79
NT 7 22 29 51 73 80 ML 1/6
NT 7 22 44 66 88 110 ML 1/6
NT 7 23 30 37 44 67 ML 16/97
NT 7 23 30 53 76 83 ML 26/159
NT 7 23 46 69 92 115 ML 1/6
NT 7 24 31 38 45 69 ML 9/55
NT 7 24 31 55 79 86 ML 17/103
NT 7 24 48 72 96 120 ML 1/6
NT 7 25 32 39 46 71 ML 1/6
NT 7 25 32 57 82 89 ML 1/6
NT 7 25 50 75 100 125 ML 1/6
NT 7 26 33 40 47 73 ML 1/6
NT 7 26 33 59 85 92 ML 1/6
NT 7 26 52 78 104 130 ML 1/6
NT 7 27 34 41 48 75 ML 18/109
NT 7 27 34 61 88 95 ML 1/6
NT 7 27 54 81 108 135 ML 1/6
NT 7 29 36 43 50 79 ML 19/115
NT 7 29 36 65 94 101 ML 32/195
NT 7 29 58 87 116 145 ML 1/6
NT 7 30 37 44 51 81 ML 11/67
NT 7 30 37 67 97 104 ML 21/127
NT 7 30 60 90 120 150 ML 1/6
NT 7 31 38 45 52 83 ML 1/6
NT 7 31 38 69 100 107 ML 1/6
NT 7 32 39 46 53 85 ML 1/6
NT 7 32 39 71 103 110 ML 1/6
NT 7 33 40 47 54 87 ML 21/127
NT 7 33 40 73 106 113 ML 1/6
NT 7 34 41 48 55 89 ML 17/103
NT 7 34 41 75 109 116 ML 1/6
NT 7 36 43 50 57 93 ML 13/79
NT 7 36 43 79 115 122 ML 25/151
NT 7 37 44 51 58 95 ML 1/6
NT 7 37 44 81 118 125 ML 1/6
NT 7 38 45 52 59 97 ML 1/6
NT 7 38 45 83 121 128 ML 1/6
NT 7 39 46 53 60 99 ML 24/145
NT 7 39 46 85 124 131 ML 1/6
NT 7 40 47 54 61 101 ML 19/115
NT 7 40 47 87 127 134 ML 1/6
NT 7 41 48 55 62 103 ML 25/151
NT 7 41 48 89 130 137 ML 44/267
NT 7 43 50 57 64 107 ML 1/6
NT 7 43 50 93 136 143 ML 1/6
NT 7 44 51 58 65 109 ML 1/6
NT 7 44 51 95 139 146 ML 1/6
NT 7 45 52 59 66 111 ML 27/163
NT 7 45 52 97 142 149 ML 1/6
NT 7 46 53 60 67 113 ML 21/127
NT 7 47 54 61 68 115 ML 28/169
NT 7 48 55 62 69 117 ML 17/103
NT 7 50 57 64 71 121 ML 1/6
NT 7 51 58 65 72 123 ML 30/181
NT 7 52 59 66 73 125 ML 23/139
NT 7 53 60 67 74 127 ML 31/187
NT 7 54 61 68 75 129 ML 19/115
NT 7 55 62 69 76 131 ML 1/6
NT 7 57 64 71 78 135 ML 33/199
NT 7 58 65 72 79 137 ML 25/151
NT 7 59 66 73 80 139 ML 34/205
NT 7 60 67 74 81 141 ML 21/127
NT 7 61 68 75 82 143 ML 1/6
NT 7 62 69 76 83 145 ML 1/6
NT 7 64 71 78 85 149 ML 27/163
NT 7 8 14 21 28 35 ML 1/6
NT 7 8 15 22 29 37 ML 1/6
NT 7 8 15 23 31 38 ML 1/6
NT 7 8 16 24 32 40 ML 1/6
NT 7 8 21 28 35 63 ML 1/6
NT 7 8 24 32 40 72 ML 1/6
NT 7 9 14 21 28 35 ML 1/6
NT 7 9 16 23 30 39 ML 9/55
NT 7 9 16 25 34 41 ML 1/6
NT 7 9 18 27 36 45 ML 1/6
NT 7 9 21 28 35 63 ML 1/6
NT 7 9 27 36 45 81 ML 1/6
NT 8 11 16 24 32 40 ML 1/6
NT 8 11 19 27 35 46 ML 1/6
NT 8 11 19 30 41 49 ML 13/79
NT 8 11 22 33 44 55 ML 1/6
NT 8 11 24 32 40 72 ML 1/6
NT 8 11 33 44 55 99 ML 1/6
NT 8 13 16 24 32 40 ML 1/6
NT 8 13 21 29 37 50 ML 1/6
NT 8 13 21 34 47 55 ML 1/6
NT 8 13 24 32 40 72 ML 1/6
NT 8 13 26 39 52 65 ML 1/6
NT 8 13 39 52 65 117 ML 1/6
NT 8 15 16 24 32 40 ML 1/6
NT 8 15 23 31 39 54 ML 14/85
NT 8 15 23 38 53 61 ML 1/6
NT 8 15 24 32 40 72 ML 1/6
NT 8 15 30 45 60 75 ML 1/6
NT 8 15 45 60 75 135 ML 1/6
NT 8 16 17 24 32 40 ML 1/6
NT 8 16 19 24 32 40 ML 1/6
NT 8 16 21 24 32 40 ML 1/6
NT 8 16 23 24 32 40 ML 1/6
NT 8 16 24 25 32 40 ML 1/6
NT 8 16 24 27 32 40 ML 1/6
NT 8 16 24 29 32 40 ML 1/6
NT 8 16 24 31 32 40 ML 1/6
NT 8 16 24 32 33 40 ML 1/6
NT 8 16 24 32 35 40 ML 1/6
NT 8 16 24 32 37 40 ML 1/6
NT 8 16 24 32 39 40 ML 1/6
NT 8 16 24 32 40 101 ML 1/6
NT 8 16 24 32 40 103 ML 1/6
NT 8 16 24 32 40 105 ML 1/6
NT 8 16 24 32 40 107 ML 1/6
NT 8 16 24 32 40 109 ML 1/6
NT 8 16 24 32 40 111 ML 1/6
NT 8 16 24 32 40 113 ML 1/6
NT 8 16 24 32 40 115 ML 1/6
NT 8 16 24 32 40 117 ML 1/6
NT 8 16 24 32 40 119 ML 1/6
NT 8 16 24 32 40 121 ML 1/6
NT 8 16 24 32 40 123 ML 1/6
NT 8 16 24 32 40 125 ML 1/6
NT 8 16 24 32 40 127 ML 1/6
NT 8 16 24 32 40 129 ML 1/6
NT 8 16 24 32 40 131 ML 1/6
NT 8 16 24 32 40 133 ML 1/6
NT 8 16 24 32 40 135 ML 1/6
NT 8 16 24 32 40 137 ML 1/6
NT 8 16 24 32 40 139 ML 1/6
NT 8 16 24 32 40 141 ML 1/6
NT 8 16 24 32 40 143 ML 1/6
NT 8 16 24 32 40 145 ML 1/6
NT 8 16 24 32 40 147 ML 1/6
NT 8 16 24 32 40 149 ML 1/6
NT 8 16 24 32 40 41 ML 1/6
NT 8 16 24 32 40 43 ML 1/6
NT 8 16 24 32 40 45 ML 1/6
NT 8 16 24 32 40 47 ML 1/6
NT 8 16 24 32 40 49 ML 1/6
NT 8 16 24 32 40 51 ML 1/6
NT 8 16 24 32 40 53 ML 1/6
NT 8 16 24 32 40 55 ML 1/6
NT 8 16 24 32 40 57 ML 1/6
NT 8 16 24 32 40 59 ML 1/6
NT 8 16 24 32 40 61 ML 1/6
NT 8 16 24 32 40 63 ML 1/6
NT 8 16 24 32 40 65 ML 1/6
NT 8 16 24 32 40 67 ML 1/6
NT 8 16 24 32 40 69 ML 1/6
NT 8 16 24 32 40 71 ML 1/6
NT 8 16 24 32 40 73 ML 1/6
NT 8 16 24 32 40 75 ML 1/6
NT 8 16 24 32 40 77 ML 1/6
NT 8 16 24 32 40 79 ML 1/6
NT 8 16 24 32 40 81 ML 1/6
NT 8 16 24 32 40 83 ML 1/6
NT 8 16 24 32 40 85 ML 1/6
NT 8 16 24 32 40 87 ML 1/6
NT 8 16 24 32 40 89 ML 1/6
NT 8 16 24 32 40 91 ML 1/6
NT 8 16 24 32 40 93 ML 1/6
NT 8 16 24 32 40 95 ML 1/6
NT 8 16 24 32 40 97 ML 1/6
NT 8 16 24 32 40 99 ML 1/6
NT 8 17 24 32 40 72 ML 1/6
NT 8 17 25 33 41 58 ML 1/6
NT 8 17 25 42 59 67 ML 18/109
NT 8 17 34 51 68 85 ML 1/6
NT 8 19 24 32 40 72 ML 1/6
NT 8 19 27 35 43 62 ML 1/6
NT 8 19 27 46 65 73 ML 1/6
NT 8 19 38 57 76 95 ML 1/6
NT 8 21 24 32 40 72 ML 1/6
NT 8 21 29 37 45 66 ML 17/103
NT 8 21 29 50 71 79 ML 1/6
NT 8 21 42 63 84 105 ML 1/6
NT 8 23 24 32 40 72 ML 1/6
NT 8 23 31 39 47 70 ML 1/6
NT 8 23 31 54 77 85 ML 23/139
NT 8 23 46 69 92 115 ML 1/6
NT 8 24 25 32 40 72 ML 1/6
NT 8 24 27 32 40 72 ML 1/6
NT 8 24 29 32 40 72 ML 1/6
NT 8 24 31 32 40 72 ML 1/6
NT 8 24 32 33 40 72 ML 1/6
NT 8 24 32 35 40 72 ML 1/6
NT 8 24 32 37 40 72 ML 1/6
NT 8 24 32 39 40 72 ML 1/6
NT 8 24 32 40 41 72 ML 1/6
NT 8 24 32 40 43 72 ML 1/6
NT 8 24 32 40 45 72 ML 1/6
NT 8 24 32 40 47 72 ML 1/6
NT 8 24 32 40 49 72 ML 1/6
NT 8 24 32 40 51 72 ML 1/6
NT 8 24 32 40 53 72 ML 1/6
NT 8 24 32 40 55 72 ML 1/6
NT 8 24 32 40 57 72 ML 1/6
NT 8 24 32 40 59 72 ML 1/6
NT 8 24 32 40 61 72 ML 1/6
NT 8 24 32 40 63 72 ML 1/6
NT 8 24 32 40 65 72 ML 1/6
NT 8 24 32 40 67 72 ML 1/6
NT 8 24 32 40 69 72 ML 1/6
NT 8 24 32 40 71 72 ML 1/6
NT 8 24 32 40 72 101 ML 1/6
NT 8 24 32 40 72 103 ML 1/6
NT 8 24 32 40 72 105 ML 1/6
NT 8 24 32 40 72 107 ML 1/6
NT 8 24 32 40 72 109 ML 1/6
NT 8 24 32 40 72 111 ML 1/6
NT 8 24 32 40 72 113 ML 1/6
NT 8 24 32 40 72 115 ML 1/6
NT 8 24 32 40 72 117 ML 1/6
NT 8 24 32 40 72 119 ML 1/6
NT 8 24 32 40 72 121 ML 1/6
NT 8 24 32 40 72 123 ML 1/6
NT 8 24 32 40 72 125 ML 1/6
NT 8 24 32 40 72 127 ML 1/6
NT 8 24 32 40 72 129 ML 1/6
NT 8 24 32 40 72 131 ML 1/6
NT 8 24 32 40 72 133 ML 1/6
NT 8 24 32 40 72 135 ML 1/6
NT 8 24 32 40 72 137 ML 1/6
NT 8 24 32 40 72 139 ML 1/6
NT 8 24 32 40 72 141 ML 1/6
NT 8 24 32 40 72 143 ML 1/6
NT 8 24 32 40 72 145 ML 1/6
NT 8 24 32 40 72 147 ML 1/6
NT 8 24 32 40 72 149 ML 1/6
NT 8 24 32 40 72 73 ML 1/6
NT 8 24 32 40 72 75 ML 1/6
NT 8 24 32 40 72 77 ML 1/6
NT 8 24 32 40 72 79 ML 1/6
NT 8 24 32 40 72 81 ML 1/6
NT 8 24 32 40 72 83 ML 1/6
NT 8 24 32 40 72 85 ML 1/6
NT 8 24 32 40 72 87 ML 1/6
NT 8 24 32 40 72 89 ML 1/6
NT 8 24 32 40 72 91 ML 1/6
NT 8 24 32 40 72 93 ML 1/6
NT 8 24 32 40 72 95 ML 1/6
NT 8 24 32 40 72 97 ML 1/6
NT 8 24 32 40 72 99 ML 1/6
NT 8 25 33 41 49 74 ML 1/6
NT 8 25 33 58 83 91 ML 1/6
NT 8 25 50 75 100 125 ML 1/6
NT 8 27 35 43 51 78 ML 20/121
NT 8 27 35 62 89 97 ML 1/6
NT 8 27 54 81 108 135 ML 1/6
NT 8 29 37 45 53 82 ML 1/6
NT 8 29 37 66 95 103 ML 28/169
NT 8 29 58 87 116 145 ML 1/6
NT 8 31 39 47 55 86 ML 1/6
NT 8 31 39 70 101 109 ML 1/6
NT 8 33 41 49 57 90 ML 23/139
NT 8 33 41 74 107 115 ML 1/6
NT 8 35 43 51 59 94 ML 1/6
NT 8 35 43 78 113 121 ML 33/199
NT 8 37 45 53 61 98 ML 1/6
NT 8 37 45 82 119 127 ML 1/6
NT 8 39 47 55 63 102 ML 26/157
NT 8 39 47 86 125 133 ML 1/6
NT 8 41 49 57 65 106 ML 1/6
NT 8 41 49 90 131 139 ML 38/229
NT 8 43 51 59 67 110 ML 1/6
NT 8 43 51 94 137 145 ML 1/6
NT 8 45 53 61 69 114 ML 29/175
NT 8 47 55 63 71 118 ML 1/6
NT 8 49 57 65 73 122 ML 1/6
NT 8 51 59 67 75 126 ML 32/193
NT 8 53 61 69 77 130 ML 1/6
NT 8 55 63 71 79 134 ML 1/6
NT 8 57 65 73 81 138 ML 35/211
NT 8 59 67 75 83 142 ML 1/6
NT 8 61 69 77 85 146 ML 1/6
NT 8 63 71 79 87 150 ML 38/229
NT 8 9 16 24 32 40 ML 1/6
NT 8 9 17 25 33 42 ML 11/67
NT 8 9 17 26 35 43 ML 1/6
NT 8 9 18 27 36 45 ML 1/6
NT 8 9 24 32 40 72 ML 1/6
NT 8 9 27 36 45 81 ML 1/6
NT 9 10 18 27 36 45 ML 1/6
NT 9 10 19 28 37 47 ML 1/6
NT 9 10 19 29 39 48 ML 11/67
NT 9 10 20 30 40 50 ML 1/6
NT 9 10 27 36 45 81 ML 1/6
NT 9 10 30 40 50 90 ML 1/6
NT 9 11 18 27 36 45 ML 1/6
NT 9 11 20 29 38 49 ML 1/6
NT 9 11 20 31 42 51 ML 12/73
NT 9 11 22 33 44 55 ML 1/6
NT 9 11 27 36 45 81 ML 1/6
NT 9 11 33 44 55 99 ML 1/6
NT 9 13 18 27 36 45 ML 1/6
NT 9 13 22 31 40 53 ML 1/6
NT 9 13 22 35 48 57 ML 13/79
NT 9 13 26 39 52 65 ML 1/6
NT 9 13 27 36 45 81 ML 1/6
NT 9 13 39 52 65 117 ML 1/6
NT 9 14 18 27 36 45 ML 1/6
NT 9 14 23 32 41 55 ML 1/6
NT 9 14 23 37 51 60 ML 16/97
NT 9 14 27 36 45 81 ML 1/6
NT 9 14 28 42 56 70 ML 1/6
NT 9 14 42 56 70 126 ML 1/6
NT 9 16 18 27 36 45 ML 1/6
NT 9 16 25 34 43 59 ML 1/6
NT 9 16 25 41 57 66 ML 15/91
NT 9 16 27 36 45 81 ML 1/6
NT 9 16 32 48 64 80 ML 1/6
NT 9 16 48 64 80 144 ML 1/6
NT 9 17 18 27 36 45 ML 1/6
NT 9 17 26 35 44 61 ML 1/6
NT 9 17 26 43 60 69 ML 17/103
NT 9 17 27 36 45 81 ML 1/6
NT 9 17 34 51 68 85 ML 1/6
NT 9 18 19 27 36 45 ML 1/6
NT 9 18 20 27 36 45 ML 1/6
NT 9 18 22 27 36 45 ML 1/6
NT 9 18 23 27 36 45 ML 1/6
NT 9 18 25 27 36 45 ML 1/6
NT 9 18 26 27 36 45 ML 1/6
NT 9 18 27 28 36 45 ML 1/6
NT 9 18 27 29 36 45 ML 1/6
NT 9 18 27 31 36 45 ML 1/6
NT 9 18 27 32 36 45 ML 1/6
NT 9 18 27 34 36 45 ML 1/6
NT 9 18 27 35 36 45 ML 1/6
NT 9 18 27 36 37 45 ML 1/6
NT 9 18 27 36 38 45 ML 1/6
NT 9 18 27 36 40 45 ML 1/6
NT 9 18 27 36 41 45 ML 1/6
NT 9 18 27 36 43 45 ML 1/6
NT 9 18 27 36 44 45 ML 1/6
NT 9 18 27 36 45 100 ML 1/6
NT 9 18 27 36 45 101 ML 1/6
NT 9 18 27 36 45 103 ML 1/6
NT 9 18 27 36 45 104 ML 1/6
NT 9 18 27 36 45 106 ML 1/6
NT 9 18 27 36 45 107 ML 1/6
NT 9 18 27 36 45 109 ML 1/6
NT 9 18 27 36 45 110 ML 1/6
NT 9 18 27 36 45 112 ML 1/6
NT 9 18 27 36 45 113 ML 1/6
NT 9 18 27 36 45 115 ML 1/6
NT 9 18 27 36 45 116 ML 1/6
NT 9 18 27 36 45 118 ML 1/6
NT 9 18 27 36 45 119 ML 1/6
NT 9 18 27 36 45 121 ML 1/6
NT 9 18 27 36 45 122 ML 1/6
NT 9 18 27 36 45 124 ML 1/6
NT 9 18 27 36 45 125 ML 1/6
NT 9 18 27 36 45 127 ML 1/6
NT 9 18 27 36 45 128 ML 1/6
NT 9 18 27 36 45 130 ML 1/6
NT 9 18 27 36 45 131 ML 1/6
NT 9 18 27 36 45 133 ML 1/6
NT 9 18 27 36 45 134 ML 1/6
NT 9 18 27 36 45 136 ML 1/6
NT 9 18 27 36 45 137 ML 1/6
NT 9 18 27 36 45 139 ML 1/6
NT 9 18 27 36 45 140 ML 1/6
NT 9 18 27 36 45 142 ML 1/6
NT 9 18 27 36 45 143 ML 1/6
NT 9 18 27 36 45 145 ML 1/6
NT 9 18 27 36 45 146 ML 1/6
NT 9 18 27 36 45 148 ML 1/6
NT 9 18 27 36 45 149 ML 1/6
NT 9 18 27 36 45 46 ML 1/6
NT 9 18 27 36 45 47 ML 1/6
NT 9 18 27 36 45 49 ML 1/6
NT 9 18 27 36 45 50 ML 1/6
NT 9 18 27 36 45 52 ML 1/6
NT 9 18 27 36 45 53 ML 1/6
NT 9 18 27 36 45 55 ML 1/6
NT 9 18 27 36 45 56 ML 1/6
NT 9 18 27 36 45 58 ML 1/6
NT 9 18 27 36 45 59 ML 1/6
NT 9 18 27 36 45 61 ML 1/6
NT 9 18 27 36 45 62 ML 1/6
NT 9 18 27 36 45 64 ML 1/6
NT 9 18 27 36 45 65 ML 1/6
NT 9 18 27 36 45 67 ML 1/6
NT 9 18 27 36 45 68 ML 1/6
NT 9 18 27 36 45 70 ML 1/6
NT 9 18 27 36 45 71 ML 1/6
NT 9 18 27 36 45 73 ML 1/6
NT 9 18 27 36 45 74 ML 1/6
NT 9 18 27 36 45 76 ML 1/6
NT 9 18 27 36 45 77 ML 1/6
NT 9 18 27 36 45 79 ML 1/6
NT 9 18 27 36 45 80 ML 1/6
NT 9 18 27 36 45 82 ML 1/6
NT 9 18 27 36 45 83 ML 1/6
NT 9 18 27 36 45 85 ML 1/6
NT 9 18 27 36 45 86 ML 1/6
NT 9 18 27 36 45 88 ML 1/6
NT 9 18 27 36 45 89 ML 1/6
NT 9 18 27 36 45 91 ML 1/6
NT 9 18 27 36 45 92 ML 1/6
NT 9 18 27 36 45 94 ML 1/6
NT 9 18 27 36 45 95 ML 1/6
NT 9 18 27 36 45 97 ML 1/6
NT 9 18 27 36 45 98 ML 1/6
NT 9 19 27 36 45 81 ML 1/6
NT 9 19 28 37 46 65 ML 1/6
NT 9 19 28 47 66 75 ML 17/103
NT 9 19 38 57 76 95 ML 1/6
NT 9 20 27 36 45 81 ML 1/6
NT 9 20 29 38 47 67 ML 1/6
NT 9 20 29 49 69 78 ML 21/127
NT 9 20 40 60 80 100 ML 1/6
NT 9 22 27 36 45 81 ML 1/6
NT 9 22 31 40 49 71 ML 1/6
NT 9 22 31 53 75 84 ML 19/115
NT 9 22 44 66 88 110 ML 1/6
NT 9 23 27 36 45 81 ML 1/6
NT 9 23 32 41 50 73 ML 1/6
NT 9 23 32 55 78 87 ML 22/133
NT 9 23 46 69 92 115 ML 1/6
NT 9 25 27 36 45 81 ML 1/6
NT 9 25 34 43 52 77 ML 1/6
NT 9 25 34 59 84 93 ML 21/127
NT 9 25 50 75 100 125 ML 1/6
NT 9 26 27 36 45 81 ML 1/6
NT 9 26 35 44 53 79 ML 1/6
NT 9 26 35 61 87 96 ML 26/157
NT 9 26 52 78 104 130 ML 1/6
NT 9 27 28 36 45 81 ML 1/6
NT 9 27 29 36 45 81 ML 1/6
NT 9 27 31 36 45 81 ML 1/6
NT 9 27 32 36 45 81 ML 1/6
NT 9 27 34 36 45 81 ML 1/6
NT 9 27 35 36 45 81 ML 1/6
NT 9 27 36 37 45 81 ML 1/6
NT 9 27 36 38 45 81 ML 1/6
NT 9 27 36 40 45 81 ML 1/6
NT 9 27 36 41 45 81 ML 1/6
NT 9 27 36 43 45 81 ML 1/6
NT 9 27 36 44 45 81 ML 1/6
NT 9 27 36 45 46 81 ML 1/6
NT 9 27 36 45 47 81 ML 1/6
NT 9 27 36 45 49 81 ML 1/6
NT 9 27 36 45 50 81 ML 1/6
NT 9 27 36 45 52 81 ML 1/6
NT 9 27 36 45 53 81 ML 1/6
NT 9 27 36 45 55 81 ML 1/6
NT 9 27 36 45 56 81 ML 1/6
NT 9 27 36 45 58 81 ML 1/6
NT 9 27 36 45 59 81 ML 1/6
NT 9 27 36 45 61 81 ML 1/6
NT 9 27 36 45 62 81 ML 1/6
NT 9 27 36 45 64 81 ML 1/6
NT 9 27 36 45 65 81 ML 1/6
NT 9 27 36 45 67 81 ML 1/6
NT 9 27 36 45 68 81 ML 1/6
NT 9 27 36 45 70 81 ML 1/6
NT 9 27 36 45 71 81 ML 1/6
NT 9 27 36 45 73 81 ML 1/6
NT 9 27 36 45 74 81 ML 1/6
NT 9 27 36 45 76 81 ML 1/6
NT 9 27 36 45 77 81 ML 1/6
NT 9 27 36 45 79 81 ML 1/6
NT 9 27 36 45 80 81 ML 1/6
NT 9 27 36 45 81 100 ML 1/6
NT 9 27 36 45 81 101 ML 1/6
NT 9 27 36 45 81 103 ML 1/6
NT 9 27 36 45 81 104 ML 1/6
NT 9 27 36 45 81 106 ML 1/6
NT 9 27 36 45 81 107 ML 1/6
NT 9 27 36 45 81 109 ML 1/6
NT 9 27 36 45 81 110 ML 1/6
NT 9 27 36 45 81 112 ML 1/6
NT 9 27 36 45 81 113 ML 1/6
NT 9 27 36 45 81 115 ML 1/6
NT 9 27 36 45 81 116 ML 1/6
NT 9 27 36 45 81 118 ML 1/6
NT 9 27 36 45 81 119 ML 1/6
NT 9 27 36 45 81 121 ML 1/6
NT 9 27 36 45 81 122 ML 1/6
NT 9 27 36 45 81 124 ML 1/6
NT 9 27 36 45 81 125 ML 1/6
NT 9 27 36 45 81 127 ML 1/6
NT 9 27 36 45 81 128 ML 1/6
NT 9 27 36 45 81 130 ML 1/6
NT 9 27 36 45 81 131 ML 1/6
NT 9 27 36 45 81 133 ML 1/6
NT 9 27 36 45 81 134 ML 1/6
NT 9 27 36 45 81 136 ML 1/6
NT 9 27 36 45 81 137 ML 1/6
NT 9 27 36 45 81 139 ML 1/6
NT 9 27 36 45 81 140 ML 1/6
NT 9 27 36 45 81 142 ML 1/6
NT 9 27 36 45 81 143 ML 1/6
NT 9 27 36 45 81 145 ML 1/6
NT 9 27 36 45 81 146 ML 1/6
NT 9 27 36 45 81 148 ML 1/6
NT 9 27 36 45 81 149 ML 1/6
NT 9 27 36 45 81 82 ML 1/6
NT 9 27 36 45 81 83 ML 1/6
NT 9 27 36 45 81 85 ML 1/6
NT 9 27 36 45 81 86 ML 1/6
NT 9 27 36 45 81 88 ML 1/6
NT 9 27 36 45 81 89 ML 1/6
NT 9 27 36 45 81 91 ML 1/6
NT 9 27 36 45 81 92 ML 1/6
NT 9 27 36 45 81 94 ML 1/6
NT 9 27 36 45 81 95 ML 1/6
NT 9 27 36 45 81 97 ML 1/6
NT 9 27 36 45 81 98 ML 1/6
NT 9 28 37 46 55 83 ML 1/6
NT 9 28 37 65 93 102 ML 23/139
NT 9 28 56 84 112 140 ML 1/6
NT 9 29 38 47 56 85 ML 1/6
NT 9 29 38 67 96 105 ML 27/163
NT 9 29 58 87 116 145 ML 1/6
NT 9 31 40 49 58 89 ML 1/6
NT 9 31 40 71 102 111 ML 25/151
NT 9 32 41 50 59 91 ML 1/6
NT 9 32 41 73 105 114 ML 31/187
NT 9 34 43 52 61 95 ML 1/6
NT 9 34 43 77 111 120 ML 27/163
NT 9 35 44 53 62 97 ML 1/6
NT 9 35 44 79 114 123 ML 32/193
NT 9 37 46 55 64 101 ML 1/6
NT 9 37 46 83 120 129 ML 29/175
NT 9 38 47 56 65 103 ML 1/6
NT 9 38 47 85 123 132 ML 36/217
NT 9 40 49 58 67 107 ML 1/6
NT 9 40 49 89 129 138 ML 31/187
NT 9 41 50 59 68 109 ML 1/6
NT 9 41 50 91 132 141 ML 37/223
NT 9 43 52 61 70 113 ML 1/6
NT 9 43 52 95 138 147 ML 33/199
NT 9 44 53 62 71 115 ML 1/6
NT 9 44 53 97 141 150 ML 41/247
NT 9 46 55 64 73 119 ML 1/6
NT 9 47 56 65 74 121 ML 1/6
NT 9 49 58 67 76 125 ML 1/6
NT 9 50 59 68 77 127 ML 1/6
NT 9 52 61 70 79 131 ML 1/6
NT 9 53 62 71 80 133 ML 1/6
NT 9 55 64 73 82 137 ML 1/6
NT 9 56 65 74 83 139 ML 1/6
NT 9 58 67 76 85 143 ML 1/6
NT 9 59 68 77 86 145 ML 1/6
NT 9 61 70 79 88 149 ML 1/6


==> anc/brute6_200.log <==
n=6 M=200 part 0/1: tuples 82408626300, survive table 6343, near-tight primitive 1085


==> anc/brute6_200.txt <==
NT 1 2 3 4 5 6 ML 1/7
NT 1 2 3 4 5 12 ML 2/13
NT 1 2 3 4 5 18 ML 3/19
NT 1 2 3 4 5 24 ML 4/25
NT 1 2 3 4 5 30 ML 5/31
NT 1 2 3 4 5 36 ML 6/37
NT 1 2 3 4 5 42 ML 7/43
NT 1 2 3 4 5 48 ML 8/49
NT 1 2 3 4 5 54 ML 9/55
NT 1 2 3 4 5 60 ML 10/61
NT 1 2 3 4 5 66 ML 11/67
NT 1 2 3 4 5 72 ML 12/73
NT 1 2 3 4 5 78 ML 13/79
NT 1 2 3 4 5 84 ML 14/85
NT 1 2 3 4 5 90 ML 15/91
NT 1 2 3 4 5 96 ML 16/97
NT 1 2 3 4 5 102 ML 17/103
NT 1 2 3 4 5 108 ML 18/109
NT 1 2 3 4 5 114 ML 19/115
NT 1 2 3 4 5 120 ML 20/121
NT 1 2 3 4 5 126 ML 21/127
NT 1 2 3 4 5 132 ML 22/133
NT 1 2 3 4 5 138 ML 23/139
NT 1 2 3 4 5 144 ML 24/145
NT 1 2 3 4 5 150 ML 25/151
NT 1 2 3 4 5 156 ML 26/157
NT 1 2 3 4 5 162 ML 27/163
NT 1 2 3 4 5 168 ML 28/169
NT 1 2 3 4 5 174 ML 29/175
NT 1 2 3 4 5 180 ML 30/181
NT 1 2 3 4 5 186 ML 31/187
NT 1 2 3 4 5 192 ML 32/193
NT 1 2 3 4 5 198 ML 33/199
NT 1 2 3 5 8 18 ML 3/19
NT 1 2 5 6 7 8 ML 2/13
NT 1 3 4 5 6 9 ML 2/13
NT 1 3 4 5 7 24 ML 5/31
NT 1 3 4 5 9 12 ML 2/13
NT 1 3 4 5 9 18 ML 3/19
NT 1 3 4 5 9 24 ML 4/25
NT 1 3 4 5 9 30 ML 5/31
NT 1 3 4 5 9 36 ML 6/37
NT 1 3 4 5 9 42 ML 7/43
NT 1 3 4 5 9 48 ML 8/49
NT 1 3 4 5 9 54 ML 9/55
NT 1 3 4 5 9 60 ML 10/61
NT 1 3 4 5 9 66 ML 11/67
NT 1 3 4 5 9 72 ML 12/73
NT 1 3 4 5 9 78 ML 13/79
NT 1 3 4 5 9 84 ML 14/85
NT 1 3 4 5 9 90 ML 15/91
NT 1 3 4 5 9 96 ML 16/97
NT 1 3 4 5 9 102 ML 17/103
NT 1 3 4 5 9 108 ML 18/109
NT 1 3 4 5 9 114 ML 19/115
NT 1 3 4 5 9 120 ML 20/121
NT 1 3 4 5 9 126 ML 21/127
NT 1 3 4 5 9 132 ML 22/133
NT 1 3 4 5 9 138 ML 23/139
NT 1 3 4 5 9 144 ML 24/145
NT 1 3 4 5 9 150 ML 25/151
NT 1 3 4 5 9 156 ML 26/157
NT 1 3 4 5 9 162 ML 27/163
NT 1 3 4 5 9 168 ML 28/169
NT 1 3 4 5 9 174 ML 29/175
NT 1 3 4 5 9 180 ML 30/181
NT 1 3 4 5 9 186 ML 31/187
NT 1 3 4 5 9 192 ML 32/193
NT 1 3 4 5 9 198 ML 33/199
NT 1 3 4 5 18 46 ML 4/25
NT 1 4 5 6 7 11 ML 2/13
NT 1 4 5 6 7 22 ML 2/13
NT 1 4 5 6 7 33 ML 6/37
NT 1 5 6 7 8 13 ML 3/19
NT 1 5 6 11 16 17 ML 5/33
NT 1 6 7 8 9 15 ML 2/13
NT 1 6 7 13 19 20 ML 4/25
NT 1 9 10 11 12 21 ML 5/31
NT 1 10 11 12 13 23 ML 4/25
NT 1 11 12 13 14 25 ML 6/37
NT 1 11 12 23 34 35 ML 11/69
NT 1 12 13 14 15 27 ML 4/25
NT 1 12 13 25 37 38 ML 8/49
NT 1 15 16 17 18 33 ML 8/49
NT 1 16 17 18 19 35 ML 6/37
NT 1 17 18 19 20 37 ML 9/55
NT 1 17 18 35 52 53 ML 17/105
NT 1 18 19 20 21 39 ML 6/37
NT 1 18 19 37 55 56 ML 12/73
NT 1 21 22 23 24 45 ML 11/67
NT 1 22 23 24 25 47 ML 8/49
NT 1 23 24 25 26 49 ML 12/73
NT 1 23 24 47 70 71 ML 23/141
NT 1 24 25 26 27 51 ML 8/49
NT 1 24 25 49 73 74 ML 16/97
NT 1 27 28 29 30 57 ML 14/85
NT 1 28 29 30 31 59 ML 10/61
NT 1 29 30 31 32 61 ML 15/91
NT 1 29 30 59 88 89 ML 29/177
NT 1 30 31 32 33 63 ML 10/61
NT 1 30 31 61 91 92 ML 20/121
NT 1 33 34 35 36 69 ML 17/103
NT 1 34 35 36 37 71 ML 12/73
NT 1 35 36 37 38 73 ML 18/109
NT 1 35 36 71 106 107 ML 35/213
NT 1 36 37 38 39 75 ML 12/73
NT 1 36 37 73 109 110 ML 24/145
NT 1 39 40 41 42 81 ML 20/121
NT 1 40 41 42 43 83 ML 14/85
NT 1 41 42 43 44 85 ML 21/127
NT 1 41 42 83 124 125 ML 41/249
NT 1 42 43 44 45 87 ML 14/85
NT 1 42 43 85 127 128 ML 28/169
NT 1 45 46 47 48 93 ML 23/139
NT 1 46 47 48 49 95 ML 16/97
NT 1 47 48 49 50 97 ML 24/145
NT 1 47 48 95 142 143 ML 47/285
NT 1 48 49 50 51 99 ML 16/97
NT 1 48 49 97 145 146 ML 32/193
NT 1 51 52 53 54 105 ML 26/157
NT 1 52 53 54 55 107 ML 18/109
NT 1 53 54 55 56 109 ML 27/163
NT 1 53 54 107 160 161 ML 53/321
NT 1 54 55 56 57 111 ML 18/109
NT 1 54 55 109 163 164 ML 36/217
NT 1 57 58 59 60 117 ML 29/175
NT 1 58 59 60 61 119 ML 20/121
NT 1 59 60 61 62 121 ML 30/181
NT 1 59 60 119 178 179 ML 59/357
NT 1 60 61 62 63 123 ML 20/121
NT 1 60 61 121 181 182 ML 40/241
NT 1 63 64 65 66 129 ML 32/193
NT 1 64 65 66 67 131 ML 22/133
NT 1 65 66 67 68 133 ML 33/199
NT 1 65 66 131 196 197 ML 65/393
NT 1 66 67 68 69 135 ML 22/133
NT 1 66 67 133 199 200 ML 44/265
NT 1 69 70 71 72 141 ML 35/211
NT 1 70 71 72 73 143 ML 24/145
NT 1 71 72 73 74 145 ML 36/217
NT 1 72 73 74 75 147 ML 24/145
NT 1 75 76 77 78 153 ML 38/229
NT 1 76 77 78 79 155 ML 26/157
NT 1 77 78 79 80 157 ML 39/235
NT 1 78 79 80 81 159 ML 26/157
NT 1 81 82 83 84 165 ML 41/247
NT 1 82 83 84 85 167 ML 28/169
NT 1 83 84 85 86 169 ML 42/253
NT 1 84 85 86 87 171 ML 28/169
NT 1 87 88 89 90 177 ML 44/265
NT 1 88 89 90 91 179 ML 30/181
NT 1 89 90 91 92 181 ML 45/271
NT 1 90 91 92 93 183 ML 30/181
NT 1 93 94 95 96 189 ML 47/283
NT 1 94 95 96 97 191 ML 32/193
NT 1 95 96 97 98 193 ML 48/289
NT 1 96 97 98 99 195 ML 32/193
NT 2 3 5 6 8 11 ML 3/19
NT 2 3 5 7 9 12 ML 3/19
NT 2 5 6 7 8 11 ML 3/19
NT 2 5 6 8 10 11 ML 2/13
NT 2 5 7 12 17 19 ML 5/31
NT 2 9 11 13 15 24 ML 6/37
NT 2 11 13 24 35 37 ML 10/61
NT 2 15 17 19 21 36 ML 9/55
NT 2 17 19 36 53 55 ML 15/91
NT 2 21 23 25 27 48 ML 12/73
NT 2 23 25 48 71 73 ML 20/121
NT 2 27 29 31 33 60 ML 15/91
NT 2 29 31 60 89 91 ML 25/151
NT 2 33 35 37 39 72 ML 18/109
NT 2 35 37 72 107 109 ML 30/181
NT 2 39 41 43 45 84 ML 21/127
NT 2 41 43 84 125 127 ML 35/211
NT 2 45 47 49 51 96 ML 24/145
NT 2 47 49 96 143 145 ML 40/241
NT 2 51 53 55 57 108 ML 27/163
NT 2 53 55 108 161 163 ML 45/271
NT 2 57 59 61 63 120 ML 30/181
NT 2 59 61 120 179 181 ML 50/301
NT 2 63 65 67 69 132 ML 33/199
NT 2 65 67 132 197 199 ML 55/331
NT 2 69 71 73 75 144 ML 36/217
NT 2 75 77 79 81 156 ML 39/235
NT 2 81 83 85 87 168 ML 42/253
NT 2 87 89 91 93 180 ML 45/271
NT 2 93 95 97 99 192 ML 48/289
NT 3 4 7 11 15 18 ML 4/25
NT 3 5 8 13 18 21 ML 5/31
NT 3 7 10 17 24 27 ML 6/37
NT 3 8 11 19 27 30 ML 8/49
NT 3 10 13 23 33 36 ML 8/49
NT 3 11 14 25 36 39 ML 10/61
NT 3 13 16 29 42 45 ML 10/61
NT 3 14 17 31 45 48 ML 13/79
NT 3 16 19 35 51 54 ML 12/73
NT 3 17 20 37 54 57 ML 15/91
NT 3 19 22 41 60 63 ML 14/85
NT 3 20 23 43 63 66 ML 18/109
NT 3 22 25 47 69 72 ML 16/97
NT 3 23 26 49 72 75 ML 20/121
NT 3 25 28 53 78 81 ML 18/109
NT 3 26 29 55 81 84 ML 23/139
NT 3 28 31 59 87 90 ML 20/121
NT 3 29 32 61 90 93 ML 25/151
NT 3 31 34 65 96 99 ML 22/133
NT 3 32 35 67 99 102 ML 28/169
NT 3 34 37 71 105 108 ML 24/145
NT 3 35 38 73 108 111 ML 30/181
NT 3 37 40 77 114 117 ML 26/157
NT 3 38 41 79 117 120 ML 33/199
NT 3 40 43 83 123 126 ML 28/169
NT 3 41 44 85 126 129 ML 35/211
NT 3 43 46 89 132 135 ML 30/181
NT 3 44 47 91 135 138 ML 38/229
NT 3 46 49 95 141 144 ML 32/193
NT 3 47 50 97 144 147 ML 40/241
NT 3 49 52 101 150 153 ML 34/205
NT 3 50 53 103 153 156 ML 43/259
NT 3 52 55 107 159 162 ML 36/217
NT 3 53 56 109 162 165 ML 45/271
NT 3 55 58 113 168 171 ML 38/229
NT 3 56 59 115 171 174 ML 48/289
NT 3 58 61 119 177 180 ML 40/241
NT 3 59 62 121 180 183 ML 50/301
NT 3 61 64 125 186 189 ML 42/253
NT 3 62 65 127 189 192 ML 53/319
NT 3 64 67 131 195 198 ML 44/265
NT 4 7 11 18 25 29 ML 7/43
NT 4 9 13 17 21 30 ML 7/43
NT 4 13 17 30 43 47 ML 12/73
NT 4 15 19 23 27 42 ML 10/61
NT 4 19 23 42 61 65 ML 17/103
NT 4 21 25 29 33 54 ML 13/79
NT 4 25 29 54 79 83 ML 22/133
NT 4 27 31 35 39 66 ML 16/97
NT 4 31 35 66 97 101 ML 27/163
NT 4 33 37 41 45 78 ML 19/115
NT 4 37 41 78 115 119 ML 32/193
NT 4 39 43 47 51 90 ML 22/133
NT 4 43 47 90 133 137 ML 37/223
NT 4 45 49 53 57 102 ML 25/151
NT 4 49 53 102 151 155 ML 42/253
NT 4 51 55 59 63 114 ML 28/169
NT 4 55 59 114 169 173 ML 47/283
NT 4 57 61 65 69 126 ML 31/187
NT 4 61 65 126 187 191 ML 52/313
NT 4 63 67 71 75 138 ML 34/205
NT 4 69 73 77 81 150 ML 37/223
NT 4 75 79 83 87 162 ML 40/241
NT 4 81 85 89 93 174 ML 43/259
NT 4 87 91 95 99 186 ML 46/277
NT 4 93 97 101 105 198 ML 49/295
NT 5 6 11 16 21 27 ML 7/43
NT 5 6 11 17 23 28 ML 8/51
NT 5 7 12 17 22 29 ML 3/19
NT 5 7 12 19 26 31 ML 7/43
NT 5 8 13 18 23 31 ML 8/49
NT 5 9 14 19 24 33 ML 7/43
NT 5 12 17 22 27 39 ML 10/61
NT 5 12 17 29 41 46 ML 14/87
NT 5 13 18 23 28 41 ML 5/31
NT 5 13 18 31 44 49 ML 11/67
NT 5 14 19 24 29 43 ML 11/67
NT 5 18 23 28 33 51 ML 13/79
NT 5 18 23 41 59 64 ML 20/123
NT 5 19 24 29 34 53 ML 7/43
NT 5 19 24 43 62 67 ML 15/91
NT 5 21 26 31 36 57 ML 11/67
NT 5 24 29 34 39 63 ML 16/97
NT 5 24 29 53 77 82 ML 26/159
NT 5 26 31 36 41 67 ML 17/103
NT 5 27 32 37 42 69 ML 13/79
NT 5 31 36 41 46 77 ML 11/67
NT 5 31 36 67 98 103 ML 23/139
NT 5 32 37 42 47 79 ML 20/121
NT 5 33 38 43 48 81 ML 15/91
NT 5 36 41 46 51 87 ML 22/133
NT 5 36 41 77 113 118 ML 38/231
NT 5 37 42 47 52 89 ML 13/79
NT 5 37 42 79 116 121 ML 27/163
NT 5 38 43 48 53 91 ML 23/139
NT 5 39 44 49 54 93 ML 17/103
NT 5 42 47 52 57 99 ML 25/151
NT 5 42 47 89 131 136 ML 44/267
NT 5 43 48 53 58 101 ML 15/91
NT 5 43 48 91 134 139 ML 31/187
NT 5 44 49 54 59 103 ML 26/157
NT 5 48 53 58 63 111 ML 28/169
NT 5 48 53 101 149 154 ML 50/303
NT 5 49 54 59 64 113 ML 17/103
NT 5 49 54 103 152 157 ML 35/211
NT 5 51 56 61 66 117 ML 21/127
NT 5 54 59 64 69 123 ML 31/187
NT 5 54 59 113 167 172 ML 56/339
NT 5 56 61 66 71 127 ML 32/193
NT 5 57 62 67 72 129 ML 23/139
NT 5 61 66 71 76 137 ML 21/127
NT 5 61 66 127 188 193 ML 43/259
NT 5 62 67 72 77 139 ML 35/211
NT 5 63 68 73 78 141 ML 25/151
NT 5 66 71 76 81 147 ML 37/223
NT 5 67 72 77 82 149 ML 23/139
NT 5 68 73 78 83 151 ML 38/229
NT 5 69 74 79 84 153 ML 27/163
NT 5 72 77 82 87 159 ML 40/241
NT 5 73 78 83 88 161 ML 25/151
NT 5 74 79 84 89 163 ML 41/247
NT 5 78 83 88 93 171 ML 43/259
NT 5 79 84 89 94 173 ML 27/163
NT 5 81 86 91 96 177 ML 31/187
NT 5 84 89 94 99 183 ML 46/277
NT 5 86 91 96 101 187 ML 47/283
NT 5 87 92 97 102 189 ML 33/199
NT 5 91 96 101 106 197 ML 31/187
NT 5 92 97 102 107 199 ML 50/301
NT 6 7 13 19 25 32 ML 5/31
NT 6 7 13 20 27 33 ML 3/19
NT 6 11 17 23 29 40 ML 11/69
NT 6 11 17 28 39 45 ML 12/73
NT 6 13 19 25 31 44 ML 6/37
NT 6 13 19 32 45 51 ML 4/25
NT 6 17 23 29 35 52 ML 14/87
NT 6 17 23 40 57 63 ML 17/103
NT 6 19 25 31 37 56 ML 7/43
NT 6 19 25 44 63 69 ML 5/31
NT 6 23 29 35 41 64 ML 17/105
NT 6 23 29 52 75 81 ML 22/133
NT 6 25 31 37 43 68 ML 8/49
NT 6 25 31 56 81 87 ML 6/37
NT 6 29 35 41 47 76 ML 20/123
NT 6 29 35 64 93 99 ML 27/163
NT 6 31 37 43 49 80 ML 9/55
NT 6 31 37 68 99 105 ML 7/43
NT 6 35 41 47 53 88 ML 23/141
NT 6 35 41 76 111 117 ML 32/193
NT 6 37 43 49 55 92 ML 10/61
NT 6 37 43 80 117 123 ML 8/49
NT 6 41 47 53 59 100 ML 26/159
NT 6 41 47 88 129 135 ML 37/223
NT 6 43 49 55 61 104 ML 11/67
NT 6 43 49 92 135 141 ML 9/55
NT 6 47 53 59 65 112 ML 29/177
NT 6 47 53 100 147 153 ML 42/253
NT 6 49 55 61 67 116 ML 12/73
NT 6 49 55 104 153 159 ML 10/61
NT 6 53 59 65 71 124 ML 32/195
NT 6 53 59 112 165 171 ML 47/283
NT 6 55 61 67 73 128 ML 13/79
NT 6 55 61 116 171 177 ML 11/67
NT 6 59 65 71 77 136 ML 35/213
NT 6 59 65 124 183 189 ML 52/313
NT 6 61 67 73 79 140 ML 14/85
NT 6 61 67 128 189 195 ML 12/73
NT 6 65 71 77 83 148 ML 38/231
NT 6 67 73 79 85 152 ML 15/91
NT 6 71 77 83 89 160 ML 41/249
NT 6 73 79 85 91 164 ML 16/97
NT 6 77 83 89 95 172 ML 44/267
NT 6 79 85 91 97 176 ML 17/103
NT 6 83 89 95 101 184 ML 47/285
NT 6 85 91 97 103 188 ML 18/109
NT 6 89 95 101 107 196 ML 50/303
NT 6 91 97 103 109 200 ML 19/115
NT 7 9 16 23 30 39 ML 9/55
NT 7 10 17 24 31 41 ML 9/55
NT 7 11 18 25 32 43 ML 10/61
NT 7 11 18 29 40 47 ML 14/87
NT 7 12 19 26 33 45 ML 5/31
NT 7 12 19 31 43 50 ML 9/55
NT 7 15 22 29 36 51 ML 12/73
NT 7 16 23 30 37 53 ML 11/67
NT 7 17 24 31 38 55 ML 13/79
NT 7 17 24 41 58 65 ML 20/123
NT 7 18 25 32 39 57 ML 7/43
NT 7 18 25 43 61 68 ML 13/79
NT 7 22 29 36 43 65 ML 13/79
NT 7 23 30 37 44 67 ML 16/97
NT 7 23 30 53 76 83 ML 26/159
NT 7 24 31 38 45 69 ML 9/55
NT 7 24 31 55 79 86 ML 17/103
NT 7 27 34 41 48 75 ML 18/109
NT 7 29 36 43 50 79 ML 19/115
NT 7 29 36 65 94 101 ML 32/195
NT 7 30 37 44 51 81 ML 11/67
NT 7 30 37 67 97 104 ML 21/127
NT 7 33 40 47 54 87 ML 21/127
NT 7 34 41 48 55 89 ML 17/103
NT 7 36 43 50 57 93 ML 13/79
NT 7 36 43 79 115 122 ML 25/151
NT 7 39 46 53 60 99 ML 24/145
NT 7 40 47 54 61 101 ML 19/115
NT 7 41 48 55 62 103 ML 25/151
NT 7 41 48 89 130 137 ML 44/267
NT 7 45 52 59 66 111 ML 27/163
NT 7 46 53 60 67 113 ML 21/127
NT 7 47 54 61 68 115 ML 28/169
NT 7 47 54 101 148 155 ML 50/303
NT 7 48 55 62 69 117 ML 17/103
NT 7 48 55 103 151 158 ML 33/199
NT 7 51 58 65 72 123 ML 30/181
NT 7 52 59 66 73 125 ML 23/139
NT 7 53 60 67 74 127 ML 31/187
NT 7 53 60 113 166 173 ML 56/339
NT 7 54 61 68 75 129 ML 19/115
NT 7 54 61 115 169 176 ML 37/223
NT 7 57 64 71 78 135 ML 33/199
NT 7 58 65 72 79 137 ML 25/151
NT 7 59 66 73 80 139 ML 34/205
NT 7 59 66 125 184 191 ML 62/375
NT 7 60 67 74 81 141 ML 21/127
NT 7 60 67 127 187 194 ML 41/247
NT 7 64 71 78 85 149 ML 27/163
NT 7 65 72 79 86 151 ML 37/223
NT 7 66 73 80 87 153 ML 23/139
NT 7 69 76 83 90 159 ML 39/235
NT 7 71 78 85 92 163 ML 40/241
NT 7 72 79 86 93 165 ML 25/151
NT 7 75 82 89 96 171 ML 42/253
NT 7 76 83 90 97 173 ML 31/187
NT 7 78 85 92 99 177 ML 27/163
NT 7 81 88 95 102 183 ML 45/271
NT 7 82 89 96 103 185 ML 33/199
NT 7 83 90 97 104 187 ML 46/277
NT 7 87 94 101 108 195 ML 48/289
NT 7 88 95 102 109 197 ML 35/211
NT 7 89 96 103 110 199 ML 49/295
NT 8 9 17 25 33 42 ML 11/67
NT 8 11 19 30 41 49 ML 13/79
NT 8 15 23 31 39 54 ML 14/85
NT 8 17 25 42 59 67 ML 18/109
NT 8 21 29 37 45 66 ML 17/103
NT 8 23 31 54 77 85 ML 23/139
NT 8 27 35 43 51 78 ML 20/121
NT 8 29 37 66 95 103 ML 28/169
NT 8 33 41 49 57 90 ML 23/139
NT 8 35 43 78 113 121 ML 33/199
NT 8 39 47 55 63 102 ML 26/157
NT 8 41 49 90 131 139 ML 38/229
NT 8 45 53 61 69 114 ML 29/175
NT 8 47 55 102 149 157 ML 43/259
NT 8 51 59 67 75 126 ML 32/193
NT 8 53 61 114 167 175 ML 48/289
NT 8 57 65 73 81 138 ML 35/211
NT 8 59 67 126 185 193 ML 53/319
NT 8 63 71 79 87 150 ML 38/229
NT 8 69 77 85 93 162 ML 41/247
NT 8 75 83 91 99 174 ML 44/265
NT 8 81 89 97 105 186 ML 47/283
NT 8 87 95 103 111 198 ML 50/301
NT 9 10 19 29 39 48 ML 11/67
NT 9 11 20 31 42 51 ML 12/73
NT 9 13 22 35 48 57 ML 13/79
NT 9 14 23 37 51 60 ML 16/97
NT 9 16 25 41 57 66 ML 15/91
NT 9 17 26 43 60 69 ML 17/103
NT 9 19 28 47 66 75 ML 17/103
NT 9 20 29 49 69 78 ML 21/127
NT 9 22 31 53 75 84 ML 19/115
NT 9 23 32 55 78 87 ML 22/133
NT 9 25 34 59 84 93 ML 21/127
NT 9 26 35 61 87 96 ML 26/157
NT 9 28 37 65 93 102 ML 23/139
NT 9 29 38 67 96 105 ML 27/163
NT 9 31 40 71 102 111 ML 25/151
NT 9 32 41 73 105 114 ML 31/187
NT 9 34 43 77 111 120 ML 27/163
NT 9 35 44 79 114 123 ML 32/193
NT 9 37 46 83 120 129 ML 29/175
NT 9 38 47 85 123 132 ML 36/217
NT 9 40 49 89 129 138 ML 31/187
NT 9 41 50 91 132 141 ML 37/223
NT 9 43 52 95 138 147 ML 33/199
NT 9 44 53 97 141 150 ML 41/247
NT 9 46 55 101 147 156 ML 35/211
NT 9 47 56 103 150 159 ML 42/253
NT 9 49 58 107 156 165 ML 37/223
NT 9 50 59 109 159 168 ML 46/277
NT 9 52 61 113 165 174 ML 39/235
NT 9 53 62 115 168 177 ML 47/283
NT 9 55 64 119 174 183 ML 41/247
NT 9 56 65 121 177 186 ML 51/307
NT 9 58 67 125 183 192 ML 43/259
NT 9 59 68 127 186 195 ML 52/313
NT 10 13 23 36 49 59 ML 14/85
NT 10 19 29 48 67 77 ML 19/115
NT 10 21 31 41 51 72 ML 17/103
NT 10 27 37 47 57 84 ML 20/121
NT 10 31 41 72 103 113 ML 29/175
NT 10 33 43 53 63 96 ML 23/139
NT 10 37 47 84 121 131 ML 34/205
NT 10 39 49 59 69 108 ML 26/157
NT 10 43 53 96 139 149 ML 39/235
NT 10 49 59 108 157 167 ML 44/265
NT 10 51 61 71 81 132 ML 32/193
NT 10 57 67 77 87 144 ML 35/211
NT 10 63 73 83 93 156 ML 38/229
NT 10 69 79 89 99 168 ML 41/247
NT 10 81 91 101 111 192 ML 47/283
NT 11 12 23 34 45 57 ML 15/91
NT 11 12 23 35 47 58 ML 17/105
NT 11 13 24 35 46 59 ML 6/37
NT 11 13 24 37 50 61 ML 14/85
NT 11 14 25 36 47 61 ML 16/97
NT 11 15 26 37 48 63 ML 14/85
NT 11 18 29 40 51 69 ML 18/109
NT 11 18 29 47 65 76 ML 23/141
NT 11 19 30 41 52 71 ML 8/49
NT 11 19 30 49 68 79 ML 18/109
NT 11 20 31 42 53 73 ML 19/115
NT 11 21 32 43 54 75 ML 16/97
NT 11 24 35 46 57 81 ML 21/127
NT 11 24 35 59 83 94 ML 29/177
NT 11 25 36 47 58 83 ML 10/61
NT 11 25 36 61 86 97 ML 22/133
NT 11 26 37 48 59 85 ML 22/133
NT 11 27 38 49 60 87 ML 18/109
NT 11 30 41 52 63 93 ML 24/145
NT 11 30 41 71 101 112 ML 35/213
NT 11 31 42 53 64 95 ML 12/73
NT 11 31 42 73 104 115 ML 26/157
NT 11 32 43 54 65 97 ML 25/151
NT 11 36 47 58 69 105 ML 27/163
NT 11 36 47 83 119 130 ML 41/249
NT 11 37 48 59 70 107 ML 14/85
NT 11 37 48 85 122 133 ML 30/181
NT 11 38 49 60 71 109 ML 28/169
NT 11 39 50 61 72 111 ML 22/133
NT 11 42 53 64 75 117 ML 30/181
NT 11 42 53 95 137 148 ML 47/285
NT 11 43 54 65 76 119 ML 16/97
NT 11 43 54 97 140 151 ML 34/205
NT 11 45 56 67 78 123 ML 24/145
NT 11 48 59 70 81 129 ML 33/199
NT 11 48 59 107 155 166 ML 53/321
NT 11 49 60 71 82 131 ML 18/109
NT 11 49 60 109 158 169 ML 38/229
NT 11 50 61 72 83 133 ML 34/205
NT 11 51 62 73 84 135 ML 26/157
NT 11 54 65 76 87 141 ML 36/217
NT 11 54 65 119 173 184 ML 59/357
NT 11 56 67 78 89 145 ML 37/223
NT 11 57 68 79 90 147 ML 28/169
NT 11 60 71 82 93 153 ML 39/235
NT 11 61 72 83 94 155 ML 22/133
NT 11 62 73 84 95 157 ML 40/241
NT 11 63 74 85 96 159 ML 30/181
NT 11 67 78 89 100 167 ML 24/145
NT 11 68 79 90 101 169 ML 43/259
NT 11 69 80 91 102 171 ML 32/193
NT 11 72 83 94 105 177 ML 45/271
NT 11 73 84 95 106 179 ML 26/157
NT 11 74 85 96 107 181 ML 46/277
NT 11 75 86 97 108 183 ML 34/205
NT 11 78 89 100 111 189 ML 48/289
NT 11 79 90 101 112 191 ML 28/169
NT 11 80 91 102 113 193 ML 49/295
NT 11 81 92 103 114 195 ML 36/217
NT 12 13 25 37 49 62 ML 10/61
NT 12 13 25 38 51 63 ML 6/37
NT 12 17 29 41 53 70 ML 20/123
NT 12 17 29 46 63 75 ML 20/121
NT 12 19 31 43 55 74 ML 11/67
NT 12 19 31 50 69 81 ML 7/43
NT 12 23 35 47 59 82 ML 23/141
NT 12 23 35 58 81 93 ML 25/151
NT 12 25 37 49 61 86 ML 12/73
NT 12 25 37 62 87 99 ML 8/49
NT 12 29 41 53 65 94 ML 26/159
NT 12 29 41 70 99 111 ML 30/181
NT 12 31 43 55 67 98 ML 13/79
NT 12 31 43 74 105 117 ML 9/55
NT 12 35 47 59 71 106 ML 29/177
NT 12 35 47 82 117 129 ML 35/211
NT 12 37 49 61 73 110 ML 14/85
NT 12 37 49 86 123 135 ML 10/61
NT 12 41 53 65 77 118 ML 32/195
NT 12 41 53 94 135 147 ML 40/241
NT 12 43 55 67 79 122 ML 15/91
NT 12 43 55 98 141 153 ML 11/67
NT 12 47 59 71 83 130 ML 35/213
NT 12 47 59 106 153 165 ML 45/271
NT 12 49 61 73 85 134 ML 16/97
NT 12 49 61 110 159 171 ML 12/73
NT 12 53 65 77 89 142 ML 38/231
NT 12 53 65 118 171 183 ML 50/301
NT 12 55 67 79 91 146 ML 17/103
NT 12 55 67 122 177 189 ML 13/79
NT 12 59 71 83 95 154 ML 41/249
NT 12 61 73 85 97 158 ML 18/109
NT 12 65 77 89 101 166 ML 44/267
NT 12 67 79 91 103 170 ML 19/115
NT 12 71 83 95 107 178 ML 47/285
NT 12 73 85 97 109 182 ML 20/121
NT 12 77 89 101 113 190 ML 50/303
NT 12 79 91 103 115 194 ML 21/127
NT 13 15 28 41 54 69 ML 16/97
NT 13 16 29 42 55 71 ML 16/97
NT 13 17 30 43 56 73 ML 17/103
NT 13 17 30 47 64 77 ML 23/141
NT 13 18 31 44 57 75 ML 8/49
NT 13 18 31 49 67 80 ML 14/85
NT 13 21 34 47 60 81 ML 19/115
NT 13 22 35 48 61 83 ML 18/109
NT 13 23 36 49 62 85 ML 20/121
NT 13 23 36 59 82 95 ML 29/177
NT 13 24 37 50 63 87 ML 10/61
NT 13 24 37 61 85 98 ML 18/109
NT 13 27 40 53 66 93 ML 22/133
NT 13 28 41 54 67 95 ML 20/121
NT 13 29 42 55 68 97 ML 23/139
NT 13 29 42 71 100 113 ML 35/213
NT 13 30 43 56 69 99 ML 12/73
NT 13 30 43 73 103 116 ML 22/133
NT 13 33 46 59 72 105 ML 25/151
NT 13 34 47 60 73 107 ML 22/133
NT 13 35 48 61 74 109 ML 26/157
NT 13 35 48 83 118 131 ML 41/249
NT 13 36 49 62 75 111 ML 14/85
NT 13 36 49 85 121 134 ML 26/157
NT 13 40 53 66 79 119 ML 24/145
NT 13 41 54 67 80 121 ML 29/175
NT 13 41 54 95 136 149 ML 47/285
NT 13 42 55 68 81 123 ML 16/97
NT 13 42 55 97 139 152 ML 30/181
NT 13 45 58 71 84 129 ML 31/187
NT 13 46 59 72 85 131 ML 26/157
NT 13 47 60 73 86 133 ML 32/193
NT 13 47 60 107 154 167 ML 53/321
NT 13 48 61 74 87 135 ML 18/109
NT 13 48 61 109 157 170 ML 34/205
NT 13 51 64 77 90 141 ML 34/205
NT 13 53 66 79 92 145 ML 35/211
NT 13 53 66 119 172 185 ML 59/357
NT 13 54 67 80 93 147 ML 20/121
NT 13 54 67 121 175 188 ML 38/229
NT 13 57 70 83 96 153 ML 37/223
NT 13 58 71 84 97 155 ML 30/181
NT 13 59 72 85 98 157 ML 38/229
NT 13 60 73 86 99 159 ML 22/133
NT 13 63 76 89 102 165 ML 40/241
NT 13 64 77 90 103 167 ML 32/193
NT 13 66 79 92 105 171 ML 24/145
NT 13 69 82 95 108 177 ML 43/259
NT 13 70 83 96 109 179 ML 34/205
NT 13 71 84 97 110 181 ML 44/265
NT 13 72 85 98 111 183 ML 26/157
NT 13 75 88 101 114 189 ML 46/277
NT 13 76 89 102 115 191 ML 36/217
NT 13 77 90 103 116 193 ML 47/283
NT 14 15 29 43 57 72 ML 19/115
NT 14 17 31 48 65 79 ML 21/127
NT 14 23 37 60 83 97 ML 26/157
NT 14 27 41 55 69 96 ML 25/151
NT 14 29 43 72 101 115 ML 31/187
NT 14 33 47 61 75 108 ML 28/169
NT 14 39 53 67 81 120 ML 31/187
NT 14 41 55 96 137 151 ML 41/247
NT 14 45 59 73 87 132 ML 34/205
NT 14 47 61 108 155 169 ML 46/277
NT 14 51 65 79 93 144 ML 37/223
NT 14 53 67 120 173 187 ML 51/307
NT 14 57 71 85 99 156 ML 40/241
NT 14 69 83 97 111 180 ML 46/277
NT 14 75 89 103 117 192 ML 49/295
NT 15 16 31 47 63 78 ML 18/109
NT 15 17 32 49 66 81 ML 19/115
NT 15 19 34 53 72 87 ML 20/121
NT 15 22 37 59 81 96 ML 22/133
NT 15 23 38 61 84 99 ML 24/145
NT 15 26 41 67 93 108 ML 29/175
NT 15 28 43 71 99 114 ML 26/157
NT 15 29 44 73 102 117 ML 29/175
NT 15 31 46 77 108 123 ML 28/169
NT 15 32 47 79 111 126 ML 34/205
NT 15 34 49 83 117 132 ML 30/181
NT 15 37 52 89 126 141 ML 32/193
NT 15 38 53 91 129 144 ML 39/235
NT 15 41 56 97 138 153 ML 39/235
NT 15 43 58 101 144 159 ML 36/217
NT 15 44 59 103 147 162 ML 44/265
NT 15 46 61 107 153 168 ML 38/229
NT 15 47 62 109 156 171 ML 44/265
NT 15 49 64 113 162 177 ML 40/241
NT 15 52 67 119 171 186 ML 42/253
NT 15 53 68 121 174 189 ML 49/295
NT 15 56 71 127 183 198 ML 54/325
NT 16 19 35 54 73 89 ML 21/127
NT 16 21 37 53 69 90 ML 21/127
NT 16 25 41 66 91 107 ML 26/157
NT 16 27 43 59 75 102 ML 24/145
NT 16 31 47 78 109 125 ML 31/187
NT 16 33 49 65 81 114 ML 27/163
NT 16 37 53 90 127 143 ML 36/217
NT 16 39 55 71 87 126 ML 30/181
NT 16 43 59 102 145 161 ML 41/247
NT 16 45 61 77 93 138 ML 33/199
NT 16 49 65 114 163 179 ML 46/277
NT 16 51 67 83 99 150 ML 36/217
NT 16 55 71 126 181 197 ML 51/307
NT 16 57 73 89 105 162 ML 39/235
NT 16 63 79 95 111 174 ML 42/253
NT 16 69 85 101 117 186 ML 45/271
NT 16 75 91 107 123 198 ML 48/289
NT 17 18 35 52 69 87 ML 23/139
NT 17 18 35 53 71 88 ML 26/159
NT 17 19 36 53 70 89 ML 9/55
NT 17 19 36 55 74 91 ML 21/127
NT 17 20 37 54 71 91 ML 24/145
NT 17 21 38 55 72 93 ML 21/127
NT 17 24 41 58 75 99 ML 26/157
NT 17 24 41 65 89 106 ML 32/195
NT 17 25 42 59 76 101 ML 11/67
NT 17 25 42 67 92 109 ML 25/151
NT 17 26 43 60 77 103 ML 27/163
NT 17 27 44 61 78 105 ML 23/139
NT 17 30 47 64 81 111 ML 29/175
NT 17 30 47 77 107 124 ML 38/231
NT 17 31 48 65 82 113 ML 13/79
NT 17 31 48 79 110 127 ML 29/175
NT 17 32 49 66 83 115 ML 30/181
NT 17 33 50 67 84 117 ML 25/151
NT 17 36 53 70 87 123 ML 32/193
NT 17 36 53 89 125 142 ML 44/267
NT 17 37 54 71 88 125 ML 15/91
NT 17 37 54 91 128 145 ML 33/199
NT 17 38 55 72 89 127 ML 33/199
NT 17 39 56 73 90 129 ML 27/163
NT 17 42 59 76 93 135 ML 35/211
NT 17 42 59 101 143 160 ML 50/303
NT 17 43 60 77 94 137 ML 17/103
NT 17 43 60 103 146 163 ML 37/223
NT 17 44 61 78 95 139 ML 36/217
NT 17 45 62 79 96 141 ML 29/175
NT 17 48 65 82 99 147 ML 38/229
NT 17 48 65 113 161 178 ML 56/339
NT 17 49 66 83 100 149 ML 19/115
NT 17 49 66 115 164 181 ML 41/247
NT 17 50 67 84 101 151 ML 39/235
NT 17 54 71 88 105 159 ML 41/247
NT 17 54 71 125 179 196 ML 62/375
NT 17 55 72 89 106 161 ML 21/127
NT 17 55 72 127 182 199 ML 45/271
NT 17 56 73 90 107 163 ML 42/253
NT 17 57 74 91 108 165 ML 33/199
NT 17 60 77 94 111 171 ML 44/265
NT 17 61 78 95 112 173 ML 23/139
NT 17 62 79 96 113 175 ML 45/271
NT 17 63 80 97 114 177 ML 35/211
NT 17 66 83 100 117 183 ML 47/283
NT 17 67 84 101 118 185 ML 25/151
NT 17 69 86 103 120 189 ML 37/223
NT 17 72 89 106 123 195 ML 50/301
NT 17 73 90 107 124 197 ML 27/163
NT 17 74 91 108 125 199 ML 51/307
NT 18 19 37 55 73 92 ML 15/91
NT 18 19 37 56 75 93 ML 9/55
NT 18 23 41 59 77 100 ML 29/177
NT 18 23 41 64 87 105 ML 28/169
NT 18 25 43 61 79 104 ML 16/97
NT 18 25 43 68 93 111 ML 10/61
NT 18 29 47 65 83 112 ML 32/195
NT 18 29 47 76 105 123 ML 33/199
NT 18 31 49 67 85 116 ML 17/103
NT 18 31 49 80 111 129 ML 11/67
NT 18 35 53 71 89 124 ML 35/213
NT 18 35 53 88 123 141 ML 38/229
NT 18 37 55 73 91 128 ML 18/109
NT 18 37 55 92 129 147 ML 12/73
NT 18 41 59 77 95 136 ML 38/231
NT 18 41 59 100 141 159 ML 43/259
NT 18 43 61 79 97 140 ML 19/115
NT 18 43 61 104 147 165 ML 13/79
NT 18 47 65 83 101 148 ML 41/249
NT 18 47 65 112 159 177 ML 48/289
NT 18 49 67 85 103 152 ML 20/121
NT 18 49 67 116 165 183 ML 14/85
NT 18 53 71 89 107 160 ML 44/267
NT 18 53 71 124 177 195 ML 53/319
NT 18 55 73 91 109 164 ML 21/127
NT 18 59 77 95 113 172 ML 47/285
NT 18 61 79 97 115 176 ML 22/133
NT 18 65 83 101 119 184 ML 50/303
NT 18 67 85 103 121 188 ML 23/139
NT 18 71 89 107 125 196 ML 53/321
NT 18 73 91 109 127 200 ML 24/145
NT 19 21 40 59 78 99 ML 23/139
NT 19 22 41 60 79 101 ML 23/139
NT 19 23 42 61 80 103 ML 24/145
NT 19 23 42 65 88 107 ML 32/195
NT 19 24 43 62 81 105 ML 11/67
NT 19 24 43 67 91 110 ML 19/115
NT 19 27 46 65 84 111 ML 26/157
NT 19 28 47 66 85 113 ML 25/151
NT 19 29 48 67 86 115 ML 27/163
NT 19 29 48 77 106 125 ML 38/231
NT 19 30 49 68 87 117 ML 13/79
NT 19 30 49 79 109 128 ML 23/139
NT 19 33 52 71 90 123 ML 29/175
NT 19 34 53 72 91 125 ML 27/163
NT 19 35 54 73 92 127 ML 30/181
NT 19 35 54 89 124 143 ML 44/267
NT 19 36 55 74 93 129 ML 15/91
NT 19 36 55 91 127 146 ML 27/163
NT 19 39 58 77 96 135 ML 32/193
NT 19 40 59 78 97 137 ML 29/175
NT 19 41 60 79 98 139 ML 33/199
NT 19 41 60 101 142 161 ML 50/303
NT 19 42 61 80 99 141 ML 17/103
NT 19 42 61 103 145 164 ML 31/187
NT 19 45 64 83 102 147 ML 35/211
NT 19 46 65 84 103 149 ML 31/187
NT 19 47 66 85 104 151 ML 36/217
NT 19 47 66 113 160 179 ML 56/339
NT 19 48 67 86 105 153 ML 19/115
NT 19 48 67 115 163 182 ML 35/211
NT 19 51 70 89 108 159 ML 38/229
NT 19 52 71 90 109 161 ML 33/199
NT 19 53 72 91 110 163 ML 39/235
NT 19 53 72 125 178 197 ML 62/375
NT 19 54 73 92 111 165 ML 21/127
NT 19 54 73 127 181 200 ML 39/235
NT 19 58 77 96 115 173 ML 35/211
NT 19 59 78 97 116 175 ML 42/253
NT 19 60 79 98 117 177 ML 23/139
NT 19 63 82 101 120 183 ML 44/265
NT 19 64 83 102 121 185 ML 37/223
NT 19 65 84 103 122 187 ML 45/271
NT 19 66 85 104 123 189 ML 25/151
NT 19 69 88 107 126 195 ML 47/283
NT 19 70 89 108 127 197 ML 39/235
NT 19 71 90 109 128 199 ML 48/289
NT 20 21 41 61 81 102 ML 27/163
NT 20 23 43 66 89 109 ML 29/175
NT 20 27 47 67 87 114 ML 30/181
NT 20 29 49 78 107 127 ML 34/205
NT 20 33 53 73 93 126 ML 33/199
NT 20 39 59 79 99 138 ML 36/217
NT 20 41 61 102 143 163 ML 44/265
NT 20 47 67 114 161 181 ML 49/295
NT 20 51 71 91 111 162 ML 42/253
NT 20 53 73 126 179 199 ML 54/325
NT 20 57 77 97 117 174 ML 45/271
NT 20 63 83 103 123 186 ML 48/289
NT 20 69 89 109 129 198 ML 51/307
NT 21 22 43 65 87 108 ML 25/151
NT 21 23 44 67 90 111 ML 26/157
NT 21 25 46 71 96 117 ML 27/163
NT 21 26 47 73 99 120 ML 32/193
NT 21 29 50 79 108 129 ML 31/187
NT 21 31 52 83 114 135 ML 31/187
NT 21 32 53 85 117 138 ML 37/223
NT 21 34 55 89 123 144 ML 33/199
NT 21 37 58 95 132 153 ML 35/211
NT 21 38 59 97 135 156 ML 42/253
NT 21 40 61 101 141 162 ML 37/223
NT 21 41 62 103 144 165 ML 41/247
NT 21 43 64 107 150 171 ML 39/235
NT 21 44 65 109 153 174 ML 47/283
NT 21 46 67 113 159 180 ML 41/247
NT 21 47 68 115 162 183 ML 46/277
NT 21 50 71 121 171 192 ML 52/313
NT 21 52 73 125 177 198 ML 45/271
NT 22 25 47 72 97 119 ML 28/169
NT 22 27 49 71 93 120 ML 28/169
NT 22 31 53 84 115 137 ML 33/199
NT 22 37 59 96 133 155 ML 38/229
NT 22 39 61 83 105 144 ML 34/205
NT 22 43 65 108 151 173 ML 43/259
NT 22 45 67 89 111 156 ML 37/223
NT 22 49 71 120 169 191 ML 48/289
NT 22 51 73 95 117 168 ML 40/241
NT 22 57 79 101 123 180 ML 43/259
NT 22 63 85 107 129 192 ML 46/277
NT 23 24 47 70 93 117 ML 31/187
NT 23 24 47 71 95 118 ML 35/213
NT 23 25 48 71 94 119 ML 12/73
NT 23 25 48 73 98 121 ML 28/169
NT 23 26 49 72 95 121 ML 32/193
NT 23 27 50 73 96 123 ML 28/169
NT 23 30 53 76 99 129 ML 34/205
NT 23 30 53 83 113 136 ML 41/249
NT 23 31 54 77 100 131 ML 14/85
NT 23 31 54 85 116 139 ML 32/193
NT 23 32 55 78 101 133 ML 35/211
NT 23 33 56 79 102 135 ML 30/181
NT 23 36 59 82 105 141 ML 37/223
NT 23 36 59 95 131 154 ML 47/285
NT 23 37 60 83 106 143 ML 16/97
NT 23 37 60 97 134 157 ML 36/217
NT 23 38 61 84 107 145 ML 38/229
NT 23 39 62 85 108 147 ML 32/193
NT 23 42 65 88 111 153 ML 40/241
NT 23 42 65 107 149 172 ML 53/321
NT 23 43 66 89 112 155 ML 18/109
NT 23 43 66 109 152 175 ML 40/241
NT 23 44 67 90 113 157 ML 41/247
NT 23 45 68 91 114 159 ML 34/205
NT 23 48 71 94 117 165 ML 43/259
NT 23 48 71 119 167 190 ML 59/357
NT 23 49 72 95 118 167 ML 20/121
NT 23 49 72 121 170 193 ML 44/265
NT 23 50 73 96 119 169 ML 44/265
NT 23 51 74 97 120 171 ML 36/217
NT 23 54 77 100 123 177 ML 46/277
NT 23 55 78 101 124 179 ML 22/133
NT 23 56 79 102 125 181 ML 47/283
NT 23 57 80 103 126 183 ML 38/229
NT 23 60 83 106 129 189 ML 49/295
NT 23 61 84 107 130 191 ML 24/145
NT 23 62 85 108 131 193 ML 50/301
NT 23 63 86 109 132 195 ML 40/241
NT 24 25 49 73 97 122 ML 20/121
NT 24 25 49 74 99 123 ML 12/73
NT 24 29 53 77 101 130 ML 38/231
NT 24 29 53 82 111 135 ML 36/217
NT 24 31 55 79 103 134 ML 21/127
NT 24 31 55 86 117 141 ML 13/79
NT 24 35 59 83 107 142 ML 41/249
NT 24 35 59 94 129 153 ML 41/247
NT 24 37 61 85 109 146 ML 22/133
NT 24 37 61 98 135 159 ML 14/85
NT 24 41 65 89 113 154 ML 44/267
NT 24 41 65 106 147 171 ML 46/277
NT 24 43 67 91 115 158 ML 23/139
NT 24 43 67 110 153 177 ML 15/91
NT 24 47 71 95 119 166 ML 47/285
NT 24 47 71 118 165 189 ML 51/307
NT 24 49 73 97 121 170 ML 24/145
NT 24 49 73 122 171 195 ML 16/97
NT 24 53 77 101 125 178 ML 50/303
NT 24 55 79 103 127 182 ML 25/151
NT 24 59 83 107 131 190 ML 53/321
NT 24 61 85 109 133 194 ML 26/157
NT 25 27 52 77 102 129 ML 30/181
NT 25 28 53 78 103 131 ML 30/181
NT 25 29 54 79 104 133 ML 31/187
NT 25 29 54 83 112 137 ML 41/249
NT 25 33 58 83 108 141 ML 33/199
NT 25 34 59 84 109 143 ML 32/193
NT 25 36 61 86 111 147 ML 16/97
NT 25 36 61 97 133 158 ML 28/169
NT 25 39 64 89 114 153 ML 36/217
NT 25 41 66 91 116 157 ML 37/223
NT 25 41 66 107 148 173 ML 53/321
NT 25 42 67 92 117 159 ML 18/109
NT 25 42 67 109 151 176 ML 32/193
NT 25 46 71 96 121 167 ML 36/217
NT 25 47 72 97 122 169 ML 40/241
NT 25 47 72 119 166 191 ML 59/357
NT 25 48 73 98 123 171 ML 20/121
NT 25 48 73 121 169 194 ML 36/217
NT 25 51 76 101 126 177 ML 42/253
NT 25 52 77 102 127 179 ML 38/229
NT 25 53 78 103 128 181 ML 43/259
NT 25 54 79 104 129 183 ML 22/133
NT 25 57 82 107 132 189 ML 45/271
NT 25 58 83 108 133 191 ML 40/241
NT 25 59 84 109 134 193 ML 46/277
NT 26 27 53 79 105 132 ML 35/211
NT 26 29 55 84 113 139 ML 37/223
NT 26 33 59 85 111 144 ML 38/229
NT 26 35 61 96 131 157 ML 42/253
NT 26 41 67 108 149 175 ML 47/283
NT 26 45 71 97 123 168 ML 44/265
NT 26 47 73 120 167 193 ML 52/313
NT 26 51 77 103 129 180 ML 47/283
NT 26 57 83 109 135 192 ML 50/301
NT 27 28 55 83 111 138 ML 32/193
NT 27 29 56 85 114 141 ML 33/199
NT 27 31 58 89 120 147 ML 34/205
NT 27 32 59 91 123 150 ML 40/241
NT 27 34 61 95 129 156 ML 36/217
NT 27 35 62 97 132 159 ML 38/229
NT 27 37 64 101 138 165 ML 38/229
NT 27 38 65 103 141 168 ML 45/271
NT 27 40 67 107 147 174 ML 40/241
NT 27 41 68 109 150 177 ML 43/259
NT 27 43 70 113 156 183 ML 42/253
NT 27 44 71 115 159 186 ML 50/301
NT 27 46 73 119 165 192 ML 44/265
NT 27 47 74 121 168 195 ML 48/289
NT 28 31 59 90 121 149 ML 35/211
NT 28 33 61 89 117 150 ML 35/211
NT 28 37 65 102 139 167 ML 40/241
NT 28 39 67 95 123 162 ML 38/229
NT 28 43 71 114 157 185 ML 45/271
NT 28 45 73 101 129 174 ML 41/247
NT 28 51 79 107 135 186 ML 44/265
NT 28 57 85 113 141 198 ML 47/283
NT 29 30 59 88 117 147 ML 39/235
NT 29 30 59 89 119 148 ML 44/267
NT 29 31 60 89 118 149 ML 15/91
NT 29 31 60 91 122 151 ML 35/211
NT 29 32 61 90 119 151 ML 40/241
NT 29 33 62 91 120 153 ML 35/211
NT 29 36 65 94 123 159 ML 42/253
NT 29 36 65 101 137 166 ML 50/303
NT 29 37 66 95 124 161 ML 17/103
NT 29 37 66 103 140 169 ML 39/235
NT 29 38 67 96 125 163 ML 43/259
NT 29 39 68 97 126 165 ML 37/223
NT 29 42 71 100 129 171 ML 45/271
NT 29 42 71 113 155 184 ML 56/339
NT 29 43 72 101 130 173 ML 19/115
NT 29 43 72 115 158 187 ML 43/259
NT 29 44 73 102 131 175 ML 46/277
NT 29 45 74 103 132 177 ML 39/235
NT 29 48 77 106 135 183 ML 48/289
NT 29 49 78 107 136 185 ML 21/127
NT 29 50 79 108 137 187 ML 49/295
NT 29 51 80 109 138 189 ML 41/247
NT 29 54 83 112 141 195 ML 51/307
NT 29 55 84 113 142 197 ML 23/139
NT 29 56 85 114 143 199 ML 52/313
NT 30 31 61 91 121 152 ML 25/151
NT 30 31 61 92 123 153 ML 15/91
NT 30 37 67 97 127 164 ML 26/157
NT 30 37 67 104 141 171 ML 16/97
NT 30 41 71 101 131 172 ML 50/303
NT 30 41 71 112 153 183 ML 49/295
NT 30 43 73 103 133 176 ML 27/163
NT 30 43 73 116 159 189 ML 17/103
NT 30 47 77 107 137 184 ML 53/321
NT 30 49 79 109 139 188 ML 28/169
NT 30 53 83 113 143 196 ML 56/339
NT 31 33 64 95 126 159 ML 37/223
NT 31 34 65 96 127 161 ML 37/223
NT 31 35 66 97 128 163 ML 38/229
NT 31 35 66 101 136 167 ML 50/303
NT 31 36 67 98 129 165 ML 17/103
NT 31 36 67 103 139 170 ML 29/175
NT 31 39 70 101 132 171 ML 40/241
NT 31 40 71 102 133 173 ML 39/235
NT 31 41 72 103 134 175 ML 41/247
NT 31 41 72 113 154 185 ML 56/339
NT 31 42 73 104 135 177 ML 19/115
NT 31 42 73 115 157 188 ML 33/199
NT 31 45 76 107 138 183 ML 43/259
NT 31 46 77 108 139 185 ML 41/247
NT 31 47 78 109 140 187 ML 44/265
NT 31 48 79 110 141 189 ML 21/127
NT 31 51 82 113 144 195 ML 46/277
NT 31 52 83 114 145 197 ML 43/259
NT 31 53 84 115 146 199 ML 47/283
NT 32 33 65 97 129 162 ML 43/259
NT 32 35 67 102 137 169 ML 45/271
NT 32 39 71 103 135 174 ML 46/277
NT 32 41 73 114 155 187 ML 50/301
NT 32 45 77 109 141 186 ML 49/295
NT 32 51 83 115 147 198 ML 52/313
NT 33 34 67 101 135 168 ML 39/235
NT 33 35 68 103 138 171 ML 40/241
NT 33 37 70 107 144 177 ML 41/247
NT 33 38 71 109 147 180 ML 48/289
NT 33 40 73 113 153 186 ML 43/259
NT 33 41 74 115 156 189 ML 45/271
NT 33 43 76 119 162 195 ML 45/271
NT 34 37 71 108 145 179 ML 42/253
NT 34 39 73 107 141 180 ML 42/253
NT 34 43 77 120 163 197 ML 47/283
NT 34 45 79 113 147 192 ML 45/271
NT 35 36 71 106 141 177 ML 47/283
NT 35 36 71 107 143 178 ML 53/321
NT 35 37 72 107 142 179 ML 18/109
NT 35 37 72 109 146 181 ML 42/253
NT 35 38 73 108 143 181 ML 48/289
NT 35 39 74 109 144 183 ML 42/253
NT 35 43 78 113 148 191 ML 20/121
NT 35 43 78 121 164 199 ML 46/277
NT 35 44 79 114 149 193 ML 51/307
NT 36 37 73 109 145 182 ML 30/181
NT 36 37 73 110 147 183 ML 18/109
NT 36 41 77 113 149 190 ML 56/339
NT 36 41 77 118 159 195 ML 52/313
NT 36 43 79 115 151 194 ML 31/187
NT 37 39 76 113 150 189 ML 44/265
NT 37 40 77 114 151 191 ML 44/265
NT 37 41 78 115 152 193 ML 45/271
NT 37 41 78 119 160 197 ML 59/357
NT 37 42 79 116 153 195 ML 20/121
NT 37 42 79 121 163 200 ML 34/205
NT 38 39 77 115 153 192 ML 51/307
NT 38 41 79 120 161 199 ML 53/319
NT 39 40 79 119 159 198 ML 46/277


==> anc/brute_levels.log <==
n=4 M=260 part 0/1: tuples 186043585, survive table 201535, near-tight primitive 25274
n=5 M=200 part 0/1: tuples 2535650040, survive table 63916, near-tight primitive 9923
n=6 M=150 part 0/2: tuples 7003098780, survive table 9878, near-tight primitive 2694
n=6 M=150 part 1/2: tuples 7293901945, survive table 5074, near-tight primitive 2833


==> anc/brutelevel.c <==
// brutelevel.c -- brute.c with an adjustable level: all v_1 < ... < v_n <= M with ML(v) < LA/LB (default 1/n).  Exact.
// A tuple is discarded as soon as some time a/q of a fixed table has ||v_i a/q|| >= 1/n for all i (integer test);
// the tuples that survive the table are decided by the corner lemma (ML is attained at some m/(v_i+v_j)).
// usage: brutelevel n M [part nparts [LA LB]]   (splits on v_1 + v_2 modulo nparts)
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
typedef unsigned long long u64; typedef long long i64;
#define W 4
static int N,M; static i64 LA=1,LB=1; static u64 (*bad)[W]; static u64 ALL[W]; static int ntimes=0;
static i64 gcdll(i64 a,i64 b){ while(b){ i64 t=a%b;a=b;b=t; } return a; }
static int near_tight(const int*v){ for(int a=0;a<N;a++) for(int b=a;b<N;b++){ int q=v[a]+v[b]; for(int m=1;m<q;m++){ int ok=1; for(int i=0;i<N&&ok;i++){ i64 r=((i64)v[i]*m)%q; if(q-r<r) r=q-r; if(r*LB<LA*q) ok=0; } if(ok) return 0; } } return 1; }
static void mlval(const int*v,i64*pn,i64*pd){ i64 bn=0,bd=1; for(int a=0;a<N;a++) for(int b=a;b<N;b++){ int q=v[a]+v[b]; for(int m=1;m<q;m++){ i64 mn=q; for(int i=0;i<N;i++){ i64 r=((i64)v[i]*m)%q; if(q-r<r) r=q-r; if(r<mn) mn=r; } if(mn*bd>bn*q){ bn=mn; bd=q; } } } i64 g=gcdll(bn,bd); *pn=bn/g; *pd=bd/g; }
static i64 cnt_all=0,cnt_surv=0,cnt_nt=0;
static int v[8]; static u64 acc[8][W];
static void rec(int lv,int start,int part,int nparts){
  if(lv==N-1){ u64 a0=acc[lv-1][0],a1=acc[lv-1][1],a2=acc[lv-1][2],a3=acc[lv-1][3]; for(int x=start;x<=M;x++){ cnt_all++; const u64*b=bad[x]; if((a0|b[0])!=ALL[0]) continue; if((a1|b[1])!=ALL[1]||(a2|b[2])!=ALL[2]||(a3|b[3])!=ALL[3]) continue; cnt_surv++; v[lv]=x; if(near_tight(v)){ i64 g=0; for(int i=0;i<N;i++) g=gcdll(g,v[i]); if(g!=1) continue; cnt_nt++; i64 pn,pd; mlval(v,&pn,&pd); printf("NT"); for(int i=0;i<N;i++) printf(" %d",v[i]); printf(" ML %lld/%lld\n",pn,pd); } } return; }
  for(int x=start;x<=M-(N-1-lv);x++){ v[lv]=x; if(lv==1 && nparts>1 && ((v[0]+v[1])%nparts)!=part) continue; for(int w=0;w<W;w++) acc[lv][w]=(lv?acc[lv-1][w]:0)|bad[x][w]; rec(lv+1,x+1,part,nparts); } }
int main(int argc,char**argv){ N=atoi(argv[1]); M=atoi(argv[2]); int part=argc>3?atoi(argv[3]):0, nparts=argc>4?atoi(argv[4]):1; LA=1; LB=N; if(argc>6){ LA=atoll(argv[5]); LB=atoll(argv[6]); }
  bad=calloc(M+1,sizeof(*bad)); // time table: a/q, gcd(a,q)=1, 1<=a<=q/2, q=2..  until 64*W times
  for(int q=2;ntimes<64*W;q++) for(int a=1;2*a<=q&&ntimes<64*W;a++){ if(gcdll(a,q)!=1) continue; for(int u=1;u<=M;u++){ i64 r=((i64)u*a)%q; if(q-r<r) r=q-r; if(r*LB<LA*q) bad[u][ntimes/64]|=1ULL<<(ntimes%64); } ntimes++; }
  for(int w=0;w<W;w++) ALL[w]=~0ULL;
  rec(0,1,part,nparts);
  fprintf(stderr,"n=%d M=%d part %d/%d: tuples %lld, survive table %lld, near-tight primitive %lld\n",N,M,part,nparts,cnt_all,cnt_surv,cnt_nt); return 0; }


==> anc/census.c <==
/* census n H : all sets of n distinct positive integers at most H (H <= 256) with ML < 1/n.
   A set has ML < 1/n iff it meets every constraint C_t = {a <= H : ||a t|| < 1/n}, t = k/d reduced,
   1 <= d <= 2H, 0 < t <= 1/2 (corner lemma: a maximum below 1/2 occurs at m/(u+w), a maximum 1/2 at a
   half-integer multiple of 1/u). Depth-first search that branches on an unmet constraint and excludes
   the earlier choices of the same branch, so every set is found exactly once.
   Usage: census n H [lo hi [rev]]. The optional arguments restrict the root of the search to the branches
   lo..hi-1 of the root constraint (in reverse order if rev=1); the root branches partition the sets, so runs
   over complementary ranges can be combined. Progress lines for the root branches go to stderr.
   Output: one line per set: speeds, ML p/q, primitive flag, Schur flag (a+b=c, distinct), family flag.
   Summary on stderr. */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <stdint.h>
typedef unsigned long long u64;
typedef struct { u64 w[4]; int sz; } bs;
static int n,H; static bs *C; static int nc=0, ncap=0;
static long long nsol=0,nprim=0,nfam=0,nnoschur=0,nbad=0,offmax=0,nodes=0;
static int rootlo=0,roothi=1<<30,rootrev=0;
#include <time.h>
static int gcdi(int a,int b){ while(b){ int t=a%b; a=b; b=t; } return a; }
static int pc(const bs*x){ return __builtin_popcountll(x->w[0])+__builtin_popcountll(x->w[1])+__builtin_popcountll(x->w[2])+__builtin_popcountll(x->w[3]); }
static void setb(bs*x,int a){ x->w[(a-1)>>6]|=1ULL<<((a-1)&63); }
static int subset(const bs*a,const bs*b){ for(int i=0;i<4;i++) if(a->w[i]&~b->w[i]) return 0; return 1; }
static int cmpsz(const void*a,const void*b){ return ((const bs*)a)->sz-((const bs*)b)->sz; }
static void exactml(const int*v,int k,long long*P,long long*Q){ long long bp=0,bq=1;
    for(int i=0;i<k;i++) for(int j=i;j<k;j++){ long long s=v[i]+v[j];
        for(long long m=1;2*m<=s;m++){ long long d=s; for(int l=0;l<k;l++){ long long x=(v[l]*m)%s; long long dd=x<s-x?x:s-x; if(dd<d) d=dd; }
            if(d*bq>bp*s){ bp=d; bq=s; } } }
    long long g=gcdi((int)bp,(int)bq); if(g<1) g=1; *P=bp/g; *Q=bq/g; }
static int family(const int*v){ /* v sorted increasing, primitive */
    if(n==7){ for(int i=0;i<6;i++) if(v[i]!=i+1) return 0; return v[6]%7==0; }
    if(n==8){ static const int U[3][7]={{1,2,3,4,5,6,7},{1,2,3,4,5,7,12},{1,4,5,6,7,11,13}};
        for(int u=0;u<3;u++){ /* v = U_u plus one multiple of 8 */
            int ok=0; for(int skip=0;skip<8 && !ok;skip++){ if(v[skip]%8) continue; int r[7],k=0; for(int i=0;i<8;i++) if(i!=skip) r[k++]=v[i];
                int same=1; for(int i=0;i<7;i++) if(r[i]!=U[u][i]) same=0; if(same) ok=1; }
            if(ok) return u+1; }
        return 0; }
    return 0; }
static void report(const bs*ch){
    int v[16],k=0; for(int a=1;a<=H;a++) if(ch->w[(a-1)>>6]>>((a-1)&63)&1ULL) v[k++]=a;
    nsol++; int g=0; for(int i=0;i<k;i++) g=gcdi(g,v[i]);
    if(g!=1){ return; }
    nprim++; long long P,Q; exactml(v,k,&P,&Q);
    int schur=0; for(int i=0;i<k;i++) for(int j=i+1;j<k;j++){ int s=v[i]+v[j]; for(int l=j+1;l<k;l++) if(v[l]==s) schur=1; }
    int fam=family(v); if(fam) nfam++; else if(v[k-1]>offmax) offmax=v[k-1];
    if(!schur) nnoschur++; if(Q-(long long)n*P!=1) nbad++;
    for(int i=0;i<k;i++) printf("%d ",v[i]); printf(" ML %lld/%lld schur %d fam %d\n",P,Q,schur,fam);
}
static void dfs(bs*ch,bs*ex,int cnt){
    nodes++;
    if(cnt==n-1){ /* last element must lie in every unmet constraint */
        bs inter; for(int i=0;i<4;i++) inter.w[i]=~ex->w[i]&~ch->w[i];
        for(int c=0;c<nc;c++){ const bs*x=&C[c]; if((x->w[0]&ch->w[0])|(x->w[1]&ch->w[1])|(x->w[2]&ch->w[2])|(x->w[3]&ch->w[3])) continue;
            for(int i=0;i<4;i++) inter.w[i]&=x->w[i];
            if(!(inter.w[0]|inter.w[1]|inter.w[2]|inter.w[3])) return; }
        for(int a=1;a<=H;a++) if(inter.w[(a-1)>>6]>>((a-1)&63)&1ULL){ bs c2=*ch; setb(&c2,a); report(&c2); }
        return; }
    int best=-1,bestsz=1<<30,seen=0;
    for(int c=0;c<nc;c++){ const bs*x=&C[c]; if((x->w[0]&ch->w[0])|(x->w[1]&ch->w[1])|(x->w[2]&ch->w[2])|(x->w[3]&ch->w[3])) continue;
        bs av; for(int i=0;i<4;i++) av.w[i]=x->w[i]&~ex->w[i]; int s=pc(&av); if(s==0) return;
        if(s<bestsz){ bestsz=s; best=c; } if(++seen>=48) break; }
    if(best<0){ /* every constraint met with fewer than n elements: the set and all supersets are near-tight; cannot happen for ML<1/n with < n speeds by LRC, but handle */
        fprintf(stderr,"warning: all constraints met with %d elements\n",cnt); return; }
    bs av; for(int i=0;i<4;i++) av.w[i]=C[best].w[i]&~ex->w[i];
    if(cnt==0){ int A[256],m=0; for(int a=1;a<=H;a++) if(av.w[(a-1)>>6]>>((a-1)&63)&1ULL) A[m++]=a;
        int lo=rootlo<0?0:rootlo, hi=roothi>m?m:roothi;
        fprintf(stderr,"root constraint size %d, branches %d..%d %s\n",m,lo,hi-1,rootrev?"reverse":"forward");
        for(int r=0;r<hi-lo;r++){ int i=rootrev?hi-1-r:lo+r; bs ex2=*ex; for(int j=0;j<i;j++) setb(&ex2,A[j]);
            bs c2=*ch; setb(&c2,A[i]); long long n0=nodes; dfs(&c2,&ex2,1);
            fprintf(stderr,"branch %d (a=%d) done: nodes %lld, primitive so far %lld, time %ld\n",i,A[i],nodes-n0,nprim,(long)time(NULL)); fflush(stderr); }
        return; }
    bs ex2=*ex;
    for(int a=1;a<=H;a++) if(av.w[(a-1)>>6]>>((a-1)&63)&1ULL){ bs c2=*ch; setb(&c2,a); dfs(&c2,&ex2,cnt+1); setb(&ex2,a); }
}
int main(int argc,char**argv){
    n=atoi(argv[1]); H=atoi(argv[2]); if(argc>4){ rootlo=atoi(argv[3]); roothi=atoi(argv[4]); } if(argc>5) rootrev=atoi(argv[5]); setvbuf(stdout,NULL,_IOLBF,0); if(H>256||H<n){ fprintf(stderr,"H must be in [n,256]\n"); return 1; }
    for(int d=2;d<=2*H;d++) for(int k=1;2*k<=d;k++){ if(gcdi(k,d)!=1) continue;
        bs x; memset(&x,0,sizeof x); for(int a=1;a<=H;a++){ int r=(int)(((long long)a*k)%d); int dist=r<d-r?r:d-r; if(n*dist<d) setb(&x,a); }
        x.sz=pc(&x); if(nc==ncap){ ncap=ncap?2*ncap:1024; C=realloc(C,ncap*sizeof(bs)); } C[nc++]=x; }
    int raw=nc; qsort(C,nc,sizeof(bs),cmpsz);
    /* remove duplicates and supersets */
    char*kill=calloc(nc,1);
    for(int i=0;i<nc;i++){ if(kill[i]) continue; for(int j=i+1;j<nc;j++){ if(kill[j]) continue; if(subset(&C[i],&C[j])) kill[j]=1; } }
    int m=0; for(int i=0;i<nc;i++) if(!kill[i]) C[m++]=C[i]; nc=m; free(kill);
    fprintf(stderr,"n=%d H=%d constraints %d (raw %d)\n",n,H,nc,raw);
    bs ch,ex; memset(&ch,0,sizeof ch); memset(&ex,0,sizeof ex); dfs(&ch,&ex,0);
    fprintf(stderr,"n=%d H=%d: near-tight sets %lld, primitive %lld, in product families %lld, without Schur triple %lld, q-np!=1 %lld, largest off-family max %lld, nodes %lld\n",
        n,H,nsol,nprim,nfam,nnoschur,nbad,offmax,nodes);
}


==> anc/census7_256.txt <==
1 2 3 4 5 6 7  ML 1/8 schur 1 fam 1
1 3 4 5 6 7 11  ML 2/15 schur 1 fam 0
1 4 5 6 7 10 11  ML 2/15 schur 1 fam 0
1 4 5 6 7 11 13  ML 1/8 schur 1 fam 0
1 4 5 6 7 11 16  ML 2/15 schur 1 fam 0
1 4 5 6 7 11 23  ML 4/29 schur 1 fam 0
1 4 5 6 7 11 26  ML 2/15 schur 1 fam 0
1 4 5 6 7 11 29  ML 5/36 schur 1 fam 0
1 4 5 6 7 11 39  ML 2/15 schur 1 fam 0
1 4 5 6 7 11 52  ML 4/29 schur 1 fam 0
1 4 5 6 7 11 65  ML 10/71 schur 1 fam 0
1 2 5 6 7 8 39  ML 3/22 schur 1 fam 0
2 6 7 8 10 13 14  ML 2/15 schur 1 fam 0
1 2 3 4 5 7 12  ML 1/8 schur 1 fam 0
1 3 4 5 7 11 12  ML 2/15 schur 1 fam 0
2 7 9 11 12 13 20  ML 4/29 schur 1 fam 0
1 2 3 4 5 7 18  ML 3/23 schur 1 fam 0
1 3 4 5 7 11 18  ML 2/15 schur 1 fam 0
1 3 4 5 7 13 18  ML 3/23 schur 1 fam 0
1 2 3 4 5 7 24  ML 4/29 schur 1 fam 0
1 3 4 5 7 11 24  ML 2/15 schur 1 fam 0
1 3 4 5 7 24 71  ML 11/78 schur 1 fam 0
1 3 4 5 7 11 30  ML 5/37 schur 1 fam 0
1 3 4 5 7 11 36  ML 6/43 schur 1 fam 0
2 7 9 11 13 20 54  ML 9/65 schur 1 fam 0
1 2 3 4 5 6 14  ML 2/15 schur 1 fam 1
1 3 4 5 13 14 18  ML 2/15 schur 1 fam 0
1 2 3 4 5 6 21  ML 3/22 schur 1 fam 1
1 2 3 4 5 6 28  ML 4/29 schur 1 fam 1
1 3 4 5 6 9 28  ML 4/29 schur 1 fam 0
1 2 3 4 5 6 35  ML 5/36 schur 1 fam 1
1 2 3 4 5 6 42  ML 6/43 schur 1 fam 1
1 2 3 4 5 6 49  ML 7/50 schur 1 fam 1
1 2 3 4 5 6 56  ML 8/57 schur 1 fam 1
1 2 3 4 5 6 63  ML 9/64 schur 1 fam 1
1 2 3 4 5 6 70  ML 10/71 schur 1 fam 1
1 2 3 4 5 6 77  ML 11/78 schur 1 fam 1
1 2 3 4 5 6 84  ML 12/85 schur 1 fam 1
1 2 3 4 5 6 91  ML 13/92 schur 1 fam 1
1 2 3 4 5 6 98  ML 14/99 schur 1 fam 1
1 2 3 4 5 6 105  ML 15/106 schur 1 fam 1
1 2 3 4 5 6 112  ML 16/113 schur 1 fam 1
1 5 6 11 16 17 112  ML 16/113 schur 1 fam 0
1 2 3 4 5 6 119  ML 17/120 schur 1 fam 1
1 2 3 4 5 6 126  ML 18/127 schur 1 fam 1
1 2 3 4 5 6 133  ML 19/134 schur 1 fam 1
1 2 3 4 5 6 140  ML 20/141 schur 1 fam 1
1 2 3 4 5 6 147  ML 21/148 schur 1 fam 1
1 2 3 4 5 6 154  ML 22/155 schur 1 fam 1
1 2 3 4 5 6 161  ML 23/162 schur 1 fam 1
1 2 3 4 5 6 168  ML 24/169 schur 1 fam 1
1 2 3 4 5 6 175  ML 25/176 schur 1 fam 1
1 2 3 4 5 6 182  ML 26/183 schur 1 fam 1
1 2 3 4 5 6 189  ML 27/190 schur 1 fam 1
1 2 3 4 5 6 196  ML 28/197 schur 1 fam 1
1 2 3 4 5 6 203  ML 29/204 schur 1 fam 1
1 2 3 4 5 6 210  ML 30/211 schur 1 fam 1
1 2 3 4 5 6 217  ML 31/218 schur 1 fam 1
1 2 3 4 5 6 224  ML 32/225 schur 1 fam 1
1 2 3 4 5 6 231  ML 33/232 schur 1 fam 1
1 2 3 4 5 6 238  ML 34/239 schur 1 fam 1
1 2 3 4 5 6 245  ML 35/246 schur 1 fam 1
1 2 3 4 5 6 252  ML 36/253 schur 1 fam 1


==> anc/census8_256.log <==
census 8 256, run as root branches 0..8 forward and 9..31 in reverse order
branch  0 (a=  8): nodes 1789765001, 277 s
branch  1 (a= 16): nodes 1954372068, 299 s
branch  2 (a= 24): nodes 1867168873, 296 s
branch  3 (a= 32): nodes 1583162978, 257 s
branch  4 (a= 40): nodes 1081310591, 156 s
branch  5 (a= 48): nodes 1383624044, 239 s
branch  6 (a= 56): nodes 1128672852, 166 s
branch  7 (a= 64): nodes 1062888325, 164 s
branch  8 (a= 72): nodes 1172452089, 172 s
branch  9 (a= 80): nodes 893067898, 134 s
branch 10 (a= 88): nodes 747685765, 104 s
branch 11 (a= 96): nodes 984062183, 165 s
branch 12 (a=104): nodes 708199163, 98 s
branch 13 (a=112): nodes 820671520, 126 s
branch 14 (a=120): nodes 813004474, 141 s
branch 15 (a=128): nodes 742112996, 126 s
branch 16 (a=136): nodes 678299830, 97 s
branch 17 (a=144): nodes 835301178, 135 s
branch 18 (a=152): nodes 608861160, 87 s
branch 19 (a=160): nodes 637980015, 107 s
branch 20 (a=168): nodes 679057331, 114 s
branch 21 (a=176): nodes 597227149, 88 s
branch 22 (a=184): nodes 517422285, 76 s
branch 23 (a=192): nodes 653641950, 110 s
branch 24 (a=200): nodes 489072030, 64 s
branch 25 (a=208): nodes 544403546, 77 s
branch 26 (a=216): nodes 512612641, 75 s
branch 27 (a=224): nodes 576022723, 93 s
branch 28 (a=232): nodes 420757551, 53 s
branch 29 (a=240): nodes 569233468, 99 s
branch 30 (a=248): nodes 397680336, 47 s
branch 31 (a=256): nodes 530548818, 80 s
near-tight sets with dilates 473, primitive 113, in families 96, without Schur triple 0, q-8p!=1 0, largest off-family max 80, nodes 27980342831, computing time 4322 s
sets with ML = 1/9: [[1, 2, 3, 4, 5, 6, 7, 8]]


==> anc/census8_256.txt <==
1 2 3 4 5 6 7 8  ML 1/9 schur 1 fam 1
1 2 3 4 5 6 7 16  ML 2/17 schur 1 fam 1
1 2 3 4 5 6 7 24  ML 3/25 schur 1 fam 1
1 2 3 4 5 6 7 32  ML 4/33 schur 1 fam 1
1 2 3 4 5 6 7 40  ML 5/41 schur 1 fam 1
1 2 3 4 5 6 7 48  ML 6/49 schur 1 fam 1
1 2 3 4 5 6 7 56  ML 7/57 schur 1 fam 1
1 2 3 4 5 6 7 64  ML 8/65 schur 1 fam 1
1 2 3 4 5 6 7 72  ML 9/73 schur 1 fam 1
1 2 3 4 5 6 7 80  ML 10/81 schur 1 fam 1
1 2 3 4 5 6 7 88  ML 11/89 schur 1 fam 1
1 2 3 4 5 6 7 96  ML 12/97 schur 1 fam 1
1 2 3 4 5 6 7 104  ML 13/105 schur 1 fam 1
1 2 3 4 5 6 7 112  ML 14/113 schur 1 fam 1
1 2 3 4 5 6 7 120  ML 15/121 schur 1 fam 1
1 2 3 4 5 6 7 128  ML 16/129 schur 1 fam 1
1 2 3 4 5 6 7 136  ML 17/137 schur 1 fam 1
1 2 3 4 5 6 7 144  ML 18/145 schur 1 fam 1
1 2 3 4 5 6 7 152  ML 19/153 schur 1 fam 1
1 2 3 4 5 6 7 160  ML 20/161 schur 1 fam 1
1 2 3 4 5 6 7 168  ML 21/169 schur 1 fam 1
1 2 3 4 5 6 7 176  ML 22/177 schur 1 fam 1
1 2 3 4 5 6 7 184  ML 23/185 schur 1 fam 1
1 2 3 4 5 6 7 192  ML 24/193 schur 1 fam 1
1 2 3 4 5 6 7 200  ML 25/201 schur 1 fam 1
1 2 3 4 5 6 7 208  ML 26/209 schur 1 fam 1
1 2 3 4 5 6 7 216  ML 27/217 schur 1 fam 1
1 2 3 4 5 6 7 224  ML 28/225 schur 1 fam 1
1 2 3 4 5 6 7 232  ML 29/233 schur 1 fam 1
1 2 3 4 5 6 7 240  ML 30/241 schur 1 fam 1
1 2 3 4 5 6 7 248  ML 31/249 schur 1 fam 1
1 2 3 4 5 6 7 256  ML 32/257 schur 1 fam 1
1 2 3 4 5 7 8 12  ML 2/17 schur 1 fam 2
1 2 3 4 5 7 12 16  ML 2/17 schur 1 fam 2
1 2 3 4 5 7 12 24  ML 3/25 schur 1 fam 2
1 2 3 4 5 7 12 32  ML 4/33 schur 1 fam 2
1 2 3 4 5 7 12 40  ML 5/41 schur 1 fam 2
1 2 3 4 5 7 12 48  ML 6/49 schur 1 fam 2
1 2 3 4 5 7 12 56  ML 7/57 schur 1 fam 2
1 2 3 4 5 7 12 64  ML 8/65 schur 1 fam 2
1 2 3 4 5 7 12 72  ML 9/73 schur 1 fam 2
1 2 3 4 5 7 12 80  ML 10/81 schur 1 fam 2
1 2 3 4 5 7 12 88  ML 11/89 schur 1 fam 2
1 2 3 4 5 7 12 96  ML 12/97 schur 1 fam 2
1 2 3 4 5 7 12 104  ML 13/105 schur 1 fam 2
1 2 3 4 5 7 12 112  ML 14/113 schur 1 fam 2
1 2 3 4 5 7 12 120  ML 15/121 schur 1 fam 2
1 2 3 4 5 7 12 128  ML 16/129 schur 1 fam 2
1 2 3 4 5 7 12 136  ML 17/137 schur 1 fam 2
1 2 3 4 5 7 12 144  ML 18/145 schur 1 fam 2
1 2 3 4 5 7 12 152  ML 19/153 schur 1 fam 2
1 2 3 4 5 7 12 160  ML 20/161 schur 1 fam 2
1 2 3 4 5 7 12 168  ML 21/169 schur 1 fam 2
1 2 3 4 5 7 12 176  ML 22/177 schur 1 fam 2
1 2 3 4 5 7 12 184  ML 23/185 schur 1 fam 2
1 2 3 4 5 7 12 192  ML 24/193 schur 1 fam 2
1 2 3 4 5 7 12 200  ML 25/201 schur 1 fam 2
1 2 3 4 5 7 12 208  ML 26/209 schur 1 fam 2
1 2 3 4 5 7 12 216  ML 27/217 schur 1 fam 2
1 2 3 4 5 7 12 224  ML 28/225 schur 1 fam 2
1 2 3 4 5 7 12 232  ML 29/233 schur 1 fam 2
1 2 3 4 5 7 12 240  ML 30/241 schur 1 fam 2
1 2 3 4 5 7 12 248  ML 31/249 schur 1 fam 2
1 2 3 4 5 7 12 256  ML 32/257 schur 1 fam 2
1 2 3 4 5 7 18 40  ML 5/41 schur 1 fam 0
1 2 3 4 5 7 18 80  ML 10/81 schur 1 fam 0
1 2 5 6 7 8 11 13  ML 2/17 schur 1 fam 0
1 3 4 5 6 7 11 32  ML 4/33 schur 1 fam 0
1 3 4 5 7 11 12 32  ML 4/33 schur 1 fam 0
1 3 4 5 7 11 13 24  ML 3/25 schur 1 fam 0
1 3 4 5 7 11 18 32  ML 4/33 schur 1 fam 0
1 3 4 5 7 11 24 62  ML 9/73 schur 1 fam 0
1 3 4 5 7 11 30 56  ML 7/57 schur 1 fam 0
1 3 4 5 7 13 18 40  ML 5/41 schur 1 fam 0
1 3 4 5 7 13 24 29  ML 3/25 schur 1 fam 0
1 4 5 6 7 8 11 13  ML 2/17 schur 1 fam 3
1 4 5 6 7 10 11 32  ML 4/33 schur 1 fam 0
1 4 5 6 7 11 13 16  ML 2/17 schur 1 fam 3
1 4 5 6 7 11 13 24  ML 3/25 schur 1 fam 3
1 4 5 6 7 11 13 32  ML 4/33 schur 1 fam 3
1 4 5 6 7 11 13 40  ML 5/41 schur 1 fam 3
1 4 5 6 7 11 13 48  ML 6/49 schur 1 fam 3
1 4 5 6 7 11 13 56  ML 7/57 schur 1 fam 3
1 4 5 6 7 11 13 64  ML 8/65 schur 1 fam 3
1 4 5 6 7 11 13 72  ML 9/73 schur 1 fam 3
1 4 5 6 7 11 13 80  ML 10/81 schur 1 fam 3
1 4 5 6 7 11 13 88  ML 11/89 schur 1 fam 3
1 4 5 6 7 11 13 96  ML 12/97 schur 1 fam 3
1 4 5 6 7 11 13 104  ML 13/105 schur 1 fam 3
1 4 5 6 7 11 13 112  ML 14/113 schur 1 fam 3
1 4 5 6 7 11 13 120  ML 15/121 schur 1 fam 3
1 4 5 6 7 11 13 128  ML 16/129 schur 1 fam 3
1 4 5 6 7 11 13 136  ML 17/137 schur 1 fam 3
1 4 5 6 7 11 13 144  ML 18/145 schur 1 fam 3
1 4 5 6 7 11 13 152  ML 19/153 schur 1 fam 3
1 4 5 6 7 11 13 160  ML 20/161 schur 1 fam 3
1 4 5 6 7 11 13 168  ML 21/169 schur 1 fam 3
1 4 5 6 7 11 13 176  ML 22/177 schur 1 fam 3
1 4 5 6 7 11 13 184  ML 23/185 schur 1 fam 3
1 4 5 6 7 11 13 192  ML 24/193 schur 1 fam 3
1 4 5 6 7 11 13 200  ML 25/201 schur 1 fam 3
1 4 5 6 7 11 13 208  ML 26/209 schur 1 fam 3
1 4 5 6 7 11 13 216  ML 27/217 schur 1 fam 3
1 4 5 6 7 11 13 224  ML 28/225 schur 1 fam 3
1 4 5 6 7 11 13 232  ML 29/233 schur 1 fam 3
1 4 5 6 7 11 13 240  ML 30/241 schur 1 fam 3
1 4 5 6 7 11 13 248  ML 31/249 schur 1 fam 3
1 4 5 6 7 11 13 256  ML 32/257 schur 1 fam 3
1 4 5 6 7 11 23 32  ML 4/33 schur 1 fam 0
1 4 5 6 7 11 26 32  ML 4/33 schur 1 fam 0
1 4 5 6 7 11 32 36  ML 4/33 schur 1 fam 0
1 5 6 7 8 11 13 19  ML 3/25 schur 1 fam 0
1 5 6 7 8 11 13 21  ML 2/17 schur 1 fam 0


==> anc/check_equal.py <==
# check_equal.py -- Proposition 20.3(c).
# equal7_160.txt and equal8_88.txt are the outputs of
#     ./brutelevel 7 160 p 2 641 4480   (p = 0, 1)      and      ./brutelevel 8 88 p 2 353 2816   (p = 0, 1),
# sorted.  They list the primitive sets of n speeds bounded by M with ML < 1/n + 1/(4nM).  A value of ML above
# 1/n is a fraction with denominator at most 2M, so it is at least 1/n + 1/(2nM), and the lists are exactly the
# primitive sets with ML <= 1/n.  This script recomputes every ML exactly (corner lemma, integer arithmetic),
# checks the counts and checks that every set contains three distinct elements a, b, a+b.
import sys
from math import gcd
from functools import reduce
def ML(v):                       # returns (p, q) with ML = p/q in lowest terms
    bp, bq = 0, 1
    for i, a in enumerate(v):
        for b in v[i:]:
            q = a + b
            for m in range(1, q // 2 + 1):
                d = min(min((x * m) % q, q - (x * m) % q) for x in v)
                if d * bq > bp * q: bp, bq = d, q
    g = gcd(bp, bq); return bp // g, bq // g
def schur(v):
    s = set(v); return any(a + b in s for i, a in enumerate(v) for b in v[i + 1:])
CASES = [(7, 'equal7_160.txt', 160, (2728, 49)), (8, 'equal8_88.txt', 88, (1539, 50))]
ok = True
for n, fn, M, exp in CASES:
    sets = []
    for line in open(fn):
        p = line.split()
        if not p or p[0] != 'NT': continue
        v = tuple(int(a) for a in p[1:1 + n]); a, b = p[2 + n].split('/'); sets.append((v, int(a), int(b)))
    good = len(set(v for v, a, b in sets)) == len(sets)
    below = 0; free = []
    for v, a, b in sets:
        p, q = ML(v)
        good &= (p, q) == (a // gcd(a, b), b // gcd(a, b)) and n * p <= q and max(v) <= M and reduce(gcd, v) == 1 and list(v) == sorted(set(v))
        below += n * p < q
        if not schur(v): free.append(v)
    good &= (len(sets), below) == exp and not free
    print('n=%d up to %d: %d primitive sets with ML <= 1/n, %d of them with ML < 1/n, without a,b,a+b: %s   %s'
          % (n, M, len(sets), below, free if free else 'none', 'OK' if good else 'MISMATCH'))
    ok &= good
print('ALL OK' if ok else 'FAILED'); sys.exit(0 if ok else 1)


==> anc/check_levels.py <==
#!/usr/bin/env python3
# check_levels.py -- checks for Theorem 14.15 (first values above 1/n). Standard library, exact arithmetic.
# Reads the output of lrlevel (tree*.out) and of brutelevel (brute*.txt) in the same folder, recomputes every
# value by the corner lemma, writes level4.txt, level5.txt, level6.txt and checks the counts of the theorem.
from fractions import Fraction as F
import sys
def ML(v):
    best=F(0); k=len(v)
    for i in range(k):
        for j in range(i,k):
            q=v[i]+v[j]
            for m in range(1,q//2+1):
                d=min(min((x*m)%q,q-(x*m)%q) for x in v)
                if d*best.denominator>best.numerator*q: best=F(d,q)
    return best
def on_product(v,us):
    v=sorted(v)
    for u in us:
        for skip in range(len(v)):
            r=[x for i,x in enumerate(v) if i!=skip]
            if all(r[i]==r[0]*u[i] for i in range(len(u))): return True
    return False
def on_param(v,forms):
    S=sorted(v); E=[s*e for e in v for s in (1,-1)]
    return any(sorted(abs(f(x,y)) for f in forms)==S for x in E for y in E)
U2=[lambda x,y:x, lambda x,y:y, lambda x,y:x+y, lambda x,y:x+2*y]
UC=[lambda A,B:A, lambda A,B:B, lambda A,B:A+B, lambda A,B:2*A+B, lambda A,B:3*A+B, lambda A,B:3*A+2*B]
def critical(v):
    n=len(v)
    if n==4: return on_product(v,[(1,2,3)]) or on_param(v,U2)
    if n==5: return on_product(v,[(1,2,3,4),(1,3,4,7)])
    return on_product(v,[(1,2,3,4,5),(1,3,4,5,9)]) or on_param(v,UC)
CASES=[(4,F(7,25),'tree4_7_25.out','brute4_260.txt',260,(1269,62,213,F(11,43),5,29,33,1)),
       (5,F(3,14),'tree5_3_14.out','brute5_200.txt',200,(267,35,180,F(18,89),1,64,52,12)),
       (6,F(7,40),'tree6_7_40.out','brute6_150.txt',150,(98,15,145,F(10,59),4,54,55,9))]
ok=True
for n,lam,tf,bf,M,exp in CASES:
    lines=[l.split() for l in open(tf)]
    crit=sorted({l[1] for l in lines if l[0]=='CRIT'}); unres=[l for l in lines if l[0] not in ('FOUND','CRIT')]
    tree={tuple(map(int,l[1:])):None for l in lines if l[0]=='FOUND'}
    for v in tree: tree[v]=ML(list(v))
    q=F(1,n)
    above={v:x for v,x in tree.items() if x>q}
    equal=sorted(v for v,x in tree.items() if x==q and not critical(v))
    below=sorted(v for v,x in tree.items() if x<q and not critical(v))
    vals=sorted(set(above.values()))
    got=(len(above),len(vals),max(max(v) for v in above),vals[0],sum(1 for x in above.values() if x==vals[0]),len(equal),max(max(v) for v in equal),len(below))
    good=(got==exp) and not unres and all(x<lam for x in tree.values())
    print('n=%d level %s: critical leaves %s, unresolved %d'%(n,lam,crit,len(unres)))
    print('   sets above 1/n: %d, values %d, largest element %d, least value %s (%d sets); ML = 1/n off the critical subtori: %d (largest element %d); below 1/n off them: %d   %s'%(got+('OK' if good else 'MISMATCH',)))
    ok&=good
    # Proposition 20.3: among the sets with ML = 1/n off the critical subtori, only {1,2,6,11} has no a, b, a+b
    nos=[v for v in equal if not any(a+b in set(v) for i,a in enumerate(v) for b in v[i+1:])]
    good3=(nos==([(1,2,6,11)] if n==4 else []))
    print('   sets with ML = 1/n off the critical subtori and without a,b,a+b: %s   %s'%(nos if nos else 'none','OK' if good3 else 'MISMATCH'))
    ok&=good3
    with open('level%d.txt'%n,'w') as f:
        for v,x in sorted(tree.items(),key=lambda t:(t[1],t[0])):
            if x>q or not critical(v): f.write(' '.join(map(str,v))+'  ML %d/%d\n'%(x.numerator,x.denominator))
    try: bl=[l.split() for l in open(bf)]
    except OSError: print('   (no brute-force file)'); continue
    brute={tuple(map(int,l[1:1+n])):F(*map(int,l[2+n].split('/'))) for l in bl}
    b_above={v:x for v,x in brute.items() if x>q}
    b_equal=sorted(v for v,x in brute.items() if x==q and not critical(v))
    b_rest=[v for v,x in brute.items() if x<=q and v not in tree and not critical(v)]
    good=(b_above==above) and (b_equal==equal) and not b_rest and all(x<lam for x in brute.values())
    print('   exhaustive search up to %d: %d primitive sets below the level, same sets above 1/n and at 1/n: %s'%(M,len(brute),'OK' if good else 'MISMATCH'))
    ok&=good
print('ALL OK' if ok else 'FAILED'); sys.exit(0 if ok else 1)


==> anc/check_relations.py <==
#!/usr/bin/env python3
# check_relations.py -- checks for Sections 16 to 19 and for Proposition 1.21. Python 3, standard library only.
# Exact rational arithmetic where the statement is rational (C4, C6 counts, C8, C9, C10); floating point with
# explicit tolerances for the identities between trigonometric expressions.
#   C1  Lemma 16.1(c): the Fourier expansion of Phi (random points, and a discrete Fourier transform for k = 2, 3)
#   C2  Lemma 16.1(a),(b): Phi <= 1, the form (2), and Phi <= 0 where some ||x_i|| <= delta_i (random and grid points)
#   C3  Lemma 16.2: the integral of Phi(tv+s) by an exact quadrature rule on random speed vectors
#   C4  Lemma 17.1: f(8) > 1 > f(9) and g(10) > 1 > g(11) with rational enclosures; monotonicity in floating point
#   C5  Corollary 1.16(a) on random sets without odd signed relations
#   C6  Theorem 1.17 on tight and near-tight sets with 9 <= k <= 12; {1,...,9} has 272 odd and 274 even signed relations
#   C7  the measures in the proofs of Theorem 1.19(a), (b) and of Proposition 18.1
#   C8  Proposition 1.21 for j <= 5, and the witness time for j <= 30
#   C9  every primitive set of five speeds at most 24 with ML < 1/5 contains a, b, a+b (independent enumeration)
#   C10 the integer bounds of Theorem 1.12 for 2 <= k <= 10^4
#   C11 Lemma 19.2: the three moments of a_h for five values of h
#   C12 Lemma 19.3: the two identities for v = (1,2,3), h = 1/4, alpha = (1/2,1/2,1/2) and four cosets
import math, random, itertools, sys
from fractions import Fraction as F
from math import gcd
rnd = random.Random(20261201)
def nid(y): y -= math.floor(y); return min(y, 1 - y)
def ee(y): return complex(math.cos(2 * math.pi * y), math.sin(2 * math.pi * y))
def Phi(x, w):
    k = len(x); s = [math.sin(math.pi * t) ** 2 for t in x]; c = [math.cos(math.pi * t) ** 2 for t in x]
    return math.prod(s) - sum(w[i] * c[i] * math.prod(s[j] for j in range(k) if j != i) for i in range(k))
def Phihat(m, w):
    k = len(m); S = [i for i in range(k) if m[i]]
    beta = 1 - sum(w[i] for i in range(k) if not m[i]) + sum(w[i] for i in S)
    return 2.0 ** -k * (-0.5) ** len(S) * beta
def ML(v):
    best = F(0); k = len(v)
    for i in range(k):
        for j in range(i, k):
            q = v[i] + v[j]
            for m in range(1, q // 2 + 1):
                d = min(min((x * m) % q, q - (x * m) % q) for x in v)
                if d * best.denominator > best.numerator * q: best = F(d, q)
    return best
def relation_counts(v):
    """N[r] = number of m in {-1,0,1}^k, m != 0, with m.v = 0 and support of size r (m and -m both counted)"""
    k = len(v); dp = {0: [1] + [0] * k}
    for x in v:
        nd = {}
        for s, a in dp.items():
            for t, sh in ((s, 0), (s + x, 1), (s - x, 1)):
                b = nd.setdefault(t, [0] * (k + 1))
                for r in range(k + 1 - sh): b[r + sh] += a[r]
        dp = nd
    N = dp[0][:]; N[0] = 0; return N
def has_odd_relation(v): return any(n for r, n in enumerate(relation_counts(v)) if r % 2)
ok = True
def report(name, good, info=''):
    global ok; ok &= bool(good); print(('PASS ' if good else 'FAIL ') + name + ('   ' + info if info else '')); sys.stdout.flush()

# C1
err = 0.0
for k in range(2, 6):
    for _ in range(40):
        w = [rnd.uniform(0, 1.5) for _ in range(k)]; x = [rnd.random() for _ in range(k)]
        ser = sum(Phihat(m, w) * ee(sum(a * b for a, b in zip(m, x))) for m in itertools.product((-1, 0, 1), repeat=k))
        err = max(err, abs(ser - Phi(x, w)))
dft = 0.0
for k in (2, 3):
    w = [rnd.uniform(0, 1.5) for _ in range(k)]
    for m in itertools.product((-2, -1, 0, 1), repeat=k):
        c = sum(Phi([g / 4 for g in grid], w) * ee(-sum(a * g for a, g in zip(m, grid)) / 4) for grid in itertools.product(range(4), repeat=k)) / 4 ** k
        want = Phihat(m, w) if all(abs(a) <= 1 for a in m) else 0.0
        dft = max(dft, abs(c - want))
report('C1 Fourier expansion of Phi', err < 1e-12 and dft < 1e-12, 'max error %.1e, DFT %.1e' % (err, dft))

# C2
worst_pos = -1.0; worst_one = -1.0; form = 0.0; npts = 0
for k in range(2, 7):
    for _ in range(300):
        d = [rnd.choice((0.0, rnd.uniform(0, 0.49))) for _ in range(k)]; w = [math.tan(math.pi * t) ** 2 for t in d]
        x = [rnd.random() for _ in range(k)]
        worst_one = max(worst_one, Phi(x, w) - 1)
        if all(nid(t) > 1e-3 for t in x):
            alt = math.prod(math.sin(math.pi * t) ** 2 for t in x) * (1 - sum(w[i] / math.tan(math.pi * x[i]) ** 2 for i in range(k)))
            form = max(form, abs(alt - Phi(x, w)) / (1 + abs(alt)))
        i = rnd.randrange(k); x[i] = rnd.uniform(-d[i], d[i]); worst_pos = max(worst_pos, Phi(x, w)); npts += 1
for k in (2, 3):
    d = [rnd.uniform(0.05, 0.4) for _ in range(k)]; w = [math.tan(math.pi * t) ** 2 for t in d]
    for grid in itertools.product(range(24), repeat=k):
        x = [g / 24 for g in grid]
        if any(nid(x[i]) <= d[i] for i in range(k)): worst_pos = max(worst_pos, Phi(x, w)); npts += 1
report('C2 sign of Phi', worst_pos < 1e-12 and worst_one < 1e-12 and form < 1e-9, '%d points with some ||x_i|| <= delta_i, max Phi %.1e' % (npts, worst_pos))

# C3
err = 0.0; nrel = 0
for _ in range(200):
    k = rnd.randint(2, 5); v = [rnd.randint(-6, 6) for _ in range(k)]; w = [rnd.uniform(0, 1.5) for _ in range(k)]
    s = [0.0] * k if rnd.random() < 0.3 else [rnd.random() for _ in range(k)]
    n = sum(abs(a) for a in v) + 1
    lhs = sum(Phi([t / n * v[i] + s[i] for i in range(k)], w) for t in range(n)) / n
    rhs = Phihat((0,) * k, w)
    for m in itertools.product((-1, 0, 1), repeat=k):
        if any(m) and sum(a * b for a, b in zip(m, v)) == 0:
            rhs += Phihat(m, w) * math.cos(2 * math.pi * sum(a * b for a, b in zip(m, s))); nrel += 1
    err = max(err, abs(lhs - rhs))
report('C3 integral identity', err < 1e-11, '200 speed vectors, %d relations, max error %.1e' % (nrel, err))

# C4: rational enclosures. pi lies between the two fractions; for 0 < x < 1 the alternating Taylor series give
# x - x^3/6 <= sin x <= x - x^3/6 + x^5/120 and 1 - x^2/2 <= cos x <= 1 - x^2/2 + x^4/24.
PL, PU = F(314159265358979, 10 ** 14), F(314159265358980, 10 ** 14)
def tan2(n):
    xl, xu = PL / n, PU / n
    sl, su = xl - xl ** 3 / 6, xu - xu ** 3 / 6 + xu ** 5 / 120
    cl, cu = 1 - xu ** 2 / 2, 1 - xl ** 2 / 2 + xl ** 4 / 24
    return (sl / cu) ** 2, (su / cl) ** 2
good = 8 * tan2(9)[0] > 1 > 9 * tan2(10)[1] and 10 * tan2(10)[0] > 1 > 11 * tan2(11)[1]
f = [k * math.tan(math.pi / (k + 1)) ** 2 for k in range(2, 2001)]; g = [n * math.tan(math.pi / n) ** 2 for n in range(3, 2001)]
good &= all(a > b for a, b in zip(f, f[1:])) and all(a > b for a, b in zip(g, g[1:]))
report('C4 thresholds', good, 'f(8) > %.4f, f(9) < %.4f, g(10) > %.4f, g(11) < %.4f' % (8 * tan2(9)[0], 9 * tan2(10)[1], 10 * tan2(10)[0], 11 * tan2(11)[1]))

# C5
cnt = 0; good = True; slack = 1.0
for k in range(3, 8):
    for _ in range(400):
        v = sorted(rnd.sample(range(1, 61), k))
        if has_odd_relation(v): continue
        m = float(ML(v)); b = math.atan(k ** -0.5) / math.pi; cnt += 1; good &= m >= b; slack = min(slack, m - b)
report('C5 lower bound for sets without odd signed relations', good and cnt > 100, '%d sets, least margin %.4f' % (cnt, slack))

# C6
good = True; info = []
cases = [list(range(1, k + 1)) for k in range(9, 13)] + [list(range(1, k)) + [k * s] for k in (11, 12) for s in (2, 3)]
for v in cases:
    k = len(v); delta = ML(v); w = math.tan(math.pi * float(delta)) ** 2; N = relation_counts(v)
    term = lambda r: N[r] * 2.0 ** -r * (1 + (2 * r - k) * w)
    lhs = sum(term(r) for r in range(1, k + 1, 2)); rhs = 1 - k * w + sum(term(r) for r in range(2, k + 1, 2))
    good &= k * w < 1 and lhs >= rhs - 1e-12
    if v == list(range(1, 10)): good &= (sum(N[1::2]), sum(N[2::2])) == (272, 274) and delta == F(1, 10)
    info.append('%s:%.3f>=%.3f' % (('1..%d' % k) if v[-1] == k else ('1..%d,%d' % (k - 1, v[-1])), lhs, rhs))
report('C6 counting inequality', good, ' '.join(info))

# C7
good = True
for k in range(2, 6):
    xs = {Z: [0.0 if i in Z else 0.5 for i in range(k)] for r in range(k + 1) for Z in map(frozenset, itertools.combinations(range(k), r))}
    odd = [x for Z, x in xs.items() if len(Z) % 2]
    for m in itertools.product(range(-2, 3), repeat=k):
        val = sum(ee(sum(a * b for a, b in zip(m, x))) for x in odd) / len(odd)
        want = 1 if all(a % 2 == 0 for a in m) else ((-1) ** (k + 1) if all(a % 2 for a in m) else 0)
        good &= abs(val - want) < 1e-12
    for trial in range(40):
        big = trial % 2 == 0
        while True:
            d = [rnd.choice((0.0, rnd.uniform(0.02, 0.45))) for _ in range(k)]; t = [math.tan(math.pi * a) ** 2 for a in d]
            if (sum(t) >= 1) == big and sum(t) > 0: break
        mass = {}
        def add(x, c): mass[tuple(x)] = mass.get(tuple(x), 0.0) + c
        q = lambda i, sg: [sg * d[i] if j == i else 0.5 for j in range(k)]
        r = lambda i: [0.0 if j == i else 0.5 for j in range(k)]
        if big:                                   # proof of Theorem 1.19(b), lambda_i = t_i / sum t
            lam = [a / sum(t) for a in t]
            for Z, x in xs.items():
                if Z: add(x, 2.0 ** -k)
            for i in range(k):
                if lam[i] > 0:
                    gam = math.cos(2 * math.pi * d[i])
                    add(q(i, 1), 2.0 ** -k * lam[i] / (1 - gam)); add(q(i, -1), 2.0 ** -k * lam[i] / (1 - gam)); add(r(i), -2.0 ** -k * lam[i] * (1 + gam) / (1 - gam))
        else:                                     # proof of Proposition 18.1
            for Z, x in xs.items(): add(x, 2.0 ** -k)
            for i in range(k):
                if t[i] > 0:
                    add([0.5] * k, -2.0 ** -k * t[i]); add(r(i), -2.0 ** -k); add(q(i, 1), 2.0 ** -k * (1 + t[i]) / 2); add(q(i, -1), 2.0 ** -k * (1 + t[i]) / 2)
        good &= all(c > -1e-13 for c in mass.values())
        inside = [x for x, c in mass.items() if c > 1e-13 and all(nid(x[i]) > d[i] + 1e-9 for i in range(k))]   # points of B_delta
        if big: good &= not inside
        else: good &= inside == [tuple([0.5] * k)] and abs(mass[tuple([0.5] * k)] - 2.0 ** -k * (1 - sum(t))) < 1e-13
        for m in itertools.product((-1, 0, 1), repeat=k):
            val = sum(c * ee(sum(a * b for a, b in zip(m, x))) for x, c in mass.items())
            good &= abs(val - (0 if any(m) else 1)) < 1e-12
report('C7 measures of Section 18', good)

# C8
good = True
for j in range(0, 31):
    V = [1, 2] + [5 * 2 ** i - 1 for i in range(j + 1)]; n = 5 * 2 ** j + 1; val = F(2 ** j + 1, n); t0 = F(2 ** (j + 1), n)
    dist = [min((v * t0) % 1, 1 - (v * t0) % 1) for v in V]
    good &= min(dist) == val and dist[1] == val and dist[-1] == val
    if j <= 5: good &= ML(V) == val
report('C8 the sets V_j', good, 'exact value for j <= 5, witness time for j <= 30')

# C9
quick = [F(a, q) for q in range(2, 13) for a in range(1, q // 2 + 1) if gcd(a, q) == 1]
cnt = 0; good = True
for v in itertools.combinations(range(1, 25), 5):
    if gcd(*v) != 1: continue
    if any(all(min((x * t) % 1, 1 - (x * t) % 1) * 5 >= 1 for x in v) for t in quick): continue
    if ML(list(v)) < F(1, 5):
        cnt += 1; good &= any(a + b in v for a, b in itertools.combinations(v, 2))
report('C9 five speeds at most 24', good and cnt > 0, '%d primitive sets with ML < 1/5, all with a, b, a+b' % cnt)

# C10: largest odd |m|_1 over m in Z^k with |m|_2^2 < 2(k+1)^2/(k-1). Raising an entry from a to a+1 costs 2a+1.
good = True; small = {2: 5, 3: 5, 4: 7, 5: 9, 6: 9, 7: 11, 8: 13}
for k in range(2, 10001):
    num, den = 2 * (k + 1) ** 2, k - 1; budget = (num - 1) // den if num % den else num // den - 1
    l1 = 0; a = 0
    while budget >= 2 * a + 1:
        steps = min(k, budget // (2 * a + 1)); l1 += steps; budget -= steps * (2 * a + 1)
        if steps < k: break
        a += 1
    if l1 % 2 == 0: l1 -= 1
    good &= l1 == (small[k] if k <= 8 else 2 * ((2 * k + 1) // 3) + 1)
report('C10 integer bounds for 2 <= k <= 10^4', good)

# C11
def a_h(h, r):
    if abs(2 * h * abs(r) - 1) < 1e-12: return h / 2
    return 8 * h * math.cos(math.pi * h * r) ** 2 / (math.pi ** 2 * (1 - 4 * h * h * r * r) ** 2)
good = True; R = 200000
for h in (0.1, 0.2, 0.25, 0.3, 0.45):
    s0 = sum(a_h(h, r) for r in range(-R, R + 1)); s1 = sum(r * a_h(h, r) for r in range(-R, R + 1))
    s2 = sum(r * r * a_h(h, r) for r in range(-R, R + 1)) + 1 / (2 * math.pi ** 2 * h ** 3 * R)      # mean tail
    good &= abs(s0 - 1) < 1e-9 and abs(s1) < 1e-9 and abs(s2 * 4 * h * h - 1) < 1e-4
report('C11 moments of a_h', good, 'five values of h, |r| <= %d' % R)

# C12
h = 0.25; R = 150; av = {r: a_h(h, r) for r in range(-6 * R - 5, 6 * R + 6)}; worst0 = 0.0; worst1 = 0.0
for s in range(4):
    e0 = 0.0; e1 = [0.0, 0.0, 0.0]
    for c2 in range(-R, R + 1):
        for c3 in range(-R, R + 1):
            c1 = s - 2 * c2 - 3 * c3; wgt = av[c1] * av[c2] * av[c3] * (-1) ** ((c1 + c2 + c3) % 2)
            e0 += wgt; e1[0] += c1 * wgt; e1[1] += c2 * wgt; e1[2] += c3 * wgt
    worst0 = max(worst0, abs(e0)); worst1 = max(worst1, max(abs(t) for t in e1))
report('C12 moment cancellation', worst0 < 1e-5 and worst1 < 1e-3, 'cosets 0..3, |E[U;Q]| <= %.1e, |E[CU;Q]| <= %.1e' % (worst0, worst1))
print('ALL CHECKS PASSED' if ok else 'SOME CHECK FAILED'); sys.exit(0 if ok else 1)


==> anc/check_supplements.py <==
#!/usr/bin/env python3
"""Independent exact checks of the tables and the closed-form arithmetic in Supplements A, B and C.

This script was written for the merged paper.  It does not reproduce the searches of the
supplements.  It recomputes, in exact integer and rational arithmetic, every table entry and
every numerical consequence that can be checked without those searches.  Prints ALL OK at the end.
"""
from fractions import Fraction as F
from math import gcd, comb, isqrt
from itertools import combinations
from functools import reduce

E7 = [((1, 2, 3, 4, 5, 7, 12), '1/8', '1/8', True), ((1, 2, 3, 4, 5, 7, 18), '3/23', '4/23', True), ((1, 2, 3, 4, 5, 7, 24), '4/29', '5/29', True), ((1, 2, 5, 6, 7, 8, 39), '3/22', '5/22', False), ((1, 3, 4, 5, 6, 7, 11), '2/15', '7/15', True), ((1, 3, 4, 5, 6, 9, 28), '4/29', '4/29', True), ((1, 3, 4, 5, 7, 11, 12), '2/15', '7/15', False), ((1, 3, 4, 5, 7, 11, 18), '2/15', '7/15', False), ((1, 3, 4, 5, 7, 11, 24), '2/15', '7/15', False), ((1, 3, 4, 5, 7, 11, 30), '5/37', '6/37', False), ((1, 3, 4, 5, 7, 11, 36), '6/43', '7/43', False), ((1, 3, 4, 5, 7, 13, 18), '3/23', '4/23', False), ((1, 3, 4, 5, 7, 24, 71), '11/78', '35/78', False), ((1, 3, 4, 5, 13, 14, 18), '2/15', '2/15', False), ((1, 4, 5, 6, 7, 10, 11), '2/15', '7/15', True), ((1, 4, 5, 6, 7, 11, 13), '1/8', '1/8', True), ((1, 4, 5, 6, 7, 11, 16), '2/15', '7/15', True), ((1, 4, 5, 6, 7, 11, 23), '4/29', '9/29', True), ((1, 4, 5, 6, 7, 11, 26), '2/15', '7/15', True), ((1, 4, 5, 6, 7, 11, 29), '5/36', '11/36', True), ((1, 4, 5, 6, 7, 11, 39), '2/15', '7/15', True), ((1, 4, 5, 6, 7, 11, 52), '4/29', '9/29', True), ((1, 4, 5, 6, 7, 11, 65), '10/71', '22/71', True), ((1, 5, 6, 11, 16, 17, 112), '16/113', '16/113', True), ((2, 6, 7, 8, 10, 13, 14), '2/15', '4/15', False), ((2, 7, 9, 11, 12, 13, 20), '4/29', '6/29', True), ((2, 7, 9, 11, 13, 20, 54), '9/65', '11/65', True)]
E8 = [((1, 2, 3, 4, 5, 7, 18, 40), '5/41', '5/41'), ((1, 2, 3, 4, 5, 7, 18, 80), '10/81', '10/81'), ((1, 2, 5, 6, 7, 8, 11, 13), '2/17', '6/17'), ((1, 3, 4, 5, 6, 7, 11, 32), '4/33', '4/33'), ((1, 3, 4, 5, 7, 11, 12, 32), '4/33', '4/33'), ((1, 3, 4, 5, 7, 11, 13, 24), '3/25', '3/25'), ((1, 3, 4, 5, 7, 11, 18, 32), '4/33', '4/33'), ((1, 3, 4, 5, 7, 11, 24, 62), '9/73', '34/73'), ((1, 3, 4, 5, 7, 11, 30, 56), '7/57', '7/57'), ((1, 3, 4, 5, 7, 13, 18, 40), '5/41', '5/41'), ((1, 3, 4, 5, 7, 13, 24, 29), '3/25', '3/25'), ((1, 4, 5, 6, 7, 10, 11, 32), '4/33', '4/33'), ((1, 4, 5, 6, 7, 11, 23, 32), '4/33', '4/33'), ((1, 4, 5, 6, 7, 11, 26, 32), '4/33', '4/33'), ((1, 4, 5, 6, 7, 11, 32, 36), '4/33', '4/33'), ((1, 5, 6, 7, 8, 11, 13, 19), '3/25', '12/25'), ((1, 5, 6, 7, 8, 11, 13, 21), '2/17', '6/17')]
W1 = [167, 179, 181, 191, 193, 197, 199, 211, 223, 227, 229, 233, 239, 241, 251, 263, 271, 277, 283, 317, 709]
W2 = [257, 269, 281, 293, 307, 311, 313, 331, 337, 347, 349, 353, 359, 367, 373, 379, 383, 389, 397, 401, 409, 419, 421, 431, 433, 439, 443, 449, 457, 461, 463, 467, 479, 487, 491, 499, 503, 509, 521, 523, 541, 547, 557, 563, 569, 571, 577, 587, 593, 599, 601, 607, 613, 617, 619, 631, 641, 643, 647, 653, 659, 661, 673, 677, 683, 691, 701]
SHAPES = [(1, 2), (1, 13), (2, 13), (3, 13), (4, 13), (5, 13), (6, 13), (7, 13), (8, 13), (9, 13), (10, 13), (12, 13), (1, 3), (2, 3), (11, 14), (1, 4), (3, 4), (1, 15), (2, 15), (8, 15), (1, 5), (2, 5), (3, 5), (4, 5), (1, 16), (1, 6), (5, 6), (1, 17), (2, 17), (5, 17), (6, 17), (8, 17), (9, 17), (15, 17), (16, 17), (1, 7), (2, 7), (3, 7), (4, 7), (5, 7), (6, 7), (5, 18), (13, 18), (1, 8), (3, 8), (5, 8), (7, 8), (13, 19), (1, 9), (2, 9), (4, 9), (5, 9), (7, 9), (8, 9), (8, 23), (1, 10), (3, 10), (7, 10), (9, 10), (5, 24), (7, 24), (1, 11), (2, 11), (5, 11), (6, 11), (7, 11), (8, 11), (9, 11), (10, 11), (1, 25), (1, 12), (5, 12), (7, 12), (11, 12)]

def dist(x):
    y = x - (x.numerator // x.denominator)
    return min(y, 1 - y)

def ML(V):
    """Exact loneliness: a maximizer lies among the times k/(a+b), a, b in V (corner lemma)."""
    best = F(0)
    for a in V:
        for b in V:
            for k in range((a + b) // 2 + 1):
                t = F(k, a + b)
                m = min(dist(v * t) for v in V)
                if m > best:
                    best = m
    return best

def frac(s):
    p, q = s.split('/')
    return F(int(p), int(q))

def schur(V):
    S = set(V)
    return [(x, y) for x, y in combinations(sorted(V), 2) if x + y in S]

def hk(V, k):
    return min(F(max(A), reduce(gcd, A)) for A in combinations(V, k))

def has_root(V):
    S = set(V); M = max(V)
    for A in range(-M, M + 1):
        for B in range(-3 * M, 3 * M + 1):
            R = {abs(A), abs(B), abs(A + B), abs(2 * A + B), abs(3 * A + B), abs(3 * A + 2 * B)}
            if len(R) == 6 and 0 not in R and R <= S:
                return True
    return False

def is_prime(n):
    return n > 1 and all(n % d for d in range(2, isqrt(n) + 1))

ok = True
def check(name, cond):
    global ok
    print(('ok   ' if cond else 'FAIL ') + name)
    ok = ok and bool(cond)

# ---- Table A1 (Section A8) and Table C1: values, attaining times, marks
check('E7 has 27 rows and E8 has 17 rows', len(E7) == 27 and len(E8) == 17)
check('E7 values and attaining times', all(ML(V) == frac(m) == min(dist(frac(t) * v) for v in V) for V, m, t, _ in E7))
check('E8 values and attaining times', all(ML(V) == frac(m) == min(dist(frac(t) * v) for v in V) for V, m, t in E8))
check('E7 rows primitive with ML < 1/7', all(reduce(gcd, V) == 1 and frac(m) < F(1, 7) for V, m, t, _ in E7))
check('E8 rows primitive with ML < 1/8', all(reduce(gcd, V) == 1 and frac(m) < F(1, 8) for V, m, t in E8))
marks = [V for V, m, t, s in E7 if s]
check('17 marked rows, and a row is marked exactly when it contains a set R(A,B) (Theorem A2.1)',
      len(marks) == 17 and all(has_root(V) == s for V, m, t, s in E7))
check('[7] contains the root sextuple R(1,2) = {1,2,3,4,5,7}', has_root((1, 2, 3, 4, 5, 6, 7)))
check('h_4 <= 26 on E7 and h_5 <= 24 on E8 (Theorem A1.1)', all(hk(V, 4) <= 26 for V, *_ in E7) and all(hk(V, 5) <= 24 for V, *_ in E8))
check('each row of E7 has five entries at most 24 (Corollary A6.3)', all(sorted(V)[4] <= 24 for V, *_ in E7))
# ---- spectrum (Corollaries A1.3, C1.2)
seq = lambda x: (1 - 7 * x) != 0 and (x / (1 - 7 * x)).denominator == 1 and x / (1 - 7 * x) >= 1
off = sorted(frac(m) for V, m, t, _ in E7 if not seq(frac(m)))
check('values of E7 off s/(7s+1): 3/23 twice, 5/37, 9/65', off == sorted([F(3, 23), F(3, 23), F(5, 37), F(9, 65)]))
seq8 = lambda x: (x / (1 - 8 * x)).denominator == 1
check('all values of E8 are of the form s/(8s+1)', all(seq8(frac(m)) for V, m, t in E8))
check('ML(1,...,6,7s) = s/(7s+1) for s <= 12', all(ML((1, 2, 3, 4, 5, 6, 7 * s)) == F(s, 7 * s + 1) for s in range(1, 13)))
# ---- Schur triples (Section C1, Corollaries A1.3 and B3.2)
cnt = {V: len(schur(V)) for V, *_ in E7}
check('every row of E7 has at least three Schur triples, exactly three only for (1,3,4,5,7,24,71)',
      min(cnt.values()) == 3 and [V for V in cnt if cnt[V] == 3] == [(1, 3, 4, 5, 7, 24, 71)])
check('every row of E8 contains a Schur triple', all(schur(V) for V, *_ in E8))
check('every row of E7 contains a triple of height at most 12 (Theorem C5.1)', all(hk(V, 3) <= 12 for V, *_ in E7))
# ---- gaps (Theorem A5.1, Proposition A5.2, Corollary B10.1)
big = [V for V, *_ in E7 if sorted(V)[6] >= 6 * sorted(V)[5]]
check('only (1,5,6,11,16,17,112) has v7 >= 6 v6, value 16/113', big == [(1, 5, 6, 11, 16, 17, 112)] and ML(big[0]) == F(16, 113))
check('v6 < 5 v5 on E7 and largest speed 112', all(sorted(V)[5] < 5 * sorted(V)[4] for V, *_ in E7) and max(max(V) for V, *_ in E7) == 112)
check('v6 + v7 <= 224 on E7', max(sum(sorted(V)[5:]) for V, *_ in E7) <= 224)
# ---- counting (Proposition B6.1, Corollary C1.2)
def N7(H): return H // 7 + sum(1 for V, *_ in E7 if max(V) <= H)
def D7(H): return sum(H // (7 * s) for s in range(1, H // 7 + 1)) + sum(H // max(V) for V, *_ in E7)
check('H = 328: 46 regular sets, 73 primitive sets, 586 with dilates', 328 // 7 == 46 and N7(328) == 73 and D7(328) == 586)
check('heights 257..328 add 137 sets, of which 10 primitive', D7(328) - D7(256) == 137 and N7(328) - N7(256) == 10)
check('heights 329..400 add 149 sets, of which 11 primitive; totals 84 and 735', D7(400) - D7(328) == 149 and N7(400) - N7(328) == 11 and N7(400) == 84 and D7(400) == 735)
check('N7(H) = floor(H/7) + 27 from H = 112 on', N7(111) == 111 // 7 + 26 and N7(112) == 112 // 7 + 27)
# ---- Table C2 and the counting step of Theorem C3.1
check('Table C2: 21 + 67 distinct primes, total weight 155', len(W1) == 21 and len(W2) == 67 and len(set(W1 + W2)) == 88 and all(map(is_prime, W1 + W2)) and len(W1) + 2 * len(W2) == 155)
check('167 * 179 = 29893, the two smallest primes of the table', sorted(W1 + W2)[:2] == [167, 179] and 167 * 179 == 29893)
check('4 * C(7,3) = 140 signed sums, and 155 - 7 * 2 = 141 > 140', 4 * comb(7, 3) == 140 and 155 - 14 == 141)
check('sqrt(3) * 6000 < 29893', 3 * 6000 ** 2 < 29893 ** 2)
# ---- Table C3 and the count in Theorem C5.1
check('Table C3: 74 pairs, a < b coprime, b <= 25', len(SHAPES) == 74 == len(set(SHAPES)) and all(a < b <= 25 and gcd(a, b) == 1 for a, b in SHAPES))
tri12 = [T for T in combinations(range(1, 13), 3) if reduce(gcd, T) == 1]
common = [T for T in tri12 if (T[0], T[1]) in set(SHAPES) and T[2] == T[0] + T[1]]
check('196 primitive triples in [12], 22 in common with the shapes, 248 in all', len(tri12) == 196 and len(common) == 22 and 196 + 74 - 22 == 248)
check('(a,b) with b >= 3: Q >= 26 and 6000/sqrt(26) < 1177', min(a * a + b * b + (a + b) ** 2 for a in range(1, 3) for b in range(3, 4) if a < b) == 26 and 6000 ** 2 < 26 * 1177 ** 2)
P21 = [1601, 1607, 1609, 1613, 1619, 1621, 1627, 1637, 1657, 1663, 1667, 1669, 1693, 1697, 1699, 1709, 1721, 1723, 1879, 1901, 2003]
check('the 21 primes of Theorem C4.1 are primes above 1177 with pairwise products above 6000', all(map(is_prime, P21)) and min(P21) > 1177 and P21[0] * P21[1] > 6000)
# ---- closed-form arithmetic
v = [F(3, 77)] * 3 + [F(15, 154), F(1, 6), F(1, 3)]
check('Theorem A6.1: reciprocal product 140612164/45 and denominator bound 4419013', 1 / reduce(lambda x, y: x * y, v) == F(140612164, 45) and isqrt(2 * 140612164 ** 2 // 45 ** 2) == 4419013)
g = [F(4, 25), F(2, 11), F(1, 5), F(1, 4), F(1, 3), F(1, 2)]
b = [2 * (x - F(1, 7)) for x in g]
check('Theorem A6.1: the vector meets the prefix bounds 2(g_j - 1/7) and is nondecreasing', all(sum(v[:j + 1]) >= b[j] for j in range(6)) and v == sorted(v))
check('Corollary A3.4: floor(sqrt(2) * 26796875/8) = 4737063', isqrt(2 * 26796875 ** 2 // 64) == 4737063)
check('Corollary A3.4: differences 6/175, 6/175, 8/175, 1/10, 1/6, 1/3', [F(6, 175), F(6, 175), F(8, 175), F(1, 10), F(1, 6), F(1, 3)] == [2 * (F(4, 25) - F(1, 7))] * 2 + [2 * (F(1, 5) - F(1, 7)) - 2 * F(6, 175), 2 * (F(1, 4) - F(1, 5)), 2 * (F(1, 3) - F(1, 4)), 2 * (F(1, 2) - F(1, 3))])
check('Corollary B10.1: 463/450, v7 <= 11830, v7 <= 5915 and q <= 16806',
      1 + F(1, 36) + F(1, 900) == F(463, 450) and isqrt(12000 ** 2 * 450 // 463) == 11830 and isqrt(6000 ** 2 * 450 // 463) == 5915
      and isqrt(51 * 12000 ** 2 // 26) == 16806 and (1 + F(25, 26)) == F(51, 26))
check('Proposition B8.1: 4(19/81) + 3(10/71)^2 < 1 and 5(3/17) + 3(2/15)^2 < 1', 4 * F(19, 81) + 3 * F(10, 71) ** 2 < 1 and 5 * F(3, 17) + 3 * F(2, 15) ** 2 < 1)
check('Theorem B2.1 and B3.1: the displayed fractions are below 34860^2, 10863^2 and 15904^2',
      F(8713202129754161834716796875, 7170347468731601943) < 34860 ** 2 and F(2403039912109375, 20365344) < 10863 ** 2
      and F(10325562122344970703125, 40824480836736) < 15904 ** 2)
check('Theorem B9.1: 20782341041925574714982400/1367657 < 3898150815^2', F(20782341041925574714982400, 1367657) < 3898150815 ** 2)
check('Theorem B9.1: twice the displayed bound is below Q^2, Q = 13588', 2 * F(20908080050000000000000000000000000000000, 226489151698076075877408437060607) < 13588 ** 2)
QA = 1292960
dA = [F(1, 4 * QA), F(1, 28) - F(1, 4 * QA), F(1, 21), F(1, 15), F(1, 10), F(1, 6), F(1, 3)]
check('Corollary A6.2: reciprocal product 10616253014384640000/1292953 < 8210857637041',
      1 / reduce(lambda x, y: x * y, dA) == F(10616253014384640000, 1292953) < 8210857637041)
check('Corollary A3.4: reciprocal product of the differences is 26796875/8',
      1 / reduce(lambda x, y: x * y, [F(6, 175), F(6, 175), F(8, 175), F(1, 10), F(1, 6), F(1, 3)]) == F(26796875, 8))
# ---- Theorem B7.1: the kernel table
def eta(K, m):
    p = [comb(j + m, m) * comb(K - j + m, m) for j in range(K + 1)]
    d = [0] * m + p + [0] * m
    for _ in range(m):
        d = [d[i + 1] - d[i] for i in range(len(d) - 1)]
    return F(9, 2) ** (2 * m) * F(sum(x * x for x in d), 4 ** m * sum(x * x for x in p))
rho = lambda h: F(2, 5) ** h * F(2 ** h, comb(2 * h, h))
check('Theorem B7.1: eta(24,3) < 0.01678 and eta(32,4) < 0.00266', eta(24, 3) < F(1678, 100000) and eta(32, 4) < F(266, 100000))
check('Theorem B7.1: 2 eta + 3(2/7 + 1/(Q+1)) < 1 for (K,m,Q) = (24,3,27), (32,4,21)',
      all(2 * eta(K, m) + 3 * (F(2, 7) + F(1, Q + 1)) < 1 for K, m, Q in ((24, 3, 27), (32, 4, 21))))
check('Theorem B7.1: eta + rho_h + 3(2/7 + 1/(Q\'+1)) < 1 for (K,m,h,Q\') = (24,3,4,24), (32,4,5,21)',
      all(eta(K, m) + rho(h) + 3 * (F(2, 7) + F(1, Q + 1)) < 1 for K, m, h, Q in ((24, 3, 4, 24), (32, 4, 5, 21))))
check('Theorem B7.2: 40 nonzero coefficient pairs up to sign in the box, C(36,2) = 630', len({max((a, b), (-a, -b)) for a in range(-4, 5) for b in range(-4, 5) if (a, b) != (0, 0)}) == 40 and comb(36, 2) == 630)
print('ALL OK' if ok else 'SOME CHECK FAILED')


==> anc/checks_new.py <==
"""Exact checks for the additions of Sections 11 and 15 that need no search:
the constants of Proposition (flag product bound), Corollary (five speeds, 7,290), Corollary (seven speeds, 5,145,525),
the seven- and eight-speed gaps, the value 9/65, the values of U_i u {8}, and the envelope inequality for the
three seven-speed bases on [0,1/2]."""
from fractions import Fraction as F
from math import factorial, isqrt
def ml(V):
    best=F(0)
    for i,u in enumerate(V):
        for w in V[i:]:
            s=u+w
            for m in range(1,s//2+1):
                d=min(min((v*m)%s, s-(v*m)%s) for v in V)
                if F(d,s)>best: best=F(d,s)
    return best
def flag_diffs(n,first):
    B=[F(0)]+[first]+[2*(F(1,n-j+1)-F(1,n)) for j in range(2,n)]
    return [B[j]-B[j-1] for j in range(1,n)]
def prod(L):
    p=F(1)
    for x in L: p*=x
    return p
# general constant n!(n-1)!/2^n
for n in range(4,9):
    mu=F(0)  # symbolic check of the product formula with 1/n - mu replaced by a parameter eps
    eps=F(1,1000)
    d=[2*eps]+[F(2,(n-j+1)*(n-j+2)) for j in range(2,n)]
    assert prod(d)==2**n*eps/(factorial(n)*factorial(n-1)), n
    print("n=%d constant n!(n-1)!/2^n = %s"%(n, F(factorial(n)*factorial(n-1),2**n)))
d5=flag_diffs(5,2*(F(2,9)-F(1,5))); print("five speeds:",d5,"1/prod =",1/prod(d5)); assert 1/prod(d5)==7290
d7=flag_diffs(7,2*(F(5,33)-F(1,7))); print("seven speeds:",d7,"1/prod =",1/prod(d7)); assert 1/prod(d7)==5145525
print("sqrt(2)*5145525 floor:", isqrt(2*5145525**2))
# seven-speed gap Q = 1,900,000
Q=1900000; Delta=F(1,8*Q)
L=[F(53,1000)]*3+[F(1,11),F(1,6),F(1,3)]
assert F(53,1000) < 2*(F(5,33)-F(1,8)-Delta)
pre=[sum(L[:j]) for j in range(1,7)]
need=[None,None,None,2*(F(1,4)-F(1,8))-2*Delta,2*(F(1,3)-F(1,8))-2*Delta,2*(F(1,2)-F(1,8))-2*Delta]
for j in (3,4,5): assert pre[j] <= need[j], j
vb=1/prod(L); print("seven-speed gap: |v| <=",vb,"=",float(vb),"; sqrt(2)|v| < Q:", 2*vb*vb < Q*Q)
# eight speeds
a=F(1,4*Q); L8=[a,F(1,28)-a,F(1,21),F(1,15),F(1,10),F(1,6),F(1,3)]
B8=[2*a]+[2*(F(1,9-j)-F(1,8)) for j in range(2,8)]
assert all(sum(L8[:j])<=B8[j-1]+(a if j==1 else 0) for j in range(1,8))
r8=1/prod(L8); print("eight speeds: 1/prod =",r8,"=",float(r8), "< 12,065,804,452,964:", r8<12065804452964)
# 9/65
V=[2,7,9,11,13,20,54]; x=ml(V); t=F(11,65)
print("ML",V,"=",x,"; distances at 11/65 (units 1/65):",[min((v*11)%65,65-(v*11)%65) for v in V])
assert x==F(9,65)
# U_i u {8}
U=[[1,2,3,4,5,6,7],[1,2,3,4,5,7,12],[1,4,5,6,7,11,13]]
print("ML(U_i u {8}):",[ml(sorted(u+[8])) for u in U])
# envelope: g_i(t) <= max(2/17, 1/8 - D(t)) on [0,1/2]
def dist(x): x=x-(x.numerator//x.denominator); return min(x,1-x)
for u in U:
    pts=set()
    for v in u:
        for k in range(0,v+1): pts.add(F(k,2*v))
        for w in u:
            if w!=v:
                for den in (v+w,abs(v-w)):
                    for k in range(0,den+1): pts.add(F(k,den))
    for k in range(0,9): pts.add(F(k,16))
    for k in range(0,5):
        for e in (F(-1,136),F(1,136)): pts.add(F(k,8)+e)
    pts=sorted(p for p in pts if 0<=p<=F(1,2))
    ok=all(min(dist(v*p) for v in u) <= max(F(2,17),F(1,8)-dist(8*p)/8) for p in pts)
    print("envelope",u,"points",len(pts),"holds",ok)


==> anc/dissociated_table.py <==
"""Exact checks for Table 5 (Section 21): for each set, superincrease, the exact value of ML by the corner
lemma, and the set of maximizing times on [0,1/2] by interval intersection at that level (rational arithmetic).
Also checks that {1,2,4,9,19,36,73,179,322,660} has no odd signed relation and ML = 4/21."""
from fractions import Fraction as F
from itertools import product
def ml_corner(V):
    best=F(0)
    for i,u in enumerate(V):
        for w in V[i:]:
            s=u+w
            for m in range(1,s//2+1):
                d=min(min((v*m)%s, s-(v*m)%s) for v in V)
                if F(d,s)>best: best=F(d,s)
    return best
def superlevel(V,x):
    """closed superlevel set {t in [0,1/2]: ||vt|| >= x for all v} as a list of closed intervals"""
    cur=[(F(0),F(1,2))]
    for v in V:
        allowed=[(F(m)/v+x/v, F(m+1)/v-x/v) for m in range(0,v//2+1)]
        nxt=[]
        for a,b in cur:
            for c,d in allowed:
                lo,hi=max(a,c),min(b,d)
                if lo<=hi: nxt.append((lo,hi))
        cur=nxt
    return cur
def superincreasing(V):
    s=0
    for v in sorted(V):
        if v<=s: return False
        s+=v
    return True
A=[1,2,4,8,18,35,69]; B=A+[140,282,623]; C=B+[1204,2393,4825]
rows=[(7,[1,2,4,9,19,36,76]),(8,A+[143]),(9,A+[140,298]),(10,B),(11,B+[1231]),(12,B+[1231,2420]),(13,C),(14,C+[9689]),(15,C+[9689,19417])]
for k,V in rows:
    x=ml_corner(V); S=superlevel(V,x)
    pts=[a for a,b in S if a==b]; nonpt=[(a,b) for a,b in S if a!=b]
    print(k, V, "superincreasing", superincreasing(V), "ML", x, "maximizers", pts, "intervals", nonpt)
W=[1,2,4,9,19,36,73,179,322,660]
odd=False
for signs in product((-1,0,1),repeat=len(W)):
    if sum(1 for s in signs if s)%2==1 and sum(s*w for s,w in zip(signs,W))==0: odd=True; break
print("4/21 set: odd signed relation:",odd,"ML",ml_corner(W))


==> anc/equal7_160.txt <==
NT 1 10 11 12 13 23 25 ML 1/7
NT 1 10 20 30 40 50 60 ML 1/7
NT 1 11 12 13 14 25 78 ML 1/7
NT 1 11 22 33 44 55 66 ML 1/7
NT 1 12 24 36 48 60 72 ML 1/7
NT 1 13 26 39 52 65 78 ML 1/7
NT 1 14 28 42 56 70 84 ML 1/7
NT 1 15 30 45 60 75 90 ML 1/7
NT 1 16 32 48 64 80 96 ML 1/7
NT 1 17 34 51 68 85 102 ML 1/7
NT 1 18 36 54 72 90 108 ML 1/7
NT 1 19 38 57 76 95 114 ML 1/7
NT 1 2 3 4 5 12 13 ML 1/7
NT 1 2 3 4 5 12 20 ML 1/7
NT 1 2 3 4 5 13 18 ML 1/7
NT 1 2 3 4 5 13 24 ML 1/7
NT 1 2 3 4 5 13 30 ML 1/7
NT 1 2 3 4 5 6 10 ML 1/7
NT 1 2 3 4 5 6 100 ML 1/7
NT 1 2 3 4 5 6 101 ML 1/7
NT 1 2 3 4 5 6 102 ML 1/7
NT 1 2 3 4 5 6 103 ML 1/7
NT 1 2 3 4 5 6 104 ML 1/7
NT 1 2 3 4 5 6 105 ML 15/106
NT 1 2 3 4 5 6 106 ML 1/7
NT 1 2 3 4 5 6 107 ML 1/7
NT 1 2 3 4 5 6 108 ML 1/7
NT 1 2 3 4 5 6 109 ML 1/7
NT 1 2 3 4 5 6 11 ML 1/7
NT 1 2 3 4 5 6 110 ML 1/7
NT 1 2 3 4 5 6 111 ML 1/7
NT 1 2 3 4 5 6 112 ML 16/113
NT 1 2 3 4 5 6 113 ML 1/7
NT 1 2 3 4 5 6 114 ML 1/7
NT 1 2 3 4 5 6 115 ML 1/7
NT 1 2 3 4 5 6 116 ML 1/7
NT 1 2 3 4 5 6 117 ML 1/7
NT 1 2 3 4 5 6 118 ML 1/7
NT 1 2 3 4 5 6 119 ML 17/120
NT 1 2 3 4 5 6 12 ML 1/7
NT 1 2 3 4 5 6 120 ML 1/7
NT 1 2 3 4 5 6 121 ML 1/7
NT 1 2 3 4 5 6 122 ML 1/7
NT 1 2 3 4 5 6 123 ML 1/7
NT 1 2 3 4 5 6 124 ML 1/7
NT 1 2 3 4 5 6 125 ML 1/7
NT 1 2 3 4 5 6 126 ML 18/127
NT 1 2 3 4 5 6 127 ML 1/7
NT 1 2 3 4 5 6 128 ML 1/7
NT 1 2 3 4 5 6 129 ML 1/7
NT 1 2 3 4 5 6 13 ML 1/7
NT 1 2 3 4 5 6 130 ML 1/7
NT 1 2 3 4 5 6 131 ML 1/7
NT 1 2 3 4 5 6 132 ML 1/7
NT 1 2 3 4 5 6 133 ML 19/134
NT 1 2 3 4 5 6 134 ML 1/7
NT 1 2 3 4 5 6 135 ML 1/7
NT 1 2 3 4 5 6 136 ML 1/7
NT 1 2 3 4 5 6 137 ML 1/7
NT 1 2 3 4 5 6 138 ML 1/7
NT 1 2 3 4 5 6 139 ML 1/7
NT 1 2 3 4 5 6 14 ML 2/15
NT 1 2 3 4 5 6 140 ML 20/141
NT 1 2 3 4 5 6 141 ML 1/7
NT 1 2 3 4 5 6 142 ML 1/7
NT 1 2 3 4 5 6 143 ML 1/7
NT 1 2 3 4 5 6 144 ML 1/7
NT 1 2 3 4 5 6 145 ML 1/7
NT 1 2 3 4 5 6 146 ML 1/7
NT 1 2 3 4 5 6 147 ML 21/148
NT 1 2 3 4 5 6 148 ML 1/7
NT 1 2 3 4 5 6 149 ML 1/7
NT 1 2 3 4 5 6 15 ML 1/7
NT 1 2 3 4 5 6 150 ML 1/7
NT 1 2 3 4 5 6 151 ML 1/7
NT 1 2 3 4 5 6 152 ML 1/7
NT 1 2 3 4 5 6 153 ML 1/7
NT 1 2 3 4 5 6 154 ML 22/155
NT 1 2 3 4 5 6 155 ML 1/7
NT 1 2 3 4 5 6 156 ML 1/7
NT 1 2 3 4 5 6 157 ML 1/7
NT 1 2 3 4 5 6 158 ML 1/7
NT 1 2 3 4 5 6 159 ML 1/7
NT 1 2 3 4 5 6 16 ML 1/7
NT 1 2 3 4 5 6 160 ML 1/7
NT 1 2 3 4 5 6 17 ML 1/7
NT 1 2 3 4 5 6 18 ML 1/7
NT 1 2 3 4 5 6 19 ML 1/7
NT 1 2 3 4 5 6 20 ML 1/7
NT 1 2 3 4 5 6 21 ML 3/22
NT 1 2 3 4 5 6 22 ML 1/7
NT 1 2 3 4 5 6 23 ML 1/7
NT 1 2 3 4 5 6 24 ML 1/7
NT 1 2 3 4 5 6 25 ML 1/7
NT 1 2 3 4 5 6 26 ML 1/7
NT 1 2 3 4 5 6 27 ML 1/7
NT 1 2 3 4 5 6 28 ML 4/29
NT 1 2 3 4 5 6 29 ML 1/7
NT 1 2 3 4 5 6 30 ML 1/7
NT 1 2 3 4 5 6 31 ML 1/7
NT 1 2 3 4 5 6 32 ML 1/7
NT 1 2 3 4 5 6 33 ML 1/7
NT 1 2 3 4 5 6 34 ML 1/7
NT 1 2 3 4 5 6 35 ML 5/36
NT 1 2 3 4 5 6 36 ML 1/7
NT 1 2 3 4 5 6 37 ML 1/7
NT 1 2 3 4 5 6 38 ML 1/7
NT 1 2 3 4 5 6 39 ML 1/7
NT 1 2 3 4 5 6 40 ML 1/7
NT 1 2 3 4 5 6 41 ML 1/7
NT 1 2 3 4 5 6 42 ML 6/43
NT 1 2 3 4 5 6 43 ML 1/7
NT 1 2 3 4 5 6 44 ML 1/7
NT 1 2 3 4 5 6 45 ML 1/7
NT 1 2 3 4 5 6 46 ML 1/7
NT 1 2 3 4 5 6 47 ML 1/7
NT 1 2 3 4 5 6 48 ML 1/7
NT 1 2 3 4 5 6 49 ML 7/50
NT 1 2 3 4 5 6 50 ML 1/7
NT 1 2 3 4 5 6 51 ML 1/7
NT 1 2 3 4 5 6 52 ML 1/7
NT 1 2 3 4 5 6 53 ML 1/7
NT 1 2 3 4 5 6 54 ML 1/7
NT 1 2 3 4 5 6 55 ML 1/7
NT 1 2 3 4 5 6 56 ML 8/57
NT 1 2 3 4 5 6 57 ML 1/7
NT 1 2 3 4 5 6 58 ML 1/7
NT 1 2 3 4 5 6 59 ML 1/7
NT 1 2 3 4 5 6 60 ML 1/7
NT 1 2 3 4 5 6 61 ML 1/7
NT 1 2 3 4 5 6 62 ML 1/7
NT 1 2 3 4 5 6 63 ML 9/64
NT 1 2 3 4 5 6 64 ML 1/7
NT 1 2 3 4 5 6 65 ML 1/7
NT 1 2 3 4 5 6 66 ML 1/7
NT 1 2 3 4 5 6 67 ML 1/7
NT 1 2 3 4 5 6 68 ML 1/7
NT 1 2 3 4 5 6 69 ML 1/7
NT 1 2 3 4 5 6 7 ML 1/8
NT 1 2 3 4 5 6 70 ML 10/71
NT 1 2 3 4 5 6 71 ML 1/7
NT 1 2 3 4 5 6 72 ML 1/7
NT 1 2 3 4 5 6 73 ML 1/7
NT 1 2 3 4 5 6 74 ML 1/7
NT 1 2 3 4 5 6 75 ML 1/7
NT 1 2 3 4 5 6 76 ML 1/7
NT 1 2 3 4 5 6 77 ML 11/78
NT 1 2 3 4 5 6 78 ML 1/7
NT 1 2 3 4 5 6 79 ML 1/7
NT 1 2 3 4 5 6 8 ML 1/7
NT 1 2 3 4 5 6 80 ML 1/7
NT 1 2 3 4 5 6 81 ML 1/7
NT 1 2 3 4 5 6 82 ML 1/7
NT 1 2 3 4 5 6 83 ML 1/7
NT 1 2 3 4 5 6 84 ML 12/85
NT 1 2 3 4 5 6 85 ML 1/7
NT 1 2 3 4 5 6 86 ML 1/7
NT 1 2 3 4 5 6 87 ML 1/7
NT 1 2 3 4 5 6 88 ML 1/7
NT 1 2 3 4 5 6 89 ML 1/7
NT 1 2 3 4 5 6 9 ML 1/7
NT 1 2 3 4 5 6 90 ML 1/7
NT 1 2 3 4 5 6 91 ML 13/92
NT 1 2 3 4 5 6 92 ML 1/7
NT 1 2 3 4 5 6 93 ML 1/7
NT 1 2 3 4 5 6 94 ML 1/7
NT 1 2 3 4 5 6 95 ML 1/7
NT 1 2 3 4 5 6 96 ML 1/7
NT 1 2 3 4 5 6 97 ML 1/7
NT 1 2 3 4 5 6 98 ML 14/99
NT 1 2 3 4 5 6 99 ML 1/7
NT 1 2 3 4 5 7 12 ML 1/8
NT 1 2 3 4 5 7 18 ML 3/23
NT 1 2 3 4 5 7 24 ML 4/29
NT 1 2 3 4 5 7 30 ML 1/7
NT 1 2 3 5 11 12 13 ML 1/7
NT 1 2 3 5 7 12 30 ML 1/7
NT 1 2 3 5 7 8 30 ML 1/7
NT 1 2 4 5 6 10 11 ML 1/7
NT 1 2 4 5 6 8 10 ML 1/7
NT 1 2 4 6 7 8 10 ML 1/7
NT 1 2 4 6 8 10 12 ML 1/7
NT 1 2 4 6 8 10 19 ML 1/7
NT 1 2 5 6 7 8 13 ML 1/7
NT 1 2 5 6 7 8 26 ML 1/7
NT 1 2 5 6 7 8 39 ML 3/22
NT 1 2 5 6 7 8 52 ML 1/7
NT 1 2 5 6 7 8 65 ML 1/7
NT 1 2 6 7 8 9 10 ML 1/7
NT 1 20 40 60 80 100 120 ML 1/7
NT 1 21 42 63 84 105 126 ML 1/7
NT 1 22 44 66 88 110 132 ML 1/7
NT 1 23 46 69 92 115 138 ML 1/7
NT 1 24 48 72 96 120 144 ML 1/7
NT 1 25 50 75 100 125 150 ML 1/7
NT 1 26 52 78 104 130 156 ML 1/7
NT 1 3 4 5 13 14 18 ML 2/15
NT 1 3 4 5 13 16 18 ML 1/7
NT 1 3 4 5 13 18 23 ML 1/7
NT 1 3 4 5 13 18 30 ML 1/7
NT 1 3 4 5 20 30 50 ML 1/7
NT 1 3 4 5 6 11 16 ML 1/7
NT 1 3 4 5 6 7 11 ML 2/15
NT 1 3 4 5 6 9 11 ML 1/7
NT 1 3 4 5 6 9 13 ML 1/7
NT 1 3 4 5 6 9 15 ML 1/7
NT 1 3 4 5 6 9 24 ML 1/7
NT 1 3 4 5 6 9 26 ML 1/7
NT 1 3 4 5 6 9 28 ML 4/29
NT 1 3 4 5 6 9 39 ML 1/7
NT 1 3 4 5 6 9 41 ML 1/7
NT 1 3 4 5 6 9 52 ML 1/7
NT 1 3 4 5 6 9 54 ML 1/7
NT 1 3 4 5 7 11 12 ML 2/15
NT 1 3 4 5 7 11 18 ML 2/15
NT 1 3 4 5 7 11 24 ML 2/15
NT 1 3 4 5 7 11 30 ML 5/37
NT 1 3 4 5 7 11 36 ML 6/43
NT 1 3 4 5 7 11 42 ML 1/7
NT 1 3 4 5 7 13 18 ML 3/23
NT 1 3 4 5 7 18 24 ML 1/7
NT 1 3 4 5 7 20 24 ML 1/7
NT 1 3 4 5 7 22 24 ML 1/7
NT 1 3 4 5 7 24 29 ML 1/7
NT 1 3 4 5 7 24 31 ML 1/7
NT 1 3 4 5 7 24 40 ML 1/7
NT 1 3 4 5 7 24 42 ML 1/7
NT 1 3 4 5 7 24 51 ML 1/7
NT 1 3 4 5 7 24 60 ML 1/7
NT 1 3 4 5 7 24 71 ML 11/78
NT 1 3 4 5 7 9 24 ML 1/7
NT 1 3 4 5 9 12 13 ML 1/7
NT 1 3 4 5 9 13 18 ML 1/7
NT 1 3 4 5 9 13 24 ML 1/7
NT 1 3 4 5 9 13 30 ML 1/7
NT 1 3 4 7 10 11 18 ML 1/7
NT 1 3 6 7 8 9 15 ML 1/7
NT 1 3 6 9 12 15 18 ML 1/7
NT 1 4 12 13 14 16 20 ML 1/7
NT 1 4 5 6 10 11 16 ML 1/7
NT 1 4 5 6 7 10 11 ML 2/15
NT 1 4 5 6 7 11 13 ML 1/8
NT 1 4 5 6 7 11 16 ML 2/15
NT 1 4 5 6 7 11 23 ML 4/29
NT 1 4 5 6 7 11 26 ML 2/15
NT 1 4 5 6 7 11 29 ML 5/36
NT 1 4 5 6 7 11 36 ML 1/7
NT 1 4 5 6 7 11 39 ML 2/15
NT 1 4 5 6 7 11 42 ML 1/7
NT 1 4 5 6 7 11 52 ML 4/29
NT 1 4 5 6 7 11 65 ML 10/71
NT 1 4 5 6 7 11 78 ML 1/7
NT 1 4 5 6 9 10 11 ML 1/7
NT 1 4 5 9 13 14 30 ML 1/7
NT 1 4 6 7 10 11 13 ML 1/7
NT 1 4 6 7 10 11 21 ML 1/7
NT 1 4 6 7 8 10 11 ML 1/7
NT 1 4 8 12 16 20 24 ML 1/7
NT 1 5 10 15 20 25 30 ML 1/7
NT 1 5 6 11 16 17 112 ML 16/113
NT 1 5 6 11 16 17 23 ML 1/7
NT 1 5 6 11 16 17 46 ML 1/7
NT 1 5 6 11 16 17 66 ML 1/7
NT 1 5 6 11 16 17 69 ML 1/7
NT 1 5 6 11 16 17 89 ML 1/7
NT 1 5 6 11 16 17 96 ML 1/7
NT 1 5 6 7 8 13 38 ML 1/7
NT 1 5 6 7 8 13 40 ML 1/7
NT 1 5 6 7 8 13 78 ML 1/7
NT 1 6 12 18 24 30 36 ML 1/7
NT 1 6 15 16 17 18 33 ML 1/7
NT 1 6 7 8 9 10 15 ML 1/7
NT 1 6 7 8 9 13 15 ML 1/7
NT 1 6 7 8 9 15 16 ML 1/7
NT 1 6 7 8 9 15 23 ML 1/7
NT 1 6 7 8 9 15 26 ML 1/7
NT 1 6 7 8 9 15 29 ML 1/7
NT 1 6 7 8 9 15 36 ML 1/7
NT 1 6 7 8 9 15 39 ML 1/7
NT 1 6 7 8 9 15 42 ML 1/7
NT 1 6 7 8 9 15 52 ML 1/7
NT 1 6 7 8 9 15 65 ML 1/7
NT 1 6 7 8 9 15 78 ML 1/7
NT 1 6 8 9 10 11 19 ML 1/7
NT 1 7 14 21 28 35 42 ML 1/7
NT 1 8 16 24 32 40 48 ML 1/7
NT 1 8 9 17 25 26 48 ML 1/7
NT 1 9 18 27 36 45 54 ML 1/7
NT 10 11 20 30 40 50 60 ML 1/7
NT 10 11 22 33 44 55 66 ML 1/7
NT 10 13 20 30 40 50 60 ML 1/7
NT 10 13 26 39 52 65 78 ML 1/7
NT 10 17 20 30 40 50 60 ML 1/7
NT 10 17 34 51 68 85 102 ML 1/7
NT 10 19 20 30 40 50 60 ML 1/7
NT 10 19 38 57 76 95 114 ML 1/7
NT 10 20 21 30 40 50 60 ML 1/7
NT 10 20 23 30 40 50 60 ML 1/7
NT 10 20 27 30 40 50 60 ML 1/7
NT 10 20 29 30 40 50 60 ML 1/7
NT 10 20 30 31 40 50 60 ML 1/7
NT 10 20 30 33 40 50 60 ML 1/7
NT 10 20 30 37 40 50 60 ML 1/7
NT 10 20 30 39 40 50 60 ML 1/7
NT 10 20 30 40 41 50 60 ML 1/7
NT 10 20 30 40 43 50 60 ML 1/7
NT 10 20 30 40 47 50 60 ML 1/7
NT 10 20 30 40 49 50 60 ML 1/7
NT 10 20 30 40 50 51 60 ML 1/7
NT 10 20 30 40 50 53 60 ML 1/7
NT 10 20 30 40 50 57 60 ML 1/7
NT 10 20 30 40 50 59 60 ML 1/7
NT 10 20 30 40 50 60 101 ML 1/7
NT 10 20 30 40 50 60 103 ML 1/7
NT 10 20 30 40 50 60 107 ML 1/7
NT 10 20 30 40 50 60 109 ML 1/7
NT 10 20 30 40 50 60 111 ML 1/7
NT 10 20 30 40 50 60 113 ML 1/7
NT 10 20 30 40 50 60 117 ML 1/7
NT 10 20 30 40 50 60 119 ML 1/7
NT 10 20 30 40 50 60 121 ML 1/7
NT 10 20 30 40 50 60 123 ML 1/7
NT 10 20 30 40 50 60 127 ML 1/7
NT 10 20 30 40 50 60 129 ML 1/7
NT 10 20 30 40 50 60 131 ML 1/7
NT 10 20 30 40 50 60 133 ML 1/7
NT 10 20 30 40 50 60 137 ML 1/7
NT 10 20 30 40 50 60 139 ML 1/7
NT 10 20 30 40 50 60 141 ML 1/7
NT 10 20 30 40 50 60 143 ML 1/7
NT 10 20 30 40 50 60 147 ML 1/7
NT 10 20 30 40 50 60 149 ML 1/7
NT 10 20 30 40 50 60 151 ML 1/7
NT 10 20 30 40 50 60 153 ML 1/7
NT 10 20 30 40 50 60 157 ML 1/7
NT 10 20 30 40 50 60 159 ML 1/7
NT 10 20 30 40 50 60 61 ML 1/7
NT 10 20 30 40 50 60 63 ML 1/7
NT 10 20 30 40 50 60 67 ML 1/7
NT 10 20 30 40 50 60 69 ML 1/7
NT 10 20 30 40 50 60 71 ML 1/7
NT 10 20 30 40 50 60 73 ML 1/7
NT 10 20 30 40 50 60 77 ML 1/7
NT 10 20 30 40 50 60 79 ML 1/7
NT 10 20 30 40 50 60 81 ML 1/7
NT 10 20 30 40 50 60 83 ML 1/7
NT 10 20 30 40 50 60 87 ML 1/7
NT 10 20 30 40 50 60 89 ML 1/7
NT 10 20 30 40 50 60 91 ML 1/7
NT 10 20 30 40 50 60 93 ML 1/7
NT 10 20 30 40 50 60 97 ML 1/7
NT 10 20 30 40 50 60 99 ML 1/7
NT 10 21 42 63 84 105 126 ML 1/7
NT 10 23 46 69 92 115 138 ML 1/7
NT 11 12 22 33 44 55 66 ML 1/7
NT 11 12 24 36 48 60 72 ML 1/7
NT 11 13 22 33 44 55 66 ML 1/7
NT 11 13 26 39 52 65 78 ML 1/7
NT 11 14 22 33 44 55 66 ML 1/7
NT 11 14 28 42 56 70 84 ML 1/7
NT 11 15 22 33 44 55 66 ML 1/7
NT 11 15 30 45 60 75 90 ML 1/7
NT 11 16 22 33 44 55 66 ML 1/7
NT 11 16 32 48 64 80 96 ML 1/7
NT 11 17 22 33 44 55 66 ML 1/7
NT 11 17 34 51 68 85 102 ML 1/7
NT 11 18 22 33 44 55 66 ML 1/7
NT 11 18 36 54 72 90 108 ML 1/7
NT 11 19 22 33 44 55 66 ML 1/7
NT 11 19 38 57 76 95 114 ML 1/7
NT 11 20 22 33 44 55 66 ML 1/7
NT 11 20 40 60 80 100 120 ML 1/7
NT 11 21 22 33 44 55 66 ML 1/7
NT 11 21 42 63 84 105 126 ML 1/7
NT 11 22 23 33 44 55 66 ML 1/7
NT 11 22 24 33 44 55 66 ML 1/7
NT 11 22 25 33 44 55 66 ML 1/7
NT 11 22 26 33 44 55 66 ML 1/7
NT 11 22 27 33 44 55 66 ML 1/7
NT 11 22 28 33 44 55 66 ML 1/7
NT 11 22 29 33 44 55 66 ML 1/7
NT 11 22 30 33 44 55 66 ML 1/7
NT 11 22 31 33 44 55 66 ML 1/7
NT 11 22 32 33 44 55 66 ML 1/7
NT 11 22 33 34 44 55 66 ML 1/7
NT 11 22 33 35 44 55 66 ML 1/7
NT 11 22 33 36 44 55 66 ML 1/7
NT 11 22 33 37 44 55 66 ML 1/7
NT 11 22 33 38 44 55 66 ML 1/7
NT 11 22 33 39 44 55 66 ML 1/7
NT 11 22 33 40 44 55 66 ML 1/7
NT 11 22 33 41 44 55 66 ML 1/7
NT 11 22 33 42 44 55 66 ML 1/7
NT 11 22 33 43 44 55 66 ML 1/7
NT 11 22 33 44 45 55 66 ML 1/7
NT 11 22 33 44 46 55 66 ML 1/7
NT 11 22 33 44 47 55 66 ML 1/7
NT 11 22 33 44 48 55 66 ML 1/7
NT 11 22 33 44 49 55 66 ML 1/7
NT 11 22 33 44 50 55 66 ML 1/7
NT 11 22 33 44 51 55 66 ML 1/7
NT 11 22 33 44 52 55 66 ML 1/7
NT 11 22 33 44 53 55 66 ML 1/7
NT 11 22 33 44 54 55 66 ML 1/7
NT 11 22 33 44 55 56 66 ML 1/7
NT 11 22 33 44 55 57 66 ML 1/7
NT 11 22 33 44 55 58 66 ML 1/7
NT 11 22 33 44 55 59 66 ML 1/7
NT 11 22 33 44 55 60 66 ML 1/7
NT 11 22 33 44 55 61 66 ML 1/7
NT 11 22 33 44 55 62 66 ML 1/7
NT 11 22 33 44 55 63 66 ML 1/7
NT 11 22 33 44 55 64 66 ML 1/7
NT 11 22 33 44 55 65 66 ML 1/7
NT 11 22 33 44 55 66 100 ML 1/7
NT 11 22 33 44 55 66 101 ML 1/7
NT 11 22 33 44 55 66 102 ML 1/7
NT 11 22 33 44 55 66 103 ML 1/7
NT 11 22 33 44 55 66 104 ML 1/7
NT 11 22 33 44 55 66 105 ML 1/7
NT 11 22 33 44 55 66 106 ML 1/7
NT 11 22 33 44 55 66 107 ML 1/7
NT 11 22 33 44 55 66 108 ML 1/7
NT 11 22 33 44 55 66 109 ML 1/7
NT 11 22 33 44 55 66 111 ML 1/7
NT 11 22 33 44 55 66 112 ML 1/7
NT 11 22 33 44 55 66 113 ML 1/7
NT 11 22 33 44 55 66 114 ML 1/7
NT 11 22 33 44 55 66 115 ML 1/7
NT 11 22 33 44 55 66 116 ML 1/7
NT 11 22 33 44 55 66 117 ML 1/7
NT 11 22 33 44 55 66 118 ML 1/7
NT 11 22 33 44 55 66 119 ML 1/7
NT 11 22 33 44 55 66 120 ML 1/7
NT 11 22 33 44 55 66 122 ML 1/7
NT 11 22 33 44 55 66 123 ML 1/7
NT 11 22 33 44 55 66 124 ML 1/7
NT 11 22 33 44 55 66 125 ML 1/7
NT 11 22 33 44 55 66 126 ML 1/7
NT 11 22 33 44 55 66 127 ML 1/7
NT 11 22 33 44 55 66 128 ML 1/7
NT 11 22 33 44 55 66 129 ML 1/7
NT 11 22 33 44 55 66 130 ML 1/7
NT 11 22 33 44 55 66 131 ML 1/7
NT 11 22 33 44 55 66 133 ML 1/7
NT 11 22 33 44 55 66 134 ML 1/7
NT 11 22 33 44 55 66 135 ML 1/7
NT 11 22 33 44 55 66 136 ML 1/7
NT 11 22 33 44 55 66 137 ML 1/7
NT 11 22 33 44 55 66 138 ML 1/7
NT 11 22 33 44 55 66 139 ML 1/7
NT 11 22 33 44 55 66 140 ML 1/7
NT 11 22 33 44 55 66 141 ML 1/7
NT 11 22 33 44 55 66 142 ML 1/7
NT 11 22 33 44 55 66 144 ML 1/7
NT 11 22 33 44 55 66 145 ML 1/7
NT 11 22 33 44 55 66 146 ML 1/7
NT 11 22 33 44 55 66 147 ML 1/7
NT 11 22 33 44 55 66 148 ML 1/7
NT 11 22 33 44 55 66 149 ML 1/7
NT 11 22 33 44 55 66 150 ML 1/7
NT 11 22 33 44 55 66 151 ML 1/7
NT 11 22 33 44 55 66 152 ML 1/7
NT 11 22 33 44 55 66 153 ML 1/7
NT 11 22 33 44 55 66 155 ML 1/7
NT 11 22 33 44 55 66 156 ML 1/7
NT 11 22 33 44 55 66 157 ML 1/7
NT 11 22 33 44 55 66 158 ML 1/7
NT 11 22 33 44 55 66 159 ML 1/7
NT 11 22 33 44 55 66 160 ML 1/7
NT 11 22 33 44 55 66 67 ML 1/7
NT 11 22 33 44 55 66 68 ML 1/7
NT 11 22 33 44 55 66 69 ML 1/7
NT 11 22 33 44 55 66 70 ML 1/7
NT 11 22 33 44 55 66 71 ML 1/7
NT 11 22 33 44 55 66 72 ML 1/7
NT 11 22 33 44 55 66 73 ML 1/7
NT 11 22 33 44 55 66 74 ML 1/7
NT 11 22 33 44 55 66 75 ML 1/7
NT 11 22 33 44 55 66 76 ML 1/7
NT 11 22 33 44 55 66 78 ML 1/7
NT 11 22 33 44 55 66 79 ML 1/7
NT 11 22 33 44 55 66 80 ML 1/7
NT 11 22 33 44 55 66 81 ML 1/7
NT 11 22 33 44 55 66 82 ML 1/7
NT 11 22 33 44 55 66 83 ML 1/7
NT 11 22 33 44 55 66 84 ML 1/7
NT 11 22 33 44 55 66 85 ML 1/7
NT 11 22 33 44 55 66 86 ML 1/7
NT 11 22 33 44 55 66 87 ML 1/7
NT 11 22 33 44 55 66 89 ML 1/7
NT 11 22 33 44 55 66 90 ML 1/7
NT 11 22 33 44 55 66 91 ML 1/7
NT 11 22 33 44 55 66 92 ML 1/7
NT 11 22 33 44 55 66 93 ML 1/7
NT 11 22 33 44 55 66 94 ML 1/7
NT 11 22 33 44 55 66 95 ML 1/7
NT 11 22 33 44 55 66 96 ML 1/7
NT 11 22 33 44 55 66 97 ML 1/7
NT 11 22 33 44 55 66 98 ML 1/7
NT 11 23 46 69 92 115 138 ML 1/7
NT 11 24 48 72 96 120 144 ML 1/7
NT 11 25 50 75 100 125 150 ML 1/7
NT 11 26 52 78 104 130 156 ML 1/7
NT 12 13 24 36 48 60 72 ML 1/7
NT 12 13 26 39 52 65 78 ML 1/7
NT 12 17 24 36 48 60 72 ML 1/7
NT 12 17 34 51 68 85 102 ML 1/7
NT 12 19 24 36 48 60 72 ML 1/7
NT 12 19 38 57 76 95 114 ML 1/7
NT 12 23 24 36 48 60 72 ML 1/7
NT 12 23 46 69 92 115 138 ML 1/7
NT 12 24 25 36 48 60 72 ML 1/7
NT 12 24 29 36 48 60 72 ML 1/7
NT 12 24 31 36 48 60 72 ML 1/7
NT 12 24 35 36 48 60 72 ML 1/7
NT 12 24 36 37 48 60 72 ML 1/7
NT 12 24 36 41 48 60 72 ML 1/7
NT 12 24 36 43 48 60 72 ML 1/7
NT 12 24 36 47 48 60 72 ML 1/7
NT 12 24 36 48 49 60 72 ML 1/7
NT 12 24 36 48 53 60 72 ML 1/7
NT 12 24 36 48 55 60 72 ML 1/7
NT 12 24 36 48 59 60 72 ML 1/7
NT 12 24 36 48 60 61 72 ML 1/7
NT 12 24 36 48 60 65 72 ML 1/7
NT 12 24 36 48 60 67 72 ML 1/7
NT 12 24 36 48 60 71 72 ML 1/7
NT 12 24 36 48 60 72 101 ML 1/7
NT 12 24 36 48 60 72 103 ML 1/7
NT 12 24 36 48 60 72 107 ML 1/7
NT 12 24 36 48 60 72 109 ML 1/7
NT 12 24 36 48 60 72 113 ML 1/7
NT 12 24 36 48 60 72 115 ML 1/7
NT 12 24 36 48 60 72 119 ML 1/7
NT 12 24 36 48 60 72 121 ML 1/7
NT 12 24 36 48 60 72 125 ML 1/7
NT 12 24 36 48 60 72 127 ML 1/7
NT 12 24 36 48 60 72 131 ML 1/7
NT 12 24 36 48 60 72 133 ML 1/7
NT 12 24 36 48 60 72 137 ML 1/7
NT 12 24 36 48 60 72 139 ML 1/7
NT 12 24 36 48 60 72 143 ML 1/7
NT 12 24 36 48 60 72 145 ML 1/7
NT 12 24 36 48 60 72 149 ML 1/7
NT 12 24 36 48 60 72 151 ML 1/7
NT 12 24 36 48 60 72 155 ML 1/7
NT 12 24 36 48 60 72 157 ML 1/7
NT 12 24 36 48 60 72 73 ML 1/7
NT 12 24 36 48 60 72 77 ML 1/7
NT 12 24 36 48 60 72 79 ML 1/7
NT 12 24 36 48 60 72 83 ML 1/7
NT 12 24 36 48 60 72 85 ML 1/7
NT 12 24 36 48 60 72 89 ML 1/7
NT 12 24 36 48 60 72 91 ML 1/7
NT 12 24 36 48 60 72 95 ML 1/7
NT 12 24 36 48 60 72 97 ML 1/7
NT 12 25 50 75 100 125 150 ML 1/7
NT 13 14 26 39 52 65 78 ML 1/7
NT 13 14 28 42 56 70 84 ML 1/7
NT 13 15 26 39 52 65 78 ML 1/7
NT 13 15 30 45 60 75 90 ML 1/7
NT 13 16 26 39 52 65 78 ML 1/7
NT 13 16 32 48 64 80 96 ML 1/7
NT 13 17 26 39 52 65 78 ML 1/7
NT 13 17 34 51 68 85 102 ML 1/7
NT 13 18 26 39 52 65 78 ML 1/7
NT 13 18 36 54 72 90 108 ML 1/7
NT 13 19 26 39 52 65 78 ML 1/7
NT 13 19 38 57 76 95 114 ML 1/7
NT 13 20 26 39 52 65 78 ML 1/7
NT 13 20 40 60 80 100 120 ML 1/7
NT 13 21 26 39 52 65 78 ML 1/7
NT 13 21 42 63 84 105 126 ML 1/7
NT 13 22 26 39 52 65 78 ML 1/7
NT 13 22 44 66 88 110 132 ML 1/7
NT 13 23 26 39 52 65 78 ML 1/7
NT 13 23 46 69 92 115 138 ML 1/7
NT 13 24 26 39 52 65 78 ML 1/7
NT 13 24 48 72 96 120 144 ML 1/7
NT 13 25 26 39 52 65 78 ML 1/7
NT 13 25 50 75 100 125 150 ML 1/7
NT 13 26 27 39 52 65 78 ML 1/7
NT 13 26 28 39 52 65 78 ML 1/7
NT 13 26 29 39 52 65 78 ML 1/7
NT 13 26 30 39 52 65 78 ML 1/7
NT 13 26 31 39 52 65 78 ML 1/7
NT 13 26 32 39 52 65 78 ML 1/7
NT 13 26 33 39 52 65 78 ML 1/7
NT 13 26 34 39 52 65 78 ML 1/7
NT 13 26 35 39 52 65 78 ML 1/7
NT 13 26 36 39 52 65 78 ML 1/7
NT 13 26 37 39 52 65 78 ML 1/7
NT 13 26 38 39 52 65 78 ML 1/7
NT 13 26 39 40 52 65 78 ML 1/7
NT 13 26 39 41 52 65 78 ML 1/7
NT 13 26 39 42 52 65 78 ML 1/7
NT 13 26 39 43 52 65 78 ML 1/7
NT 13 26 39 44 52 65 78 ML 1/7
NT 13 26 39 45 52 65 78 ML 1/7
NT 13 26 39 46 52 65 78 ML 1/7
NT 13 26 39 47 52 65 78 ML 1/7
NT 13 26 39 48 52 65 78 ML 1/7
NT 13 26 39 49 52 65 78 ML 1/7
NT 13 26 39 50 52 65 78 ML 1/7
NT 13 26 39 51 52 65 78 ML 1/7
NT 13 26 39 52 53 65 78 ML 1/7
NT 13 26 39 52 54 65 78 ML 1/7
NT 13 26 39 52 55 65 78 ML 1/7
NT 13 26 39 52 56 65 78 ML 1/7
NT 13 26 39 52 57 65 78 ML 1/7
NT 13 26 39 52 58 65 78 ML 1/7
NT 13 26 39 52 59 65 78 ML 1/7
NT 13 26 39 52 60 65 78 ML 1/7
NT 13 26 39 52 61 65 78 ML 1/7
NT 13 26 39 52 62 65 78 ML 1/7
NT 13 26 39 52 63 65 78 ML 1/7
NT 13 26 39 52 64 65 78 ML 1/7
NT 13 26 39 52 65 66 78 ML 1/7
NT 13 26 39 52 65 67 78 ML 1/7
NT 13 26 39 52 65 68 78 ML 1/7
NT 13 26 39 52 65 69 78 ML 1/7
NT 13 26 39 52 65 70 78 ML 1/7
NT 13 26 39 52 65 71 78 ML 1/7
NT 13 26 39 52 65 72 78 ML 1/7
NT 13 26 39 52 65 73 78 ML 1/7
NT 13 26 39 52 65 74 78 ML 1/7
NT 13 26 39 52 65 75 78 ML 1/7
NT 13 26 39 52 65 76 78 ML 1/7
NT 13 26 39 52 65 77 78 ML 1/7
NT 13 26 39 52 65 78 100 ML 1/7
NT 13 26 39 52 65 78 101 ML 1/7
NT 13 26 39 52 65 78 102 ML 1/7
NT 13 26 39 52 65 78 103 ML 1/7
NT 13 26 39 52 65 78 105 ML 1/7
NT 13 26 39 52 65 78 106 ML 1/7
NT 13 26 39 52 65 78 107 ML 1/7
NT 13 26 39 52 65 78 108 ML 1/7
NT 13 26 39 52 65 78 109 ML 1/7
NT 13 26 39 52 65 78 110 ML 1/7
NT 13 26 39 52 65 78 111 ML 1/7
NT 13 26 39 52 65 78 112 ML 1/7
NT 13 26 39 52 65 78 113 ML 1/7
NT 13 26 39 52 65 78 114 ML 1/7
NT 13 26 39 52 65 78 115 ML 1/7
NT 13 26 39 52 65 78 116 ML 1/7
NT 13 26 39 52 65 78 118 ML 1/7
NT 13 26 39 52 65 78 119 ML 1/7
NT 13 26 39 52 65 78 120 ML 1/7
NT 13 26 39 52 65 78 121 ML 1/7
NT 13 26 39 52 65 78 122 ML 1/7
NT 13 26 39 52 65 78 123 ML 1/7
NT 13 26 39 52 65 78 124 ML 1/7
NT 13 26 39 52 65 78 125 ML 1/7
NT 13 26 39 52 65 78 126 ML 1/7
NT 13 26 39 52 65 78 127 ML 1/7
NT 13 26 39 52 65 78 128 ML 1/7
NT 13 26 39 52 65 78 129 ML 1/7
NT 13 26 39 52 65 78 131 ML 1/7
NT 13 26 39 52 65 78 132 ML 1/7
NT 13 26 39 52 65 78 133 ML 1/7
NT 13 26 39 52 65 78 134 ML 1/7
NT 13 26 39 52 65 78 135 ML 1/7
NT 13 26 39 52 65 78 136 ML 1/7
NT 13 26 39 52 65 78 137 ML 1/7
NT 13 26 39 52 65 78 138 ML 1/7
NT 13 26 39 52 65 78 139 ML 1/7
NT 13 26 39 52 65 78 140 ML 1/7
NT 13 26 39 52 65 78 141 ML 1/7
NT 13 26 39 52 65 78 142 ML 1/7
NT 13 26 39 52 65 78 144 ML 1/7
NT 13 26 39 52 65 78 145 ML 1/7
NT 13 26 39 52 65 78 146 ML 1/7
NT 13 26 39 52 65 78 147 ML 1/7
NT 13 26 39 52 65 78 148 ML 1/7
NT 13 26 39 52 65 78 149 ML 1/7
NT 13 26 39 52 65 78 150 ML 1/7
NT 13 26 39 52 65 78 151 ML 1/7
NT 13 26 39 52 65 78 152 ML 1/7
NT 13 26 39 52 65 78 153 ML 1/7
NT 13 26 39 52 65 78 154 ML 1/7
NT 13 26 39 52 65 78 155 ML 1/7
NT 13 26 39 52 65 78 157 ML 1/7
NT 13 26 39 52 65 78 158 ML 1/7
NT 13 26 39 52 65 78 159 ML 1/7
NT 13 26 39 52 65 78 160 ML 1/7
NT 13 26 39 52 65 78 79 ML 1/7
NT 13 26 39 52 65 78 80 ML 1/7
NT 13 26 39 52 65 78 81 ML 1/7
NT 13 26 39 52 65 78 82 ML 1/7
NT 13 26 39 52 65 78 83 ML 1/7
NT 13 26 39 52 65 78 84 ML 1/7
NT 13 26 39 52 65 78 85 ML 1/7
NT 13 26 39 52 65 78 86 ML 1/7
NT 13 26 39 52 65 78 87 ML 1/7
NT 13 26 39 52 65 78 88 ML 1/7
NT 13 26 39 52 65 78 89 ML 1/7
NT 13 26 39 52 65 78 90 ML 1/7
NT 13 26 39 52 65 78 92 ML 1/7
NT 13 26 39 52 65 78 93 ML 1/7
NT 13 26 39 52 65 78 94 ML 1/7
NT 13 26 39 52 65 78 95 ML 1/7
NT 13 26 39 52 65 78 96 ML 1/7
NT 13 26 39 52 65 78 97 ML 1/7
NT 13 26 39 52 65 78 98 ML 1/7
NT 13 26 39 52 65 78 99 ML 1/7
NT 14 15 28 42 56 70 84 ML 1/7
NT 14 15 30 45 60 75 90 ML 1/7
NT 14 17 28 42 56 70 84 ML 1/7
NT 14 17 34 51 68 85 102 ML 1/7
NT 14 19 28 42 56 70 84 ML 1/7
NT 14 19 38 57 76 95 114 ML 1/7
NT 14 23 28 42 56 70 84 ML 1/7
NT 14 23 46 69 92 115 138 ML 1/7
NT 14 25 28 42 56 70 84 ML 1/7
NT 14 25 50 75 100 125 150 ML 1/7
NT 14 27 28 42 56 70 84 ML 1/7
NT 14 28 29 42 56 70 84 ML 1/7
NT 14 28 31 42 56 70 84 ML 1/7
NT 14 28 33 42 56 70 84 ML 1/7
NT 14 28 37 42 56 70 84 ML 1/7
NT 14 28 39 42 56 70 84 ML 1/7
NT 14 28 41 42 56 70 84 ML 1/7
NT 14 28 42 43 56 70 84 ML 1/7
NT 14 28 42 45 56 70 84 ML 1/7
NT 14 28 42 47 56 70 84 ML 1/7
NT 14 28 42 51 56 70 84 ML 1/7
NT 14 28 42 53 56 70 84 ML 1/7
NT 14 28 42 55 56 70 84 ML 1/7
NT 14 28 42 56 57 70 84 ML 1/7
NT 14 28 42 56 59 70 84 ML 1/7
NT 14 28 42 56 61 70 84 ML 1/7
NT 14 28 42 56 65 70 84 ML 1/7
NT 14 28 42 56 67 70 84 ML 1/7
NT 14 28 42 56 69 70 84 ML 1/7
NT 14 28 42 56 70 71 84 ML 1/7
NT 14 28 42 56 70 73 84 ML 1/7
NT 14 28 42 56 70 75 84 ML 1/7
NT 14 28 42 56 70 79 84 ML 1/7
NT 14 28 42 56 70 81 84 ML 1/7
NT 14 28 42 56 70 83 84 ML 1/7
NT 14 28 42 56 70 84 101 ML 1/7
NT 14 28 42 56 70 84 103 ML 1/7
NT 14 28 42 56 70 84 107 ML 1/7
NT 14 28 42 56 70 84 109 ML 1/7
NT 14 28 42 56 70 84 111 ML 1/7
NT 14 28 42 56 70 84 113 ML 1/7
NT 14 28 42 56 70 84 115 ML 1/7
NT 14 28 42 56 70 84 117 ML 1/7
NT 14 28 42 56 70 84 121 ML 1/7
NT 14 28 42 56 70 84 123 ML 1/7
NT 14 28 42 56 70 84 125 ML 1/7
NT 14 28 42 56 70 84 127 ML 1/7
NT 14 28 42 56 70 84 129 ML 1/7
NT 14 28 42 56 70 84 131 ML 1/7
NT 14 28 42 56 70 84 135 ML 1/7
NT 14 28 42 56 70 84 137 ML 1/7
NT 14 28 42 56 70 84 139 ML 1/7
NT 14 28 42 56 70 84 141 ML 1/7
NT 14 28 42 56 70 84 143 ML 1/7
NT 14 28 42 56 70 84 145 ML 1/7
NT 14 28 42 56 70 84 149 ML 1/7
NT 14 28 42 56 70 84 151 ML 1/7
NT 14 28 42 56 70 84 153 ML 1/7
NT 14 28 42 56 70 84 155 ML 1/7
NT 14 28 42 56 70 84 157 ML 1/7
NT 14 28 42 56 70 84 159 ML 1/7
NT 14 28 42 56 70 84 85 ML 1/7
NT 14 28 42 56 70 84 87 ML 1/7
NT 14 28 42 56 70 84 89 ML 1/7
NT 14 28 42 56 70 84 93 ML 1/7
NT 14 28 42 56 70 84 95 ML 1/7
NT 14 28 42 56 70 84 97 ML 1/7
NT 14 28 42 56 70 84 99 ML 1/7
NT 15 16 30 45 60 75 90 ML 1/7
NT 15 16 32 48 64 80 96 ML 1/7
NT 15 17 30 45 60 75 90 ML 1/7
NT 15 17 34 51 68 85 102 ML 1/7
NT 15 19 30 45 60 75 90 ML 1/7
NT 15 19 38 57 76 95 114 ML 1/7
NT 15 22 30 45 60 75 90 ML 1/7
NT 15 22 44 66 88 110 132 ML 1/7
NT 15 23 30 45 60 75 90 ML 1/7
NT 15 23 46 69 92 115 138 ML 1/7
NT 15 26 30 45 60 75 90 ML 1/7
NT 15 26 52 78 104 130 156 ML 1/7
NT 15 28 30 45 60 75 90 ML 1/7
NT 15 29 30 45 60 75 90 ML 1/7
NT 15 30 31 45 60 75 90 ML 1/7
NT 15 30 32 45 60 75 90 ML 1/7
NT 15 30 34 45 60 75 90 ML 1/7
NT 15 30 37 45 60 75 90 ML 1/7
NT 15 30 38 45 60 75 90 ML 1/7
NT 15 30 41 45 60 75 90 ML 1/7
NT 15 30 43 45 60 75 90 ML 1/7
NT 15 30 44 45 60 75 90 ML 1/7
NT 15 30 45 46 60 75 90 ML 1/7
NT 15 30 45 47 60 75 90 ML 1/7
NT 15 30 45 49 60 75 90 ML 1/7
NT 15 30 45 52 60 75 90 ML 1/7
NT 15 30 45 53 60 75 90 ML 1/7
NT 15 30 45 56 60 75 90 ML 1/7
NT 15 30 45 58 60 75 90 ML 1/7
NT 15 30 45 59 60 75 90 ML 1/7
NT 15 30 45 60 61 75 90 ML 1/7
NT 15 30 45 60 62 75 90 ML 1/7
NT 15 30 45 60 64 75 90 ML 1/7
NT 15 30 45 60 67 75 90 ML 1/7
NT 15 30 45 60 68 75 90 ML 1/7
NT 15 30 45 60 71 75 90 ML 1/7
NT 15 30 45 60 73 75 90 ML 1/7
NT 15 30 45 60 74 75 90 ML 1/7
NT 15 30 45 60 75 76 90 ML 1/7
NT 15 30 45 60 75 77 90 ML 1/7
NT 15 30 45 60 75 79 90 ML 1/7
NT 15 30 45 60 75 82 90 ML 1/7
NT 15 30 45 60 75 83 90 ML 1/7
NT 15 30 45 60 75 86 90 ML 1/7
NT 15 30 45 60 75 88 90 ML 1/7
NT 15 30 45 60 75 89 90 ML 1/7
NT 15 30 45 60 75 90 101 ML 1/7
NT 15 30 45 60 75 90 103 ML 1/7
NT 15 30 45 60 75 90 104 ML 1/7
NT 15 30 45 60 75 90 106 ML 1/7
NT 15 30 45 60 75 90 107 ML 1/7
NT 15 30 45 60 75 90 109 ML 1/7
NT 15 30 45 60 75 90 112 ML 1/7
NT 15 30 45 60 75 90 113 ML 1/7
NT 15 30 45 60 75 90 116 ML 1/7
NT 15 30 45 60 75 90 118 ML 1/7
NT 15 30 45 60 75 90 119 ML 1/7
NT 15 30 45 60 75 90 121 ML 1/7
NT 15 30 45 60 75 90 122 ML 1/7
NT 15 30 45 60 75 90 124 ML 1/7
NT 15 30 45 60 75 90 127 ML 1/7
NT 15 30 45 60 75 90 128 ML 1/7
NT 15 30 45 60 75 90 131 ML 1/7
NT 15 30 45 60 75 90 133 ML 1/7
NT 15 30 45 60 75 90 134 ML 1/7
NT 15 30 45 60 75 90 136 ML 1/7
NT 15 30 45 60 75 90 137 ML 1/7
NT 15 30 45 60 75 90 139 ML 1/7
NT 15 30 45 60 75 90 142 ML 1/7
NT 15 30 45 60 75 90 143 ML 1/7
NT 15 30 45 60 75 90 146 ML 1/7
NT 15 30 45 60 75 90 148 ML 1/7
NT 15 30 45 60 75 90 149 ML 1/7
NT 15 30 45 60 75 90 151 ML 1/7
NT 15 30 45 60 75 90 152 ML 1/7
NT 15 30 45 60 75 90 154 ML 1/7
NT 15 30 45 60 75 90 157 ML 1/7
NT 15 30 45 60 75 90 158 ML 1/7
NT 15 30 45 60 75 90 91 ML 1/7
NT 15 30 45 60 75 90 92 ML 1/7
NT 15 30 45 60 75 90 94 ML 1/7
NT 15 30 45 60 75 90 97 ML 1/7
NT 15 30 45 60 75 90 98 ML 1/7
NT 16 17 32 48 64 80 96 ML 1/7
NT 16 17 34 51 68 85 102 ML 1/7
NT 16 19 32 48 64 80 96 ML 1/7
NT 16 19 38 57 76 95 114 ML 1/7
NT 16 21 32 48 64 80 96 ML 1/7
NT 16 21 42 63 84 105 126 ML 1/7
NT 16 23 32 48 64 80 96 ML 1/7
NT 16 23 46 69 92 115 138 ML 1/7
NT 16 25 32 48 64 80 96 ML 1/7
NT 16 25 50 75 100 125 150 ML 1/7
NT 16 27 32 48 64 80 96 ML 1/7
NT 16 29 32 48 64 80 96 ML 1/7
NT 16 31 32 48 64 80 96 ML 1/7
NT 16 32 33 48 64 80 96 ML 1/7
NT 16 32 35 48 64 80 96 ML 1/7
NT 16 32 37 48 64 80 96 ML 1/7
NT 16 32 39 48 64 80 96 ML 1/7
NT 16 32 41 48 64 80 96 ML 1/7
NT 16 32 43 48 64 80 96 ML 1/7
NT 16 32 45 48 64 80 96 ML 1/7
NT 16 32 47 48 64 80 96 ML 1/7
NT 16 32 48 49 64 80 96 ML 1/7
NT 16 32 48 51 64 80 96 ML 1/7
NT 16 32 48 53 64 80 96 ML 1/7
NT 16 32 48 55 64 80 96 ML 1/7
NT 16 32 48 57 64 80 96 ML 1/7
NT 16 32 48 59 64 80 96 ML 1/7
NT 16 32 48 61 64 80 96 ML 1/7
NT 16 32 48 63 64 80 96 ML 1/7
NT 16 32 48 64 65 80 96 ML 1/7
NT 16 32 48 64 67 80 96 ML 1/7
NT 16 32 48 64 69 80 96 ML 1/7
NT 16 32 48 64 71 80 96 ML 1/7
NT 16 32 48 64 73 80 96 ML 1/7
NT 16 32 48 64 75 80 96 ML 1/7
NT 16 32 48 64 77 80 96 ML 1/7
NT 16 32 48 64 79 80 96 ML 1/7
NT 16 32 48 64 80 81 96 ML 1/7
NT 16 32 48 64 80 83 96 ML 1/7
NT 16 32 48 64 80 85 96 ML 1/7
NT 16 32 48 64 80 87 96 ML 1/7
NT 16 32 48 64 80 89 96 ML 1/7
NT 16 32 48 64 80 91 96 ML 1/7
NT 16 32 48 64 80 93 96 ML 1/7
NT 16 32 48 64 80 95 96 ML 1/7
NT 16 32 48 64 80 96 101 ML 1/7
NT 16 32 48 64 80 96 103 ML 1/7
NT 16 32 48 64 80 96 105 ML 1/7
NT 16 32 48 64 80 96 107 ML 1/7
NT 16 32 48 64 80 96 109 ML 1/7
NT 16 32 48 64 80 96 111 ML 1/7
NT 16 32 48 64 80 96 113 ML 1/7
NT 16 32 48 64 80 96 115 ML 1/7
NT 16 32 48 64 80 96 117 ML 1/7
NT 16 32 48 64 80 96 119 ML 1/7
NT 16 32 48 64 80 96 121 ML 1/7
NT 16 32 48 64 80 96 123 ML 1/7
NT 16 32 48 64 80 96 125 ML 1/7
NT 16 32 48 64 80 96 127 ML 1/7
NT 16 32 48 64 80 96 129 ML 1/7
NT 16 32 48 64 80 96 131 ML 1/7
NT 16 32 48 64 80 96 133 ML 1/7
NT 16 32 48 64 80 96 135 ML 1/7
NT 16 32 48 64 80 96 137 ML 1/7
NT 16 32 48 64 80 96 139 ML 1/7
NT 16 32 48 64 80 96 141 ML 1/7
NT 16 32 48 64 80 96 143 ML 1/7
NT 16 32 48 64 80 96 145 ML 1/7
NT 16 32 48 64 80 96 147 ML 1/7
NT 16 32 48 64 80 96 149 ML 1/7
NT 16 32 48 64 80 96 151 ML 1/7
NT 16 32 48 64 80 96 153 ML 1/7
NT 16 32 48 64 80 96 155 ML 1/7
NT 16 32 48 64 80 96 157 ML 1/7
NT 16 32 48 64 80 96 159 ML 1/7
NT 16 32 48 64 80 96 97 ML 1/7
NT 16 32 48 64 80 96 99 ML 1/7
NT 17 18 34 51 68 85 102 ML 1/7
NT 17 18 36 54 72 90 108 ML 1/7
NT 17 19 34 51 68 85 102 ML 1/7
NT 17 19 38 57 76 95 114 ML 1/7
NT 17 20 34 51 68 85 102 ML 1/7
NT 17 20 40 60 80 100 120 ML 1/7
NT 17 21 34 51 68 85 102 ML 1/7
NT 17 21 42 63 84 105 126 ML 1/7
NT 17 22 34 51 68 85 102 ML 1/7
NT 17 22 44 66 88 110 132 ML 1/7
NT 17 23 34 51 68 85 102 ML 1/7
NT 17 23 46 69 92 115 138 ML 1/7
NT 17 24 34 51 68 85 102 ML 1/7
NT 17 24 48 72 96 120 144 ML 1/7
NT 17 25 34 51 68 85 102 ML 1/7
NT 17 25 50 75 100 125 150 ML 1/7
NT 17 26 34 51 68 85 102 ML 1/7
NT 17 26 52 78 104 130 156 ML 1/7
NT 17 27 34 51 68 85 102 ML 1/7
NT 17 28 34 51 68 85 102 ML 1/7
NT 17 29 34 51 68 85 102 ML 1/7
NT 17 30 34 51 68 85 102 ML 1/7
NT 17 31 34 51 68 85 102 ML 1/7
NT 17 32 34 51 68 85 102 ML 1/7
NT 17 33 34 51 68 85 102 ML 1/7
NT 17 34 35 51 68 85 102 ML 1/7
NT 17 34 36 51 68 85 102 ML 1/7
NT 17 34 37 51 68 85 102 ML 1/7
NT 17 34 38 51 68 85 102 ML 1/7
NT 17 34 39 51 68 85 102 ML 1/7
NT 17 34 40 51 68 85 102 ML 1/7
NT 17 34 41 51 68 85 102 ML 1/7
NT 17 34 42 51 68 85 102 ML 1/7
NT 17 34 43 51 68 85 102 ML 1/7
NT 17 34 44 51 68 85 102 ML 1/7
NT 17 34 45 51 68 85 102 ML 1/7
NT 17 34 46 51 68 85 102 ML 1/7
NT 17 34 47 51 68 85 102 ML 1/7
NT 17 34 48 51 68 85 102 ML 1/7
NT 17 34 49 51 68 85 102 ML 1/7
NT 17 34 50 51 68 85 102 ML 1/7
NT 17 34 51 52 68 85 102 ML 1/7
NT 17 34 51 53 68 85 102 ML 1/7
NT 17 34 51 54 68 85 102 ML 1/7
NT 17 34 51 55 68 85 102 ML 1/7
NT 17 34 51 56 68 85 102 ML 1/7
NT 17 34 51 57 68 85 102 ML 1/7
NT 17 34 51 58 68 85 102 ML 1/7
NT 17 34 51 59 68 85 102 ML 1/7
NT 17 34 51 60 68 85 102 ML 1/7
NT 17 34 51 61 68 85 102 ML 1/7
NT 17 34 51 62 68 85 102 ML 1/7
NT 17 34 51 63 68 85 102 ML 1/7
NT 17 34 51 64 68 85 102 ML 1/7
NT 17 34 51 65 68 85 102 ML 1/7
NT 17 34 51 66 68 85 102 ML 1/7
NT 17 34 51 67 68 85 102 ML 1/7
NT 17 34 51 68 69 85 102 ML 1/7
NT 17 34 51 68 70 85 102 ML 1/7
NT 17 34 51 68 71 85 102 ML 1/7
NT 17 34 51 68 72 85 102 ML 1/7
NT 17 34 51 68 73 85 102 ML 1/7
NT 17 34 51 68 74 85 102 ML 1/7
NT 17 34 51 68 75 85 102 ML 1/7
NT 17 34 51 68 76 85 102 ML 1/7
NT 17 34 51 68 77 85 102 ML 1/7
NT 17 34 51 68 78 85 102 ML 1/7
NT 17 34 51 68 79 85 102 ML 1/7
NT 17 34 51 68 80 85 102 ML 1/7
NT 17 34 51 68 81 85 102 ML 1/7
NT 17 34 51 68 82 85 102 ML 1/7
NT 17 34 51 68 83 85 102 ML 1/7
NT 17 34 51 68 84 85 102 ML 1/7
NT 17 34 51 68 85 100 102 ML 1/7
NT 17 34 51 68 85 101 102 ML 1/7
NT 17 34 51 68 85 102 103 ML 1/7
NT 17 34 51 68 85 102 104 ML 1/7
NT 17 34 51 68 85 102 105 ML 1/7
NT 17 34 51 68 85 102 106 ML 1/7
NT 17 34 51 68 85 102 107 ML 1/7
NT 17 34 51 68 85 102 108 ML 1/7
NT 17 34 51 68 85 102 109 ML 1/7
NT 17 34 51 68 85 102 110 ML 1/7
NT 17 34 51 68 85 102 111 ML 1/7
NT 17 34 51 68 85 102 112 ML 1/7
NT 17 34 51 68 85 102 113 ML 1/7
NT 17 34 51 68 85 102 114 ML 1/7
NT 17 34 51 68 85 102 115 ML 1/7
NT 17 34 51 68 85 102 116 ML 1/7
NT 17 34 51 68 85 102 117 ML 1/7
NT 17 34 51 68 85 102 118 ML 1/7
NT 17 34 51 68 85 102 120 ML 1/7
NT 17 34 51 68 85 102 121 ML 1/7
NT 17 34 51 68 85 102 122 ML 1/7
NT 17 34 51 68 85 102 123 ML 1/7
NT 17 34 51 68 85 102 124 ML 1/7
NT 17 34 51 68 85 102 125 ML 1/7
NT 17 34 51 68 85 102 126 ML 1/7
NT 17 34 51 68 85 102 127 ML 1/7
NT 17 34 51 68 85 102 128 ML 1/7
NT 17 34 51 68 85 102 129 ML 1/7
NT 17 34 51 68 85 102 130 ML 1/7
NT 17 34 51 68 85 102 131 ML 1/7
NT 17 34 51 68 85 102 132 ML 1/7
NT 17 34 51 68 85 102 133 ML 1/7
NT 17 34 51 68 85 102 134 ML 1/7
NT 17 34 51 68 85 102 135 ML 1/7
NT 17 34 51 68 85 102 137 ML 1/7
NT 17 34 51 68 85 102 138 ML 1/7
NT 17 34 51 68 85 102 139 ML 1/7
NT 17 34 51 68 85 102 140 ML 1/7
NT 17 34 51 68 85 102 141 ML 1/7
NT 17 34 51 68 85 102 142 ML 1/7
NT 17 34 51 68 85 102 143 ML 1/7
NT 17 34 51 68 85 102 144 ML 1/7
NT 17 34 51 68 85 102 145 ML 1/7
NT 17 34 51 68 85 102 146 ML 1/7
NT 17 34 51 68 85 102 147 ML 1/7
NT 17 34 51 68 85 102 148 ML 1/7
NT 17 34 51 68 85 102 149 ML 1/7
NT 17 34 51 68 85 102 150 ML 1/7
NT 17 34 51 68 85 102 151 ML 1/7
NT 17 34 51 68 85 102 152 ML 1/7
NT 17 34 51 68 85 102 154 ML 1/7
NT 17 34 51 68 85 102 155 ML 1/7
NT 17 34 51 68 85 102 156 ML 1/7
NT 17 34 51 68 85 102 157 ML 1/7
NT 17 34 51 68 85 102 158 ML 1/7
NT 17 34 51 68 85 102 159 ML 1/7
NT 17 34 51 68 85 102 160 ML 1/7
NT 17 34 51 68 85 86 102 ML 1/7
NT 17 34 51 68 85 87 102 ML 1/7
NT 17 34 51 68 85 88 102 ML 1/7
NT 17 34 51 68 85 89 102 ML 1/7
NT 17 34 51 68 85 90 102 ML 1/7
NT 17 34 51 68 85 91 102 ML 1/7
NT 17 34 51 68 85 92 102 ML 1/7
NT 17 34 51 68 85 93 102 ML 1/7
NT 17 34 51 68 85 94 102 ML 1/7
NT 17 34 51 68 85 95 102 ML 1/7
NT 17 34 51 68 85 96 102 ML 1/7
NT 17 34 51 68 85 97 102 ML 1/7
NT 17 34 51 68 85 98 102 ML 1/7
NT 17 34 51 68 85 99 102 ML 1/7
NT 18 19 36 54 72 90 108 ML 1/7
NT 18 19 38 57 76 95 114 ML 1/7
NT 18 23 36 54 72 90 108 ML 1/7
NT 18 23 46 69 92 115 138 ML 1/7
NT 18 25 36 54 72 90 108 ML 1/7
NT 18 25 50 75 100 125 150 ML 1/7
NT 18 29 36 54 72 90 108 ML 1/7
NT 18 31 36 54 72 90 108 ML 1/7
NT 18 35 36 54 72 90 108 ML 1/7
NT 18 36 37 54 72 90 108 ML 1/7
NT 18 36 41 54 72 90 108 ML 1/7
NT 18 36 43 54 72 90 108 ML 1/7
NT 18 36 47 54 72 90 108 ML 1/7
NT 18 36 49 54 72 90 108 ML 1/7
NT 18 36 53 54 72 90 108 ML 1/7
NT 18 36 54 55 72 90 108 ML 1/7
NT 18 36 54 59 72 90 108 ML 1/7
NT 18 36 54 61 72 90 108 ML 1/7
NT 18 36 54 65 72 90 108 ML 1/7
NT 18 36 54 67 72 90 108 ML 1/7
NT 18 36 54 71 72 90 108 ML 1/7
NT 18 36 54 72 73 90 108 ML 1/7
NT 18 36 54 72 77 90 108 ML 1/7
NT 18 36 54 72 79 90 108 ML 1/7
NT 18 36 54 72 83 90 108 ML 1/7
NT 18 36 54 72 85 90 108 ML 1/7
NT 18 36 54 72 89 90 108 ML 1/7
NT 18 36 54 72 90 101 108 ML 1/7
NT 18 36 54 72 90 103 108 ML 1/7
NT 18 36 54 72 90 107 108 ML 1/7
NT 18 36 54 72 90 108 109 ML 1/7
NT 18 36 54 72 90 108 113 ML 1/7
NT 18 36 54 72 90 108 115 ML 1/7
NT 18 36 54 72 90 108 119 ML 1/7
NT 18 36 54 72 90 108 121 ML 1/7
NT 18 36 54 72 90 108 125 ML 1/7
NT 18 36 54 72 90 108 127 ML 1/7
NT 18 36 54 72 90 108 131 ML 1/7
NT 18 36 54 72 90 108 133 ML 1/7
NT 18 36 54 72 90 108 137 ML 1/7
NT 18 36 54 72 90 108 139 ML 1/7
NT 18 36 54 72 90 108 143 ML 1/7
NT 18 36 54 72 90 108 145 ML 1/7
NT 18 36 54 72 90 108 149 ML 1/7
NT 18 36 54 72 90 108 151 ML 1/7
NT 18 36 54 72 90 108 155 ML 1/7
NT 18 36 54 72 90 108 157 ML 1/7
NT 18 36 54 72 90 91 108 ML 1/7
NT 18 36 54 72 90 95 108 ML 1/7
NT 18 36 54 72 90 97 108 ML 1/7
NT 19 20 38 57 76 95 114 ML 1/7
NT 19 20 40 60 80 100 120 ML 1/7
NT 19 21 38 57 76 95 114 ML 1/7
NT 19 21 42 63 84 105 126 ML 1/7
NT 19 22 38 57 76 95 114 ML 1/7
NT 19 22 44 66 88 110 132 ML 1/7
NT 19 23 38 57 76 95 114 ML 1/7
NT 19 23 46 69 92 115 138 ML 1/7
NT 19 24 38 57 76 95 114 ML 1/7
NT 19 24 48 72 96 120 144 ML 1/7
NT 19 25 38 57 76 95 114 ML 1/7
NT 19 25 50 75 100 125 150 ML 1/7
NT 19 26 38 57 76 95 114 ML 1/7
NT 19 26 52 78 104 130 156 ML 1/7
NT 19 27 38 57 76 95 114 ML 1/7
NT 19 28 38 57 76 95 114 ML 1/7
NT 19 29 38 57 76 95 114 ML 1/7
NT 19 30 38 57 76 95 114 ML 1/7
NT 19 31 38 57 76 95 114 ML 1/7
NT 19 32 38 57 76 95 114 ML 1/7
NT 19 33 38 57 76 95 114 ML 1/7
NT 19 34 38 57 76 95 114 ML 1/7
NT 19 35 38 57 76 95 114 ML 1/7
NT 19 36 38 57 76 95 114 ML 1/7
NT 19 37 38 57 76 95 114 ML 1/7
NT 19 38 39 57 76 95 114 ML 1/7
NT 19 38 40 57 76 95 114 ML 1/7
NT 19 38 41 57 76 95 114 ML 1/7
NT 19 38 42 57 76 95 114 ML 1/7
NT 19 38 43 57 76 95 114 ML 1/7
NT 19 38 44 57 76 95 114 ML 1/7
NT 19 38 45 57 76 95 114 ML 1/7
NT 19 38 46 57 76 95 114 ML 1/7
NT 19 38 47 57 76 95 114 ML 1/7
NT 19 38 48 57 76 95 114 ML 1/7
NT 19 38 49 57 76 95 114 ML 1/7
NT 19 38 50 57 76 95 114 ML 1/7
NT 19 38 51 57 76 95 114 ML 1/7
NT 19 38 52 57 76 95 114 ML 1/7
NT 19 38 53 57 76 95 114 ML 1/7
NT 19 38 54 57 76 95 114 ML 1/7
NT 19 38 55 57 76 95 114 ML 1/7
NT 19 38 56 57 76 95 114 ML 1/7
NT 19 38 57 58 76 95 114 ML 1/7
NT 19 38 57 59 76 95 114 ML 1/7
NT 19 38 57 60 76 95 114 ML 1/7
NT 19 38 57 61 76 95 114 ML 1/7
NT 19 38 57 62 76 95 114 ML 1/7
NT 19 38 57 63 76 95 114 ML 1/7
NT 19 38 57 64 76 95 114 ML 1/7
NT 19 38 57 65 76 95 114 ML 1/7
NT 19 38 57 66 76 95 114 ML 1/7
NT 19 38 57 67 76 95 114 ML 1/7
NT 19 38 57 68 76 95 114 ML 1/7
NT 19 38 57 69 76 95 114 ML 1/7
NT 19 38 57 70 76 95 114 ML 1/7
NT 19 38 57 71 76 95 114 ML 1/7
NT 19 38 57 72 76 95 114 ML 1/7
NT 19 38 57 73 76 95 114 ML 1/7
NT 19 38 57 74 76 95 114 ML 1/7
NT 19 38 57 75 76 95 114 ML 1/7
NT 19 38 57 76 77 95 114 ML 1/7
NT 19 38 57 76 78 95 114 ML 1/7
NT 19 38 57 76 79 95 114 ML 1/7
NT 19 38 57 76 80 95 114 ML 1/7
NT 19 38 57 76 81 95 114 ML 1/7
NT 19 38 57 76 82 95 114 ML 1/7
NT 19 38 57 76 83 95 114 ML 1/7
NT 19 38 57 76 84 95 114 ML 1/7
NT 19 38 57 76 85 95 114 ML 1/7
NT 19 38 57 76 86 95 114 ML 1/7
NT 19 38 57 76 87 95 114 ML 1/7
NT 19 38 57 76 88 95 114 ML 1/7
NT 19 38 57 76 89 95 114 ML 1/7
NT 19 38 57 76 90 95 114 ML 1/7
NT 19 38 57 76 91 95 114 ML 1/7
NT 19 38 57 76 92 95 114 ML 1/7
NT 19 38 57 76 93 95 114 ML 1/7
NT 19 38 57 76 94 95 114 ML 1/7
NT 19 38 57 76 95 100 114 ML 1/7
NT 19 38 57 76 95 101 114 ML 1/7
NT 19 38 57 76 95 102 114 ML 1/7
NT 19 38 57 76 95 103 114 ML 1/7
NT 19 38 57 76 95 104 114 ML 1/7
NT 19 38 57 76 95 105 114 ML 1/7
NT 19 38 57 76 95 106 114 ML 1/7
NT 19 38 57 76 95 107 114 ML 1/7
NT 19 38 57 76 95 108 114 ML 1/7
NT 19 38 57 76 95 109 114 ML 1/7
NT 19 38 57 76 95 110 114 ML 1/7
NT 19 38 57 76 95 111 114 ML 1/7
NT 19 38 57 76 95 112 114 ML 1/7
NT 19 38 57 76 95 113 114 ML 1/7
NT 19 38 57 76 95 114 115 ML 1/7
NT 19 38 57 76 95 114 116 ML 1/7
NT 19 38 57 76 95 114 117 ML 1/7
NT 19 38 57 76 95 114 118 ML 1/7
NT 19 38 57 76 95 114 119 ML 1/7
NT 19 38 57 76 95 114 120 ML 1/7
NT 19 38 57 76 95 114 121 ML 1/7
NT 19 38 57 76 95 114 122 ML 1/7
NT 19 38 57 76 95 114 123 ML 1/7
NT 19 38 57 76 95 114 124 ML 1/7
NT 19 38 57 76 95 114 125 ML 1/7
NT 19 38 57 76 95 114 126 ML 1/7
NT 19 38 57 76 95 114 127 ML 1/7
NT 19 38 57 76 95 114 128 ML 1/7
NT 19 38 57 76 95 114 129 ML 1/7
NT 19 38 57 76 95 114 130 ML 1/7
NT 19 38 57 76 95 114 131 ML 1/7
NT 19 38 57 76 95 114 132 ML 1/7
NT 19 38 57 76 95 114 134 ML 1/7
NT 19 38 57 76 95 114 135 ML 1/7
NT 19 38 57 76 95 114 136 ML 1/7
NT 19 38 57 76 95 114 137 ML 1/7
NT 19 38 57 76 95 114 138 ML 1/7
NT 19 38 57 76 95 114 139 ML 1/7
NT 19 38 57 76 95 114 140 ML 1/7
NT 19 38 57 76 95 114 141 ML 1/7
NT 19 38 57 76 95 114 142 ML 1/7
NT 19 38 57 76 95 114 143 ML 1/7
NT 19 38 57 76 95 114 144 ML 1/7
NT 19 38 57 76 95 114 145 ML 1/7
NT 19 38 57 76 95 114 146 ML 1/7
NT 19 38 57 76 95 114 147 ML 1/7
NT 19 38 57 76 95 114 148 ML 1/7
NT 19 38 57 76 95 114 149 ML 1/7
NT 19 38 57 76 95 114 150 ML 1/7
NT 19 38 57 76 95 114 151 ML 1/7
NT 19 38 57 76 95 114 153 ML 1/7
NT 19 38 57 76 95 114 154 ML 1/7
NT 19 38 57 76 95 114 155 ML 1/7
NT 19 38 57 76 95 114 156 ML 1/7
NT 19 38 57 76 95 114 157 ML 1/7
NT 19 38 57 76 95 114 158 ML 1/7
NT 19 38 57 76 95 114 159 ML 1/7
NT 19 38 57 76 95 114 160 ML 1/7
NT 19 38 57 76 95 96 114 ML 1/7
NT 19 38 57 76 95 97 114 ML 1/7
NT 19 38 57 76 95 98 114 ML 1/7
NT 19 38 57 76 95 99 114 ML 1/7
NT 2 11 22 33 44 55 66 ML 1/7
NT 2 13 15 17 19 32 90 ML 1/7
NT 2 13 26 39 52 65 78 ML 1/7
NT 2 15 30 45 60 75 90 ML 1/7
NT 2 17 34 51 68 85 102 ML 1/7
NT 2 19 38 57 76 95 114 ML 1/7
NT 2 21 42 63 84 105 126 ML 1/7
NT 2 23 46 69 92 115 138 ML 1/7
NT 2 25 50 75 100 125 150 ML 1/7
NT 2 3 4 5 7 9 12 ML 1/7
NT 2 3 4 5 8 12 20 ML 1/7
NT 2 3 4 6 8 10 12 ML 1/7
NT 2 3 5 7 8 9 12 ML 1/7
NT 2 3 5 7 9 11 12 ML 1/7
NT 2 3 5 7 9 12 15 ML 1/7
NT 2 3 5 7 9 12 19 ML 1/7
NT 2 3 5 7 9 12 23 ML 1/7
NT 2 3 5 7 9 12 30 ML 1/7
NT 2 3 5 7 9 12 34 ML 1/7
NT 2 3 5 7 9 12 38 ML 1/7
NT 2 3 5 7 9 12 42 ML 1/7
NT 2 3 5 7 9 12 53 ML 1/7
NT 2 3 5 7 9 12 57 ML 1/7
NT 2 3 5 7 9 12 72 ML 1/7
NT 2 3 5 8 11 13 18 ML 1/7
NT 2 3 5 8 11 13 48 ML 1/7
NT 2 3 5 8 11 13 66 ML 1/7
NT 2 3 6 9 12 15 18 ML 1/7
NT 2 3 8 9 11 12 20 ML 1/7
NT 2 3 9 11 12 13 15 ML 1/7
NT 2 4 5 6 8 10 12 ML 1/7
NT 2 4 5 6 8 10 13 ML 1/7
NT 2 4 6 7 8 10 12 ML 1/7
NT 2 4 6 7 8 10 13 ML 1/7
NT 2 4 6 8 10 11 12 ML 1/7
NT 2 4 6 8 10 12 101 ML 1/7
NT 2 4 6 8 10 12 103 ML 1/7
NT 2 4 6 8 10 12 105 ML 1/7
NT 2 4 6 8 10 12 107 ML 1/7
NT 2 4 6 8 10 12 109 ML 1/7
NT 2 4 6 8 10 12 111 ML 1/7
NT 2 4 6 8 10 12 113 ML 1/7
NT 2 4 6 8 10 12 115 ML 1/7
NT 2 4 6 8 10 12 117 ML 1/7
NT 2 4 6 8 10 12 119 ML 1/7
NT 2 4 6 8 10 12 121 ML 1/7
NT 2 4 6 8 10 12 123 ML 1/7
NT 2 4 6 8 10 12 125 ML 1/7
NT 2 4 6 8 10 12 127 ML 1/7
NT 2 4 6 8 10 12 129 ML 1/7
NT 2 4 6 8 10 12 13 ML 1/7
NT 2 4 6 8 10 12 131 ML 1/7
NT 2 4 6 8 10 12 133 ML 1/7
NT 2 4 6 8 10 12 135 ML 1/7
NT 2 4 6 8 10 12 137 ML 1/7
NT 2 4 6 8 10 12 139 ML 1/7
NT 2 4 6 8 10 12 141 ML 1/7
NT 2 4 6 8 10 12 143 ML 1/7
NT 2 4 6 8 10 12 145 ML 1/7
NT 2 4 6 8 10 12 147 ML 1/7
NT 2 4 6 8 10 12 149 ML 1/7
NT 2 4 6 8 10 12 15 ML 1/7
NT 2 4 6 8 10 12 151 ML 1/7
NT 2 4 6 8 10 12 153 ML 1/7
NT 2 4 6 8 10 12 155 ML 1/7
NT 2 4 6 8 10 12 157 ML 1/7
NT 2 4 6 8 10 12 159 ML 1/7
NT 2 4 6 8 10 12 17 ML 1/7
NT 2 4 6 8 10 12 19 ML 1/7
NT 2 4 6 8 10 12 21 ML 1/7
NT 2 4 6 8 10 12 23 ML 1/7
NT 2 4 6 8 10 12 25 ML 1/7
NT 2 4 6 8 10 12 27 ML 1/7
NT 2 4 6 8 10 12 29 ML 1/7
NT 2 4 6 8 10 12 31 ML 1/7
NT 2 4 6 8 10 12 33 ML 1/7
NT 2 4 6 8 10 12 35 ML 1/7
NT 2 4 6 8 10 12 37 ML 1/7
NT 2 4 6 8 10 12 39 ML 1/7
NT 2 4 6 8 10 12 41 ML 1/7
NT 2 4 6 8 10 12 43 ML 1/7
NT 2 4 6 8 10 12 45 ML 1/7
NT 2 4 6 8 10 12 47 ML 1/7
NT 2 4 6 8 10 12 49 ML 1/7
NT 2 4 6 8 10 12 51 ML 1/7
NT 2 4 6 8 10 12 53 ML 1/7
NT 2 4 6 8 10 12 55 ML 1/7
NT 2 4 6 8 10 12 57 ML 1/7
NT 2 4 6 8 10 12 59 ML 1/7
NT 2 4 6 8 10 12 61 ML 1/7
NT 2 4 6 8 10 12 63 ML 1/7
NT 2 4 6 8 10 12 65 ML 1/7
NT 2 4 6 8 10 12 67 ML 1/7
NT 2 4 6 8 10 12 69 ML 1/7
NT 2 4 6 8 10 12 71 ML 1/7
NT 2 4 6 8 10 12 73 ML 1/7
NT 2 4 6 8 10 12 75 ML 1/7
NT 2 4 6 8 10 12 77 ML 1/7
NT 2 4 6 8 10 12 79 ML 1/7
NT 2 4 6 8 10 12 81 ML 1/7
NT 2 4 6 8 10 12 83 ML 1/7
NT 2 4 6 8 10 12 85 ML 1/7
NT 2 4 6 8 10 12 87 ML 1/7
NT 2 4 6 8 10 12 89 ML 1/7
NT 2 4 6 8 10 12 91 ML 1/7
NT 2 4 6 8 10 12 93 ML 1/7
NT 2 4 6 8 10 12 95 ML 1/7
NT 2 4 6 8 10 12 97 ML 1/7
NT 2 4 6 8 10 12 99 ML 1/7
NT 2 4 6 8 10 13 19 ML 1/7
NT 2 4 6 8 9 10 12 ML 1/7
NT 2 5 10 15 20 25 30 ML 1/7
NT 2 5 6 7 8 10 13 ML 1/7
NT 2 5 6 8 10 11 13 ML 1/7
NT 2 5 6 8 10 11 26 ML 1/7
NT 2 5 6 8 10 25 26 ML 1/7
NT 2 5 7 10 12 17 19 ML 1/7
NT 2 5 7 12 17 19 114 ML 1/7
NT 2 5 7 12 17 19 42 ML 1/7
NT 2 5 7 12 17 19 52 ML 1/7
NT 2 5 7 12 17 19 62 ML 1/7
NT 2 6 7 8 10 13 14 ML 2/15
NT 2 6 7 8 10 13 18 ML 1/7
NT 2 6 7 8 10 13 23 ML 1/7
NT 2 6 7 8 10 13 32 ML 1/7
NT 2 6 7 8 10 13 37 ML 1/7
NT 2 6 7 8 10 13 46 ML 1/7
NT 2 6 7 8 10 14 35 ML 1/7
NT 2 6 7 8 9 10 12 ML 1/7
NT 2 6 7 8 9 10 13 ML 1/7
NT 2 6 8 10 13 18 19 ML 1/7
NT 2 6 8 9 10 11 12 ML 1/7
NT 2 7 14 21 28 35 42 ML 1/7
NT 2 7 8 9 12 16 20 ML 1/7
NT 2 7 9 11 12 13 20 ML 4/29
NT 2 7 9 11 13 20 54 ML 9/65
NT 2 7 9 11 13 20 66 ML 1/7
NT 2 9 11 12 13 15 17 ML 1/7
NT 2 9 18 27 36 45 54 ML 1/7
NT 20 21 40 60 80 100 120 ML 1/7
NT 20 21 42 63 84 105 126 ML 1/7
NT 20 23 40 60 80 100 120 ML 1/7
NT 20 23 46 69 92 115 138 ML 1/7
NT 20 27 40 60 80 100 120 ML 1/7
NT 20 29 40 60 80 100 120 ML 1/7
NT 20 31 40 60 80 100 120 ML 1/7
NT 20 33 40 60 80 100 120 ML 1/7
NT 20 37 40 60 80 100 120 ML 1/7
NT 20 39 40 60 80 100 120 ML 1/7
NT 20 40 41 60 80 100 120 ML 1/7
NT 20 40 43 60 80 100 120 ML 1/7
NT 20 40 47 60 80 100 120 ML 1/7
NT 20 40 49 60 80 100 120 ML 1/7
NT 20 40 51 60 80 100 120 ML 1/7
NT 20 40 53 60 80 100 120 ML 1/7
NT 20 40 57 60 80 100 120 ML 1/7
NT 20 40 59 60 80 100 120 ML 1/7
NT 20 40 60 61 80 100 120 ML 1/7
NT 20 40 60 63 80 100 120 ML 1/7
NT 20 40 60 67 80 100 120 ML 1/7
NT 20 40 60 69 80 100 120 ML 1/7
NT 20 40 60 71 80 100 120 ML 1/7
NT 20 40 60 73 80 100 120 ML 1/7
NT 20 40 60 77 80 100 120 ML 1/7
NT 20 40 60 79 80 100 120 ML 1/7
NT 20 40 60 80 100 101 120 ML 1/7
NT 20 40 60 80 100 103 120 ML 1/7
NT 20 40 60 80 100 107 120 ML 1/7
NT 20 40 60 80 100 109 120 ML 1/7
NT 20 40 60 80 100 111 120 ML 1/7
NT 20 40 60 80 100 113 120 ML 1/7
NT 20 40 60 80 100 117 120 ML 1/7
NT 20 40 60 80 100 119 120 ML 1/7
NT 20 40 60 80 100 120 121 ML 1/7
NT 20 40 60 80 100 120 123 ML 1/7
NT 20 40 60 80 100 120 127 ML 1/7
NT 20 40 60 80 100 120 129 ML 1/7
NT 20 40 60 80 100 120 131 ML 1/7
NT 20 40 60 80 100 120 133 ML 1/7
NT 20 40 60 80 100 120 137 ML 1/7
NT 20 40 60 80 100 120 139 ML 1/7
NT 20 40 60 80 100 120 141 ML 1/7
NT 20 40 60 80 100 120 143 ML 1/7
NT 20 40 60 80 100 120 147 ML 1/7
NT 20 40 60 80 100 120 149 ML 1/7
NT 20 40 60 80 100 120 151 ML 1/7
NT 20 40 60 80 100 120 153 ML 1/7
NT 20 40 60 80 100 120 157 ML 1/7
NT 20 40 60 80 100 120 159 ML 1/7
NT 20 40 60 80 81 100 120 ML 1/7
NT 20 40 60 80 83 100 120 ML 1/7
NT 20 40 60 80 87 100 120 ML 1/7
NT 20 40 60 80 89 100 120 ML 1/7
NT 20 40 60 80 91 100 120 ML 1/7
NT 20 40 60 80 93 100 120 ML 1/7
NT 20 40 60 80 97 100 120 ML 1/7
NT 20 40 60 80 99 100 120 ML 1/7
NT 21 22 42 63 84 105 126 ML 1/7
NT 21 22 44 66 88 110 132 ML 1/7
NT 21 23 42 63 84 105 126 ML 1/7
NT 21 23 46 69 92 115 138 ML 1/7
NT 21 25 42 63 84 105 126 ML 1/7
NT 21 25 50 75 100 125 150 ML 1/7
NT 21 26 42 63 84 105 126 ML 1/7
NT 21 26 52 78 104 130 156 ML 1/7
NT 21 29 42 63 84 105 126 ML 1/7
NT 21 31 42 63 84 105 126 ML 1/7
NT 21 32 42 63 84 105 126 ML 1/7
NT 21 34 42 63 84 105 126 ML 1/7
NT 21 37 42 63 84 105 126 ML 1/7
NT 21 38 42 63 84 105 126 ML 1/7
NT 21 40 42 63 84 105 126 ML 1/7
NT 21 41 42 63 84 105 126 ML 1/7
NT 21 42 43 63 84 105 126 ML 1/7
NT 21 42 44 63 84 105 126 ML 1/7
NT 21 42 46 63 84 105 126 ML 1/7
NT 21 42 47 63 84 105 126 ML 1/7
NT 21 42 50 63 84 105 126 ML 1/7
NT 21 42 52 63 84 105 126 ML 1/7
NT 21 42 53 63 84 105 126 ML 1/7
NT 21 42 55 63 84 105 126 ML 1/7
NT 21 42 58 63 84 105 126 ML 1/7
NT 21 42 59 63 84 105 126 ML 1/7
NT 21 42 61 63 84 105 126 ML 1/7
NT 21 42 62 63 84 105 126 ML 1/7
NT 21 42 63 64 84 105 126 ML 1/7
NT 21 42 63 65 84 105 126 ML 1/7
NT 21 42 63 67 84 105 126 ML 1/7
NT 21 42 63 68 84 105 126 ML 1/7
NT 21 42 63 71 84 105 126 ML 1/7
NT 21 42 63 73 84 105 126 ML 1/7
NT 21 42 63 74 84 105 126 ML 1/7
NT 21 42 63 76 84 105 126 ML 1/7
NT 21 42 63 79 84 105 126 ML 1/7
NT 21 42 63 80 84 105 126 ML 1/7
NT 21 42 63 82 84 105 126 ML 1/7
NT 21 42 63 83 84 105 126 ML 1/7
NT 21 42 63 84 100 105 126 ML 1/7
NT 21 42 63 84 101 105 126 ML 1/7
NT 21 42 63 84 103 105 126 ML 1/7
NT 21 42 63 84 104 105 126 ML 1/7
NT 21 42 63 84 105 106 126 ML 1/7
NT 21 42 63 84 105 107 126 ML 1/7
NT 21 42 63 84 105 109 126 ML 1/7
NT 21 42 63 84 105 110 126 ML 1/7
NT 21 42 63 84 105 113 126 ML 1/7
NT 21 42 63 84 105 115 126 ML 1/7
NT 21 42 63 84 105 116 126 ML 1/7
NT 21 42 63 84 105 118 126 ML 1/7
NT 21 42 63 84 105 121 126 ML 1/7
NT 21 42 63 84 105 122 126 ML 1/7
NT 21 42 63 84 105 124 126 ML 1/7
NT 21 42 63 84 105 125 126 ML 1/7
NT 21 42 63 84 105 126 127 ML 1/7
NT 21 42 63 84 105 126 128 ML 1/7
NT 21 42 63 84 105 126 130 ML 1/7
NT 21 42 63 84 105 126 131 ML 1/7
NT 21 42 63 84 105 126 134 ML 1/7
NT 21 42 63 84 105 126 136 ML 1/7
NT 21 42 63 84 105 126 137 ML 1/7
NT 21 42 63 84 105 126 139 ML 1/7
NT 21 42 63 84 105 126 142 ML 1/7
NT 21 42 63 84 105 126 143 ML 1/7
NT 21 42 63 84 105 126 145 ML 1/7
NT 21 42 63 84 105 126 146 ML 1/7
NT 21 42 63 84 105 126 148 ML 1/7
NT 21 42 63 84 105 126 149 ML 1/7
NT 21 42 63 84 105 126 151 ML 1/7
NT 21 42 63 84 105 126 152 ML 1/7
NT 21 42 63 84 105 126 155 ML 1/7
NT 21 42 63 84 105 126 157 ML 1/7
NT 21 42 63 84 105 126 158 ML 1/7
NT 21 42 63 84 105 126 160 ML 1/7
NT 21 42 63 84 85 105 126 ML 1/7
NT 21 42 63 84 86 105 126 ML 1/7
NT 21 42 63 84 88 105 126 ML 1/7
NT 21 42 63 84 89 105 126 ML 1/7
NT 21 42 63 84 92 105 126 ML 1/7
NT 21 42 63 84 94 105 126 ML 1/7
NT 21 42 63 84 95 105 126 ML 1/7
NT 21 42 63 84 97 105 126 ML 1/7
NT 22 23 44 66 88 110 132 ML 1/7
NT 22 23 46 69 92 115 138 ML 1/7
NT 22 25 44 66 88 110 132 ML 1/7
NT 22 25 50 75 100 125 150 ML 1/7
NT 22 27 44 66 88 110 132 ML 1/7
NT 22 29 44 66 88 110 132 ML 1/7
NT 22 31 44 66 88 110 132 ML 1/7
NT 22 35 44 66 88 110 132 ML 1/7
NT 22 37 44 66 88 110 132 ML 1/7
NT 22 39 44 66 88 110 132 ML 1/7
NT 22 41 44 66 88 110 132 ML 1/7
NT 22 43 44 66 88 110 132 ML 1/7
NT 22 44 45 66 88 110 132 ML 1/7
NT 22 44 47 66 88 110 132 ML 1/7
NT 22 44 49 66 88 110 132 ML 1/7
NT 22 44 51 66 88 110 132 ML 1/7
NT 22 44 53 66 88 110 132 ML 1/7
NT 22 44 57 66 88 110 132 ML 1/7
NT 22 44 59 66 88 110 132 ML 1/7
NT 22 44 61 66 88 110 132 ML 1/7
NT 22 44 63 66 88 110 132 ML 1/7
NT 22 44 65 66 88 110 132 ML 1/7
NT 22 44 66 67 88 110 132 ML 1/7
NT 22 44 66 69 88 110 132 ML 1/7
NT 22 44 66 71 88 110 132 ML 1/7
NT 22 44 66 73 88 110 132 ML 1/7
NT 22 44 66 75 88 110 132 ML 1/7
NT 22 44 66 79 88 110 132 ML 1/7
NT 22 44 66 81 88 110 132 ML 1/7
NT 22 44 66 83 88 110 132 ML 1/7
NT 22 44 66 85 88 110 132 ML 1/7
NT 22 44 66 87 88 110 132 ML 1/7
NT 22 44 66 88 101 110 132 ML 1/7
NT 22 44 66 88 103 110 132 ML 1/7
NT 22 44 66 88 105 110 132 ML 1/7
NT 22 44 66 88 107 110 132 ML 1/7
NT 22 44 66 88 109 110 132 ML 1/7
NT 22 44 66 88 110 111 132 ML 1/7
NT 22 44 66 88 110 113 132 ML 1/7
NT 22 44 66 88 110 115 132 ML 1/7
NT 22 44 66 88 110 117 132 ML 1/7
NT 22 44 66 88 110 119 132 ML 1/7
NT 22 44 66 88 110 123 132 ML 1/7
NT 22 44 66 88 110 125 132 ML 1/7
NT 22 44 66 88 110 127 132 ML 1/7
NT 22 44 66 88 110 129 132 ML 1/7
NT 22 44 66 88 110 131 132 ML 1/7
NT 22 44 66 88 110 132 133 ML 1/7
NT 22 44 66 88 110 132 135 ML 1/7
NT 22 44 66 88 110 132 137 ML 1/7
NT 22 44 66 88 110 132 139 ML 1/7
NT 22 44 66 88 110 132 141 ML 1/7
NT 22 44 66 88 110 132 145 ML 1/7
NT 22 44 66 88 110 132 147 ML 1/7
NT 22 44 66 88 110 132 149 ML 1/7
NT 22 44 66 88 110 132 151 ML 1/7
NT 22 44 66 88 110 132 153 ML 1/7
NT 22 44 66 88 110 132 155 ML 1/7
NT 22 44 66 88 110 132 157 ML 1/7
NT 22 44 66 88 110 132 159 ML 1/7
NT 22 44 66 88 89 110 132 ML 1/7
NT 22 44 66 88 91 110 132 ML 1/7
NT 22 44 66 88 93 110 132 ML 1/7
NT 22 44 66 88 95 110 132 ML 1/7
NT 22 44 66 88 97 110 132 ML 1/7
NT 23 24 46 69 92 115 138 ML 1/7
NT 23 24 48 72 96 120 144 ML 1/7
NT 23 25 46 69 92 115 138 ML 1/7
NT 23 25 50 75 100 125 150 ML 1/7
NT 23 26 46 69 92 115 138 ML 1/7
NT 23 26 52 78 104 130 156 ML 1/7
NT 23 27 46 69 92 115 138 ML 1/7
NT 23 28 46 69 92 115 138 ML 1/7
NT 23 29 46 69 92 115 138 ML 1/7
NT 23 30 46 69 92 115 138 ML 1/7
NT 23 31 46 69 92 115 138 ML 1/7
NT 23 32 46 69 92 115 138 ML 1/7
NT 23 33 46 69 92 115 138 ML 1/7
NT 23 34 46 69 92 115 138 ML 1/7
NT 23 35 46 69 92 115 138 ML 1/7
NT 23 36 46 69 92 115 138 ML 1/7
NT 23 37 46 69 92 115 138 ML 1/7
NT 23 38 46 69 92 115 138 ML 1/7
NT 23 39 46 69 92 115 138 ML 1/7
NT 23 40 46 69 92 115 138 ML 1/7
NT 23 41 46 69 92 115 138 ML 1/7
NT 23 42 46 69 92 115 138 ML 1/7
NT 23 43 46 69 92 115 138 ML 1/7
NT 23 44 46 69 92 115 138 ML 1/7
NT 23 45 46 69 92 115 138 ML 1/7
NT 23 46 47 69 92 115 138 ML 1/7
NT 23 46 48 69 92 115 138 ML 1/7
NT 23 46 49 69 92 115 138 ML 1/7
NT 23 46 50 69 92 115 138 ML 1/7
NT 23 46 51 69 92 115 138 ML 1/7
NT 23 46 52 69 92 115 138 ML 1/7
NT 23 46 53 69 92 115 138 ML 1/7
NT 23 46 54 69 92 115 138 ML 1/7
NT 23 46 55 69 92 115 138 ML 1/7
NT 23 46 56 69 92 115 138 ML 1/7
NT 23 46 57 69 92 115 138 ML 1/7
NT 23 46 58 69 92 115 138 ML 1/7
NT 23 46 59 69 92 115 138 ML 1/7
NT 23 46 60 69 92 115 138 ML 1/7
NT 23 46 61 69 92 115 138 ML 1/7
NT 23 46 62 69 92 115 138 ML 1/7
NT 23 46 63 69 92 115 138 ML 1/7
NT 23 46 64 69 92 115 138 ML 1/7
NT 23 46 65 69 92 115 138 ML 1/7
NT 23 46 66 69 92 115 138 ML 1/7
NT 23 46 67 69 92 115 138 ML 1/7
NT 23 46 68 69 92 115 138 ML 1/7
NT 23 46 69 70 92 115 138 ML 1/7
NT 23 46 69 71 92 115 138 ML 1/7
NT 23 46 69 72 92 115 138 ML 1/7
NT 23 46 69 73 92 115 138 ML 1/7
NT 23 46 69 74 92 115 138 ML 1/7
NT 23 46 69 75 92 115 138 ML 1/7
NT 23 46 69 76 92 115 138 ML 1/7
NT 23 46 69 77 92 115 138 ML 1/7
NT 23 46 69 78 92 115 138 ML 1/7
NT 23 46 69 79 92 115 138 ML 1/7
NT 23 46 69 80 92 115 138 ML 1/7
NT 23 46 69 81 92 115 138 ML 1/7
NT 23 46 69 82 92 115 138 ML 1/7
NT 23 46 69 83 92 115 138 ML 1/7
NT 23 46 69 84 92 115 138 ML 1/7
NT 23 46 69 85 92 115 138 ML 1/7
NT 23 46 69 86 92 115 138 ML 1/7
NT 23 46 69 87 92 115 138 ML 1/7
NT 23 46 69 88 92 115 138 ML 1/7
NT 23 46 69 89 92 115 138 ML 1/7
NT 23 46 69 90 92 115 138 ML 1/7
NT 23 46 69 91 92 115 138 ML 1/7
NT 23 46 69 92 100 115 138 ML 1/7
NT 23 46 69 92 101 115 138 ML 1/7
NT 23 46 69 92 102 115 138 ML 1/7
NT 23 46 69 92 103 115 138 ML 1/7
NT 23 46 69 92 104 115 138 ML 1/7
NT 23 46 69 92 105 115 138 ML 1/7
NT 23 46 69 92 106 115 138 ML 1/7
NT 23 46 69 92 107 115 138 ML 1/7
NT 23 46 69 92 108 115 138 ML 1/7
NT 23 46 69 92 109 115 138 ML 1/7
NT 23 46 69 92 110 115 138 ML 1/7
NT 23 46 69 92 111 115 138 ML 1/7
NT 23 46 69 92 112 115 138 ML 1/7
NT 23 46 69 92 113 115 138 ML 1/7
NT 23 46 69 92 114 115 138 ML 1/7
NT 23 46 69 92 115 116 138 ML 1/7
NT 23 46 69 92 115 117 138 ML 1/7
NT 23 46 69 92 115 118 138 ML 1/7
NT 23 46 69 92 115 119 138 ML 1/7
NT 23 46 69 92 115 120 138 ML 1/7
NT 23 46 69 92 115 121 138 ML 1/7
NT 23 46 69 92 115 122 138 ML 1/7
NT 23 46 69 92 115 123 138 ML 1/7
NT 23 46 69 92 115 124 138 ML 1/7
NT 23 46 69 92 115 125 138 ML 1/7
NT 23 46 69 92 115 126 138 ML 1/7
NT 23 46 69 92 115 127 138 ML 1/7
NT 23 46 69 92 115 128 138 ML 1/7
NT 23 46 69 92 115 129 138 ML 1/7
NT 23 46 69 92 115 130 138 ML 1/7
NT 23 46 69 92 115 131 138 ML 1/7
NT 23 46 69 92 115 132 138 ML 1/7
NT 23 46 69 92 115 133 138 ML 1/7
NT 23 46 69 92 115 134 138 ML 1/7
NT 23 46 69 92 115 135 138 ML 1/7
NT 23 46 69 92 115 136 138 ML 1/7
NT 23 46 69 92 115 137 138 ML 1/7
NT 23 46 69 92 115 138 139 ML 1/7
NT 23 46 69 92 115 138 140 ML 1/7
NT 23 46 69 92 115 138 141 ML 1/7
NT 23 46 69 92 115 138 142 ML 1/7
NT 23 46 69 92 115 138 143 ML 1/7
NT 23 46 69 92 115 138 144 ML 1/7
NT 23 46 69 92 115 138 145 ML 1/7
NT 23 46 69 92 115 138 146 ML 1/7
NT 23 46 69 92 115 138 147 ML 1/7
NT 23 46 69 92 115 138 148 ML 1/7
NT 23 46 69 92 115 138 149 ML 1/7
NT 23 46 69 92 115 138 150 ML 1/7
NT 23 46 69 92 115 138 151 ML 1/7
NT 23 46 69 92 115 138 152 ML 1/7
NT 23 46 69 92 115 138 153 ML 1/7
NT 23 46 69 92 115 138 154 ML 1/7
NT 23 46 69 92 115 138 155 ML 1/7
NT 23 46 69 92 115 138 156 ML 1/7
NT 23 46 69 92 115 138 157 ML 1/7
NT 23 46 69 92 115 138 158 ML 1/7
NT 23 46 69 92 115 138 159 ML 1/7
NT 23 46 69 92 115 138 160 ML 1/7
NT 23 46 69 92 93 115 138 ML 1/7
NT 23 46 69 92 94 115 138 ML 1/7
NT 23 46 69 92 95 115 138 ML 1/7
NT 23 46 69 92 96 115 138 ML 1/7
NT 23 46 69 92 97 115 138 ML 1/7
NT 23 46 69 92 98 115 138 ML 1/7
NT 23 46 69 92 99 115 138 ML 1/7
NT 24 25 48 72 96 120 144 ML 1/7
NT 24 25 50 75 100 125 150 ML 1/7
NT 24 29 48 72 96 120 144 ML 1/7
NT 24 31 48 72 96 120 144 ML 1/7
NT 24 35 48 72 96 120 144 ML 1/7
NT 24 37 48 72 96 120 144 ML 1/7
NT 24 41 48 72 96 120 144 ML 1/7
NT 24 43 48 72 96 120 144 ML 1/7
NT 24 47 48 72 96 120 144 ML 1/7
NT 24 48 49 72 96 120 144 ML 1/7
NT 24 48 53 72 96 120 144 ML 1/7
NT 24 48 55 72 96 120 144 ML 1/7
NT 24 48 59 72 96 120 144 ML 1/7
NT 24 48 61 72 96 120 144 ML 1/7
NT 24 48 65 72 96 120 144 ML 1/7
NT 24 48 67 72 96 120 144 ML 1/7
NT 24 48 71 72 96 120 144 ML 1/7
NT 24 48 72 73 96 120 144 ML 1/7
NT 24 48 72 77 96 120 144 ML 1/7
NT 24 48 72 79 96 120 144 ML 1/7
NT 24 48 72 83 96 120 144 ML 1/7
NT 24 48 72 85 96 120 144 ML 1/7
NT 24 48 72 89 96 120 144 ML 1/7
NT 24 48 72 91 96 120 144 ML 1/7
NT 24 48 72 95 96 120 144 ML 1/7
NT 24 48 72 96 101 120 144 ML 1/7
NT 24 48 72 96 103 120 144 ML 1/7
NT 24 48 72 96 107 120 144 ML 1/7
NT 24 48 72 96 109 120 144 ML 1/7
NT 24 48 72 96 113 120 144 ML 1/7
NT 24 48 72 96 115 120 144 ML 1/7
NT 24 48 72 96 119 120 144 ML 1/7
NT 24 48 72 96 120 121 144 ML 1/7
NT 24 48 72 96 120 125 144 ML 1/7
NT 24 48 72 96 120 127 144 ML 1/7
NT 24 48 72 96 120 131 144 ML 1/7
NT 24 48 72 96 120 133 144 ML 1/7
NT 24 48 72 96 120 137 144 ML 1/7
NT 24 48 72 96 120 139 144 ML 1/7
NT 24 48 72 96 120 143 144 ML 1/7
NT 24 48 72 96 120 144 145 ML 1/7
NT 24 48 72 96 120 144 149 ML 1/7
NT 24 48 72 96 120 144 151 ML 1/7
NT 24 48 72 96 120 144 155 ML 1/7
NT 24 48 72 96 120 144 157 ML 1/7
NT 24 48 72 96 97 120 144 ML 1/7
NT 25 26 50 75 100 125 150 ML 1/7
NT 25 26 52 78 104 130 156 ML 1/7
NT 25 27 50 75 100 125 150 ML 1/7
NT 25 28 50 75 100 125 150 ML 1/7
NT 25 29 50 75 100 125 150 ML 1/7
NT 25 31 50 75 100 125 150 ML 1/7
NT 25 32 50 75 100 125 150 ML 1/7
NT 25 33 50 75 100 125 150 ML 1/7
NT 25 34 50 75 100 125 150 ML 1/7
NT 25 36 50 75 100 125 150 ML 1/7
NT 25 37 50 75 100 125 150 ML 1/7
NT 25 38 50 75 100 125 150 ML 1/7
NT 25 39 50 75 100 125 150 ML 1/7
NT 25 41 50 75 100 125 150 ML 1/7
NT 25 42 50 75 100 125 150 ML 1/7
NT 25 43 50 75 100 125 150 ML 1/7
NT 25 44 50 75 100 125 150 ML 1/7
NT 25 46 50 75 100 125 150 ML 1/7
NT 25 47 50 75 100 125 150 ML 1/7
NT 25 48 50 75 100 125 150 ML 1/7
NT 25 49 50 75 100 125 150 ML 1/7
NT 25 50 51 75 100 125 150 ML 1/7
NT 25 50 52 75 100 125 150 ML 1/7
NT 25 50 53 75 100 125 150 ML 1/7
NT 25 50 54 75 100 125 150 ML 1/7
NT 25 50 56 75 100 125 150 ML 1/7
NT 25 50 57 75 100 125 150 ML 1/7
NT 25 50 58 75 100 125 150 ML 1/7
NT 25 50 59 75 100 125 150 ML 1/7
NT 25 50 61 75 100 125 150 ML 1/7
NT 25 50 62 75 100 125 150 ML 1/7
NT 25 50 63 75 100 125 150 ML 1/7
NT 25 50 64 75 100 125 150 ML 1/7
NT 25 50 66 75 100 125 150 ML 1/7
NT 25 50 67 75 100 125 150 ML 1/7
NT 25 50 68 75 100 125 150 ML 1/7
NT 25 50 69 75 100 125 150 ML 1/7
NT 25 50 71 75 100 125 150 ML 1/7
NT 25 50 72 75 100 125 150 ML 1/7
NT 25 50 73 75 100 125 150 ML 1/7
NT 25 50 74 75 100 125 150 ML 1/7
NT 25 50 75 100 101 125 150 ML 1/7
NT 25 50 75 100 102 125 150 ML 1/7
NT 25 50 75 100 103 125 150 ML 1/7
NT 25 50 75 100 104 125 150 ML 1/7
NT 25 50 75 100 106 125 150 ML 1/7
NT 25 50 75 100 107 125 150 ML 1/7
NT 25 50 75 100 108 125 150 ML 1/7
NT 25 50 75 100 109 125 150 ML 1/7
NT 25 50 75 100 111 125 150 ML 1/7
NT 25 50 75 100 112 125 150 ML 1/7
NT 25 50 75 100 113 125 150 ML 1/7
NT 25 50 75 100 114 125 150 ML 1/7
NT 25 50 75 100 116 125 150 ML 1/7
NT 25 50 75 100 117 125 150 ML 1/7
NT 25 50 75 100 118 125 150 ML 1/7
NT 25 50 75 100 119 125 150 ML 1/7
NT 25 50 75 100 121 125 150 ML 1/7
NT 25 50 75 100 122 125 150 ML 1/7
NT 25 50 75 100 123 125 150 ML 1/7
NT 25 50 75 100 124 125 150 ML 1/7
NT 25 50 75 100 125 126 150 ML 1/7
NT 25 50 75 100 125 127 150 ML 1/7
NT 25 50 75 100 125 128 150 ML 1/7
NT 25 50 75 100 125 129 150 ML 1/7
NT 25 50 75 100 125 131 150 ML 1/7
NT 25 50 75 100 125 132 150 ML 1/7
NT 25 50 75 100 125 133 150 ML 1/7
NT 25 50 75 100 125 134 150 ML 1/7
NT 25 50 75 100 125 136 150 ML 1/7
NT 25 50 75 100 125 137 150 ML 1/7
NT 25 50 75 100 125 138 150 ML 1/7
NT 25 50 75 100 125 139 150 ML 1/7
NT 25 50 75 100 125 141 150 ML 1/7
NT 25 50 75 100 125 142 150 ML 1/7
NT 25 50 75 100 125 143 150 ML 1/7
NT 25 50 75 100 125 144 150 ML 1/7
NT 25 50 75 100 125 146 150 ML 1/7
NT 25 50 75 100 125 147 150 ML 1/7
NT 25 50 75 100 125 148 150 ML 1/7
NT 25 50 75 100 125 149 150 ML 1/7
NT 25 50 75 100 125 150 151 ML 1/7
NT 25 50 75 100 125 150 152 ML 1/7
NT 25 50 75 100 125 150 153 ML 1/7
NT 25 50 75 100 125 150 154 ML 1/7
NT 25 50 75 100 125 150 156 ML 1/7
NT 25 50 75 100 125 150 157 ML 1/7
NT 25 50 75 100 125 150 158 ML 1/7
NT 25 50 75 100 125 150 159 ML 1/7
NT 25 50 75 76 100 125 150 ML 1/7
NT 25 50 75 77 100 125 150 ML 1/7
NT 25 50 75 78 100 125 150 ML 1/7
NT 25 50 75 79 100 125 150 ML 1/7
NT 25 50 75 81 100 125 150 ML 1/7
NT 25 50 75 82 100 125 150 ML 1/7
NT 25 50 75 83 100 125 150 ML 1/7
NT 25 50 75 84 100 125 150 ML 1/7
NT 25 50 75 86 100 125 150 ML 1/7
NT 25 50 75 87 100 125 150 ML 1/7
NT 25 50 75 88 100 125 150 ML 1/7
NT 25 50 75 89 100 125 150 ML 1/7
NT 25 50 75 91 100 125 150 ML 1/7
NT 25 50 75 92 100 125 150 ML 1/7
NT 25 50 75 93 100 125 150 ML 1/7
NT 25 50 75 94 100 125 150 ML 1/7
NT 25 50 75 96 100 125 150 ML 1/7
NT 25 50 75 97 100 125 150 ML 1/7
NT 25 50 75 98 100 125 150 ML 1/7
NT 25 50 75 99 100 125 150 ML 1/7
NT 26 27 52 78 104 130 156 ML 1/7
NT 26 29 52 78 104 130 156 ML 1/7
NT 26 31 52 78 104 130 156 ML 1/7
NT 26 33 52 78 104 130 156 ML 1/7
NT 26 35 52 78 104 130 156 ML 1/7
NT 26 37 52 78 104 130 156 ML 1/7
NT 26 41 52 78 104 130 156 ML 1/7
NT 26 43 52 78 104 130 156 ML 1/7
NT 26 45 52 78 104 130 156 ML 1/7
NT 26 47 52 78 104 130 156 ML 1/7
NT 26 49 52 78 104 130 156 ML 1/7
NT 26 51 52 78 104 130 156 ML 1/7
NT 26 52 53 78 104 130 156 ML 1/7
NT 26 52 55 78 104 130 156 ML 1/7
NT 26 52 57 78 104 130 156 ML 1/7
NT 26 52 59 78 104 130 156 ML 1/7
NT 26 52 61 78 104 130 156 ML 1/7
NT 26 52 63 78 104 130 156 ML 1/7
NT 26 52 67 78 104 130 156 ML 1/7
NT 26 52 69 78 104 130 156 ML 1/7
NT 26 52 71 78 104 130 156 ML 1/7
NT 26 52 73 78 104 130 156 ML 1/7
NT 26 52 75 78 104 130 156 ML 1/7
NT 26 52 77 78 104 130 156 ML 1/7
NT 26 52 78 101 104 130 156 ML 1/7
NT 26 52 78 103 104 130 156 ML 1/7
NT 26 52 78 104 105 130 156 ML 1/7
NT 26 52 78 104 107 130 156 ML 1/7
NT 26 52 78 104 109 130 156 ML 1/7
NT 26 52 78 104 111 130 156 ML 1/7
NT 26 52 78 104 113 130 156 ML 1/7
NT 26 52 78 104 115 130 156 ML 1/7
NT 26 52 78 104 119 130 156 ML 1/7
NT 26 52 78 104 121 130 156 ML 1/7
NT 26 52 78 104 123 130 156 ML 1/7
NT 26 52 78 104 125 130 156 ML 1/7
NT 26 52 78 104 127 130 156 ML 1/7
NT 26 52 78 104 129 130 156 ML 1/7
NT 26 52 78 104 130 131 156 ML 1/7
NT 26 52 78 104 130 133 156 ML 1/7
NT 26 52 78 104 130 135 156 ML 1/7
NT 26 52 78 104 130 137 156 ML 1/7
NT 26 52 78 104 130 139 156 ML 1/7
NT 26 52 78 104 130 141 156 ML 1/7
NT 26 52 78 104 130 145 156 ML 1/7
NT 26 52 78 104 130 147 156 ML 1/7
NT 26 52 78 104 130 149 156 ML 1/7
NT 26 52 78 104 130 151 156 ML 1/7
NT 26 52 78 104 130 153 156 ML 1/7
NT 26 52 78 104 130 155 156 ML 1/7
NT 26 52 78 104 130 156 157 ML 1/7
NT 26 52 78 104 130 156 159 ML 1/7
NT 26 52 78 79 104 130 156 ML 1/7
NT 26 52 78 81 104 130 156 ML 1/7
NT 26 52 78 83 104 130 156 ML 1/7
NT 26 52 78 85 104 130 156 ML 1/7
NT 26 52 78 87 104 130 156 ML 1/7
NT 26 52 78 89 104 130 156 ML 1/7
NT 26 52 78 93 104 130 156 ML 1/7
NT 26 52 78 95 104 130 156 ML 1/7
NT 26 52 78 97 104 130 156 ML 1/7
NT 26 52 78 99 104 130 156 ML 1/7
NT 3 10 20 30 40 50 60 ML 1/7
NT 3 11 22 33 44 55 66 ML 1/7
NT 3 13 26 39 52 65 78 ML 1/7
NT 3 14 28 42 56 70 84 ML 1/7
NT 3 16 32 48 64 80 96 ML 1/7
NT 3 17 34 51 68 85 102 ML 1/7
NT 3 19 38 57 76 95 114 ML 1/7
NT 3 20 40 60 80 100 120 ML 1/7
NT 3 22 44 66 88 110 132 ML 1/7
NT 3 23 46 69 92 115 138 ML 1/7
NT 3 25 50 75 100 125 150 ML 1/7
NT 3 26 52 78 104 130 156 ML 1/7
NT 3 4 5 9 12 15 20 ML 1/7
NT 3 4 6 9 12 15 18 ML 1/7
NT 3 4 7 10 13 17 60 ML 1/7
NT 3 4 8 12 16 20 24 ML 1/7
NT 3 5 10 15 20 25 30 ML 1/7
NT 3 5 6 9 12 15 18 ML 1/7
NT 3 5 8 13 18 21 78 ML 1/7
NT 3 6 7 9 12 15 18 ML 1/7
NT 3 6 8 9 12 15 18 ML 1/7
NT 3 6 9 10 12 15 18 ML 1/7
NT 3 6 9 11 12 15 18 ML 1/7
NT 3 6 9 12 13 15 18 ML 1/7
NT 3 6 9 12 14 15 18 ML 1/7
NT 3 6 9 12 15 16 18 ML 1/7
NT 3 6 9 12 15 17 18 ML 1/7
NT 3 6 9 12 15 18 100 ML 1/7
NT 3 6 9 12 15 18 101 ML 1/7
NT 3 6 9 12 15 18 103 ML 1/7
NT 3 6 9 12 15 18 104 ML 1/7
NT 3 6 9 12 15 18 106 ML 1/7
NT 3 6 9 12 15 18 107 ML 1/7
NT 3 6 9 12 15 18 109 ML 1/7
NT 3 6 9 12 15 18 110 ML 1/7
NT 3 6 9 12 15 18 112 ML 1/7
NT 3 6 9 12 15 18 113 ML 1/7
NT 3 6 9 12 15 18 115 ML 1/7
NT 3 6 9 12 15 18 116 ML 1/7
NT 3 6 9 12 15 18 118 ML 1/7
NT 3 6 9 12 15 18 119 ML 1/7
NT 3 6 9 12 15 18 121 ML 1/7
NT 3 6 9 12 15 18 122 ML 1/7
NT 3 6 9 12 15 18 124 ML 1/7
NT 3 6 9 12 15 18 125 ML 1/7
NT 3 6 9 12 15 18 127 ML 1/7
NT 3 6 9 12 15 18 128 ML 1/7
NT 3 6 9 12 15 18 130 ML 1/7
NT 3 6 9 12 15 18 131 ML 1/7
NT 3 6 9 12 15 18 133 ML 1/7
NT 3 6 9 12 15 18 134 ML 1/7
NT 3 6 9 12 15 18 136 ML 1/7
NT 3 6 9 12 15 18 137 ML 1/7
NT 3 6 9 12 15 18 139 ML 1/7
NT 3 6 9 12 15 18 140 ML 1/7
NT 3 6 9 12 15 18 142 ML 1/7
NT 3 6 9 12 15 18 143 ML 1/7
NT 3 6 9 12 15 18 145 ML 1/7
NT 3 6 9 12 15 18 146 ML 1/7
NT 3 6 9 12 15 18 148 ML 1/7
NT 3 6 9 12 15 18 149 ML 1/7
NT 3 6 9 12 15 18 151 ML 1/7
NT 3 6 9 12 15 18 152 ML 1/7
NT 3 6 9 12 15 18 154 ML 1/7
NT 3 6 9 12 15 18 155 ML 1/7
NT 3 6 9 12 15 18 157 ML 1/7
NT 3 6 9 12 15 18 158 ML 1/7
NT 3 6 9 12 15 18 160 ML 1/7
NT 3 6 9 12 15 18 19 ML 1/7
NT 3 6 9 12 15 18 20 ML 1/7
NT 3 6 9 12 15 18 22 ML 1/7
NT 3 6 9 12 15 18 23 ML 1/7
NT 3 6 9 12 15 18 25 ML 1/7
NT 3 6 9 12 15 18 26 ML 1/7
NT 3 6 9 12 15 18 28 ML 1/7
NT 3 6 9 12 15 18 29 ML 1/7
NT 3 6 9 12 15 18 31 ML 1/7
NT 3 6 9 12 15 18 32 ML 1/7
NT 3 6 9 12 15 18 34 ML 1/7
NT 3 6 9 12 15 18 35 ML 1/7
NT 3 6 9 12 15 18 37 ML 1/7
NT 3 6 9 12 15 18 38 ML 1/7
NT 3 6 9 12 15 18 40 ML 1/7
NT 3 6 9 12 15 18 41 ML 1/7
NT 3 6 9 12 15 18 43 ML 1/7
NT 3 6 9 12 15 18 44 ML 1/7
NT 3 6 9 12 15 18 46 ML 1/7
NT 3 6 9 12 15 18 47 ML 1/7
NT 3 6 9 12 15 18 49 ML 1/7
NT 3 6 9 12 15 18 50 ML 1/7
NT 3 6 9 12 15 18 52 ML 1/7
NT 3 6 9 12 15 18 53 ML 1/7
NT 3 6 9 12 15 18 55 ML 1/7
NT 3 6 9 12 15 18 56 ML 1/7
NT 3 6 9 12 15 18 58 ML 1/7
NT 3 6 9 12 15 18 59 ML 1/7
NT 3 6 9 12 15 18 61 ML 1/7
NT 3 6 9 12 15 18 62 ML 1/7
NT 3 6 9 12 15 18 64 ML 1/7
NT 3 6 9 12 15 18 65 ML 1/7
NT 3 6 9 12 15 18 67 ML 1/7
NT 3 6 9 12 15 18 68 ML 1/7
NT 3 6 9 12 15 18 70 ML 1/7
NT 3 6 9 12 15 18 71 ML 1/7
NT 3 6 9 12 15 18 73 ML 1/7
NT 3 6 9 12 15 18 74 ML 1/7
NT 3 6 9 12 15 18 76 ML 1/7
NT 3 6 9 12 15 18 77 ML 1/7
NT 3 6 9 12 15 18 79 ML 1/7
NT 3 6 9 12 15 18 80 ML 1/7
NT 3 6 9 12 15 18 82 ML 1/7
NT 3 6 9 12 15 18 83 ML 1/7
NT 3 6 9 12 15 18 85 ML 1/7
NT 3 6 9 12 15 18 86 ML 1/7
NT 3 6 9 12 15 18 88 ML 1/7
NT 3 6 9 12 15 18 89 ML 1/7
NT 3 6 9 12 15 18 91 ML 1/7
NT 3 6 9 12 15 18 92 ML 1/7
NT 3 6 9 12 15 18 94 ML 1/7
NT 3 6 9 12 15 18 95 ML 1/7
NT 3 6 9 12 15 18 97 ML 1/7
NT 3 6 9 12 15 18 98 ML 1/7
NT 3 7 14 21 28 35 42 ML 1/7
NT 3 8 16 24 32 40 48 ML 1/7
NT 4 11 22 33 44 55 66 ML 1/7
NT 4 13 26 39 52 65 78 ML 1/7
NT 4 15 30 45 60 75 90 ML 1/7
NT 4 17 34 51 68 85 102 ML 1/7
NT 4 19 38 57 76 95 114 ML 1/7
NT 4 21 42 63 84 105 126 ML 1/7
NT 4 23 46 69 92 115 138 ML 1/7
NT 4 25 50 75 100 125 150 ML 1/7
NT 4 5 10 15 20 25 30 ML 1/7
NT 4 5 8 12 16 20 24 ML 1/7
NT 4 5 9 13 17 22 24 ML 1/7
NT 4 5 9 13 17 22 54 ML 1/7
NT 4 7 14 21 28 35 42 ML 1/7
NT 4 7 8 12 16 20 24 ML 1/7
NT 4 8 11 12 16 20 24 ML 1/7
NT 4 8 12 13 16 20 24 ML 1/7
NT 4 8 12 15 16 20 24 ML 1/7
NT 4 8 12 16 17 20 24 ML 1/7
NT 4 8 12 16 19 20 24 ML 1/7
NT 4 8 12 16 20 21 24 ML 1/7
NT 4 8 12 16 20 23 24 ML 1/7
NT 4 8 12 16 20 24 101 ML 1/7
NT 4 8 12 16 20 24 103 ML 1/7
NT 4 8 12 16 20 24 105 ML 1/7
NT 4 8 12 16 20 24 107 ML 1/7
NT 4 8 12 16 20 24 109 ML 1/7
NT 4 8 12 16 20 24 111 ML 1/7
NT 4 8 12 16 20 24 113 ML 1/7
NT 4 8 12 16 20 24 115 ML 1/7
NT 4 8 12 16 20 24 117 ML 1/7
NT 4 8 12 16 20 24 119 ML 1/7
NT 4 8 12 16 20 24 121 ML 1/7
NT 4 8 12 16 20 24 123 ML 1/7
NT 4 8 12 16 20 24 125 ML 1/7
NT 4 8 12 16 20 24 127 ML 1/7
NT 4 8 12 16 20 24 129 ML 1/7
NT 4 8 12 16 20 24 131 ML 1/7
NT 4 8 12 16 20 24 133 ML 1/7
NT 4 8 12 16 20 24 135 ML 1/7
NT 4 8 12 16 20 24 137 ML 1/7
NT 4 8 12 16 20 24 139 ML 1/7
NT 4 8 12 16 20 24 141 ML 1/7
NT 4 8 12 16 20 24 143 ML 1/7
NT 4 8 12 16 20 24 145 ML 1/7
NT 4 8 12 16 20 24 147 ML 1/7
NT 4 8 12 16 20 24 149 ML 1/7
NT 4 8 12 16 20 24 151 ML 1/7
NT 4 8 12 16 20 24 153 ML 1/7
NT 4 8 12 16 20 24 155 ML 1/7
NT 4 8 12 16 20 24 157 ML 1/7
NT 4 8 12 16 20 24 159 ML 1/7
NT 4 8 12 16 20 24 25 ML 1/7
NT 4 8 12 16 20 24 27 ML 1/7
NT 4 8 12 16 20 24 29 ML 1/7
NT 4 8 12 16 20 24 31 ML 1/7
NT 4 8 12 16 20 24 33 ML 1/7
NT 4 8 12 16 20 24 35 ML 1/7
NT 4 8 12 16 20 24 37 ML 1/7
NT 4 8 12 16 20 24 39 ML 1/7
NT 4 8 12 16 20 24 41 ML 1/7
NT 4 8 12 16 20 24 43 ML 1/7
NT 4 8 12 16 20 24 45 ML 1/7
NT 4 8 12 16 20 24 47 ML 1/7
NT 4 8 12 16 20 24 49 ML 1/7
NT 4 8 12 16 20 24 51 ML 1/7
NT 4 8 12 16 20 24 53 ML 1/7
NT 4 8 12 16 20 24 55 ML 1/7
NT 4 8 12 16 20 24 57 ML 1/7
NT 4 8 12 16 20 24 59 ML 1/7
NT 4 8 12 16 20 24 61 ML 1/7
NT 4 8 12 16 20 24 63 ML 1/7
NT 4 8 12 16 20 24 65 ML 1/7
NT 4 8 12 16 20 24 67 ML 1/7
NT 4 8 12 16 20 24 69 ML 1/7
NT 4 8 12 16 20 24 71 ML 1/7
NT 4 8 12 16 20 24 73 ML 1/7
NT 4 8 12 16 20 24 75 ML 1/7
NT 4 8 12 16 20 24 77 ML 1/7
NT 4 8 12 16 20 24 79 ML 1/7
NT 4 8 12 16 20 24 81 ML 1/7
NT 4 8 12 16 20 24 83 ML 1/7
NT 4 8 12 16 20 24 85 ML 1/7
NT 4 8 12 16 20 24 87 ML 1/7
NT 4 8 12 16 20 24 89 ML 1/7
NT 4 8 12 16 20 24 91 ML 1/7
NT 4 8 12 16 20 24 93 ML 1/7
NT 4 8 12 16 20 24 95 ML 1/7
NT 4 8 12 16 20 24 97 ML 1/7
NT 4 8 12 16 20 24 99 ML 1/7
NT 4 8 9 12 16 20 24 ML 1/7
NT 4 9 18 27 36 45 54 ML 1/7
NT 5 10 11 15 20 25 30 ML 1/7
NT 5 10 12 15 20 25 30 ML 1/7
NT 5 10 13 15 20 25 30 ML 1/7
NT 5 10 14 15 20 25 30 ML 1/7
NT 5 10 15 16 20 25 30 ML 1/7
NT 5 10 15 17 20 25 30 ML 1/7
NT 5 10 15 18 20 25 30 ML 1/7
NT 5 10 15 19 20 25 30 ML 1/7
NT 5 10 15 20 21 25 30 ML 1/7
NT 5 10 15 20 22 25 30 ML 1/7
NT 5 10 15 20 23 25 30 ML 1/7
NT 5 10 15 20 24 25 30 ML 1/7
NT 5 10 15 20 25 26 30 ML 1/7
NT 5 10 15 20 25 27 30 ML 1/7
NT 5 10 15 20 25 28 30 ML 1/7
NT 5 10 15 20 25 29 30 ML 1/7
NT 5 10 15 20 25 30 101 ML 1/7
NT 5 10 15 20 25 30 102 ML 1/7
NT 5 10 15 20 25 30 103 ML 1/7
NT 5 10 15 20 25 30 104 ML 1/7
NT 5 10 15 20 25 30 106 ML 1/7
NT 5 10 15 20 25 30 107 ML 1/7
NT 5 10 15 20 25 30 108 ML 1/7
NT 5 10 15 20 25 30 109 ML 1/7
NT 5 10 15 20 25 30 111 ML 1/7
NT 5 10 15 20 25 30 112 ML 1/7
NT 5 10 15 20 25 30 113 ML 1/7
NT 5 10 15 20 25 30 114 ML 1/7
NT 5 10 15 20 25 30 116 ML 1/7
NT 5 10 15 20 25 30 117 ML 1/7
NT 5 10 15 20 25 30 118 ML 1/7
NT 5 10 15 20 25 30 119 ML 1/7
NT 5 10 15 20 25 30 121 ML 1/7
NT 5 10 15 20 25 30 122 ML 1/7
NT 5 10 15 20 25 30 123 ML 1/7
NT 5 10 15 20 25 30 124 ML 1/7
NT 5 10 15 20 25 30 126 ML 1/7
NT 5 10 15 20 25 30 127 ML 1/7
NT 5 10 15 20 25 30 128 ML 1/7
NT 5 10 15 20 25 30 129 ML 1/7
NT 5 10 15 20 25 30 131 ML 1/7
NT 5 10 15 20 25 30 132 ML 1/7
NT 5 10 15 20 25 30 133 ML 1/7
NT 5 10 15 20 25 30 134 ML 1/7
NT 5 10 15 20 25 30 136 ML 1/7
NT 5 10 15 20 25 30 137 ML 1/7
NT 5 10 15 20 25 30 138 ML 1/7
NT 5 10 15 20 25 30 139 ML 1/7
NT 5 10 15 20 25 30 141 ML 1/7
NT 5 10 15 20 25 30 142 ML 1/7
NT 5 10 15 20 25 30 143 ML 1/7
NT 5 10 15 20 25 30 144 ML 1/7
NT 5 10 15 20 25 30 146 ML 1/7
NT 5 10 15 20 25 30 147 ML 1/7
NT 5 10 15 20 25 30 148 ML 1/7
NT 5 10 15 20 25 30 149 ML 1/7
NT 5 10 15 20 25 30 151 ML 1/7
NT 5 10 15 20 25 30 152 ML 1/7
NT 5 10 15 20 25 30 153 ML 1/7
NT 5 10 15 20 25 30 154 ML 1/7
NT 5 10 15 20 25 30 156 ML 1/7
NT 5 10 15 20 25 30 157 ML 1/7
NT 5 10 15 20 25 30 158 ML 1/7
NT 5 10 15 20 25 30 159 ML 1/7
NT 5 10 15 20 25 30 31 ML 1/7
NT 5 10 15 20 25 30 32 ML 1/7
NT 5 10 15 20 25 30 33 ML 1/7
NT 5 10 15 20 25 30 34 ML 1/7
NT 5 10 15 20 25 30 36 ML 1/7
NT 5 10 15 20 25 30 37 ML 1/7
NT 5 10 15 20 25 30 38 ML 1/7
NT 5 10 15 20 25 30 39 ML 1/7
NT 5 10 15 20 25 30 41 ML 1/7
NT 5 10 15 20 25 30 42 ML 1/7
NT 5 10 15 20 25 30 43 ML 1/7
NT 5 10 15 20 25 30 44 ML 1/7
NT 5 10 15 20 25 30 46 ML 1/7
NT 5 10 15 20 25 30 47 ML 1/7
NT 5 10 15 20 25 30 48 ML 1/7
NT 5 10 15 20 25 30 49 ML 1/7
NT 5 10 15 20 25 30 51 ML 1/7
NT 5 10 15 20 25 30 52 ML 1/7
NT 5 10 15 20 25 30 53 ML 1/7
NT 5 10 15 20 25 30 54 ML 1/7
NT 5 10 15 20 25 30 56 ML 1/7
NT 5 10 15 20 25 30 57 ML 1/7
NT 5 10 15 20 25 30 58 ML 1/7
NT 5 10 15 20 25 30 59 ML 1/7
NT 5 10 15 20 25 30 61 ML 1/7
NT 5 10 15 20 25 30 62 ML 1/7
NT 5 10 15 20 25 30 63 ML 1/7
NT 5 10 15 20 25 30 64 ML 1/7
NT 5 10 15 20 25 30 66 ML 1/7
NT 5 10 15 20 25 30 67 ML 1/7
NT 5 10 15 20 25 30 68 ML 1/7
NT 5 10 15 20 25 30 69 ML 1/7
NT 5 10 15 20 25 30 71 ML 1/7
NT 5 10 15 20 25 30 72 ML 1/7
NT 5 10 15 20 25 30 73 ML 1/7
NT 5 10 15 20 25 30 74 ML 1/7
NT 5 10 15 20 25 30 76 ML 1/7
NT 5 10 15 20 25 30 77 ML 1/7
NT 5 10 15 20 25 30 78 ML 1/7
NT 5 10 15 20 25 30 79 ML 1/7
NT 5 10 15 20 25 30 81 ML 1/7
NT 5 10 15 20 25 30 82 ML 1/7
NT 5 10 15 20 25 30 83 ML 1/7
NT 5 10 15 20 25 30 84 ML 1/7
NT 5 10 15 20 25 30 86 ML 1/7
NT 5 10 15 20 25 30 87 ML 1/7
NT 5 10 15 20 25 30 88 ML 1/7
NT 5 10 15 20 25 30 89 ML 1/7
NT 5 10 15 20 25 30 91 ML 1/7
NT 5 10 15 20 25 30 92 ML 1/7
NT 5 10 15 20 25 30 93 ML 1/7
NT 5 10 15 20 25 30 94 ML 1/7
NT 5 10 15 20 25 30 96 ML 1/7
NT 5 10 15 20 25 30 97 ML 1/7
NT 5 10 15 20 25 30 98 ML 1/7
NT 5 10 15 20 25 30 99 ML 1/7
NT 5 11 22 33 44 55 66 ML 1/7
NT 5 12 24 36 48 60 72 ML 1/7
NT 5 13 26 39 52 65 78 ML 1/7
NT 5 14 28 42 56 70 84 ML 1/7
NT 5 16 32 48 64 80 96 ML 1/7
NT 5 17 34 51 68 85 102 ML 1/7
NT 5 18 36 54 72 90 108 ML 1/7
NT 5 19 38 57 76 95 114 ML 1/7
NT 5 21 42 63 84 105 126 ML 1/7
NT 5 22 44 66 88 110 132 ML 1/7
NT 5 23 46 69 92 115 138 ML 1/7
NT 5 24 48 72 96 120 144 ML 1/7
NT 5 26 52 78 104 130 156 ML 1/7
NT 5 6 10 15 20 25 30 ML 1/7
NT 5 6 12 18 24 30 36 ML 1/7
NT 5 7 10 15 20 25 30 ML 1/7
NT 5 7 14 21 28 35 42 ML 1/7
NT 5 8 10 15 20 25 30 ML 1/7
NT 5 8 16 24 32 40 48 ML 1/7
NT 5 9 10 15 20 25 30 ML 1/7
NT 5 9 18 27 36 45 54 ML 1/7
NT 6 11 12 18 24 30 36 ML 1/7
NT 6 11 22 33 44 55 66 ML 1/7
NT 6 12 13 18 24 30 36 ML 1/7
NT 6 12 17 18 24 30 36 ML 1/7
NT 6 12 18 19 24 30 36 ML 1/7
NT 6 12 18 23 24 30 36 ML 1/7
NT 6 12 18 24 25 30 36 ML 1/7
NT 6 12 18 24 29 30 36 ML 1/7
NT 6 12 18 24 30 31 36 ML 1/7
NT 6 12 18 24 30 35 36 ML 1/7
NT 6 12 18 24 30 36 101 ML 1/7
NT 6 12 18 24 30 36 103 ML 1/7
NT 6 12 18 24 30 36 107 ML 1/7
NT 6 12 18 24 30 36 109 ML 1/7
NT 6 12 18 24 30 36 113 ML 1/7
NT 6 12 18 24 30 36 115 ML 1/7
NT 6 12 18 24 30 36 119 ML 1/7
NT 6 12 18 24 30 36 121 ML 1/7
NT 6 12 18 24 30 36 125 ML 1/7
NT 6 12 18 24 30 36 127 ML 1/7
NT 6 12 18 24 30 36 131 ML 1/7
NT 6 12 18 24 30 36 133 ML 1/7
NT 6 12 18 24 30 36 137 ML 1/7
NT 6 12 18 24 30 36 139 ML 1/7
NT 6 12 18 24 30 36 143 ML 1/7
NT 6 12 18 24 30 36 145 ML 1/7
NT 6 12 18 24 30 36 149 ML 1/7
NT 6 12 18 24 30 36 151 ML 1/7
NT 6 12 18 24 30 36 155 ML 1/7
NT 6 12 18 24 30 36 157 ML 1/7
NT 6 12 18 24 30 36 37 ML 1/7
NT 6 12 18 24 30 36 41 ML 1/7
NT 6 12 18 24 30 36 43 ML 1/7
NT 6 12 18 24 30 36 47 ML 1/7
NT 6 12 18 24 30 36 49 ML 1/7
NT 6 12 18 24 30 36 53 ML 1/7
NT 6 12 18 24 30 36 55 ML 1/7
NT 6 12 18 24 30 36 59 ML 1/7
NT 6 12 18 24 30 36 61 ML 1/7
NT 6 12 18 24 30 36 65 ML 1/7
NT 6 12 18 24 30 36 67 ML 1/7
NT 6 12 18 24 30 36 71 ML 1/7
NT 6 12 18 24 30 36 73 ML 1/7
NT 6 12 18 24 30 36 77 ML 1/7
NT 6 12 18 24 30 36 79 ML 1/7
NT 6 12 18 24 30 36 83 ML 1/7
NT 6 12 18 24 30 36 85 ML 1/7
NT 6 12 18 24 30 36 89 ML 1/7
NT 6 12 18 24 30 36 91 ML 1/7
NT 6 12 18 24 30 36 95 ML 1/7
NT 6 12 18 24 30 36 97 ML 1/7
NT 6 13 26 39 52 65 78 ML 1/7
NT 6 17 34 51 68 85 102 ML 1/7
NT 6 19 38 57 76 95 114 ML 1/7
NT 6 23 46 69 92 115 138 ML 1/7
NT 6 25 50 75 100 125 150 ML 1/7
NT 6 7 12 18 24 30 36 ML 1/7
NT 6 7 14 21 28 35 42 ML 1/7
NT 7 10 14 21 28 35 42 ML 1/7
NT 7 10 20 30 40 50 60 ML 1/7
NT 7 11 14 21 28 35 42 ML 1/7
NT 7 11 22 33 44 55 66 ML 1/7
NT 7 12 14 21 28 35 42 ML 1/7
NT 7 12 24 36 48 60 72 ML 1/7
NT 7 13 14 21 28 35 42 ML 1/7
NT 7 13 26 39 52 65 78 ML 1/7
NT 7 14 15 21 28 35 42 ML 1/7
NT 7 14 16 21 28 35 42 ML 1/7
NT 7 14 17 21 28 35 42 ML 1/7
NT 7 14 18 21 28 35 42 ML 1/7
NT 7 14 19 21 28 35 42 ML 1/7
NT 7 14 20 21 28 35 42 ML 1/7
NT 7 14 21 22 28 35 42 ML 1/7
NT 7 14 21 23 28 35 42 ML 1/7
NT 7 14 21 24 28 35 42 ML 1/7
NT 7 14 21 25 28 35 42 ML 1/7
NT 7 14 21 26 28 35 42 ML 1/7
NT 7 14 21 27 28 35 42 ML 1/7
NT 7 14 21 28 29 35 42 ML 1/7
NT 7 14 21 28 30 35 42 ML 1/7
NT 7 14 21 28 31 35 42 ML 1/7
NT 7 14 21 28 32 35 42 ML 1/7
NT 7 14 21 28 33 35 42 ML 1/7
NT 7 14 21 28 34 35 42 ML 1/7
NT 7 14 21 28 35 36 42 ML 1/7
NT 7 14 21 28 35 37 42 ML 1/7
NT 7 14 21 28 35 38 42 ML 1/7
NT 7 14 21 28 35 39 42 ML 1/7
NT 7 14 21 28 35 40 42 ML 1/7
NT 7 14 21 28 35 41 42 ML 1/7
NT 7 14 21 28 35 42 100 ML 1/7
NT 7 14 21 28 35 42 101 ML 1/7
NT 7 14 21 28 35 42 102 ML 1/7
NT 7 14 21 28 35 42 103 ML 1/7
NT 7 14 21 28 35 42 104 ML 1/7
NT 7 14 21 28 35 42 106 ML 1/7
NT 7 14 21 28 35 42 107 ML 1/7
NT 7 14 21 28 35 42 108 ML 1/7
NT 7 14 21 28 35 42 109 ML 1/7
NT 7 14 21 28 35 42 110 ML 1/7
NT 7 14 21 28 35 42 111 ML 1/7
NT 7 14 21 28 35 42 113 ML 1/7
NT 7 14 21 28 35 42 114 ML 1/7
NT 7 14 21 28 35 42 115 ML 1/7
NT 7 14 21 28 35 42 116 ML 1/7
NT 7 14 21 28 35 42 117 ML 1/7
NT 7 14 21 28 35 42 118 ML 1/7
NT 7 14 21 28 35 42 120 ML 1/7
NT 7 14 21 28 35 42 121 ML 1/7
NT 7 14 21 28 35 42 122 ML 1/7
NT 7 14 21 28 35 42 123 ML 1/7
NT 7 14 21 28 35 42 124 ML 1/7
NT 7 14 21 28 35 42 125 ML 1/7
NT 7 14 21 28 35 42 127 ML 1/7
NT 7 14 21 28 35 42 128 ML 1/7
NT 7 14 21 28 35 42 129 ML 1/7
NT 7 14 21 28 35 42 130 ML 1/7
NT 7 14 21 28 35 42 131 ML 1/7
NT 7 14 21 28 35 42 132 ML 1/7
NT 7 14 21 28 35 42 134 ML 1/7
NT 7 14 21 28 35 42 135 ML 1/7
NT 7 14 21 28 35 42 136 ML 1/7
NT 7 14 21 28 35 42 137 ML 1/7
NT 7 14 21 28 35 42 138 ML 1/7
NT 7 14 21 28 35 42 139 ML 1/7
NT 7 14 21 28 35 42 141 ML 1/7
NT 7 14 21 28 35 42 142 ML 1/7
NT 7 14 21 28 35 42 143 ML 1/7
NT 7 14 21 28 35 42 144 ML 1/7
NT 7 14 21 28 35 42 145 ML 1/7
NT 7 14 21 28 35 42 146 ML 1/7
NT 7 14 21 28 35 42 148 ML 1/7
NT 7 14 21 28 35 42 149 ML 1/7
NT 7 14 21 28 35 42 150 ML 1/7
NT 7 14 21 28 35 42 151 ML 1/7
NT 7 14 21 28 35 42 152 ML 1/7
NT 7 14 21 28 35 42 153 ML 1/7
NT 7 14 21 28 35 42 155 ML 1/7
NT 7 14 21 28 35 42 156 ML 1/7
NT 7 14 21 28 35 42 157 ML 1/7
NT 7 14 21 28 35 42 158 ML 1/7
NT 7 14 21 28 35 42 159 ML 1/7
NT 7 14 21 28 35 42 160 ML 1/7
NT 7 14 21 28 35 42 43 ML 1/7
NT 7 14 21 28 35 42 44 ML 1/7
NT 7 14 21 28 35 42 45 ML 1/7
NT 7 14 21 28 35 42 46 ML 1/7
NT 7 14 21 28 35 42 47 ML 1/7
NT 7 14 21 28 35 42 48 ML 1/7
NT 7 14 21 28 35 42 50 ML 1/7
NT 7 14 21 28 35 42 51 ML 1/7
NT 7 14 21 28 35 42 52 ML 1/7
NT 7 14 21 28 35 42 53 ML 1/7
NT 7 14 21 28 35 42 54 ML 1/7
NT 7 14 21 28 35 42 55 ML 1/7
NT 7 14 21 28 35 42 57 ML 1/7
NT 7 14 21 28 35 42 58 ML 1/7
NT 7 14 21 28 35 42 59 ML 1/7
NT 7 14 21 28 35 42 60 ML 1/7
NT 7 14 21 28 35 42 61 ML 1/7
NT 7 14 21 28 35 42 62 ML 1/7
NT 7 14 21 28 35 42 64 ML 1/7
NT 7 14 21 28 35 42 65 ML 1/7
NT 7 14 21 28 35 42 66 ML 1/7
NT 7 14 21 28 35 42 67 ML 1/7
NT 7 14 21 28 35 42 68 ML 1/7
NT 7 14 21 28 35 42 69 ML 1/7
NT 7 14 21 28 35 42 71 ML 1/7
NT 7 14 21 28 35 42 72 ML 1/7
NT 7 14 21 28 35 42 73 ML 1/7
NT 7 14 21 28 35 42 74 ML 1/7
NT 7 14 21 28 35 42 75 ML 1/7
NT 7 14 21 28 35 42 76 ML 1/7
NT 7 14 21 28 35 42 78 ML 1/7
NT 7 14 21 28 35 42 79 ML 1/7
NT 7 14 21 28 35 42 80 ML 1/7
NT 7 14 21 28 35 42 81 ML 1/7
NT 7 14 21 28 35 42 82 ML 1/7
NT 7 14 21 28 35 42 83 ML 1/7
NT 7 14 21 28 35 42 85 ML 1/7
NT 7 14 21 28 35 42 86 ML 1/7
NT 7 14 21 28 35 42 87 ML 1/7
NT 7 14 21 28 35 42 88 ML 1/7
NT 7 14 21 28 35 42 89 ML 1/7
NT 7 14 21 28 35 42 90 ML 1/7
NT 7 14 21 28 35 42 92 ML 1/7
NT 7 14 21 28 35 42 93 ML 1/7
NT 7 14 21 28 35 42 94 ML 1/7
NT 7 14 21 28 35 42 95 ML 1/7
NT 7 14 21 28 35 42 96 ML 1/7
NT 7 14 21 28 35 42 97 ML 1/7
NT 7 14 21 28 35 42 99 ML 1/7
NT 7 15 30 45 60 75 90 ML 1/7
NT 7 16 32 48 64 80 96 ML 1/7
NT 7 17 34 51 68 85 102 ML 1/7
NT 7 18 36 54 72 90 108 ML 1/7
NT 7 19 38 57 76 95 114 ML 1/7
NT 7 20 40 60 80 100 120 ML 1/7
NT 7 22 44 66 88 110 132 ML 1/7
NT 7 23 46 69 92 115 138 ML 1/7
NT 7 24 48 72 96 120 144 ML 1/7
NT 7 25 50 75 100 125 150 ML 1/7
NT 7 26 52 78 104 130 156 ML 1/7
NT 7 8 14 21 28 35 42 ML 1/7
NT 7 8 16 24 32 40 48 ML 1/7
NT 7 9 14 21 28 35 42 ML 1/7
NT 7 9 18 27 36 45 54 ML 1/7
NT 8 11 16 24 32 40 48 ML 1/7
NT 8 11 22 33 44 55 66 ML 1/7
NT 8 13 16 24 32 40 48 ML 1/7
NT 8 13 26 39 52 65 78 ML 1/7
NT 8 15 16 24 32 40 48 ML 1/7
NT 8 15 30 45 60 75 90 ML 1/7
NT 8 16 17 24 32 40 48 ML 1/7
NT 8 16 19 24 32 40 48 ML 1/7
NT 8 16 21 24 32 40 48 ML 1/7
NT 8 16 23 24 32 40 48 ML 1/7
NT 8 16 24 25 32 40 48 ML 1/7
NT 8 16 24 27 32 40 48 ML 1/7
NT 8 16 24 29 32 40 48 ML 1/7
NT 8 16 24 31 32 40 48 ML 1/7
NT 8 16 24 32 33 40 48 ML 1/7
NT 8 16 24 32 35 40 48 ML 1/7
NT 8 16 24 32 37 40 48 ML 1/7
NT 8 16 24 32 39 40 48 ML 1/7
NT 8 16 24 32 40 41 48 ML 1/7
NT 8 16 24 32 40 43 48 ML 1/7
NT 8 16 24 32 40 45 48 ML 1/7
NT 8 16 24 32 40 47 48 ML 1/7
NT 8 16 24 32 40 48 101 ML 1/7
NT 8 16 24 32 40 48 103 ML 1/7
NT 8 16 24 32 40 48 105 ML 1/7
NT 8 16 24 32 40 48 107 ML 1/7
NT 8 16 24 32 40 48 109 ML 1/7
NT 8 16 24 32 40 48 111 ML 1/7
NT 8 16 24 32 40 48 113 ML 1/7
NT 8 16 24 32 40 48 115 ML 1/7
NT 8 16 24 32 40 48 117 ML 1/7
NT 8 16 24 32 40 48 119 ML 1/7
NT 8 16 24 32 40 48 121 ML 1/7
NT 8 16 24 32 40 48 123 ML 1/7
NT 8 16 24 32 40 48 125 ML 1/7
NT 8 16 24 32 40 48 127 ML 1/7
NT 8 16 24 32 40 48 129 ML 1/7
NT 8 16 24 32 40 48 131 ML 1/7
NT 8 16 24 32 40 48 133 ML 1/7
NT 8 16 24 32 40 48 135 ML 1/7
NT 8 16 24 32 40 48 137 ML 1/7
NT 8 16 24 32 40 48 139 ML 1/7
NT 8 16 24 32 40 48 141 ML 1/7
NT 8 16 24 32 40 48 143 ML 1/7
NT 8 16 24 32 40 48 145 ML 1/7
NT 8 16 24 32 40 48 147 ML 1/7
NT 8 16 24 32 40 48 149 ML 1/7
NT 8 16 24 32 40 48 151 ML 1/7
NT 8 16 24 32 40 48 153 ML 1/7
NT 8 16 24 32 40 48 155 ML 1/7
NT 8 16 24 32 40 48 157 ML 1/7
NT 8 16 24 32 40 48 159 ML 1/7
NT 8 16 24 32 40 48 49 ML 1/7
NT 8 16 24 32 40 48 51 ML 1/7
NT 8 16 24 32 40 48 53 ML 1/7
NT 8 16 24 32 40 48 55 ML 1/7
NT 8 16 24 32 40 48 57 ML 1/7
NT 8 16 24 32 40 48 59 ML 1/7
NT 8 16 24 32 40 48 61 ML 1/7
NT 8 16 24 32 40 48 63 ML 1/7
NT 8 16 24 32 40 48 65 ML 1/7
NT 8 16 24 32 40 48 67 ML 1/7
NT 8 16 24 32 40 48 69 ML 1/7
NT 8 16 24 32 40 48 71 ML 1/7
NT 8 16 24 32 40 48 73 ML 1/7
NT 8 16 24 32 40 48 75 ML 1/7
NT 8 16 24 32 40 48 77 ML 1/7
NT 8 16 24 32 40 48 79 ML 1/7
NT 8 16 24 32 40 48 81 ML 1/7
NT 8 16 24 32 40 48 83 ML 1/7
NT 8 16 24 32 40 48 85 ML 1/7
NT 8 16 24 32 40 48 87 ML 1/7
NT 8 16 24 32 40 48 89 ML 1/7
NT 8 16 24 32 40 48 91 ML 1/7
NT 8 16 24 32 40 48 93 ML 1/7
NT 8 16 24 32 40 48 95 ML 1/7
NT 8 16 24 32 40 48 97 ML 1/7
NT 8 16 24 32 40 48 99 ML 1/7
NT 8 17 34 51 68 85 102 ML 1/7
NT 8 19 38 57 76 95 114 ML 1/7
NT 8 21 42 63 84 105 126 ML 1/7
NT 8 23 46 69 92 115 138 ML 1/7
NT 8 25 50 75 100 125 150 ML 1/7
NT 8 9 16 24 32 40 48 ML 1/7
NT 8 9 18 27 36 45 54 ML 1/7
NT 9 10 18 27 36 45 54 ML 1/7
NT 9 10 20 30 40 50 60 ML 1/7
NT 9 11 18 27 36 45 54 ML 1/7
NT 9 11 22 33 44 55 66 ML 1/7
NT 9 13 18 27 36 45 54 ML 1/7
NT 9 13 26 39 52 65 78 ML 1/7
NT 9 14 18 27 36 45 54 ML 1/7
NT 9 14 28 42 56 70 84 ML 1/7
NT 9 16 18 27 36 45 54 ML 1/7
NT 9 16 32 48 64 80 96 ML 1/7
NT 9 17 18 27 36 45 54 ML 1/7
NT 9 17 34 51 68 85 102 ML 1/7
NT 9 18 19 27 36 45 54 ML 1/7
NT 9 18 20 27 36 45 54 ML 1/7
NT 9 18 22 27 36 45 54 ML 1/7
NT 9 18 23 27 36 45 54 ML 1/7
NT 9 18 25 27 36 45 54 ML 1/7
NT 9 18 26 27 36 45 54 ML 1/7
NT 9 18 27 28 36 45 54 ML 1/7
NT 9 18 27 29 36 45 54 ML 1/7
NT 9 18 27 31 36 45 54 ML 1/7
NT 9 18 27 32 36 45 54 ML 1/7
NT 9 18 27 34 36 45 54 ML 1/7
NT 9 18 27 35 36 45 54 ML 1/7
NT 9 18 27 36 37 45 54 ML 1/7
NT 9 18 27 36 38 45 54 ML 1/7
NT 9 18 27 36 40 45 54 ML 1/7
NT 9 18 27 36 41 45 54 ML 1/7
NT 9 18 27 36 43 45 54 ML 1/7
NT 9 18 27 36 44 45 54 ML 1/7
NT 9 18 27 36 45 46 54 ML 1/7
NT 9 18 27 36 45 47 54 ML 1/7
NT 9 18 27 36 45 49 54 ML 1/7
NT 9 18 27 36 45 50 54 ML 1/7
NT 9 18 27 36 45 52 54 ML 1/7
NT 9 18 27 36 45 53 54 ML 1/7
NT 9 18 27 36 45 54 100 ML 1/7
NT 9 18 27 36 45 54 101 ML 1/7
NT 9 18 27 36 45 54 103 ML 1/7
NT 9 18 27 36 45 54 104 ML 1/7
NT 9 18 27 36 45 54 106 ML 1/7
NT 9 18 27 36 45 54 107 ML 1/7
NT 9 18 27 36 45 54 109 ML 1/7
NT 9 18 27 36 45 54 110 ML 1/7
NT 9 18 27 36 45 54 112 ML 1/7
NT 9 18 27 36 45 54 113 ML 1/7
NT 9 18 27 36 45 54 115 ML 1/7
NT 9 18 27 36 45 54 116 ML 1/7
NT 9 18 27 36 45 54 118 ML 1/7
NT 9 18 27 36 45 54 119 ML 1/7
NT 9 18 27 36 45 54 121 ML 1/7
NT 9 18 27 36 45 54 122 ML 1/7
NT 9 18 27 36 45 54 124 ML 1/7
NT 9 18 27 36 45 54 125 ML 1/7
NT 9 18 27 36 45 54 127 ML 1/7
NT 9 18 27 36 45 54 128 ML 1/7
NT 9 18 27 36 45 54 130 ML 1/7
NT 9 18 27 36 45 54 131 ML 1/7
NT 9 18 27 36 45 54 133 ML 1/7
NT 9 18 27 36 45 54 134 ML 1/7
NT 9 18 27 36 45 54 136 ML 1/7
NT 9 18 27 36 45 54 137 ML 1/7
NT 9 18 27 36 45 54 139 ML 1/7
NT 9 18 27 36 45 54 140 ML 1/7
NT 9 18 27 36 45 54 142 ML 1/7
NT 9 18 27 36 45 54 143 ML 1/7
NT 9 18 27 36 45 54 145 ML 1/7
NT 9 18 27 36 45 54 146 ML 1/7
NT 9 18 27 36 45 54 148 ML 1/7
NT 9 18 27 36 45 54 149 ML 1/7
NT 9 18 27 36 45 54 151 ML 1/7
NT 9 18 27 36 45 54 152 ML 1/7
NT 9 18 27 36 45 54 154 ML 1/7
NT 9 18 27 36 45 54 155 ML 1/7
NT 9 18 27 36 45 54 157 ML 1/7
NT 9 18 27 36 45 54 158 ML 1/7
NT 9 18 27 36 45 54 160 ML 1/7
NT 9 18 27 36 45 54 55 ML 1/7
NT 9 18 27 36 45 54 56 ML 1/7
NT 9 18 27 36 45 54 58 ML 1/7
NT 9 18 27 36 45 54 59 ML 1/7
NT 9 18 27 36 45 54 61 ML 1/7
NT 9 18 27 36 45 54 62 ML 1/7
NT 9 18 27 36 45 54 64 ML 1/7
NT 9 18 27 36 45 54 65 ML 1/7
NT 9 18 27 36 45 54 67 ML 1/7
NT 9 18 27 36 45 54 68 ML 1/7
NT 9 18 27 36 45 54 70 ML 1/7
NT 9 18 27 36 45 54 71 ML 1/7
NT 9 18 27 36 45 54 73 ML 1/7
NT 9 18 27 36 45 54 74 ML 1/7
NT 9 18 27 36 45 54 76 ML 1/7
NT 9 18 27 36 45 54 77 ML 1/7
NT 9 18 27 36 45 54 79 ML 1/7
NT 9 18 27 36 45 54 80 ML 1/7
NT 9 18 27 36 45 54 82 ML 1/7
NT 9 18 27 36 45 54 83 ML 1/7
NT 9 18 27 36 45 54 85 ML 1/7
NT 9 18 27 36 45 54 86 ML 1/7
NT 9 18 27 36 45 54 88 ML 1/7
NT 9 18 27 36 45 54 89 ML 1/7
NT 9 18 27 36 45 54 91 ML 1/7
NT 9 18 27 36 45 54 92 ML 1/7
NT 9 18 27 36 45 54 94 ML 1/7
NT 9 18 27 36 45 54 95 ML 1/7
NT 9 18 27 36 45 54 97 ML 1/7
NT 9 18 27 36 45 54 98 ML 1/7
NT 9 19 38 57 76 95 114 ML 1/7
NT 9 20 40 60 80 100 120 ML 1/7
NT 9 22 44 66 88 110 132 ML 1/7
NT 9 23 46 69 92 115 138 ML 1/7
NT 9 25 50 75 100 125 150 ML 1/7
NT 9 26 52 78 104 130 156 ML 1/7


==> anc/equal8_88.txt <==
NT 1 10 20 30 40 50 60 70 ML 1/8
NT 1 11 22 33 44 55 66 77 ML 1/8
NT 1 12 24 36 48 60 72 84 ML 1/8
NT 1 2 3 11 12 13 14 15 ML 1/8
NT 1 2 3 4 5 6 14 15 ML 1/8
NT 1 2 3 4 5 6 14 23 ML 1/8
NT 1 2 3 4 5 6 7 10 ML 1/8
NT 1 2 3 4 5 6 7 11 ML 1/8
NT 1 2 3 4 5 6 7 12 ML 1/8
NT 1 2 3 4 5 6 7 13 ML 1/8
NT 1 2 3 4 5 6 7 14 ML 1/8
NT 1 2 3 4 5 6 7 15 ML 1/8
NT 1 2 3 4 5 6 7 16 ML 2/17
NT 1 2 3 4 5 6 7 17 ML 1/8
NT 1 2 3 4 5 6 7 18 ML 1/8
NT 1 2 3 4 5 6 7 19 ML 1/8
NT 1 2 3 4 5 6 7 20 ML 1/8
NT 1 2 3 4 5 6 7 21 ML 1/8
NT 1 2 3 4 5 6 7 22 ML 1/8
NT 1 2 3 4 5 6 7 23 ML 1/8
NT 1 2 3 4 5 6 7 24 ML 3/25
NT 1 2 3 4 5 6 7 25 ML 1/8
NT 1 2 3 4 5 6 7 26 ML 1/8
NT 1 2 3 4 5 6 7 27 ML 1/8
NT 1 2 3 4 5 6 7 28 ML 1/8
NT 1 2 3 4 5 6 7 29 ML 1/8
NT 1 2 3 4 5 6 7 30 ML 1/8
NT 1 2 3 4 5 6 7 31 ML 1/8
NT 1 2 3 4 5 6 7 32 ML 4/33
NT 1 2 3 4 5 6 7 33 ML 1/8
NT 1 2 3 4 5 6 7 34 ML 1/8
NT 1 2 3 4 5 6 7 35 ML 1/8
NT 1 2 3 4 5 6 7 36 ML 1/8
NT 1 2 3 4 5 6 7 37 ML 1/8
NT 1 2 3 4 5 6 7 38 ML 1/8
NT 1 2 3 4 5 6 7 39 ML 1/8
NT 1 2 3 4 5 6 7 40 ML 5/41
NT 1 2 3 4 5 6 7 41 ML 1/8
NT 1 2 3 4 5 6 7 42 ML 1/8
NT 1 2 3 4 5 6 7 43 ML 1/8
NT 1 2 3 4 5 6 7 44 ML 1/8
NT 1 2 3 4 5 6 7 45 ML 1/8
NT 1 2 3 4 5 6 7 46 ML 1/8
NT 1 2 3 4 5 6 7 47 ML 1/8
NT 1 2 3 4 5 6 7 48 ML 6/49
NT 1 2 3 4 5 6 7 49 ML 1/8
NT 1 2 3 4 5 6 7 50 ML 1/8
NT 1 2 3 4 5 6 7 51 ML 1/8
NT 1 2 3 4 5 6 7 52 ML 1/8
NT 1 2 3 4 5 6 7 53 ML 1/8
NT 1 2 3 4 5 6 7 54 ML 1/8
NT 1 2 3 4 5 6 7 55 ML 1/8
NT 1 2 3 4 5 6 7 56 ML 7/57
NT 1 2 3 4 5 6 7 57 ML 1/8
NT 1 2 3 4 5 6 7 58 ML 1/8
NT 1 2 3 4 5 6 7 59 ML 1/8
NT 1 2 3 4 5 6 7 60 ML 1/8
NT 1 2 3 4 5 6 7 61 ML 1/8
NT 1 2 3 4 5 6 7 62 ML 1/8
NT 1 2 3 4 5 6 7 63 ML 1/8
NT 1 2 3 4 5 6 7 64 ML 8/65
NT 1 2 3 4 5 6 7 65 ML 1/8
NT 1 2 3 4 5 6 7 66 ML 1/8
NT 1 2 3 4 5 6 7 67 ML 1/8
NT 1 2 3 4 5 6 7 68 ML 1/8
NT 1 2 3 4 5 6 7 69 ML 1/8
NT 1 2 3 4 5 6 7 70 ML 1/8
NT 1 2 3 4 5 6 7 71 ML 1/8
NT 1 2 3 4 5 6 7 72 ML 9/73
NT 1 2 3 4 5 6 7 73 ML 1/8
NT 1 2 3 4 5 6 7 74 ML 1/8
NT 1 2 3 4 5 6 7 75 ML 1/8
NT 1 2 3 4 5 6 7 76 ML 1/8
NT 1 2 3 4 5 6 7 77 ML 1/8
NT 1 2 3 4 5 6 7 78 ML 1/8
NT 1 2 3 4 5 6 7 79 ML 1/8
NT 1 2 3 4 5 6 7 8 ML 1/9
NT 1 2 3 4 5 6 7 80 ML 10/81
NT 1 2 3 4 5 6 7 81 ML 1/8
NT 1 2 3 4 5 6 7 82 ML 1/8
NT 1 2 3 4 5 6 7 83 ML 1/8
NT 1 2 3 4 5 6 7 84 ML 1/8
NT 1 2 3 4 5 6 7 85 ML 1/8
NT 1 2 3 4 5 6 7 86 ML 1/8
NT 1 2 3 4 5 6 7 87 ML 1/8
NT 1 2 3 4 5 6 7 88 ML 11/89
NT 1 2 3 4 5 6 7 9 ML 1/8
NT 1 2 3 4 5 6 8 14 ML 1/8
NT 1 2 3 4 5 7 10 12 ML 1/8
NT 1 2 3 4 5 7 11 12 ML 1/8
NT 1 2 3 4 5 7 11 18 ML 1/8
NT 1 2 3 4 5 7 12 13 ML 1/8
NT 1 2 3 4 5 7 12 14 ML 1/8
NT 1 2 3 4 5 7 12 15 ML 1/8
NT 1 2 3 4 5 7 12 16 ML 2/17
NT 1 2 3 4 5 7 12 17 ML 1/8
NT 1 2 3 4 5 7 12 18 ML 1/8
NT 1 2 3 4 5 7 12 19 ML 1/8
NT 1 2 3 4 5 7 12 20 ML 1/8
NT 1 2 3 4 5 7 12 21 ML 1/8
NT 1 2 3 4 5 7 12 22 ML 1/8
NT 1 2 3 4 5 7 12 23 ML 1/8
NT 1 2 3 4 5 7 12 24 ML 3/25
NT 1 2 3 4 5 7 12 25 ML 1/8
NT 1 2 3 4 5 7 12 26 ML 1/8
NT 1 2 3 4 5 7 12 27 ML 1/8
NT 1 2 3 4 5 7 12 28 ML 1/8
NT 1 2 3 4 5 7 12 29 ML 1/8
NT 1 2 3 4 5 7 12 30 ML 1/8
NT 1 2 3 4 5 7 12 31 ML 1/8
NT 1 2 3 4 5 7 12 32 ML 4/33
NT 1 2 3 4 5 7 12 33 ML 1/8
NT 1 2 3 4 5 7 12 34 ML 1/8
NT 1 2 3 4 5 7 12 35 ML 1/8
NT 1 2 3 4 5 7 12 36 ML 1/8
NT 1 2 3 4 5 7 12 37 ML 1/8
NT 1 2 3 4 5 7 12 38 ML 1/8
NT 1 2 3 4 5 7 12 39 ML 1/8
NT 1 2 3 4 5 7 12 40 ML 5/41
NT 1 2 3 4 5 7 12 41 ML 1/8
NT 1 2 3 4 5 7 12 42 ML 1/8
NT 1 2 3 4 5 7 12 43 ML 1/8
NT 1 2 3 4 5 7 12 44 ML 1/8
NT 1 2 3 4 5 7 12 45 ML 1/8
NT 1 2 3 4 5 7 12 46 ML 1/8
NT 1 2 3 4 5 7 12 47 ML 1/8
NT 1 2 3 4 5 7 12 48 ML 6/49
NT 1 2 3 4 5 7 12 49 ML 1/8
NT 1 2 3 4 5 7 12 50 ML 1/8
NT 1 2 3 4 5 7 12 51 ML 1/8
NT 1 2 3 4 5 7 12 52 ML 1/8
NT 1 2 3 4 5 7 12 53 ML 1/8
NT 1 2 3 4 5 7 12 54 ML 1/8
NT 1 2 3 4 5 7 12 55 ML 1/8
NT 1 2 3 4 5 7 12 56 ML 7/57
NT 1 2 3 4 5 7 12 57 ML 1/8
NT 1 2 3 4 5 7 12 58 ML 1/8
NT 1 2 3 4 5 7 12 59 ML 1/8
NT 1 2 3 4 5 7 12 60 ML 1/8
NT 1 2 3 4 5 7 12 61 ML 1/8
NT 1 2 3 4 5 7 12 62 ML 1/8
NT 1 2 3 4 5 7 12 63 ML 1/8
NT 1 2 3 4 5 7 12 64 ML 8/65
NT 1 2 3 4 5 7 12 65 ML 1/8
NT 1 2 3 4 5 7 12 66 ML 1/8
NT 1 2 3 4 5 7 12 67 ML 1/8
NT 1 2 3 4 5 7 12 68 ML 1/8
NT 1 2 3 4 5 7 12 69 ML 1/8
NT 1 2 3 4 5 7 12 70 ML 1/8
NT 1 2 3 4 5 7 12 71 ML 1/8
NT 1 2 3 4 5 7 12 72 ML 9/73
NT 1 2 3 4 5 7 12 73 ML 1/8
NT 1 2 3 4 5 7 12 74 ML 1/8
NT 1 2 3 4 5 7 12 75 ML 1/8
NT 1 2 3 4 5 7 12 76 ML 1/8
NT 1 2 3 4 5 7 12 77 ML 1/8
NT 1 2 3 4 5 7 12 78 ML 1/8
NT 1 2 3 4 5 7 12 79 ML 1/8
NT 1 2 3 4 5 7 12 80 ML 10/81
NT 1 2 3 4 5 7 12 81 ML 1/8
NT 1 2 3 4 5 7 12 82 ML 1/8
NT 1 2 3 4 5 7 12 83 ML 1/8
NT 1 2 3 4 5 7 12 84 ML 1/8
NT 1 2 3 4 5 7 12 85 ML 1/8
NT 1 2 3 4 5 7 12 86 ML 1/8
NT 1 2 3 4 5 7 12 87 ML 1/8
NT 1 2 3 4 5 7 12 88 ML 11/89
NT 1 2 3 4 5 7 17 18 ML 1/8
NT 1 2 3 4 5 7 18 23 ML 1/8
NT 1 2 3 4 5 7 18 29 ML 1/8
NT 1 2 3 4 5 7 18 34 ML 1/8
NT 1 2 3 4 5 7 18 35 ML 1/8
NT 1 2 3 4 5 7 18 40 ML 5/41
NT 1 2 3 4 5 7 18 46 ML 1/8
NT 1 2 3 4 5 7 18 52 ML 1/8
NT 1 2 3 4 5 7 18 57 ML 1/8
NT 1 2 3 4 5 7 18 63 ML 1/8
NT 1 2 3 4 5 7 18 69 ML 1/8
NT 1 2 3 4 5 7 18 75 ML 1/8
NT 1 2 3 4 5 7 18 80 ML 10/81
NT 1 2 3 4 5 7 18 86 ML 1/8
NT 1 2 3 4 5 7 24 75 ML 1/8
NT 1 2 3 4 5 7 8 12 ML 2/17
NT 1 2 3 4 5 7 9 12 ML 1/8
NT 1 2 3 5 7 12 13 15 ML 1/8
NT 1 2 3 5 7 12 13 19 ML 1/8
NT 1 2 4 5 6 7 10 11 ML 1/8
NT 1 2 4 5 6 7 11 13 ML 1/8
NT 1 2 4 5 6 7 11 26 ML 1/8
NT 1 2 4 5 6 8 10 14 ML 1/8
NT 1 2 4 6 7 8 10 14 ML 1/8
NT 1 2 4 6 7 8 10 28 ML 1/8
NT 1 2 4 6 8 10 12 14 ML 1/8
NT 1 2 4 6 8 10 14 24 ML 1/8
NT 1 2 5 6 7 8 11 13 ML 2/17
NT 1 2 6 7 8 9 10 11 ML 1/8
NT 1 2 8 10 12 14 22 26 ML 1/8
NT 1 3 12 15 18 21 33 39 ML 1/8
NT 1 3 4 5 6 7 11 13 ML 1/8
NT 1 3 4 5 6 7 11 15 ML 1/8
NT 1 3 4 5 6 7 11 17 ML 1/8
NT 1 3 4 5 6 7 11 28 ML 1/8
NT 1 3 4 5 6 7 11 30 ML 1/8
NT 1 3 4 5 6 7 11 32 ML 4/33
NT 1 3 4 5 6 7 11 45 ML 1/8
NT 1 3 4 5 6 7 11 47 ML 1/8
NT 1 3 4 5 6 7 11 60 ML 1/8
NT 1 3 4 5 6 7 11 62 ML 1/8
NT 1 3 4 5 6 7 11 77 ML 1/8
NT 1 3 4 5 6 7 13 20 ML 1/8
NT 1 3 4 5 6 7 13 29 ML 1/8
NT 1 3 4 5 6 7 9 13 ML 1/8
NT 1 3 4 5 6 7 9 15 ML 1/8
NT 1 3 4 5 6 9 14 15 ML 1/8
NT 1 3 4 5 6 9 15 21 ML 1/8
NT 1 3 4 5 7 11 12 13 ML 1/8
NT 1 3 4 5 7 11 12 15 ML 1/8
NT 1 3 4 5 7 11 12 17 ML 1/8
NT 1 3 4 5 7 11 12 28 ML 1/8
NT 1 3 4 5 7 11 12 30 ML 1/8
NT 1 3 4 5 7 11 12 32 ML 4/33
NT 1 3 4 5 7 11 12 45 ML 1/8
NT 1 3 4 5 7 11 12 47 ML 1/8
NT 1 3 4 5 7 11 12 60 ML 1/8
NT 1 3 4 5 7 11 12 62 ML 1/8
NT 1 3 4 5 7 11 12 77 ML 1/8
NT 1 3 4 5 7 11 13 18 ML 1/8
NT 1 3 4 5 7 11 13 24 ML 3/25
NT 1 3 4 5 7 11 13 30 ML 1/8
NT 1 3 4 5 7 11 15 18 ML 1/8
NT 1 3 4 5 7 11 17 18 ML 1/8
NT 1 3 4 5 7 11 18 28 ML 1/8
NT 1 3 4 5 7 11 18 30 ML 1/8
NT 1 3 4 5 7 11 18 32 ML 4/33
NT 1 3 4 5 7 11 18 45 ML 1/8
NT 1 3 4 5 7 11 18 47 ML 1/8
NT 1 3 4 5 7 11 18 60 ML 1/8
NT 1 3 4 5 7 11 18 62 ML 1/8
NT 1 3 4 5 7 11 18 77 ML 1/8
NT 1 3 4 5 7 11 19 30 ML 1/8
NT 1 3 4 5 7 11 24 62 ML 9/73
NT 1 3 4 5 7 11 25 30 ML 1/8
NT 1 3 4 5 7 11 30 31 ML 1/8
NT 1 3 4 5 7 11 30 37 ML 1/8
NT 1 3 4 5 7 11 30 43 ML 1/8
NT 1 3 4 5 7 11 30 49 ML 1/8
NT 1 3 4 5 7 11 30 50 ML 1/8
NT 1 3 4 5 7 11 30 56 ML 7/57
NT 1 3 4 5 7 11 30 62 ML 1/8
NT 1 3 4 5 7 11 30 68 ML 1/8
NT 1 3 4 5 7 11 30 74 ML 1/8
NT 1 3 4 5 7 12 13 20 ML 1/8
NT 1 3 4 5 7 12 13 29 ML 1/8
NT 1 3 4 5 7 13 18 29 ML 1/8
NT 1 3 4 5 7 13 18 40 ML 5/41
NT 1 3 4 5 7 13 24 29 ML 3/25
NT 1 3 4 5 7 13 29 30 ML 1/8
NT 1 3 4 5 7 13 29 36 ML 1/8
NT 1 3 4 5 7 9 12 13 ML 1/8
NT 1 3 4 5 7 9 12 15 ML 1/8
NT 1 3 4 6 7 9 10 13 ML 1/8
NT 1 3 6 9 12 15 18 21 ML 1/8
NT 1 3 6 9 12 15 21 36 ML 1/8
NT 1 4 12 13 14 16 20 22 ML 1/8
NT 1 4 16 20 24 28 44 52 ML 1/8
NT 1 4 5 6 7 10 11 13 ML 1/8
NT 1 4 5 6 7 10 11 15 ML 1/8
NT 1 4 5 6 7 10 11 17 ML 1/8
NT 1 4 5 6 7 10 11 28 ML 1/8
NT 1 4 5 6 7 10 11 30 ML 1/8
NT 1 4 5 6 7 10 11 32 ML 4/33
NT 1 4 5 6 7 10 11 45 ML 1/8
NT 1 4 5 6 7 10 11 47 ML 1/8
NT 1 4 5 6 7 10 11 60 ML 1/8
NT 1 4 5 6 7 10 11 62 ML 1/8
NT 1 4 5 6 7 10 11 77 ML 1/8
NT 1 4 5 6 7 11 12 13 ML 1/8
NT 1 4 5 6 7 11 13 14 ML 1/8
NT 1 4 5 6 7 11 13 15 ML 1/8
NT 1 4 5 6 7 11 13 16 ML 2/17
NT 1 4 5 6 7 11 13 17 ML 1/8
NT 1 4 5 6 7 11 13 18 ML 1/8
NT 1 4 5 6 7 11 13 19 ML 1/8
NT 1 4 5 6 7 11 13 20 ML 1/8
NT 1 4 5 6 7 11 13 21 ML 1/8
NT 1 4 5 6 7 11 13 22 ML 1/8
NT 1 4 5 6 7 11 13 23 ML 1/8
NT 1 4 5 6 7 11 13 24 ML 3/25
NT 1 4 5 6 7 11 13 25 ML 1/8
NT 1 4 5 6 7 11 13 26 ML 1/8
NT 1 4 5 6 7 11 13 27 ML 1/8
NT 1 4 5 6 7 11 13 28 ML 1/8
NT 1 4 5 6 7 11 13 29 ML 1/8
NT 1 4 5 6 7 11 13 30 ML 1/8
NT 1 4 5 6 7 11 13 31 ML 1/8
NT 1 4 5 6 7 11 13 32 ML 4/33
NT 1 4 5 6 7 11 13 33 ML 1/8
NT 1 4 5 6 7 11 13 34 ML 1/8
NT 1 4 5 6 7 11 13 35 ML 1/8
NT 1 4 5 6 7 11 13 36 ML 1/8
NT 1 4 5 6 7 11 13 37 ML 1/8
NT 1 4 5 6 7 11 13 38 ML 1/8
NT 1 4 5 6 7 11 13 39 ML 1/8
NT 1 4 5 6 7 11 13 40 ML 5/41
NT 1 4 5 6 7 11 13 41 ML 1/8
NT 1 4 5 6 7 11 13 42 ML 1/8
NT 1 4 5 6 7 11 13 43 ML 1/8
NT 1 4 5 6 7 11 13 44 ML 1/8
NT 1 4 5 6 7 11 13 45 ML 1/8
NT 1 4 5 6 7 11 13 46 ML 1/8
NT 1 4 5 6 7 11 13 47 ML 1/8
NT 1 4 5 6 7 11 13 48 ML 6/49
NT 1 4 5 6 7 11 13 49 ML 1/8
NT 1 4 5 6 7 11 13 50 ML 1/8
NT 1 4 5 6 7 11 13 51 ML 1/8
NT 1 4 5 6 7 11 13 52 ML 1/8
NT 1 4 5 6 7 11 13 53 ML 1/8
NT 1 4 5 6 7 11 13 54 ML 1/8
NT 1 4 5 6 7 11 13 55 ML 1/8
NT 1 4 5 6 7 11 13 56 ML 7/57
NT 1 4 5 6 7 11 13 57 ML 1/8
NT 1 4 5 6 7 11 13 58 ML 1/8
NT 1 4 5 6 7 11 13 59 ML 1/8
NT 1 4 5 6 7 11 13 60 ML 1/8
NT 1 4 5 6 7 11 13 61 ML 1/8
NT 1 4 5 6 7 11 13 62 ML 1/8
NT 1 4 5 6 7 11 13 63 ML 1/8
NT 1 4 5 6 7 11 13 64 ML 8/65
NT 1 4 5 6 7 11 13 65 ML 1/8
NT 1 4 5 6 7 11 13 66 ML 1/8
NT 1 4 5 6 7 11 13 67 ML 1/8
NT 1 4 5 6 7 11 13 68 ML 1/8
NT 1 4 5 6 7 11 13 69 ML 1/8
NT 1 4 5 6 7 11 13 70 ML 1/8
NT 1 4 5 6 7 11 13 71 ML 1/8
NT 1 4 5 6 7 11 13 72 ML 9/73
NT 1 4 5 6 7 11 13 73 ML 1/8
NT 1 4 5 6 7 11 13 74 ML 1/8
NT 1 4 5 6 7 11 13 75 ML 1/8
NT 1 4 5 6 7 11 13 76 ML 1/8
NT 1 4 5 6 7 11 13 77 ML 1/8
NT 1 4 5 6 7 11 13 78 ML 1/8
NT 1 4 5 6 7 11 13 79 ML 1/8
NT 1 4 5 6 7 11 13 80 ML 10/81
NT 1 4 5 6 7 11 13 81 ML 1/8
NT 1 4 5 6 7 11 13 82 ML 1/8
NT 1 4 5 6 7 11 13 83 ML 1/8
NT 1 4 5 6 7 11 13 84 ML 1/8
NT 1 4 5 6 7 11 13 85 ML 1/8
NT 1 4 5 6 7 11 13 86 ML 1/8
NT 1 4 5 6 7 11 13 87 ML 1/8
NT 1 4 5 6 7 11 13 88 ML 11/89
NT 1 4 5 6 7 11 15 26 ML 1/8
NT 1 4 5 6 7 11 17 26 ML 1/8
NT 1 4 5 6 7 11 23 32 ML 4/33
NT 1 4 5 6 7 11 23 45 ML 1/8
NT 1 4 5 6 7 11 26 28 ML 1/8
NT 1 4 5 6 7 11 26 30 ML 1/8
NT 1 4 5 6 7 11 26 32 ML 4/33
NT 1 4 5 6 7 11 26 45 ML 1/8
NT 1 4 5 6 7 11 26 47 ML 1/8
NT 1 4 5 6 7 11 26 60 ML 1/8
NT 1 4 5 6 7 11 26 62 ML 1/8
NT 1 4 5 6 7 11 26 77 ML 1/8
NT 1 4 5 6 7 11 32 36 ML 4/33
NT 1 4 5 6 7 11 32 49 ML 1/8
NT 1 4 5 6 7 11 36 45 ML 1/8
NT 1 4 5 6 7 11 45 49 ML 1/8
NT 1 4 5 6 7 11 49 58 ML 1/8
NT 1 4 5 6 7 8 11 13 ML 2/17
NT 1 4 5 6 7 9 11 13 ML 1/8
NT 1 4 6 7 10 11 13 14 ML 1/8
NT 1 4 6 7 10 11 13 23 ML 1/8
NT 1 4 6 7 10 11 13 28 ML 1/8
NT 1 4 6 7 8 10 11 28 ML 1/8
NT 1 4 6 7 9 10 11 13 ML 1/8
NT 1 4 8 12 16 20 24 28 ML 1/8
NT 1 4 8 12 16 20 28 48 ML 1/8
NT 1 5 10 15 20 25 30 35 ML 1/8
NT 1 5 10 15 20 25 35 60 ML 1/8
NT 1 5 20 25 30 35 55 65 ML 1/8
NT 1 5 6 7 11 12 13 19 ML 1/8
NT 1 5 6 7 8 11 13 19 ML 3/25
NT 1 5 6 7 8 11 13 21 ML 2/17
NT 1 6 12 18 24 30 36 42 ML 1/8
NT 1 6 12 18 24 30 42 72 ML 1/8
NT 1 6 24 30 36 42 66 78 ML 1/8
NT 1 6 7 8 9 10 15 42 ML 1/8
NT 1 7 14 21 28 35 42 49 ML 1/8
NT 1 7 14 21 28 35 49 84 ML 1/8
NT 1 8 16 24 32 40 48 56 ML 1/8
NT 1 9 18 27 36 45 54 63 ML 1/8
NT 10 11 20 30 40 50 60 70 ML 1/8
NT 10 11 22 33 44 55 66 77 ML 1/8
NT 10 13 20 30 40 50 60 70 ML 1/8
NT 10 17 20 30 40 50 60 70 ML 1/8
NT 10 19 20 30 40 50 60 70 ML 1/8
NT 10 20 21 30 40 50 60 70 ML 1/8
NT 10 20 23 30 40 50 60 70 ML 1/8
NT 10 20 27 30 40 50 60 70 ML 1/8
NT 10 20 29 30 40 50 60 70 ML 1/8
NT 10 20 30 31 40 50 60 70 ML 1/8
NT 10 20 30 33 40 50 60 70 ML 1/8
NT 10 20 30 37 40 50 60 70 ML 1/8
NT 10 20 30 39 40 50 60 70 ML 1/8
NT 10 20 30 40 41 50 60 70 ML 1/8
NT 10 20 30 40 43 50 60 70 ML 1/8
NT 10 20 30 40 47 50 60 70 ML 1/8
NT 10 20 30 40 49 50 60 70 ML 1/8
NT 10 20 30 40 50 51 60 70 ML 1/8
NT 10 20 30 40 50 53 60 70 ML 1/8
NT 10 20 30 40 50 57 60 70 ML 1/8
NT 10 20 30 40 50 59 60 70 ML 1/8
NT 10 20 30 40 50 60 61 70 ML 1/8
NT 10 20 30 40 50 60 63 70 ML 1/8
NT 10 20 30 40 50 60 67 70 ML 1/8
NT 10 20 30 40 50 60 69 70 ML 1/8
NT 10 20 30 40 50 60 70 71 ML 1/8
NT 10 20 30 40 50 60 70 73 ML 1/8
NT 10 20 30 40 50 60 70 77 ML 1/8
NT 10 20 30 40 50 60 70 79 ML 1/8
NT 10 20 30 40 50 60 70 81 ML 1/8
NT 10 20 30 40 50 60 70 83 ML 1/8
NT 10 20 30 40 50 60 70 87 ML 1/8
NT 11 12 22 33 44 55 66 77 ML 1/8
NT 11 12 24 36 48 60 72 84 ML 1/8
NT 11 13 22 33 44 55 66 77 ML 1/8
NT 11 14 22 33 44 55 66 77 ML 1/8
NT 11 15 22 33 44 55 66 77 ML 1/8
NT 11 16 22 33 44 55 66 77 ML 1/8
NT 11 17 22 33 44 55 66 77 ML 1/8
NT 11 18 22 33 44 55 66 77 ML 1/8
NT 11 19 22 33 44 55 66 77 ML 1/8
NT 11 20 22 33 44 55 66 77 ML 1/8
NT 11 21 22 33 44 55 66 77 ML 1/8
NT 11 22 23 33 44 55 66 77 ML 1/8
NT 11 22 24 33 44 55 66 77 ML 1/8
NT 11 22 25 33 44 55 66 77 ML 1/8
NT 11 22 26 33 44 55 66 77 ML 1/8
NT 11 22 27 33 44 55 66 77 ML 1/8
NT 11 22 28 33 44 55 66 77 ML 1/8
NT 11 22 29 33 44 55 66 77 ML 1/8
NT 11 22 30 33 44 55 66 77 ML 1/8
NT 11 22 31 33 44 55 66 77 ML 1/8
NT 11 22 32 33 44 55 66 77 ML 1/8
NT 11 22 33 34 44 55 66 77 ML 1/8
NT 11 22 33 35 44 55 66 77 ML 1/8
NT 11 22 33 36 44 55 66 77 ML 1/8
NT 11 22 33 37 44 55 66 77 ML 1/8
NT 11 22 33 38 44 55 66 77 ML 1/8
NT 11 22 33 39 44 55 66 77 ML 1/8
NT 11 22 33 40 44 55 66 77 ML 1/8
NT 11 22 33 41 44 55 66 77 ML 1/8
NT 11 22 33 42 44 55 66 77 ML 1/8
NT 11 22 33 43 44 55 66 77 ML 1/8
NT 11 22 33 44 45 55 66 77 ML 1/8
NT 11 22 33 44 46 55 66 77 ML 1/8
NT 11 22 33 44 47 55 66 77 ML 1/8
NT 11 22 33 44 48 55 66 77 ML 1/8
NT 11 22 33 44 49 55 66 77 ML 1/8
NT 11 22 33 44 50 55 66 77 ML 1/8
NT 11 22 33 44 51 55 66 77 ML 1/8
NT 11 22 33 44 52 55 66 77 ML 1/8
NT 11 22 33 44 53 55 66 77 ML 1/8
NT 11 22 33 44 54 55 66 77 ML 1/8
NT 11 22 33 44 55 56 66 77 ML 1/8
NT 11 22 33 44 55 57 66 77 ML 1/8
NT 11 22 33 44 55 58 66 77 ML 1/8
NT 11 22 33 44 55 59 66 77 ML 1/8
NT 11 22 33 44 55 60 66 77 ML 1/8
NT 11 22 33 44 55 61 66 77 ML 1/8
NT 11 22 33 44 55 62 66 77 ML 1/8
NT 11 22 33 44 55 63 66 77 ML 1/8
NT 11 22 33 44 55 64 66 77 ML 1/8
NT 11 22 33 44 55 65 66 77 ML 1/8
NT 11 22 33 44 55 66 67 77 ML 1/8
NT 11 22 33 44 55 66 68 77 ML 1/8
NT 11 22 33 44 55 66 69 77 ML 1/8
NT 11 22 33 44 55 66 70 77 ML 1/8
NT 11 22 33 44 55 66 71 77 ML 1/8
NT 11 22 33 44 55 66 72 77 ML 1/8
NT 11 22 33 44 55 66 73 77 ML 1/8
NT 11 22 33 44 55 66 74 77 ML 1/8
NT 11 22 33 44 55 66 75 77 ML 1/8
NT 11 22 33 44 55 66 76 77 ML 1/8
NT 11 22 33 44 55 66 77 78 ML 1/8
NT 11 22 33 44 55 66 77 79 ML 1/8
NT 11 22 33 44 55 66 77 80 ML 1/8
NT 11 22 33 44 55 66 77 81 ML 1/8
NT 11 22 33 44 55 66 77 82 ML 1/8
NT 11 22 33 44 55 66 77 83 ML 1/8
NT 11 22 33 44 55 66 77 84 ML 1/8
NT 11 22 33 44 55 66 77 85 ML 1/8
NT 11 22 33 44 55 66 77 86 ML 1/8
NT 11 22 33 44 55 66 77 87 ML 1/8
NT 12 13 24 36 48 60 72 84 ML 1/8
NT 12 17 24 36 48 60 72 84 ML 1/8
NT 12 19 24 36 48 60 72 84 ML 1/8
NT 12 23 24 36 48 60 72 84 ML 1/8
NT 12 24 25 36 48 60 72 84 ML 1/8
NT 12 24 29 36 48 60 72 84 ML 1/8
NT 12 24 31 36 48 60 72 84 ML 1/8
NT 12 24 35 36 48 60 72 84 ML 1/8
NT 12 24 36 37 48 60 72 84 ML 1/8
NT 12 24 36 41 48 60 72 84 ML 1/8
NT 12 24 36 43 48 60 72 84 ML 1/8
NT 12 24 36 47 48 60 72 84 ML 1/8
NT 12 24 36 48 49 60 72 84 ML 1/8
NT 12 24 36 48 53 60 72 84 ML 1/8
NT 12 24 36 48 55 60 72 84 ML 1/8
NT 12 24 36 48 59 60 72 84 ML 1/8
NT 12 24 36 48 60 61 72 84 ML 1/8
NT 12 24 36 48 60 65 72 84 ML 1/8
NT 12 24 36 48 60 67 72 84 ML 1/8
NT 12 24 36 48 60 71 72 84 ML 1/8
NT 12 24 36 48 60 72 73 84 ML 1/8
NT 12 24 36 48 60 72 77 84 ML 1/8
NT 12 24 36 48 60 72 79 84 ML 1/8
NT 12 24 36 48 60 72 83 84 ML 1/8
NT 12 24 36 48 60 72 84 85 ML 1/8
NT 2 11 22 33 44 55 66 77 ML 1/8
NT 2 3 12 15 18 21 33 39 ML 1/8
NT 2 3 4 6 8 10 12 14 ML 1/8
NT 2 3 4 6 8 10 14 24 ML 1/8
NT 2 3 5 6 8 9 11 14 ML 1/8
NT 2 3 5 7 9 12 15 21 ML 1/8
NT 2 3 5 7 9 12 15 42 ML 1/8
NT 2 3 5 7 9 12 15 63 ML 1/8
NT 2 3 5 7 9 12 30 42 ML 1/8
NT 2 3 5 7 9 12 30 84 ML 1/8
NT 2 3 6 9 12 15 18 21 ML 1/8
NT 2 3 6 9 12 15 21 36 ML 1/8
NT 2 3 7 9 11 12 13 15 ML 1/8
NT 2 3 8 10 11 12 13 14 ML 1/8
NT 2 3 8 10 11 13 14 24 ML 1/8
NT 2 3 8 10 12 14 22 26 ML 1/8
NT 2 3 9 11 12 13 14 15 ML 1/8
NT 2 3 9 11 12 13 15 21 ML 1/8
NT 2 4 5 6 8 10 11 14 ML 1/8
NT 2 4 5 6 8 10 12 14 ML 1/8
NT 2 4 5 6 8 10 14 24 ML 1/8
NT 2 4 6 7 8 10 11 14 ML 1/8
NT 2 4 6 7 8 10 12 14 ML 1/8
NT 2 4 6 7 8 10 14 24 ML 1/8
NT 2 4 6 8 10 11 12 14 ML 1/8
NT 2 4 6 8 10 11 14 24 ML 1/8
NT 2 4 6 8 10 12 13 14 ML 1/8
NT 2 4 6 8 10 12 14 15 ML 1/8
NT 2 4 6 8 10 12 14 17 ML 1/8
NT 2 4 6 8 10 12 14 19 ML 1/8
NT 2 4 6 8 10 12 14 21 ML 1/8
NT 2 4 6 8 10 12 14 23 ML 1/8
NT 2 4 6 8 10 12 14 25 ML 1/8
NT 2 4 6 8 10 12 14 27 ML 1/8
NT 2 4 6 8 10 12 14 29 ML 1/8
NT 2 4 6 8 10 12 14 31 ML 1/8
NT 2 4 6 8 10 12 14 33 ML 1/8
NT 2 4 6 8 10 12 14 35 ML 1/8
NT 2 4 6 8 10 12 14 37 ML 1/8
NT 2 4 6 8 10 12 14 39 ML 1/8
NT 2 4 6 8 10 12 14 41 ML 1/8
NT 2 4 6 8 10 12 14 43 ML 1/8
NT 2 4 6 8 10 12 14 45 ML 1/8
NT 2 4 6 8 10 12 14 47 ML 1/8
NT 2 4 6 8 10 12 14 49 ML 1/8
NT 2 4 6 8 10 12 14 51 ML 1/8
NT 2 4 6 8 10 12 14 53 ML 1/8
NT 2 4 6 8 10 12 14 55 ML 1/8
NT 2 4 6 8 10 12 14 57 ML 1/8
NT 2 4 6 8 10 12 14 59 ML 1/8
NT 2 4 6 8 10 12 14 61 ML 1/8
NT 2 4 6 8 10 12 14 63 ML 1/8
NT 2 4 6 8 10 12 14 65 ML 1/8
NT 2 4 6 8 10 12 14 67 ML 1/8
NT 2 4 6 8 10 12 14 69 ML 1/8
NT 2 4 6 8 10 12 14 71 ML 1/8
NT 2 4 6 8 10 12 14 73 ML 1/8
NT 2 4 6 8 10 12 14 75 ML 1/8
NT 2 4 6 8 10 12 14 77 ML 1/8
NT 2 4 6 8 10 12 14 79 ML 1/8
NT 2 4 6 8 10 12 14 81 ML 1/8
NT 2 4 6 8 10 12 14 83 ML 1/8
NT 2 4 6 8 10 12 14 85 ML 1/8
NT 2 4 6 8 10 12 14 87 ML 1/8
NT 2 4 6 8 10 13 14 24 ML 1/8
NT 2 4 6 8 10 14 15 24 ML 1/8
NT 2 4 6 8 10 14 17 24 ML 1/8
NT 2 4 6 8 10 14 19 24 ML 1/8
NT 2 4 6 8 10 14 21 24 ML 1/8
NT 2 4 6 8 10 14 23 24 ML 1/8
NT 2 4 6 8 10 14 24 25 ML 1/8
NT 2 4 6 8 10 14 24 27 ML 1/8
NT 2 4 6 8 10 14 24 29 ML 1/8
NT 2 4 6 8 10 14 24 31 ML 1/8
NT 2 4 6 8 10 14 24 33 ML 1/8
NT 2 4 6 8 10 14 24 35 ML 1/8
NT 2 4 6 8 10 14 24 37 ML 1/8
NT 2 4 6 8 10 14 24 39 ML 1/8
NT 2 4 6 8 10 14 24 41 ML 1/8
NT 2 4 6 8 10 14 24 43 ML 1/8
NT 2 4 6 8 10 14 24 45 ML 1/8
NT 2 4 6 8 10 14 24 47 ML 1/8
NT 2 4 6 8 10 14 24 49 ML 1/8
NT 2 4 6 8 10 14 24 51 ML 1/8
NT 2 4 6 8 10 14 24 53 ML 1/8
NT 2 4 6 8 10 14 24 55 ML 1/8
NT 2 4 6 8 10 14 24 57 ML 1/8
NT 2 4 6 8 10 14 24 59 ML 1/8
NT 2 4 6 8 10 14 24 61 ML 1/8
NT 2 4 6 8 10 14 24 63 ML 1/8
NT 2 4 6 8 10 14 24 65 ML 1/8
NT 2 4 6 8 10 14 24 67 ML 1/8
NT 2 4 6 8 10 14 24 69 ML 1/8
NT 2 4 6 8 10 14 24 71 ML 1/8
NT 2 4 6 8 10 14 24 73 ML 1/8
NT 2 4 6 8 10 14 24 75 ML 1/8
NT 2 4 6 8 10 14 24 77 ML 1/8
NT 2 4 6 8 10 14 24 79 ML 1/8
NT 2 4 6 8 10 14 24 81 ML 1/8
NT 2 4 6 8 10 14 24 83 ML 1/8
NT 2 4 6 8 10 14 24 85 ML 1/8
NT 2 4 6 8 10 14 24 87 ML 1/8
NT 2 4 6 8 9 10 12 14 ML 1/8
NT 2 4 6 8 9 10 14 24 ML 1/8
NT 2 5 10 15 20 25 30 35 ML 1/8
NT 2 5 10 15 20 25 35 60 ML 1/8
NT 2 5 20 25 30 35 55 65 ML 1/8
NT 2 5 6 8 10 11 13 14 ML 1/8
NT 2 5 6 8 9 10 11 14 ML 1/8
NT 2 5 8 10 12 14 22 26 ML 1/8
NT 2 6 7 8 10 11 13 14 ML 1/8
NT 2 6 7 8 10 13 14 34 ML 1/8
NT 2 6 7 8 10 13 14 45 ML 1/8
NT 2 6 7 8 9 10 11 14 ML 1/8
NT 2 6 7 9 11 12 13 15 ML 1/8
NT 2 6 8 10 11 12 13 14 ML 1/8
NT 2 6 8 10 11 13 14 24 ML 1/8
NT 2 6 8 10 11 14 17 31 ML 1/8
NT 2 6 8 10 13 14 19 22 ML 1/8
NT 2 6 8 9 10 11 12 14 ML 1/8
NT 2 6 8 9 10 11 14 24 ML 1/8
NT 2 7 14 21 28 35 42 49 ML 1/8
NT 2 7 14 21 28 35 49 84 ML 1/8
NT 2 7 8 10 12 14 22 26 ML 1/8
NT 2 8 10 11 12 14 22 26 ML 1/8
NT 2 8 10 12 13 14 22 26 ML 1/8
NT 2 8 10 12 14 15 22 26 ML 1/8
NT 2 8 10 12 14 17 22 26 ML 1/8
NT 2 8 10 12 14 19 22 26 ML 1/8
NT 2 8 10 12 14 21 22 26 ML 1/8
NT 2 8 10 12 14 22 23 26 ML 1/8
NT 2 8 10 12 14 22 25 26 ML 1/8
NT 2 8 10 12 14 22 26 27 ML 1/8
NT 2 8 10 12 14 22 26 29 ML 1/8
NT 2 8 10 12 14 22 26 31 ML 1/8
NT 2 8 10 12 14 22 26 33 ML 1/8
NT 2 8 10 12 14 22 26 35 ML 1/8
NT 2 8 10 12 14 22 26 37 ML 1/8
NT 2 8 10 12 14 22 26 39 ML 1/8
NT 2 8 10 12 14 22 26 41 ML 1/8
NT 2 8 10 12 14 22 26 43 ML 1/8
NT 2 8 10 12 14 22 26 45 ML 1/8
NT 2 8 10 12 14 22 26 47 ML 1/8
NT 2 8 10 12 14 22 26 49 ML 1/8
NT 2 8 10 12 14 22 26 51 ML 1/8
NT 2 8 10 12 14 22 26 53 ML 1/8
NT 2 8 10 12 14 22 26 55 ML 1/8
NT 2 8 10 12 14 22 26 57 ML 1/8
NT 2 8 10 12 14 22 26 59 ML 1/8
NT 2 8 10 12 14 22 26 61 ML 1/8
NT 2 8 10 12 14 22 26 63 ML 1/8
NT 2 8 10 12 14 22 26 65 ML 1/8
NT 2 8 10 12 14 22 26 67 ML 1/8
NT 2 8 10 12 14 22 26 69 ML 1/8
NT 2 8 10 12 14 22 26 71 ML 1/8
NT 2 8 10 12 14 22 26 73 ML 1/8
NT 2 8 10 12 14 22 26 75 ML 1/8
NT 2 8 10 12 14 22 26 77 ML 1/8
NT 2 8 10 12 14 22 26 79 ML 1/8
NT 2 8 10 12 14 22 26 81 ML 1/8
NT 2 8 10 12 14 22 26 83 ML 1/8
NT 2 8 10 12 14 22 26 85 ML 1/8
NT 2 8 10 12 14 22 26 87 ML 1/8
NT 2 8 9 10 12 14 22 26 ML 1/8
NT 2 9 11 12 13 15 17 28 ML 1/8
NT 2 9 11 12 13 15 17 63 ML 1/8
NT 2 9 18 27 36 45 54 63 ML 1/8
NT 3 10 12 15 18 21 33 39 ML 1/8
NT 3 10 20 30 40 50 60 70 ML 1/8
NT 3 11 12 15 18 21 33 39 ML 1/8
NT 3 11 22 33 44 55 66 77 ML 1/8
NT 3 12 13 15 18 21 33 39 ML 1/8
NT 3 12 14 15 18 21 33 39 ML 1/8
NT 3 12 15 16 18 21 33 39 ML 1/8
NT 3 12 15 17 18 21 33 39 ML 1/8
NT 3 12 15 18 19 21 33 39 ML 1/8
NT 3 12 15 18 20 21 33 39 ML 1/8
NT 3 12 15 18 21 22 33 39 ML 1/8
NT 3 12 15 18 21 23 33 39 ML 1/8
NT 3 12 15 18 21 25 33 39 ML 1/8
NT 3 12 15 18 21 26 33 39 ML 1/8
NT 3 12 15 18 21 28 33 39 ML 1/8
NT 3 12 15 18 21 29 33 39 ML 1/8
NT 3 12 15 18 21 31 33 39 ML 1/8
NT 3 12 15 18 21 32 33 39 ML 1/8
NT 3 12 15 18 21 33 34 39 ML 1/8
NT 3 12 15 18 21 33 35 39 ML 1/8
NT 3 12 15 18 21 33 37 39 ML 1/8
NT 3 12 15 18 21 33 38 39 ML 1/8
NT 3 12 15 18 21 33 39 40 ML 1/8
NT 3 12 15 18 21 33 39 41 ML 1/8
NT 3 12 15 18 21 33 39 43 ML 1/8
NT 3 12 15 18 21 33 39 44 ML 1/8
NT 3 12 15 18 21 33 39 46 ML 1/8
NT 3 12 15 18 21 33 39 47 ML 1/8
NT 3 12 15 18 21 33 39 49 ML 1/8
NT 3 12 15 18 21 33 39 50 ML 1/8
NT 3 12 15 18 21 33 39 52 ML 1/8
NT 3 12 15 18 21 33 39 53 ML 1/8
NT 3 12 15 18 21 33 39 55 ML 1/8
NT 3 12 15 18 21 33 39 56 ML 1/8
NT 3 12 15 18 21 33 39 58 ML 1/8
NT 3 12 15 18 21 33 39 59 ML 1/8
NT 3 12 15 18 21 33 39 61 ML 1/8
NT 3 12 15 18 21 33 39 62 ML 1/8
NT 3 12 15 18 21 33 39 64 ML 1/8
NT 3 12 15 18 21 33 39 65 ML 1/8
NT 3 12 15 18 21 33 39 67 ML 1/8
NT 3 12 15 18 21 33 39 68 ML 1/8
NT 3 12 15 18 21 33 39 70 ML 1/8
NT 3 12 15 18 21 33 39 71 ML 1/8
NT 3 12 15 18 21 33 39 73 ML 1/8
NT 3 12 15 18 21 33 39 74 ML 1/8
NT 3 12 15 18 21 33 39 76 ML 1/8
NT 3 12 15 18 21 33 39 77 ML 1/8
NT 3 12 15 18 21 33 39 79 ML 1/8
NT 3 12 15 18 21 33 39 80 ML 1/8
NT 3 12 15 18 21 33 39 82 ML 1/8
NT 3 12 15 18 21 33 39 83 ML 1/8
NT 3 12 15 18 21 33 39 85 ML 1/8
NT 3 12 15 18 21 33 39 86 ML 1/8
NT 3 12 15 18 21 33 39 88 ML 1/8
NT 3 4 12 15 18 21 33 39 ML 1/8
NT 3 4 16 20 24 28 44 52 ML 1/8
NT 3 4 6 9 12 15 18 21 ML 1/8
NT 3 4 6 9 12 15 21 36 ML 1/8
NT 3 4 8 12 16 20 24 28 ML 1/8
NT 3 4 8 12 16 20 28 48 ML 1/8
NT 3 5 10 15 20 25 30 35 ML 1/8
NT 3 5 10 15 20 25 35 60 ML 1/8
NT 3 5 12 15 18 21 33 39 ML 1/8
NT 3 5 20 25 30 35 55 65 ML 1/8
NT 3 5 6 9 12 15 18 21 ML 1/8
NT 3 5 6 9 12 15 21 36 ML 1/8
NT 3 6 7 9 12 15 18 21 ML 1/8
NT 3 6 7 9 12 15 21 36 ML 1/8
NT 3 6 8 9 12 15 18 21 ML 1/8
NT 3 6 8 9 12 15 21 36 ML 1/8
NT 3 6 9 10 12 15 18 21 ML 1/8
NT 3 6 9 10 12 15 21 36 ML 1/8
NT 3 6 9 11 12 15 18 21 ML 1/8
NT 3 6 9 11 12 15 21 36 ML 1/8
NT 3 6 9 12 13 15 18 21 ML 1/8
NT 3 6 9 12 13 15 21 36 ML 1/8
NT 3 6 9 12 14 15 18 21 ML 1/8
NT 3 6 9 12 14 15 21 36 ML 1/8
NT 3 6 9 12 15 16 18 21 ML 1/8
NT 3 6 9 12 15 16 21 36 ML 1/8
NT 3 6 9 12 15 17 18 21 ML 1/8
NT 3 6 9 12 15 17 21 36 ML 1/8
NT 3 6 9 12 15 18 19 21 ML 1/8
NT 3 6 9 12 15 18 20 21 ML 1/8
NT 3 6 9 12 15 18 21 22 ML 1/8
NT 3 6 9 12 15 18 21 23 ML 1/8
NT 3 6 9 12 15 18 21 25 ML 1/8
NT 3 6 9 12 15 18 21 26 ML 1/8
NT 3 6 9 12 15 18 21 28 ML 1/8
NT 3 6 9 12 15 18 21 29 ML 1/8
NT 3 6 9 12 15 18 21 31 ML 1/8
NT 3 6 9 12 15 18 21 32 ML 1/8
NT 3 6 9 12 15 18 21 34 ML 1/8
NT 3 6 9 12 15 18 21 35 ML 1/8
NT 3 6 9 12 15 18 21 37 ML 1/8
NT 3 6 9 12 15 18 21 38 ML 1/8
NT 3 6 9 12 15 18 21 40 ML 1/8
NT 3 6 9 12 15 18 21 41 ML 1/8
NT 3 6 9 12 15 18 21 43 ML 1/8
NT 3 6 9 12 15 18 21 44 ML 1/8
NT 3 6 9 12 15 18 21 46 ML 1/8
NT 3 6 9 12 15 18 21 47 ML 1/8
NT 3 6 9 12 15 18 21 49 ML 1/8
NT 3 6 9 12 15 18 21 50 ML 1/8
NT 3 6 9 12 15 18 21 52 ML 1/8
NT 3 6 9 12 15 18 21 53 ML 1/8
NT 3 6 9 12 15 18 21 55 ML 1/8
NT 3 6 9 12 15 18 21 56 ML 1/8
NT 3 6 9 12 15 18 21 58 ML 1/8
NT 3 6 9 12 15 18 21 59 ML 1/8
NT 3 6 9 12 15 18 21 61 ML 1/8
NT 3 6 9 12 15 18 21 62 ML 1/8
NT 3 6 9 12 15 18 21 64 ML 1/8
NT 3 6 9 12 15 18 21 65 ML 1/8
NT 3 6 9 12 15 18 21 67 ML 1/8
NT 3 6 9 12 15 18 21 68 ML 1/8
NT 3 6 9 12 15 18 21 70 ML 1/8
NT 3 6 9 12 15 18 21 71 ML 1/8
NT 3 6 9 12 15 18 21 73 ML 1/8
NT 3 6 9 12 15 18 21 74 ML 1/8
NT 3 6 9 12 15 18 21 76 ML 1/8
NT 3 6 9 12 15 18 21 77 ML 1/8
NT 3 6 9 12 15 18 21 79 ML 1/8
NT 3 6 9 12 15 18 21 80 ML 1/8
NT 3 6 9 12 15 18 21 82 ML 1/8
NT 3 6 9 12 15 18 21 83 ML 1/8
NT 3 6 9 12 15 18 21 85 ML 1/8
NT 3 6 9 12 15 18 21 86 ML 1/8
NT 3 6 9 12 15 18 21 88 ML 1/8
NT 3 6 9 12 15 19 21 36 ML 1/8
NT 3 6 9 12 15 20 21 36 ML 1/8
NT 3 6 9 12 15 21 22 36 ML 1/8
NT 3 6 9 12 15 21 23 36 ML 1/8
NT 3 6 9 12 15 21 25 36 ML 1/8
NT 3 6 9 12 15 21 26 36 ML 1/8
NT 3 6 9 12 15 21 28 36 ML 1/8
NT 3 6 9 12 15 21 29 36 ML 1/8
NT 3 6 9 12 15 21 31 36 ML 1/8
NT 3 6 9 12 15 21 32 36 ML 1/8
NT 3 6 9 12 15 21 34 36 ML 1/8
NT 3 6 9 12 15 21 35 36 ML 1/8
NT 3 6 9 12 15 21 36 37 ML 1/8
NT 3 6 9 12 15 21 36 38 ML 1/8
NT 3 6 9 12 15 21 36 40 ML 1/8
NT 3 6 9 12 15 21 36 41 ML 1/8
NT 3 6 9 12 15 21 36 43 ML 1/8
NT 3 6 9 12 15 21 36 44 ML 1/8
NT 3 6 9 12 15 21 36 46 ML 1/8
NT 3 6 9 12 15 21 36 47 ML 1/8
NT 3 6 9 12 15 21 36 49 ML 1/8
NT 3 6 9 12 15 21 36 50 ML 1/8
NT 3 6 9 12 15 21 36 52 ML 1/8
NT 3 6 9 12 15 21 36 53 ML 1/8
NT 3 6 9 12 15 21 36 55 ML 1/8
NT 3 6 9 12 15 21 36 56 ML 1/8
NT 3 6 9 12 15 21 36 58 ML 1/8
NT 3 6 9 12 15 21 36 59 ML 1/8
NT 3 6 9 12 15 21 36 61 ML 1/8
NT 3 6 9 12 15 21 36 62 ML 1/8
NT 3 6 9 12 15 21 36 64 ML 1/8
NT 3 6 9 12 15 21 36 65 ML 1/8
NT 3 6 9 12 15 21 36 67 ML 1/8
NT 3 6 9 12 15 21 36 68 ML 1/8
NT 3 6 9 12 15 21 36 70 ML 1/8
NT 3 6 9 12 15 21 36 71 ML 1/8
NT 3 6 9 12 15 21 36 73 ML 1/8
NT 3 6 9 12 15 21 36 74 ML 1/8
NT 3 6 9 12 15 21 36 76 ML 1/8
NT 3 6 9 12 15 21 36 77 ML 1/8
NT 3 6 9 12 15 21 36 79 ML 1/8
NT 3 6 9 12 15 21 36 80 ML 1/8
NT 3 6 9 12 15 21 36 82 ML 1/8
NT 3 6 9 12 15 21 36 83 ML 1/8
NT 3 6 9 12 15 21 36 85 ML 1/8
NT 3 6 9 12 15 21 36 86 ML 1/8
NT 3 6 9 12 15 21 36 88 ML 1/8
NT 3 7 12 15 18 21 33 39 ML 1/8
NT 3 7 14 21 28 35 42 49 ML 1/8
NT 3 7 14 21 28 35 49 84 ML 1/8
NT 3 8 12 15 18 21 33 39 ML 1/8
NT 3 8 16 24 32 40 48 56 ML 1/8
NT 4 11 16 20 24 28 44 52 ML 1/8
NT 4 11 22 33 44 55 66 77 ML 1/8
NT 4 13 16 20 24 28 44 52 ML 1/8
NT 4 15 16 20 24 28 44 52 ML 1/8
NT 4 16 17 20 24 28 44 52 ML 1/8
NT 4 16 19 20 24 28 44 52 ML 1/8
NT 4 16 20 21 24 28 44 52 ML 1/8
NT 4 16 20 23 24 28 44 52 ML 1/8
NT 4 16 20 24 25 28 44 52 ML 1/8
NT 4 16 20 24 27 28 44 52 ML 1/8
NT 4 16 20 24 28 29 44 52 ML 1/8
NT 4 16 20 24 28 31 44 52 ML 1/8
NT 4 16 20 24 28 33 44 52 ML 1/8
NT 4 16 20 24 28 35 44 52 ML 1/8
NT 4 16 20 24 28 37 44 52 ML 1/8
NT 4 16 20 24 28 39 44 52 ML 1/8
NT 4 16 20 24 28 41 44 52 ML 1/8
NT 4 16 20 24 28 43 44 52 ML 1/8
NT 4 16 20 24 28 44 45 52 ML 1/8
NT 4 16 20 24 28 44 47 52 ML 1/8
NT 4 16 20 24 28 44 49 52 ML 1/8
NT 4 16 20 24 28 44 51 52 ML 1/8
NT 4 16 20 24 28 44 52 53 ML 1/8
NT 4 16 20 24 28 44 52 55 ML 1/8
NT 4 16 20 24 28 44 52 57 ML 1/8
NT 4 16 20 24 28 44 52 59 ML 1/8
NT 4 16 20 24 28 44 52 61 ML 1/8
NT 4 16 20 24 28 44 52 63 ML 1/8
NT 4 16 20 24 28 44 52 65 ML 1/8
NT 4 16 20 24 28 44 52 67 ML 1/8
NT 4 16 20 24 28 44 52 69 ML 1/8
NT 4 16 20 24 28 44 52 71 ML 1/8
NT 4 16 20 24 28 44 52 73 ML 1/8
NT 4 16 20 24 28 44 52 75 ML 1/8
NT 4 16 20 24 28 44 52 77 ML 1/8
NT 4 16 20 24 28 44 52 79 ML 1/8
NT 4 16 20 24 28 44 52 81 ML 1/8
NT 4 16 20 24 28 44 52 83 ML 1/8
NT 4 16 20 24 28 44 52 85 ML 1/8
NT 4 16 20 24 28 44 52 87 ML 1/8
NT 4 5 10 15 20 25 30 35 ML 1/8
NT 4 5 10 15 20 25 35 60 ML 1/8
NT 4 5 12 16 17 20 22 28 ML 1/8
NT 4 5 16 20 24 28 44 52 ML 1/8
NT 4 5 20 25 30 35 55 65 ML 1/8
NT 4 5 8 12 16 20 24 28 ML 1/8
NT 4 5 8 12 16 20 28 48 ML 1/8
NT 4 7 14 21 28 35 42 49 ML 1/8
NT 4 7 14 21 28 35 49 84 ML 1/8
NT 4 7 16 20 24 28 44 52 ML 1/8
NT 4 7 8 12 16 20 24 28 ML 1/8
NT 4 7 8 12 16 20 28 48 ML 1/8
NT 4 8 11 12 16 20 24 28 ML 1/8
NT 4 8 11 12 16 20 28 48 ML 1/8
NT 4 8 12 13 16 20 24 28 ML 1/8
NT 4 8 12 13 16 20 28 48 ML 1/8
NT 4 8 12 15 16 20 24 28 ML 1/8
NT 4 8 12 15 16 20 28 48 ML 1/8
NT 4 8 12 16 17 20 24 28 ML 1/8
NT 4 8 12 16 17 20 28 48 ML 1/8
NT 4 8 12 16 19 20 24 28 ML 1/8
NT 4 8 12 16 19 20 28 48 ML 1/8
NT 4 8 12 16 20 21 24 28 ML 1/8
NT 4 8 12 16 20 21 28 48 ML 1/8
NT 4 8 12 16 20 23 24 28 ML 1/8
NT 4 8 12 16 20 23 28 48 ML 1/8
NT 4 8 12 16 20 24 25 28 ML 1/8
NT 4 8 12 16 20 24 27 28 ML 1/8
NT 4 8 12 16 20 24 28 29 ML 1/8
NT 4 8 12 16 20 24 28 31 ML 1/8
NT 4 8 12 16 20 24 28 33 ML 1/8
NT 4 8 12 16 20 24 28 35 ML 1/8
NT 4 8 12 16 20 24 28 37 ML 1/8
NT 4 8 12 16 20 24 28 39 ML 1/8
NT 4 8 12 16 20 24 28 41 ML 1/8
NT 4 8 12 16 20 24 28 43 ML 1/8
NT 4 8 12 16 20 24 28 45 ML 1/8
NT 4 8 12 16 20 24 28 47 ML 1/8
NT 4 8 12 16 20 24 28 49 ML 1/8
NT 4 8 12 16 20 24 28 51 ML 1/8
NT 4 8 12 16 20 24 28 53 ML 1/8
NT 4 8 12 16 20 24 28 55 ML 1/8
NT 4 8 12 16 20 24 28 57 ML 1/8
NT 4 8 12 16 20 24 28 59 ML 1/8
NT 4 8 12 16 20 24 28 61 ML 1/8
NT 4 8 12 16 20 24 28 63 ML 1/8
NT 4 8 12 16 20 24 28 65 ML 1/8
NT 4 8 12 16 20 24 28 67 ML 1/8
NT 4 8 12 16 20 24 28 69 ML 1/8
NT 4 8 12 16 20 24 28 71 ML 1/8
NT 4 8 12 16 20 24 28 73 ML 1/8
NT 4 8 12 16 20 24 28 75 ML 1/8
NT 4 8 12 16 20 24 28 77 ML 1/8
NT 4 8 12 16 20 24 28 79 ML 1/8
NT 4 8 12 16 20 24 28 81 ML 1/8
NT 4 8 12 16 20 24 28 83 ML 1/8
NT 4 8 12 16 20 24 28 85 ML 1/8
NT 4 8 12 16 20 24 28 87 ML 1/8
NT 4 8 12 16 20 25 28 48 ML 1/8
NT 4 8 12 16 20 27 28 48 ML 1/8
NT 4 8 12 16 20 28 29 48 ML 1/8
NT 4 8 12 16 20 28 31 48 ML 1/8
NT 4 8 12 16 20 28 33 48 ML 1/8
NT 4 8 12 16 20 28 35 48 ML 1/8
NT 4 8 12 16 20 28 37 48 ML 1/8
NT 4 8 12 16 20 28 39 48 ML 1/8
NT 4 8 12 16 20 28 41 48 ML 1/8
NT 4 8 12 16 20 28 43 48 ML 1/8
NT 4 8 12 16 20 28 45 48 ML 1/8
NT 4 8 12 16 20 28 47 48 ML 1/8
NT 4 8 12 16 20 28 48 49 ML 1/8
NT 4 8 12 16 20 28 48 51 ML 1/8
NT 4 8 12 16 20 28 48 53 ML 1/8
NT 4 8 12 16 20 28 48 55 ML 1/8
NT 4 8 12 16 20 28 48 57 ML 1/8
NT 4 8 12 16 20 28 48 59 ML 1/8
NT 4 8 12 16 20 28 48 61 ML 1/8
NT 4 8 12 16 20 28 48 63 ML 1/8
NT 4 8 12 16 20 28 48 65 ML 1/8
NT 4 8 12 16 20 28 48 67 ML 1/8
NT 4 8 12 16 20 28 48 69 ML 1/8
NT 4 8 12 16 20 28 48 71 ML 1/8
NT 4 8 12 16 20 28 48 73 ML 1/8
NT 4 8 12 16 20 28 48 75 ML 1/8
NT 4 8 12 16 20 28 48 77 ML 1/8
NT 4 8 12 16 20 28 48 79 ML 1/8
NT 4 8 12 16 20 28 48 81 ML 1/8
NT 4 8 12 16 20 28 48 83 ML 1/8
NT 4 8 12 16 20 28 48 85 ML 1/8
NT 4 8 12 16 20 28 48 87 ML 1/8
NT 4 8 9 12 16 20 24 28 ML 1/8
NT 4 8 9 12 16 20 28 48 ML 1/8
NT 4 9 16 20 24 28 44 52 ML 1/8
NT 4 9 18 27 36 45 54 63 ML 1/8
NT 5 10 11 15 20 25 30 35 ML 1/8
NT 5 10 11 15 20 25 35 60 ML 1/8
NT 5 10 12 15 20 25 30 35 ML 1/8
NT 5 10 12 15 20 25 35 60 ML 1/8
NT 5 10 13 15 20 25 30 35 ML 1/8
NT 5 10 13 15 20 25 35 60 ML 1/8
NT 5 10 14 15 20 25 30 35 ML 1/8
NT 5 10 14 15 20 25 35 60 ML 1/8
NT 5 10 15 16 20 25 30 35 ML 1/8
NT 5 10 15 16 20 25 35 60 ML 1/8
NT 5 10 15 17 20 25 30 35 ML 1/8
NT 5 10 15 17 20 25 35 60 ML 1/8
NT 5 10 15 18 20 25 30 35 ML 1/8
NT 5 10 15 18 20 25 35 60 ML 1/8
NT 5 10 15 19 20 25 30 35 ML 1/8
NT 5 10 15 19 20 25 35 60 ML 1/8
NT 5 10 15 20 21 25 30 35 ML 1/8
NT 5 10 15 20 21 25 35 60 ML 1/8
NT 5 10 15 20 22 25 30 35 ML 1/8
NT 5 10 15 20 22 25 35 60 ML 1/8
NT 5 10 15 20 23 25 30 35 ML 1/8
NT 5 10 15 20 23 25 35 60 ML 1/8
NT 5 10 15 20 24 25 30 35 ML 1/8
NT 5 10 15 20 24 25 35 60 ML 1/8
NT 5 10 15 20 25 26 30 35 ML 1/8
NT 5 10 15 20 25 26 35 60 ML 1/8
NT 5 10 15 20 25 27 30 35 ML 1/8
NT 5 10 15 20 25 27 35 60 ML 1/8
NT 5 10 15 20 25 28 30 35 ML 1/8
NT 5 10 15 20 25 28 35 60 ML 1/8
NT 5 10 15 20 25 29 30 35 ML 1/8
NT 5 10 15 20 25 29 35 60 ML 1/8
NT 5 10 15 20 25 30 31 35 ML 1/8
NT 5 10 15 20 25 30 32 35 ML 1/8
NT 5 10 15 20 25 30 33 35 ML 1/8
NT 5 10 15 20 25 30 34 35 ML 1/8
NT 5 10 15 20 25 30 35 36 ML 1/8
NT 5 10 15 20 25 30 35 37 ML 1/8
NT 5 10 15 20 25 30 35 38 ML 1/8
NT 5 10 15 20 25 30 35 39 ML 1/8
NT 5 10 15 20 25 30 35 41 ML 1/8
NT 5 10 15 20 25 30 35 42 ML 1/8
NT 5 10 15 20 25 30 35 43 ML 1/8
NT 5 10 15 20 25 30 35 44 ML 1/8
NT 5 10 15 20 25 30 35 46 ML 1/8
NT 5 10 15 20 25 30 35 47 ML 1/8
NT 5 10 15 20 25 30 35 48 ML 1/8
NT 5 10 15 20 25 30 35 49 ML 1/8
NT 5 10 15 20 25 30 35 51 ML 1/8
NT 5 10 15 20 25 30 35 52 ML 1/8
NT 5 10 15 20 25 30 35 53 ML 1/8
NT 5 10 15 20 25 30 35 54 ML 1/8
NT 5 10 15 20 25 30 35 56 ML 1/8
NT 5 10 15 20 25 30 35 57 ML 1/8
NT 5 10 15 20 25 30 35 58 ML 1/8
NT 5 10 15 20 25 30 35 59 ML 1/8
NT 5 10 15 20 25 30 35 61 ML 1/8
NT 5 10 15 20 25 30 35 62 ML 1/8
NT 5 10 15 20 25 30 35 63 ML 1/8
NT 5 10 15 20 25 30 35 64 ML 1/8
NT 5 10 15 20 25 30 35 66 ML 1/8
NT 5 10 15 20 25 30 35 67 ML 1/8
NT 5 10 15 20 25 30 35 68 ML 1/8
NT 5 10 15 20 25 30 35 69 ML 1/8
NT 5 10 15 20 25 30 35 71 ML 1/8
NT 5 10 15 20 25 30 35 72 ML 1/8
NT 5 10 15 20 25 30 35 73 ML 1/8
NT 5 10 15 20 25 30 35 74 ML 1/8
NT 5 10 15 20 25 30 35 76 ML 1/8
NT 5 10 15 20 25 30 35 77 ML 1/8
NT 5 10 15 20 25 30 35 78 ML 1/8
NT 5 10 15 20 25 30 35 79 ML 1/8
NT 5 10 15 20 25 30 35 81 ML 1/8
NT 5 10 15 20 25 30 35 82 ML 1/8
NT 5 10 15 20 25 30 35 83 ML 1/8
NT 5 10 15 20 25 30 35 84 ML 1/8
NT 5 10 15 20 25 30 35 86 ML 1/8
NT 5 10 15 20 25 30 35 87 ML 1/8
NT 5 10 15 20 25 30 35 88 ML 1/8
NT 5 10 15 20 25 31 35 60 ML 1/8
NT 5 10 15 20 25 32 35 60 ML 1/8
NT 5 10 15 20 25 33 35 60 ML 1/8
NT 5 10 15 20 25 34 35 60 ML 1/8
NT 5 10 15 20 25 35 36 60 ML 1/8
NT 5 10 15 20 25 35 37 60 ML 1/8
NT 5 10 15 20 25 35 38 60 ML 1/8
NT 5 10 15 20 25 35 39 60 ML 1/8
NT 5 10 15 20 25 35 41 60 ML 1/8
NT 5 10 15 20 25 35 42 60 ML 1/8
NT 5 10 15 20 25 35 43 60 ML 1/8
NT 5 10 15 20 25 35 44 60 ML 1/8
NT 5 10 15 20 25 35 46 60 ML 1/8
NT 5 10 15 20 25 35 47 60 ML 1/8
NT 5 10 15 20 25 35 48 60 ML 1/8
NT 5 10 15 20 25 35 49 60 ML 1/8
NT 5 10 15 20 25 35 51 60 ML 1/8
NT 5 10 15 20 25 35 52 60 ML 1/8
NT 5 10 15 20 25 35 53 60 ML 1/8
NT 5 10 15 20 25 35 54 60 ML 1/8
NT 5 10 15 20 25 35 56 60 ML 1/8
NT 5 10 15 20 25 35 57 60 ML 1/8
NT 5 10 15 20 25 35 58 60 ML 1/8
NT 5 10 15 20 25 35 59 60 ML 1/8
NT 5 10 15 20 25 35 60 61 ML 1/8
NT 5 10 15 20 25 35 60 62 ML 1/8
NT 5 10 15 20 25 35 60 63 ML 1/8
NT 5 10 15 20 25 35 60 64 ML 1/8
NT 5 10 15 20 25 35 60 66 ML 1/8
NT 5 10 15 20 25 35 60 67 ML 1/8
NT 5 10 15 20 25 35 60 68 ML 1/8
NT 5 10 15 20 25 35 60 69 ML 1/8
NT 5 10 15 20 25 35 60 71 ML 1/8
NT 5 10 15 20 25 35 60 72 ML 1/8
NT 5 10 15 20 25 35 60 73 ML 1/8
NT 5 10 15 20 25 35 60 74 ML 1/8
NT 5 10 15 20 25 35 60 76 ML 1/8
NT 5 10 15 20 25 35 60 77 ML 1/8
NT 5 10 15 20 25 35 60 78 ML 1/8
NT 5 10 15 20 25 35 60 79 ML 1/8
NT 5 10 15 20 25 35 60 81 ML 1/8
NT 5 10 15 20 25 35 60 82 ML 1/8
NT 5 10 15 20 25 35 60 83 ML 1/8
NT 5 10 15 20 25 35 60 84 ML 1/8
NT 5 10 15 20 25 35 60 86 ML 1/8
NT 5 10 15 20 25 35 60 87 ML 1/8
NT 5 10 15 20 25 35 60 88 ML 1/8
NT 5 11 20 25 30 35 55 65 ML 1/8
NT 5 11 22 33 44 55 66 77 ML 1/8
NT 5 12 20 25 30 35 55 65 ML 1/8
NT 5 12 24 36 48 60 72 84 ML 1/8
NT 5 13 20 25 30 35 55 65 ML 1/8
NT 5 14 20 25 30 35 55 65 ML 1/8
NT 5 16 20 25 30 35 55 65 ML 1/8
NT 5 17 20 25 30 35 55 65 ML 1/8
NT 5 18 20 25 30 35 55 65 ML 1/8
NT 5 19 20 25 30 35 55 65 ML 1/8
NT 5 20 21 25 30 35 55 65 ML 1/8
NT 5 20 22 25 30 35 55 65 ML 1/8
NT 5 20 23 25 30 35 55 65 ML 1/8
NT 5 20 24 25 30 35 55 65 ML 1/8
NT 5 20 25 26 30 35 55 65 ML 1/8
NT 5 20 25 27 30 35 55 65 ML 1/8
NT 5 20 25 28 30 35 55 65 ML 1/8
NT 5 20 25 29 30 35 55 65 ML 1/8
NT 5 20 25 30 31 35 55 65 ML 1/8
NT 5 20 25 30 32 35 55 65 ML 1/8
NT 5 20 25 30 33 35 55 65 ML 1/8
NT 5 20 25 30 34 35 55 65 ML 1/8
NT 5 20 25 30 35 36 55 65 ML 1/8
NT 5 20 25 30 35 37 55 65 ML 1/8
NT 5 20 25 30 35 38 55 65 ML 1/8
NT 5 20 25 30 35 39 55 65 ML 1/8
NT 5 20 25 30 35 41 55 65 ML 1/8
NT 5 20 25 30 35 42 55 65 ML 1/8
NT 5 20 25 30 35 43 55 65 ML 1/8
NT 5 20 25 30 35 44 55 65 ML 1/8
NT 5 20 25 30 35 46 55 65 ML 1/8
NT 5 20 25 30 35 47 55 65 ML 1/8
NT 5 20 25 30 35 48 55 65 ML 1/8
NT 5 20 25 30 35 49 55 65 ML 1/8
NT 5 20 25 30 35 51 55 65 ML 1/8
NT 5 20 25 30 35 52 55 65 ML 1/8
NT 5 20 25 30 35 53 55 65 ML 1/8
NT 5 20 25 30 35 54 55 65 ML 1/8
NT 5 20 25 30 35 55 56 65 ML 1/8
NT 5 20 25 30 35 55 57 65 ML 1/8
NT 5 20 25 30 35 55 58 65 ML 1/8
NT 5 20 25 30 35 55 59 65 ML 1/8
NT 5 20 25 30 35 55 61 65 ML 1/8
NT 5 20 25 30 35 55 62 65 ML 1/8
NT 5 20 25 30 35 55 63 65 ML 1/8
NT 5 20 25 30 35 55 64 65 ML 1/8
NT 5 20 25 30 35 55 65 66 ML 1/8
NT 5 20 25 30 35 55 65 67 ML 1/8
NT 5 20 25 30 35 55 65 68 ML 1/8
NT 5 20 25 30 35 55 65 69 ML 1/8
NT 5 20 25 30 35 55 65 71 ML 1/8
NT 5 20 25 30 35 55 65 72 ML 1/8
NT 5 20 25 30 35 55 65 73 ML 1/8
NT 5 20 25 30 35 55 65 74 ML 1/8
NT 5 20 25 30 35 55 65 76 ML 1/8
NT 5 20 25 30 35 55 65 77 ML 1/8
NT 5 20 25 30 35 55 65 78 ML 1/8
NT 5 20 25 30 35 55 65 79 ML 1/8
NT 5 20 25 30 35 55 65 81 ML 1/8
NT 5 20 25 30 35 55 65 82 ML 1/8
NT 5 20 25 30 35 55 65 83 ML 1/8
NT 5 20 25 30 35 55 65 84 ML 1/8
NT 5 20 25 30 35 55 65 86 ML 1/8
NT 5 20 25 30 35 55 65 87 ML 1/8
NT 5 20 25 30 35 55 65 88 ML 1/8
NT 5 6 10 15 20 25 30 35 ML 1/8
NT 5 6 10 15 20 25 35 60 ML 1/8
NT 5 6 12 18 24 30 36 42 ML 1/8
NT 5 6 12 18 24 30 42 72 ML 1/8
NT 5 6 20 25 30 35 55 65 ML 1/8
NT 5 6 24 30 36 42 66 78 ML 1/8
NT 5 7 10 15 20 25 30 35 ML 1/8
NT 5 7 10 15 20 25 35 60 ML 1/8
NT 5 7 14 21 28 35 42 49 ML 1/8
NT 5 7 14 21 28 35 49 84 ML 1/8
NT 5 7 20 25 30 35 55 65 ML 1/8
NT 5 8 10 15 20 25 30 35 ML 1/8
NT 5 8 10 15 20 25 35 60 ML 1/8
NT 5 8 16 24 32 40 48 56 ML 1/8
NT 5 8 20 25 30 35 55 65 ML 1/8
NT 5 9 10 15 20 25 30 35 ML 1/8
NT 5 9 10 15 20 25 35 60 ML 1/8
NT 5 9 18 27 36 45 54 63 ML 1/8
NT 5 9 20 25 30 35 55 65 ML 1/8
NT 6 11 12 18 24 30 36 42 ML 1/8
NT 6 11 12 18 24 30 42 72 ML 1/8
NT 6 11 22 33 44 55 66 77 ML 1/8
NT 6 11 24 30 36 42 66 78 ML 1/8
NT 6 12 13 18 24 30 36 42 ML 1/8
NT 6 12 13 18 24 30 42 72 ML 1/8
NT 6 12 17 18 24 30 36 42 ML 1/8
NT 6 12 17 18 24 30 42 72 ML 1/8
NT 6 12 18 19 24 30 36 42 ML 1/8
NT 6 12 18 19 24 30 42 72 ML 1/8
NT 6 12 18 23 24 30 36 42 ML 1/8
NT 6 12 18 23 24 30 42 72 ML 1/8
NT 6 12 18 24 25 30 36 42 ML 1/8
NT 6 12 18 24 25 30 42 72 ML 1/8
NT 6 12 18 24 29 30 36 42 ML 1/8
NT 6 12 18 24 29 30 42 72 ML 1/8
NT 6 12 18 24 30 31 36 42 ML 1/8
NT 6 12 18 24 30 31 42 72 ML 1/8
NT 6 12 18 24 30 35 36 42 ML 1/8
NT 6 12 18 24 30 35 42 72 ML 1/8
NT 6 12 18 24 30 36 37 42 ML 1/8
NT 6 12 18 24 30 36 41 42 ML 1/8
NT 6 12 18 24 30 36 42 43 ML 1/8
NT 6 12 18 24 30 36 42 47 ML 1/8
NT 6 12 18 24 30 36 42 49 ML 1/8
NT 6 12 18 24 30 36 42 53 ML 1/8
NT 6 12 18 24 30 36 42 55 ML 1/8
NT 6 12 18 24 30 36 42 59 ML 1/8
NT 6 12 18 24 30 36 42 61 ML 1/8
NT 6 12 18 24 30 36 42 65 ML 1/8
NT 6 12 18 24 30 36 42 67 ML 1/8
NT 6 12 18 24 30 36 42 71 ML 1/8
NT 6 12 18 24 30 36 42 73 ML 1/8
NT 6 12 18 24 30 36 42 77 ML 1/8
NT 6 12 18 24 30 36 42 79 ML 1/8
NT 6 12 18 24 30 36 42 83 ML 1/8
NT 6 12 18 24 30 36 42 85 ML 1/8
NT 6 12 18 24 30 37 42 72 ML 1/8
NT 6 12 18 24 30 41 42 72 ML 1/8
NT 6 12 18 24 30 42 43 72 ML 1/8
NT 6 12 18 24 30 42 47 72 ML 1/8
NT 6 12 18 24 30 42 49 72 ML 1/8
NT 6 12 18 24 30 42 53 72 ML 1/8
NT 6 12 18 24 30 42 55 72 ML 1/8
NT 6 12 18 24 30 42 59 72 ML 1/8
NT 6 12 18 24 30 42 61 72 ML 1/8
NT 6 12 18 24 30 42 65 72 ML 1/8
NT 6 12 18 24 30 42 67 72 ML 1/8
NT 6 12 18 24 30 42 71 72 ML 1/8
NT 6 12 18 24 30 42 72 73 ML 1/8
NT 6 12 18 24 30 42 72 77 ML 1/8
NT 6 12 18 24 30 42 72 79 ML 1/8
NT 6 12 18 24 30 42 72 83 ML 1/8
NT 6 12 18 24 30 42 72 85 ML 1/8
NT 6 13 24 30 36 42 66 78 ML 1/8
NT 6 17 24 30 36 42 66 78 ML 1/8
NT 6 19 24 30 36 42 66 78 ML 1/8
NT 6 23 24 30 36 42 66 78 ML 1/8
NT 6 24 25 30 36 42 66 78 ML 1/8
NT 6 24 29 30 36 42 66 78 ML 1/8
NT 6 24 30 31 36 42 66 78 ML 1/8
NT 6 24 30 35 36 42 66 78 ML 1/8
NT 6 24 30 36 37 42 66 78 ML 1/8
NT 6 24 30 36 41 42 66 78 ML 1/8
NT 6 24 30 36 42 43 66 78 ML 1/8
NT 6 24 30 36 42 47 66 78 ML 1/8
NT 6 24 30 36 42 49 66 78 ML 1/8
NT 6 24 30 36 42 53 66 78 ML 1/8
NT 6 24 30 36 42 55 66 78 ML 1/8
NT 6 24 30 36 42 59 66 78 ML 1/8
NT 6 24 30 36 42 61 66 78 ML 1/8
NT 6 24 30 36 42 65 66 78 ML 1/8
NT 6 24 30 36 42 66 67 78 ML 1/8
NT 6 24 30 36 42 66 71 78 ML 1/8
NT 6 24 30 36 42 66 73 78 ML 1/8
NT 6 24 30 36 42 66 77 78 ML 1/8
NT 6 24 30 36 42 66 78 79 ML 1/8
NT 6 24 30 36 42 66 78 83 ML 1/8
NT 6 24 30 36 42 66 78 85 ML 1/8
NT 6 7 12 18 24 30 36 42 ML 1/8
NT 6 7 12 18 24 30 42 72 ML 1/8
NT 6 7 14 21 28 35 42 49 ML 1/8
NT 6 7 14 21 28 35 49 84 ML 1/8
NT 6 7 24 30 36 42 66 78 ML 1/8
NT 7 10 14 21 28 35 42 49 ML 1/8
NT 7 10 14 21 28 35 49 84 ML 1/8
NT 7 10 20 30 40 50 60 70 ML 1/8
NT 7 11 14 21 28 35 42 49 ML 1/8
NT 7 11 14 21 28 35 49 84 ML 1/8
NT 7 11 22 33 44 55 66 77 ML 1/8
NT 7 12 14 21 28 35 42 49 ML 1/8
NT 7 12 14 21 28 35 49 84 ML 1/8
NT 7 12 24 36 48 60 72 84 ML 1/8
NT 7 13 14 21 28 35 42 49 ML 1/8
NT 7 13 14 21 28 35 49 84 ML 1/8
NT 7 14 15 21 28 35 42 49 ML 1/8
NT 7 14 15 21 28 35 49 84 ML 1/8
NT 7 14 16 21 28 35 42 49 ML 1/8
NT 7 14 16 21 28 35 49 84 ML 1/8
NT 7 14 17 21 28 35 42 49 ML 1/8
NT 7 14 17 21 28 35 49 84 ML 1/8
NT 7 14 18 21 28 35 42 49 ML 1/8
NT 7 14 18 21 28 35 49 84 ML 1/8
NT 7 14 19 21 28 35 42 49 ML 1/8
NT 7 14 19 21 28 35 49 84 ML 1/8
NT 7 14 20 21 28 35 42 49 ML 1/8
NT 7 14 20 21 28 35 49 84 ML 1/8
NT 7 14 21 22 28 35 42 49 ML 1/8
NT 7 14 21 22 28 35 49 84 ML 1/8
NT 7 14 21 23 28 35 42 49 ML 1/8
NT 7 14 21 23 28 35 49 84 ML 1/8
NT 7 14 21 24 28 35 42 49 ML 1/8
NT 7 14 21 24 28 35 49 84 ML 1/8
NT 7 14 21 25 28 35 42 49 ML 1/8
NT 7 14 21 25 28 35 49 84 ML 1/8
NT 7 14 21 26 28 35 42 49 ML 1/8
NT 7 14 21 26 28 35 49 84 ML 1/8
NT 7 14 21 27 28 35 42 49 ML 1/8
NT 7 14 21 27 28 35 49 84 ML 1/8
NT 7 14 21 28 29 35 42 49 ML 1/8
NT 7 14 21 28 29 35 49 84 ML 1/8
NT 7 14 21 28 30 35 42 49 ML 1/8
NT 7 14 21 28 30 35 49 84 ML 1/8
NT 7 14 21 28 31 35 42 49 ML 1/8
NT 7 14 21 28 31 35 49 84 ML 1/8
NT 7 14 21 28 32 35 42 49 ML 1/8
NT 7 14 21 28 32 35 49 84 ML 1/8
NT 7 14 21 28 33 35 42 49 ML 1/8
NT 7 14 21 28 33 35 49 84 ML 1/8
NT 7 14 21 28 34 35 42 49 ML 1/8
NT 7 14 21 28 34 35 49 84 ML 1/8
NT 7 14 21 28 35 36 42 49 ML 1/8
NT 7 14 21 28 35 36 49 84 ML 1/8
NT 7 14 21 28 35 37 42 49 ML 1/8
NT 7 14 21 28 35 37 49 84 ML 1/8
NT 7 14 21 28 35 38 42 49 ML 1/8
NT 7 14 21 28 35 38 49 84 ML 1/8
NT 7 14 21 28 35 39 42 49 ML 1/8
NT 7 14 21 28 35 39 49 84 ML 1/8
NT 7 14 21 28 35 40 42 49 ML 1/8
NT 7 14 21 28 35 40 49 84 ML 1/8
NT 7 14 21 28 35 41 42 49 ML 1/8
NT 7 14 21 28 35 41 49 84 ML 1/8
NT 7 14 21 28 35 42 43 49 ML 1/8
NT 7 14 21 28 35 42 44 49 ML 1/8
NT 7 14 21 28 35 42 45 49 ML 1/8
NT 7 14 21 28 35 42 46 49 ML 1/8
NT 7 14 21 28 35 42 47 49 ML 1/8
NT 7 14 21 28 35 42 48 49 ML 1/8
NT 7 14 21 28 35 42 49 50 ML 1/8
NT 7 14 21 28 35 42 49 51 ML 1/8
NT 7 14 21 28 35 42 49 52 ML 1/8
NT 7 14 21 28 35 42 49 53 ML 1/8
NT 7 14 21 28 35 42 49 54 ML 1/8
NT 7 14 21 28 35 42 49 55 ML 1/8
NT 7 14 21 28 35 42 49 57 ML 1/8
NT 7 14 21 28 35 42 49 58 ML 1/8
NT 7 14 21 28 35 42 49 59 ML 1/8
NT 7 14 21 28 35 42 49 60 ML 1/8
NT 7 14 21 28 35 42 49 61 ML 1/8
NT 7 14 21 28 35 42 49 62 ML 1/8
NT 7 14 21 28 35 42 49 64 ML 1/8
NT 7 14 21 28 35 42 49 65 ML 1/8
NT 7 14 21 28 35 42 49 66 ML 1/8
NT 7 14 21 28 35 42 49 67 ML 1/8
NT 7 14 21 28 35 42 49 68 ML 1/8
NT 7 14 21 28 35 42 49 69 ML 1/8
NT 7 14 21 28 35 42 49 71 ML 1/8
NT 7 14 21 28 35 42 49 72 ML 1/8
NT 7 14 21 28 35 42 49 73 ML 1/8
NT 7 14 21 28 35 42 49 74 ML 1/8
NT 7 14 21 28 35 42 49 75 ML 1/8
NT 7 14 21 28 35 42 49 76 ML 1/8
NT 7 14 21 28 35 42 49 78 ML 1/8
NT 7 14 21 28 35 42 49 79 ML 1/8
NT 7 14 21 28 35 42 49 80 ML 1/8
NT 7 14 21 28 35 42 49 81 ML 1/8
NT 7 14 21 28 35 42 49 82 ML 1/8
NT 7 14 21 28 35 42 49 83 ML 1/8
NT 7 14 21 28 35 42 49 85 ML 1/8
NT 7 14 21 28 35 42 49 86 ML 1/8
NT 7 14 21 28 35 42 49 87 ML 1/8
NT 7 14 21 28 35 42 49 88 ML 1/8
NT 7 14 21 28 35 43 49 84 ML 1/8
NT 7 14 21 28 35 44 49 84 ML 1/8
NT 7 14 21 28 35 45 49 84 ML 1/8
NT 7 14 21 28 35 46 49 84 ML 1/8
NT 7 14 21 28 35 47 49 84 ML 1/8
NT 7 14 21 28 35 48 49 84 ML 1/8
NT 7 14 21 28 35 49 50 84 ML 1/8
NT 7 14 21 28 35 49 51 84 ML 1/8
NT 7 14 21 28 35 49 52 84 ML 1/8
NT 7 14 21 28 35 49 53 84 ML 1/8
NT 7 14 21 28 35 49 54 84 ML 1/8
NT 7 14 21 28 35 49 55 84 ML 1/8
NT 7 14 21 28 35 49 57 84 ML 1/8
NT 7 14 21 28 35 49 58 84 ML 1/8
NT 7 14 21 28 35 49 59 84 ML 1/8
NT 7 14 21 28 35 49 60 84 ML 1/8
NT 7 14 21 28 35 49 61 84 ML 1/8
NT 7 14 21 28 35 49 62 84 ML 1/8
NT 7 14 21 28 35 49 64 84 ML 1/8
NT 7 14 21 28 35 49 65 84 ML 1/8
NT 7 14 21 28 35 49 66 84 ML 1/8
NT 7 14 21 28 35 49 67 84 ML 1/8
NT 7 14 21 28 35 49 68 84 ML 1/8
NT 7 14 21 28 35 49 69 84 ML 1/8
NT 7 14 21 28 35 49 71 84 ML 1/8
NT 7 14 21 28 35 49 72 84 ML 1/8
NT 7 14 21 28 35 49 73 84 ML 1/8
NT 7 14 21 28 35 49 74 84 ML 1/8
NT 7 14 21 28 35 49 75 84 ML 1/8
NT 7 14 21 28 35 49 76 84 ML 1/8
NT 7 14 21 28 35 49 78 84 ML 1/8
NT 7 14 21 28 35 49 79 84 ML 1/8
NT 7 14 21 28 35 49 80 84 ML 1/8
NT 7 14 21 28 35 49 81 84 ML 1/8
NT 7 14 21 28 35 49 82 84 ML 1/8
NT 7 14 21 28 35 49 83 84 ML 1/8
NT 7 14 21 28 35 49 84 85 ML 1/8
NT 7 14 21 28 35 49 84 86 ML 1/8
NT 7 14 21 28 35 49 84 87 ML 1/8
NT 7 14 21 28 35 49 84 88 ML 1/8
NT 7 8 14 21 28 35 42 49 ML 1/8
NT 7 8 14 21 28 35 49 84 ML 1/8
NT 7 8 16 24 32 40 48 56 ML 1/8
NT 7 9 14 21 28 35 42 49 ML 1/8
NT 7 9 14 21 28 35 49 84 ML 1/8
NT 7 9 18 27 36 45 54 63 ML 1/8
NT 8 11 16 24 32 40 48 56 ML 1/8
NT 8 11 22 33 44 55 66 77 ML 1/8
NT 8 13 16 24 32 40 48 56 ML 1/8
NT 8 15 16 24 32 40 48 56 ML 1/8
NT 8 16 17 24 32 40 48 56 ML 1/8
NT 8 16 19 24 32 40 48 56 ML 1/8
NT 8 16 21 24 32 40 48 56 ML 1/8
NT 8 16 23 24 32 40 48 56 ML 1/8
NT 8 16 24 25 32 40 48 56 ML 1/8
NT 8 16 24 27 32 40 48 56 ML 1/8
NT 8 16 24 29 32 40 48 56 ML 1/8
NT 8 16 24 31 32 40 48 56 ML 1/8
NT 8 16 24 32 33 40 48 56 ML 1/8
NT 8 16 24 32 35 40 48 56 ML 1/8
NT 8 16 24 32 37 40 48 56 ML 1/8
NT 8 16 24 32 39 40 48 56 ML 1/8
NT 8 16 24 32 40 41 48 56 ML 1/8
NT 8 16 24 32 40 43 48 56 ML 1/8
NT 8 16 24 32 40 45 48 56 ML 1/8
NT 8 16 24 32 40 47 48 56 ML 1/8
NT 8 16 24 32 40 48 49 56 ML 1/8
NT 8 16 24 32 40 48 51 56 ML 1/8
NT 8 16 24 32 40 48 53 56 ML 1/8
NT 8 16 24 32 40 48 55 56 ML 1/8
NT 8 16 24 32 40 48 56 57 ML 1/8
NT 8 16 24 32 40 48 56 59 ML 1/8
NT 8 16 24 32 40 48 56 61 ML 1/8
NT 8 16 24 32 40 48 56 63 ML 1/8
NT 8 16 24 32 40 48 56 65 ML 1/8
NT 8 16 24 32 40 48 56 67 ML 1/8
NT 8 16 24 32 40 48 56 69 ML 1/8
NT 8 16 24 32 40 48 56 71 ML 1/8
NT 8 16 24 32 40 48 56 73 ML 1/8
NT 8 16 24 32 40 48 56 75 ML 1/8
NT 8 16 24 32 40 48 56 77 ML 1/8
NT 8 16 24 32 40 48 56 79 ML 1/8
NT 8 16 24 32 40 48 56 81 ML 1/8
NT 8 16 24 32 40 48 56 83 ML 1/8
NT 8 16 24 32 40 48 56 85 ML 1/8
NT 8 16 24 32 40 48 56 87 ML 1/8
NT 8 9 16 24 32 40 48 56 ML 1/8
NT 8 9 18 27 36 45 54 63 ML 1/8
NT 9 10 18 27 36 45 54 63 ML 1/8
NT 9 10 20 30 40 50 60 70 ML 1/8
NT 9 11 18 27 36 45 54 63 ML 1/8
NT 9 11 22 33 44 55 66 77 ML 1/8
NT 9 13 18 27 36 45 54 63 ML 1/8
NT 9 14 18 27 36 45 54 63 ML 1/8
NT 9 16 18 27 36 45 54 63 ML 1/8
NT 9 17 18 27 36 45 54 63 ML 1/8
NT 9 18 19 27 36 45 54 63 ML 1/8
NT 9 18 20 27 36 45 54 63 ML 1/8
NT 9 18 22 27 36 45 54 63 ML 1/8
NT 9 18 23 27 36 45 54 63 ML 1/8
NT 9 18 25 27 36 45 54 63 ML 1/8
NT 9 18 26 27 36 45 54 63 ML 1/8
NT 9 18 27 28 36 45 54 63 ML 1/8
NT 9 18 27 29 36 45 54 63 ML 1/8
NT 9 18 27 31 36 45 54 63 ML 1/8
NT 9 18 27 32 36 45 54 63 ML 1/8
NT 9 18 27 34 36 45 54 63 ML 1/8
NT 9 18 27 35 36 45 54 63 ML 1/8
NT 9 18 27 36 37 45 54 63 ML 1/8
NT 9 18 27 36 38 45 54 63 ML 1/8
NT 9 18 27 36 40 45 54 63 ML 1/8
NT 9 18 27 36 41 45 54 63 ML 1/8
NT 9 18 27 36 43 45 54 63 ML 1/8
NT 9 18 27 36 44 45 54 63 ML 1/8
NT 9 18 27 36 45 46 54 63 ML 1/8
NT 9 18 27 36 45 47 54 63 ML 1/8
NT 9 18 27 36 45 49 54 63 ML 1/8
NT 9 18 27 36 45 50 54 63 ML 1/8
NT 9 18 27 36 45 52 54 63 ML 1/8
NT 9 18 27 36 45 53 54 63 ML 1/8
NT 9 18 27 36 45 54 55 63 ML 1/8
NT 9 18 27 36 45 54 56 63 ML 1/8
NT 9 18 27 36 45 54 58 63 ML 1/8
NT 9 18 27 36 45 54 59 63 ML 1/8
NT 9 18 27 36 45 54 61 63 ML 1/8
NT 9 18 27 36 45 54 62 63 ML 1/8
NT 9 18 27 36 45 54 63 64 ML 1/8
NT 9 18 27 36 45 54 63 65 ML 1/8
NT 9 18 27 36 45 54 63 67 ML 1/8
NT 9 18 27 36 45 54 63 68 ML 1/8
NT 9 18 27 36 45 54 63 70 ML 1/8
NT 9 18 27 36 45 54 63 71 ML 1/8
NT 9 18 27 36 45 54 63 73 ML 1/8
NT 9 18 27 36 45 54 63 74 ML 1/8
NT 9 18 27 36 45 54 63 76 ML 1/8
NT 9 18 27 36 45 54 63 77 ML 1/8
NT 9 18 27 36 45 54 63 79 ML 1/8
NT 9 18 27 36 45 54 63 80 ML 1/8
NT 9 18 27 36 45 54 63 82 ML 1/8
NT 9 18 27 36 45 54 63 83 ML 1/8
NT 9 18 27 36 45 54 63 85 ML 1/8
NT 9 18 27 36 45 54 63 86 ML 1/8
NT 9 18 27 36 45 54 63 88 ML 1/8


==> anc/equal_levels.log <==
n=7 M=160 part 0/2: tuples 227928407564, survive table 9972, near-tight primitive 929
n=7 M=160 part 1/2: tuples 238323183956, survive table 6795, near-tight primitive 1799
n=8 M=88 part 0/2: tuples 30616737536, survive table 2709, near-tight primitive 526
n=8 M=88 part 1/2: tuples 33660177991, survive table 1925, near-tight primitive 1013


==> anc/five130.c <==
// five130 B: all sets of five distinct speeds in [1,B] with ML < 1/5.
// For each: exact ML = p/q (lowest terms) from the candidate times m/(v_i+v_j); prints primitive ones with their value
// and whether they lie on a critical product ({a,2a,3a,4a,b} or {a,3a,4a,7a,b} up to order).
#include <stdio.h>
#include <stdlib.h>
typedef long long ll;
static ll gcd(ll a,ll b){ while(b){ ll t=a%b; a=b; b=t; } return a<0?-a:a; }
static int lonely(const int*v){
    for(int i=0;i<5;i++) for(int j=i;j<5;j++){ int s=v[i]+v[j];
        for(int m=1;2*m<=s;m++){ int ok=1;
            for(int l=0;l<5;l++){ int x=(int)(((ll)v[l]*m)%s); int d=x<s-x?x:s-x; if(5*d<s){ ok=0; break; } }
            if(ok) return 1; } }
    return 0; }
static void exactml(const int*v,ll*P,ll*Q){ ll bp=0,bq=1;
    for(int i=0;i<5;i++) for(int j=i;j<5;j++){ ll s=v[i]+v[j];
        for(ll m=1;2*m<=s;m++){ ll d=s; for(int l=0;l<5;l++){ ll x=(v[l]*m)%s; ll dd=x<s-x?x:s-x; if(dd<d) d=dd; }
            if(d*bq>bp*s){ bp=d; bq=s; } } }
    ll g=gcd(bp,bq); *P=bp/g; *Q=bq/g; }
static int onprod(const int*w){ // w sorted primitive set
    static const int pat[2][4]={{1,2,3,4},{1,3,4,7}};
    for(int p=0;p<2;p++) for(int skip=0;skip<5;skip++){ int r[4],k=0; for(int i=0;i<5;i++) if(i!=skip) r[k++]=w[i];
        // r must be a*pat
        if(r[0]%pat[p][0]) continue; int a=r[0]/pat[p][0]; int ok=1; for(int i=0;i<4;i++) if(r[i]!=a*pat[p][i]) ok=0; if(ok) return 1; }
    return 0; }
int main(int argc,char**argv){
    int B=atoi(argv[1]); long tot=0,prim=0,prod=0,bad=0; int v[5];
    for(v[0]=1;v[0]<=B;v[0]++) for(v[1]=v[0]+1;v[1]<=B;v[1]++) for(v[2]=v[1]+1;v[2]<=B;v[2]++)
    for(v[3]=v[2]+1;v[3]<=B;v[3]++) for(v[4]=v[3]+1;v[4]<=B;v[4]++){
        if(lonely(v)) continue; tot++; ll P,Q; exactml(v,&P,&Q); if(Q-5*P!=1) bad++;
        ll g=gcd(gcd(gcd(v[0],v[1]),gcd(v[2],v[3])),v[4]);
        if(g==1){ prim++; int op=onprod(v); if(op) prod++; printf("%d %d %d %d %d  ML=%lld/%lld %s\n",v[0],v[1],v[2],v[3],v[4],P,Q,op?"product":"NEITHER"); } }
    printf("B=%d: ML<1/5: %ld (q-5p!=1: %ld), primitive %ld, on products %ld, neither %ld\n",B,tot,bad,prim,prod,prim-prod);
}


==> anc/five130.time <==

real	0m32.839s
user	0m32.386s
sys	0m0.000s


==> anc/five130.txt <==
1 2 3 4 5  ML=1/6 product
1 2 3 4 10  ML=2/11 product
1 2 3 4 15  ML=3/16 product
1 2 3 4 20  ML=4/21 product
1 2 3 4 25  ML=5/26 product
1 2 3 4 30  ML=6/31 product
1 2 3 4 35  ML=7/36 product
1 2 3 4 40  ML=8/41 product
1 2 3 4 45  ML=9/46 product
1 2 3 4 50  ML=10/51 product
1 2 3 4 55  ML=11/56 product
1 2 3 4 60  ML=12/61 product
1 2 3 4 65  ML=13/66 product
1 2 3 4 70  ML=14/71 product
1 2 3 4 75  ML=15/76 product
1 2 3 4 80  ML=16/81 product
1 2 3 4 85  ML=17/86 product
1 2 3 4 90  ML=18/91 product
1 2 3 4 95  ML=19/96 product
1 2 3 4 100  ML=20/101 product
1 2 3 4 105  ML=21/106 product
1 2 3 4 110  ML=22/111 product
1 2 3 4 115  ML=23/116 product
1 2 3 4 120  ML=24/121 product
1 2 3 4 125  ML=25/126 product
1 2 3 4 130  ML=26/131 product
1 2 3 5 8  ML=2/11 NEITHER
1 3 4 5 7  ML=2/11 product
1 3 4 5 9  ML=1/6 NEITHER
1 3 4 5 11  ML=3/16 NEITHER
1 3 4 5 18  ML=2/11 NEITHER
1 3 4 5 27  ML=6/31 NEITHER
1 3 4 7 10  ML=2/11 product
1 3 4 7 15  ML=3/16 product
1 3 4 7 20  ML=4/21 product
1 3 4 7 25  ML=5/26 product
1 3 4 7 30  ML=6/31 product
1 3 4 7 35  ML=7/36 product
1 3 4 7 40  ML=8/41 product
1 3 4 7 45  ML=9/46 product
1 3 4 7 50  ML=10/51 product
1 3 4 7 55  ML=11/56 product
1 3 4 7 60  ML=12/61 product
1 3 4 7 65  ML=13/66 product
1 3 4 7 70  ML=14/71 product
1 3 4 7 75  ML=15/76 product
1 3 4 7 80  ML=16/81 product
1 3 4 7 85  ML=17/86 product
1 3 4 7 90  ML=18/91 product
1 3 4 7 95  ML=19/96 product
1 3 4 7 100  ML=20/101 product
1 3 4 7 105  ML=21/106 product
1 3 4 7 110  ML=22/111 product
1 3 4 7 115  ML=23/116 product
1 3 4 7 120  ML=24/121 product
1 3 4 7 125  ML=25/126 product
1 3 4 7 130  ML=26/131 product
1 4 5 6 7  ML=2/11 NEITHER
1 4 5 6 27  ML=6/31 NEITHER
1 7 8 9 15  ML=3/16 NEITHER
2 3 5 8 19  ML=4/21 NEITHER
2 5 7 8 9  ML=3/16 NEITHER
3 5 8 9 13  ML=4/21 NEITHER
3 5 8 11 13  ML=4/21 NEITHER
B=130: ML<1/5: 296 (q-5p!=1: 0), primitive 64, on products 52, neither 12


==> anc/g5_survivors.txt <==
1 1 2 3 4  0 1 0 0 0  30
1 1 2 3 4  0 1 2 3 4  30
1 1 3 4 7  0 1 0 0 0  75
1 1 3 4 7  0 1 3 4 7  75
1 2 2 3 4  0 0 1 0 0  30
1 2 2 3 4  0 1 0 0 0  30
1 2 3 3 4  0 0 0 1 0  30
1 2 3 3 4  0 0 1 0 0  30
1 2 3 4 4  0 0 0 0 1  30
1 2 3 4 4  0 0 0 1 0  30
1 3 3 4 7  0 0 1 0 0  75
1 3 3 4 7  0 1 0 0 0  75
1 3 4 4 7  0 0 0 1 0  75
1 3 4 4 7  0 0 1 0 0  75
1 3 4 7 7  0 0 0 0 1  75
1 3 4 7 7  0 0 0 1 0  75


==> anc/level4.txt <==
1 3 4 14  ML 4/17
1 2 6 7  ML 1/4
1 2 6 11  ML 1/4
1 3 4 9  ML 1/4
1 3 4 12  ML 1/4
1 3 4 21  ML 1/4
1 3 6 7  ML 1/4
1 3 8 9  ML 1/4
1 4 5 12  ML 1/4
1 6 7 10  ML 1/4
1 6 7 18  ML 1/4
1 6 7 21  ML 1/4
1 6 7 26  ML 1/4
1 7 8 21  ML 1/4
1 10 11 30  ML 1/4
2 3 5 6  ML 1/4
2 3 5 14  ML 1/4
2 3 5 15  ML 1/4
2 5 6 7  ML 1/4
2 5 6 11  ML 1/4
2 5 7 15  ML 1/4
2 6 7 9  ML 1/4
2 6 9 11  ML 1/4
2 7 9 27  ML 1/4
3 4 7 21  ML 1/4
3 5 8 9  ML 1/4
3 5 8 24  ML 1/4
3 8 11 33  ML 1/4
4 5 9 15  ML 1/4
5 6 11 18  ML 1/4
1 10 11 33  ML 11/43
1 13 14 42  ML 11/43
3 10 13 30  ML 11/43
4 9 13 39  ML 11/43
5 7 12 36  ML 11/43
1 3 4 28  ML 8/31
1 7 8 24  ML 8/31
1 9 10 30  ML 8/31
2 7 9 22  ML 8/31
3 7 10 21  ML 8/31
4 5 9 27  ML 8/31
6 7 13 18  ML 8/31
1 3 13 14  ML 7/27
2 3 5 22  ML 7/27
5 11 15 16  ML 7/27
2 11 13 39  ML 13/50
1 3 4 19  ML 6/23
1 3 11 12  ML 6/23
1 6 7 16  ML 6/23
1 11 12 20  ML 6/23
2 3 5 21  ML 6/23
2 5 7 18  ML 6/23
2 9 11 14  ML 6/23
3 9 10 13  ML 6/23
3 10 13 14  ML 6/23
5 9 14 15  ML 6/23
6 7 10 17  ML 6/23
6 11 17 33  ML 6/23
7 8 15 21  ML 6/23
7 9 16 27  ML 6/23
1 2 6 18  ML 5/19
1 3 4 16  ML 5/19
1 3 4 35  ML 5/19
1 3 9 10  ML 5/19
1 3 15 16  ML 5/19
1 4 5 15  ML 5/19
1 5 6 18  ML 5/19
1 9 10 22  ML 5/19
1 14 15 42  ML 5/19
1 17 18 51  ML 5/19
2 3 6 13  ML 5/19
2 4 5 15  ML 5/19
2 6 7 13  ML 5/19
2 6 11 13  ML 5/19
2 9 11 27  ML 5/19
2 15 17 45  ML 5/19
3 4 7 12  ML 5/19
3 7 9 10  ML 5/19
3 8 9 11  ML 5/19
3 8 11 28  ML 5/19
3 13 16 39  ML 5/19
4 5 7 12  ML 5/19
4 11 15 33  ML 5/19
5 6 11 33  ML 5/19
5 7 12 15  ML 5/19
5 7 12 34  ML 5/19
5 8 9 14  ML 5/19
5 9 14 27  ML 5/19
5 13 18 39  ML 5/19
6 7 13 21  ML 5/19
6 11 17 51  ML 5/19
7 9 16 48  ML 5/19
7 10 17 21  ML 5/19
6 7 13 40  ML 14/53
2 3 5 29  ML 9/34
4 12 15 19  ML 9/34
1 20 21 63  ML 17/64
4 13 17 51  ML 17/64
4 15 19 45  ML 17/64
7 12 19 57  ML 17/64
1 2 6 14  ML 4/15
1 2 9 14  ML 4/15
1 3 4 26  ML 4/15
1 3 4 42  ML 4/15
1 3 7 8  ML 4/15
1 6 7 39  ML 4/15
1 7 8 12  ML 4/15
1 7 8 18  ML 4/15
1 7 8 27  ML 4/15
1 9 10 14  ML 4/15
1 11 12 33  ML 4/15
1 13 14 39  ML 4/15
2 3 5 13  ML 4/15
2 3 5 28  ML 4/15
2 3 10 13  ML 4/15
2 11 13 33  ML 4/15
3 5 8 22  ML 4/15
3 7 8 10  ML 4/15
3 11 14 42  ML 4/15
4 7 11 21  ML 4/15
4 12 13 17  ML 4/15
5 6 11 34  ML 4/15
6 7 13 39  ML 4/15
6 8 11 19  ML 4/15
8 11 19 24  ML 4/15
8 13 21 24  ML 4/15
1 17 18 54  ML 19/71
2 21 23 69  ML 19/71
3 17 20 51  ML 19/71
5 14 19 57  ML 19/71
5 17 22 66  ML 19/71
7 16 23 48  ML 19/71
8 13 21 63  ML 19/71
9 11 20 60  ML 19/71
1 3 20 21  ML 11/41
1 6 7 34  ML 11/41
2 3 5 36  ML 11/41
3 9 19 22  ML 11/41
5 15 18 23  ML 11/41
7 17 21 24  ML 11/41
9 14 16 25  ML 11/41
1 13 14 54  ML 18/67
1 2 6 25  ML 7/26
1 3 4 23  ML 7/26
1 3 4 49  ML 7/26
1 3 22 23  ML 7/26
1 10 11 42  ML 7/26
1 16 17 51  ML 7/26
1 24 25 72  ML 7/26
2 5 7 21  ML 7/26
2 7 9 17  ML 7/26
2 19 21 57  ML 7/26
3 8 11 23  ML 7/26
3 9 14 17  ML 7/26
3 20 23 60  ML 7/26
3 22 25 75  ML 7/26
4 5 11 15  ML 7/26
4 11 12 15  ML 7/26
4 11 14 15  ML 7/26
5 6 11 15  ML 7/26
5 16 21 48  ML 7/26
7 8 15 45  ML 7/26
7 12 19 36  ML 7/26
8 9 17 24  ML 7/26
8 11 19 33  ML 7/26
9 14 23 69  ML 7/26
9 16 25 27  ML 7/26
1 3 4 33  ML 10/37
1 3 18 19  ML 10/37
1 6 7 31  ML 10/37
1 7 8 30  ML 10/37
1 11 12 26  ML 10/37
1 13 14 24  ML 10/37
1 18 19 34  ML 10/37
2 3 5 35  ML 10/37
2 12 13 25  ML 10/37
3 9 17 20  ML 10/37
3 17 20 28  ML 10/37
4 5 9 28  ML 10/37
4 15 19 22  ML 10/37
5 15 16 21  ML 10/37
5 16 21 22  ML 10/37
7 15 21 22  ML 10/37
8 11 15 26  ML 10/37
9 14 23 27  ML 10/37
10 17 27 51  ML 10/37
11 13 24 33  ML 10/37
11 15 26 45  ML 10/37
12 13 25 39  ML 10/37
1 21 22 63  ML 23/85
1 27 28 84  ML 23/85
3 19 22 66  ML 23/85
4 23 27 81  ML 23/85
7 16 23 69  ML 23/85
7 19 26 78  ML 23/85
9 19 28 57  ML 23/85
11 13 24 72  ML 23/85
2 3 5 43  ML 13/48
2 6 23 25  ML 13/48
6 14 17 31  ML 13/48
1 3 4 56  ML 16/59
1 14 15 45  ML 16/59
2 11 13 48  ML 16/59
2 17 19 57  ML 16/59
3 14 17 42  ML 16/59
4 13 17 42  ML 16/59
5 11 16 48  ML 16/59
5 13 18 54  ML 16/59
7 13 20 39  ML 16/59
8 9 17 51  ML 16/59
10 19 29 30  ML 16/59
11 12 23 36  ML 16/59
11 15 26 33  ML 16/59
7 12 19 62  ML 22/81
5 24 29 87  ML 25/92
8 17 25 75  ML 25/92
8 21 29 63  ML 25/92
11 16 27 81  ML 25/92
1 2 4 9  ML 3/11
1 2 6 10  ML 3/11
1 2 6 21  ML 3/11
1 2 6 32  ML 3/11
1 2 7 9  ML 3/11
1 2 9 10  ML 3/11
1 3 4 30  ML 3/11
1 3 4 40  ML 3/11
1 3 4 63  ML 3/11
1 3 5 6  ML 3/11
1 3 6 16  ML 3/11
1 3 16 17  ML 3/11
1 3 27 28  ML 3/11
1 3 29 30  ML 3/11
1 4 5 18  ML 3/11
1 5 6 10  ML 3/11
1 5 6 14  ML 3/11
1 5 6 21  ML 3/11
1 5 6 25  ML 3/11
1 5 6 32  ML 3/11
1 5 9 10  ML 3/11
1 6 9 10  ML 3/11
1 6 10 16  ML 3/11
1 8 9 14  ML 3/11
1 8 9 24  ML 3/11
1 9 10 13  ML 3/11
1 9 10 16  ML 3/11
1 9 10 24  ML 3/11
1 9 10 27  ML 3/11
1 9 10 35  ML 3/11
1 9 10 38  ML 3/11
1 9 10 46  ML 3/11
1 9 10 49  ML 3/11
1 9 10 57  ML 3/11
1 13 14 30  ML 3/11
1 16 17 36  ML 3/11
1 20 21 60  ML 3/11
1 24 25 75  ML 3/11
1 31 32 93  ML 3/11
2 3 4 7  ML 3/11
2 3 5 20  ML 3/11
2 3 5 42  ML 3/11
2 3 5 50  ML 3/11
2 4 7 9  ML 3/11
2 6 21 23  ML 3/11
2 6 25 27  ML 3/11
2 7 8 15  ML 3/11
2 7 9 10  ML 3/11
2 7 9 15  ML 3/11
2 7 9 21  ML 3/11
2 7 9 26  ML 3/11
2 7 9 32  ML 3/11
2 7 9 37  ML 3/11
2 7 9 43  ML 3/11
2 7 9 48  ML 3/11
2 15 17 51  ML 3/11
2 29 31 87  ML 3/11
3 4 5 8  ML 3/11
3 4 7 8  ML 3/11
3 4 7 9  ML 3/11
3 4 7 19  ML 3/11
3 4 7 20  ML 3/11
3 4 7 30  ML 3/11
3 4 7 31  ML 3/11
3 4 7 41  ML 3/11
3 5 6 8  ML 3/11
3 5 6 10  ML 3/11
3 5 7 8  ML 3/11
3 5 8 15  ML 3/11
3 5 8 17  ML 3/11
3 5 8 26  ML 3/11
3 5 8 28  ML 3/11
3 5 8 37  ML 3/11
3 5 8 39  ML 3/11
3 7 8 15  ML 3/11
3 7 10 30  ML 3/11
3 7 10 34  ML 3/11
3 9 26 29  ML 3/11
3 16 19 48  ML 3/11
3 29 32 96  ML 3/11
4 7 9 13  ML 3/11
4 9 10 13  ML 3/11
4 9 12 13  ML 3/11
4 9 13 29  ML 3/11
4 9 13 34  ML 3/11
4 12 17 21  ML 3/11
4 25 29 75  ML 3/11
5 6 8 14  ML 3/11
5 7 12 21  ML 3/11
5 7 12 32  ML 3/11
5 12 17 36  ML 3/11
5 13 15 18  ML 3/11
5 14 15 19  ML 3/11
5 14 18 19  ML 3/11
5 14 19 48  ML 3/11
5 21 26 78  ML 3/11
5 23 28 69  ML 3/11
6 18 19 25  ML 3/11
6 25 31 93  ML 3/11
7 8 15 24  ML 3/11
7 8 15 25  ML 3/11
7 8 15 46  ML 3/11
7 9 16 50  ML 3/11
7 10 12 19  ML 3/11
7 12 13 20  ML 3/11
7 13 20 21  ML 3/11
7 13 20 54  ML 3/11
7 17 20 24  ML 3/11
7 19 26 57  ML 3/11
7 21 24 31  ML 3/11
7 23 30 69  ML 3/11
8 17 25 51  ML 3/11
9 10 19 57  ML 3/11
9 23 27 32  ML 3/11
10 13 23 39  ML 3/11
10 14 17 27  ML 3/11
10 17 27 30  ML 3/11
12 17 29 87  ML 3/11
13 14 27 39  ML 3/11
13 15 28 84  ML 3/11
13 18 31 54  ML 3/11
14 15 29 42  ML 3/11
1 34 35 105  ML 29/106
2 25 27 81  ML 29/106
6 25 31 75  ML 29/106
7 26 33 99  ML 29/106
10 19 29 87  ML 29/106
13 18 31 93  ML 29/106
1 3 4 70  ML 20/73
1 18 19 54  ML 20/73
1 23 24 72  ML 20/73
2 21 23 50  ML 20/73
3 16 19 57  ML 20/73
4 19 23 69  ML 20/73
5 17 22 51  ML 20/73
6 11 17 56  ML 20/73
7 13 20 60  ML 20/73
7 15 22 66  ML 20/73
9 16 25 48  ML 20/73
10 11 21 63  ML 20/73
13 15 28 45  ML 20/73
13 21 34 39  ML 20/73
14 17 31 42  ML 20/73
2 3 5 57  ML 17/62
4 12 29 33  ML 17/62
7 8 15 47  ML 17/62
8 24 27 35  ML 17/62
12 25 36 37  ML 17/62
14 16 23 39  ML 17/62
1 28 29 84  ML 31/113
2 35 37 111  ML 31/113
3 26 29 87  ML 31/113
5 27 32 81  ML 31/113
5 31 36 108  ML 31/113
7 23 30 90  ML 31/113
8 27 35 105  ML 31/113
9 26 35 78  ML 31/113
11 20 31 93  ML 31/113
11 23 34 102  ML 31/113
14 19 33 99  ML 31/113
15 17 32 96  ML 31/113
1 3 4 47  ML 14/51
1 3 25 26  ML 14/51
1 9 10 41  ML 14/51
1 20 21 82  ML 14/51
1 25 26 48  ML 14/51
2 3 5 49  ML 14/51
4 11 15 40  ML 14/51
5 9 14 46  ML 14/51
5 15 23 28  ML 14/51
5 23 28 36  ML 14/51
6 7 13 38  ML 14/51
6 19 25 26  ML 14/51
7 8 15 44  ML 14/51
7 21 22 29  ML 14/51
9 23 28 32  ML 14/51
11 20 31 33  ML 14/51
12 13 19 32  ML 14/51
13 19 32 39  ML 14/51
13 25 38 75  ML 14/51
14 23 37 69  ML 14/51
16 19 35 57  ML 14/51
1 2 6 39  ML 11/40
1 3 4 37  ML 11/40
1 3 4 77  ML 11/40
1 3 36 37  ML 11/40
1 5 6 39  ML 11/40
1 7 8 33  ML 11/40
1 12 13 39  ML 11/40
1 38 39 114  ML 11/40
2 6 19 21  ML 11/40
2 13 14 27  ML 11/40
2 19 21 34  ML 11/40
3 9 28 31  ML 11/40
3 34 37 102  ML 11/40
4 7 11 33  ML 11/40
4 9 13 27  ML 11/40
4 17 21 63  ML 11/40
4 19 23 57  ML 11/40
4 27 31 93  ML 11/40
4 29 33 87  ML 11/40
5 9 14 31  ML 11/40
5 13 18 62  ML 11/40
6 17 18 23  ML 11/40
7 12 19 21  ML 11/40
7 26 33 78  ML 11/40
9 22 31 66  ML 11/40
9 28 37 111  ML 11/40
11 12 23 69  ML 11/40
11 18 29 54  ML 11/40
12 17 29 51  ML 11/40
13 14 27 42  ML 11/40
13 14 27 82  ML 30/109
1 3 34 35  ML 19/69
2 3 5 64  ML 19/69
4 9 13 56  ML 19/69
5 15 32 37  ML 19/69
7 21 31 38  ML 19/69
11 29 33 40  ML 19/69
13 28 39 41  ML 19/69
1 31 32 96  ML 35/127
1 41 42 126  ML 35/127
3 31 34 93  ML 35/127
4 37 41 123  ML 35/127
5 28 33 99  ML 35/127
7 30 37 90  ML 35/127
7 33 40 120  ML 35/127
9 25 34 102  ML 35/127
10 29 39 117  ML 35/127
11 29 40 87  ML 35/127
13 22 35 105  ML 35/127
13 25 38 114  ML 35/127
16 21 37 111  ML 35/127
17 19 36 108  ML 35/127
1 2 6 28  ML 8/29
1 3 4 54  ML 8/29
1 3 4 84  ML 8/29
1 3 13 16  ML 8/29
1 3 14 15  ML 8/29
1 5 6 28  ML 8/29
1 6 7 23  ML 8/29
1 6 7 52  ML 8/29
1 10 14 15  ML 8/29
1 14 15 19  ML 8/29
1 14 15 26  ML 8/29
1 14 15 32  ML 8/29
1 17 18 70  ML 8/29
1 18 19 40  ML 8/29
1 20 21 38  ML 8/29
1 21 22 66  ML 8/29
1 27 28 81  ML 8/29
2 3 5 27  ML 8/29
2 3 5 56  ML 8/29
2 5 7 24  ML 8/29
2 11 13 18  ML 8/29
2 19 20 39  ML 8/29
2 25 27 75  ML 8/29
3 4 7 22  ML 8/29
3 5 8 50  ML 8/29
3 8 11 47  ML 8/29
3 9 13 16  ML 8/29
3 13 16 20  ML 8/29
3 13 16 28  ML 8/29
3 13 16 38  ML 8/29
3 23 26 69  ML 8/29
3 25 28 84  ML 8/29
4 9 11 20  ML 8/29
4 12 27 31  ML 8/29
4 21 25 63  ML 8/29
5 8 12 17  ML 8/29
5 11 16 42  ML 8/29
5 12 14 17  ML 8/29
5 12 15 17  ML 8/29
5 12 17 21  ML 8/29
5 12 17 43  ML 8/29
5 13 16 18  ML 8/29
5 18 23 69  ML 8/29
5 19 24 57  ML 8/29
6 7 13 22  ML 8/29
6 17 22 23  ML 8/29
6 17 23 51  ML 8/29
6 19 25 62  ML 8/29
7 11 18 21  ML 8/29
7 15 16 22  ML 8/29
7 15 22 45  ML 8/29
7 15 22 74  ML 8/29
7 19 26 90  ML 8/29
7 20 27 60  ML 8/29
8 9 17 50  ML 8/29
8 10 13 21  ML 8/29
8 13 21 39  ML 8/29
8 13 21 68  ML 8/29
8 14 15 23  ML 8/29
8 17 21 38  ML 8/29
8 24 25 33  ML 8/29
8 25 33 34  ML 8/29
9 10 19 27  ML 8/29
9 11 20 33  ML 8/29
9 11 20 62  ML 8/29
9 14 23 64  ML 8/29
9 17 26 78  ML 8/29
11 19 30 57  ML 8/29
12 13 25 75  ML 8/29
12 23 35 36  ML 8/29
15 28 43 84  ML 8/29
16 21 37 48  ML 8/29
16 23 39 48  ML 8/29
17 19 36 51  ML 8/29
17 24 41 72  ML 8/29
19 20 39 60  ML 8/29
2 33 35 99  ML 37/134
5 38 43 129  ML 37/134
6 29 35 105  ML 37/134
10 31 41 93  ML 37/134
11 30 41 123  ML 37/134
14 23 37 111  ML 37/134
17 22 39 117  ML 37/134
2 3 5 71  ML 21/76
2 6 37 39  ML 21/76
6 18 35 41  ML 21/76
10 30 33 43  ML 21/76
14 31 42 45  ML 21/76
1 2 6 46  ML 13/47
1 3 4 44  ML 13/47
1 3 4 91  ML 13/47
1 3 23 24  ML 13/47
1 3 43 44  ML 13/47
1 5 6 46  ML 13/47
1 11 12 36  ML 13/47
1 23 24 50  ML 13/47
1 30 31 93  ML 13/47
1 35 36 105  ML 13/47
1 45 46 135  ML 13/47
2 6 39 41  ML 13/47
2 7 9 38  ML 13/47
2 13 15 45  ML 13/47
2 23 25 69  ML 13/47
2 43 45 129  ML 13/47
3 9 22 25  ML 13/47
3 9 35 38  ML 13/47
3 11 14 33  ML 13/47
3 22 25 56  ML 13/47
3 41 44 123  ML 13/47
3 43 46 138  ML 13/47
4 12 31 35  ML 13/47
4 39 43 117  ML 13/47
5 8 13 39  ML 13/47
5 9 14 42  ML 13/47
5 15 21 26  ML 13/47
5 15 27 32  ML 13/47
5 21 26 32  ML 13/47
5 21 26 62  ML 13/47
5 34 39 102  ML 13/47
5 37 42 111  ML 13/47
6 18 23 29  ML 13/47
6 19 25 75  ML 13/47
6 35 41 105  ML 13/47
7 10 17 30  ML 13/47
7 19 21 26  ML 13/47
7 20 21 27  ML 13/47
7 20 26 27  ML 13/47
7 20 27 68  ML 13/47
7 22 29 87  ML 13/47
7 30 37 111  ML 13/47
7 33 40 99  ML 13/47
8 15 23 24  ML 13/47
8 31 39 93  ML 13/47
9 11 20 27  ML 13/47
9 19 20 28  ML 13/47
9 19 27 28  ML 13/47
9 29 38 87  ML 13/47
9 35 44 132  ML 13/47
10 14 19 33  ML 13/47
10 21 31 63  ML 13/47
10 27 37 81  ML 13/47
11 13 24 70  ML 13/47
11 14 18 29  ML 13/47
11 18 29 33  ML 13/47
11 25 36 75  ML 13/47
11 27 38 114  ML 13/47
12 22 23 35  ML 13/47
12 23 35 69  ML 13/47
12 31 43 129  ML 13/47
13 14 27 81  ML 13/47
13 16 21 34  ML 13/47
13 17 30 39  ML 13/47
13 21 34 63  ML 13/47
13 32 45 96  ML 13/47
14 19 33 57  ML 13/47
15 16 31 45  ML 13/47
15 17 32 51  ML 13/47
17 26 43 51  ML 13/47
18 19 37 57  ML 13/47
18 23 41 123  ML 13/47
19 21 40 120  ML 13/47
1 3 4 61  ML 18/65
1 3 32 33  ML 18/65
1 20 21 44  ML 18/65
1 32 33 62  ML 18/65
2 3 5 63  ML 18/65
2 19 21 46  ML 18/65
2 23 25 42  ML 18/65
3 9 31 34  ML 18/65
3 13 16 49  ML 18/65
3 31 34 56  ML 18/65
5 7 12 53  ML 18/65
7 10 17 48  ML 18/65
7 15 22 58  ML 18/65
7 21 29 36  ML 18/65
7 24 31 34  ML 18/65
8 11 19 54  ML 18/65
9 10 19 56  ML 18/65
9 27 28 37  ML 18/65
11 27 33 38  ML 18/65
11 29 36 40  ML 18/65
14 17 24 41  ML 18/65
17 24 41 51  ML 18/65
17 31 48 93  ML 18/65
18 22 29 47  ML 18/65
18 29 47 87  ML 18/65
19 23 42 57  ML 18/65
19 27 46 81  ML 18/65
21 22 43 63  ML 18/65
21 23 44 69  ML 18/65
1 48 49 147  ML 41/148
7 40 47 141  ML 41/148
8 31 39 117  ML 41/148
8 35 43 105  ML 41/148
13 32 45 135  ML 41/148
16 25 41 123  ML 41/148
16 33 49 99  ML 41/148
19 24 43 129  ML 41/148
1 3 41 42  ML 23/83
2 3 5 78  ML 23/83
3 9 40 43  ML 23/83
5 15 39 44  ML 23/83
7 21 38 45  ML 23/83
9 27 37 46  ML 23/83
11 33 36 47  ML 23/83
13 35 39 48  ML 23/83
14 23 30 53  ML 23/83
15 34 45 49  ML 23/83
1 3 4 98  ML 28/101
1 25 26 75  ML 28/101
2 31 33 99  ML 28/101
3 23 26 78  ML 28/101
4 27 31 70  ML 28/101
5 24 29 72  ML 28/101
5 27 32 96  ML 28/101
7 16 23 78  ML 28/101
7 20 27 81  ML 28/101
8 17 25 84  ML 28/101
8 23 31 93  ML 28/101
9 23 32 69  ML 28/101
11 17 28 84  ML 28/101
11 19 30 90  ML 28/101
12 13 25 76  ML 28/101
13 22 35 66  ML 28/101
14 15 29 87  ML 28/101
17 21 38 63  ML 28/101
17 33 50 51  ML 28/101
18 29 47 54  ML 28/101
19 25 44 57  ML 28/101
20 21 41 60  ML 28/101
1 27 28 110  ML 38/137
14 19 33 104  ML 38/137
1 38 39 117  ML 43/155
2 49 51 153  ML 43/155
3 38 41 114  ML 43/155
7 37 44 111  ML 43/155
8 41 49 147  ML 43/155
9 32 41 123  ML 43/155
11 36 47 108  ML 43/155
11 37 48 144  ML 43/155
13 29 42 126  ML 43/155
14 33 47 141  ML 43/155
17 26 43 129  ML 43/155
17 29 46 138  ML 43/155
21 23 44 132  ML 43/155
1 2 6 17  ML 5/18
1 2 6 35  ML 5/18
1 2 6 53  ML 5/18
1 2 9 17  ML 5/18
1 2 12 17  ML 5/18
1 3 4 51  ML 5/18
1 3 4 68  ML 5/18
1 3 4 105  ML 5/18
1 3 50 51  ML 5/18
1 5 6 17  ML 5/18
1 5 6 35  ML 5/18
1 5 6 53  ML 5/18
1 5 12 17  ML 5/18
1 6 7 11  ML 5/18
1 6 7 29  ML 5/18
1 6 7 47  ML 5/18
1 7 11 12  ML 5/18
1 14 15 58  ML 5/18
1 16 17 30  ML 5/18
1 16 17 48  ML 5/18
1 16 17 66  ML 5/18
1 34 35 102  ML 5/18
1 52 53 156  ML 5/18
2 3 5 34  ML 5/18
2 3 5 70  ML 5/18
2 3 5 85  ML 5/18
2 6 17 19  ML 5/18
2 6 35 37  ML 5/18
2 13 15 39  ML 5/18
2 17 19 42  ML 5/18
2 39 41 123  ML 5/18
3 4 7 51  ML 5/18
3 7 10 26  ML 5/18
3 14 17 22  ML 5/18
3 14 17 51  ML 5/18
3 19 22 50  ML 5/18
3 32 35 105  ML 5/18
3 50 53 159  ML 5/18
4 6 7 11  ML 5/18
4 7 9 11  ML 5/18
4 7 11 12  ML 5/18
4 7 11 24  ML 5/18
4 7 11 27  ML 5/18
4 7 11 30  ML 5/18
4 12 25 29  ML 5/18
4 12 43 47  ML 5/18
4 15 19 68  ML 5/18
4 25 29 42  ML 5/18
5 7 12 13  ML 5/18
5 8 13 24  ML 5/18
5 15 34 39  ML 5/18
5 26 31 78  ML 5/18
5 44 49 132  ML 5/18
6 7 13 41  ML 5/18
6 7 13 59  ML 5/18
6 10 13 23  ML 5/18
6 16 19 35  ML 5/18
6 22 25 47  ML 5/18
6 28 31 59  ML 5/18
7 21 26 33  ML 5/18
7 22 29 30  ML 5/18
7 22 29 66  ML 5/18
7 22 29 102  ML 5/18
7 40 47 120  ML 5/18
8 21 29 87  ML 5/18
8 23 24 31  ML 5/18
8 24 41 49  ML 5/18
8 25 33 75  ML 5/18
10 11 21 33  ML 5/18
10 13 23 30  ML 5/18
10 30 31 41  ML 5/18
10 31 41 42  ML 5/18
10 33 43 129  ML 5/18
11 14 25 42  ML 5/18
11 32 43 96  ML 5/18
13 21 34 110  ML 5/18
13 28 30 41  ML 5/18
13 28 41 84  ML 5/18
14 15 22 37  ML 5/18
14 29 42 43  ML 5/18
14 37 51 111  ML 5/18
15 16 31 93  ML 5/18
15 34 49 147  ML 5/18
16 19 35 48  ML 5/18
16 23 39 69  ML 5/18
16 37 48 53  ML 5/18
17 20 37 60  ML 5/18
19 32 51 57  ML 5/18
19 34 53 102  ML 5/18
20 21 31 52  ML 5/18
21 26 47 141  ML 5/18
22 25 47 66  ML 5/18
23 26 49 78  ML 5/18
1 42 43 126  ML 47/169
1 55 56 168  ML 47/169
3 40 43 129  ML 47/169
4 51 55 165  ML 47/169
5 41 46 123  ML 47/169
7 37 44 132  ML 47/169
7 47 54 162  ML 47/169
9 40 49 120  ML 47/169
10 43 53 159  ML 47/169
11 34 45 135  ML 47/169
15 31 46 138  ML 47/169
16 35 51 153  ML 47/169
17 38 55 114  ML 47/169
19 28 47 141  ML 47/169
19 31 50 150  ML 47/169
22 27 49 147  ML 47/169
23 25 48 144  ML 47/169
7 26 33 118  ML 42/151
1 3 4 112  ML 32/115
1 28 29 87  ML 32/115
1 37 38 114  ML 32/115
2 35 37 78  ML 32/115
3 28 31 84  ML 32/115
4 33 37 111  ML 32/115
7 27 34 81  ML 32/115
7 29 36 108  ML 32/115
9 22 31 93  ML 32/115
11 20 31 84  ML 32/115
11 26 37 78  ML 32/115
13 19 32 96  ML 32/115
13 21 34 102  ML 32/115
15 17 32 98  ML 32/115
16 17 33 99  ML 32/115
19 24 43 72  ML 32/115
21 31 52 63  ML 32/115
22 27 49 66  ML 32/115
1 3 48 49  ML 27/97
1 16 17 81  ML 27/97
2 3 5 92  ML 27/97
2 17 19 78  ML 27/97
3 9 47 50  ML 27/97
5 15 46 51  ML 27/97
7 21 45 52  ML 27/97
9 27 44 53  ML 27/97
11 33 43 54  ML 27/97
13 39 42 55  ML 27/97
15 41 45 56  ML 27/97
17 40 51 57  ML 27/97
19 39 57 58  ML 27/97
23 28 37 60  ML 27/97
4 41 45 135  ML 49/176
4 43 47 129  ML 49/176
5 52 57 171  ML 49/176
12 35 47 141  ML 49/176
12 41 53 123  ML 49/176
17 36 53 159  ML 49/176
20 29 49 147  ML 49/176
23 28 51 153  ML 49/176
1 3 4 75  ML 22/79
1 3 39 40  ML 22/79
1 13 14 66  ML 22/79
1 16 17 63  ML 22/79
1 25 26 54  ML 22/79
1 27 28 52  ML 22/79
1 39 40 76  ML 22/79
2 3 5 77  ML 22/79
2 15 17 64  ML 22/79
2 26 27 53  ML 22/79
3 9 38 41  ML 22/79
3 14 17 62  ML 22/79
3 38 41 70  ML 22/79
4 29 33 50  ML 22/79
5 15 37 42  ML 22/79
5 16 21 74  ML 22/79
5 18 23 56  ML 22/79
5 37 42 64  ML 22/79
7 21 36 43  ML 22/79
7 22 29 72  ML 22/79
8 13 21 58  ML 22/79
8 25 29 54  ML 22/79
9 27 35 44  ML 22/79
10 13 23 66  ML 22/79
11 33 34 45  ML 22/79
13 33 39 46  ML 22/79
14 31 34 45  ML 22/79
15 32 34 47  ML 22/79
15 32 45 47  ML 22/79
16 37 42 53  ML 22/79
17 28 31 48  ML 22/79
17 31 48 51  ML 22/79
19 30 49 57  ML 22/79
20 39 59 117  ML 22/79
21 29 50 63  ML 22/79
21 37 58 111  ML 22/79
22 35 57 105  ML 22/79
23 28 51 69  ML 22/79
23 33 56 99  ML 22/79
24 31 55 93  ML 22/79
25 27 52 75  ML 22/79
25 29 54 87  ML 22/79
26 27 53 81  ML 22/79
1 2 6 60  ML 17/61
1 3 4 58  ML 17/61
1 3 4 119  ML 17/61
1 3 30 31  ML 17/61
1 3 57 58  ML 17/61
1 5 6 60  ML 17/61
1 10 11 51  ML 17/61
1 15 16 45  ML 17/61
1 19 20 60  ML 17/61
1 24 25 98  ML 17/61
1 30 31 64  ML 17/61
1 45 46 138  ML 17/61
1 59 60 177  ML 17/61
2 6 53 55  ML 17/61
2 20 21 41  ML 17/61
2 29 31 93  ML 17/61
2 57 59 171  ML 17/61
3 9 29 32  ML 17/61
3 9 49 52  ML 17/61
3 13 16 48  ML 17/61
3 29 32 70  ML 17/61
3 55 58 165  ML 17/61
4 12 45 49  ML 17/61
4 15 19 57  ML 17/61
4 19 21 40  ML 17/61
4 53 57 159  ML 17/61
5 6 11 50  ML 17/61
5 14 19 42  ML 17/61
5 15 28 33  ML 17/61
5 15 41 46  ML 17/61
5 28 33 46  ML 17/61
5 28 33 76  ML 17/61
5 34 39 117  ML 17/61
5 42 47 141  ML 17/61
5 51 56 153  ML 17/61
6 18 37 43  ML 17/61
6 29 35 87  ML 17/61
6 49 55 147  ML 17/61
6 53 59 177  ML 17/61
7 10 17 51  ML 17/61
7 11 18 54  ML 17/61
7 21 27 34  ML 17/61
7 21 33 40  ML 17/61
7 27 34 40  ML 17/61
7 27 34 82  ML 17/61
7 44 51 132  ML 17/61
7 47 54 141  ML 17/61
8 19 23 42  ML 17/61
8 24 29 37  ML 17/61
8 45 53 135  ML 17/61
9 13 22 39  ML 17/61
9 25 27 34  ML 17/61
9 26 27 35  ML 17/61
9 26 34 35  ML 17/61
9 43 52 129  ML 17/61
9 49 58 174  ML 17/61
10 21 30 31  ML 17/61
10 23 33 99  ML 17/61
10 41 51 123  ML 17/61
11 17 28 33  ML 17/61
11 25 28 36  ML 17/61
11 25 33 36  ML 17/61
11 26 37 111  ML 17/61
11 39 50 117  ML 17/61
11 43 54 129  ML 17/61
12 13 25 36  ML 17/61
12 37 49 111  ML 17/61
13 19 32 90  ML 17/61
13 24 37 39  ML 17/61
13 35 44 48  ML 17/61
13 35 48 105  ML 17/61
13 36 49 147  ML 17/61
14 27 41 81  ML 17/61
14 33 47 99  ML 17/61
15 23 38 45  ML 17/61
15 31 46 93  ML 17/61
15 41 56 168  ML 17/61
16 29 45 87  ML 17/61
17 18 35 105  ML 17/61
17 22 39 51  ML 17/61
17 27 44 81  ML 17/61
17 33 50 150  ML 17/61
18 25 43 75  ML 17/61
18 37 55 165  ML 17/61
19 21 40 57  ML 17/61
19 21 40 118  ML 17/61
19 23 42 69  ML 17/61
19 41 60 123  ML 17/61
20 21 41 63  ML 17/61
21 38 59 63  ML 17/61
22 25 47 75  ML 17/61
23 30 53 69  ML 17/61
24 29 53 159  ML 17/61
25 27 52 156  ML 17/61
20 21 41 124  ML 46/165
2 3 5 99  ML 29/104
2 6 51 53  ML 29/104
6 18 49 55  ML 29/104
10 30 47 57  ML 29/104
14 30 37 67  ML 29/104
14 42 45 59  ML 29/104
18 43 54 61  ML 29/104
1 62 63 189  ML 53/190
2 47 49 141  ML 53/190
6 43 49 147  ML 53/190
7 54 61 183  ML 53/190
13 46 59 177  ML 53/190
14 37 51 153  ML 53/190
18 43 61 129  ML 53/190
22 31 53 159  ML 53/190
1 2 6 42  ML 12/43
1 3 4 82  ML 12/43
1 3 4 126  ML 12/43
1 3 21 22  ML 12/43
1 5 6 42  ML 12/43
1 7 8 36  ML 12/43
1 9 10 33  ML 12/43
1 15 16 28  ML 12/43
1 16 17 69  ML 12/43
1 21 22 40  ML 12/43
1 21 22 46  ML 12/43
1 27 28 58  ML 12/43
1 32 33 96  ML 12/43
1 34 35 138  ML 12/43
1 41 42 123  ML 12/43
2 3 5 41  ML 12/43
2 3 5 84  ML 12/43
2 11 13 30  ML 12/43
2 14 15 29  ML 12/43
2 25 27 104  ML 12/43
2 39 41 117  ML 12/43
3 4 7 40  ML 12/43
3 5 8 35  ML 12/43
3 9 20 23  ML 12/43
3 13 16 30  ML 12/43
3 16 19 70  ML 12/43
3 20 23 34  ML 12/43
3 20 23 52  ML 12/43
3 37 40 111  ML 12/43
4 7 11 36  ML 12/43
4 12 41 45  ML 12/43
4 13 15 28  ML 12/43
4 35 39 105  ML 12/43
5 6 11 32  ML 12/43
5 9 14 38  ML 12/43
5 15 19 24  ML 12/43
5 19 24 28  ML 12/43
5 31 36 93  ML 12/43
5 33 38 99  ML 12/43
6 17 23 80  ML 12/43
6 31 37 93  ML 12/43
6 35 41 123  ML 12/43
7 13 20 66  ML 12/43
7 17 24 62  ML 12/43
7 18 21 25  ML 12/43
7 19 24 26  ML 12/43
7 27 34 102  ML 12/43
7 29 36 44  ML 12/43
7 29 36 87  ML 12/43
7 29 36 130  ML 12/43
7 31 38 48  ML 12/43
8 13 17 30  ML 12/43
8 23 31 78  ML 12/43
8 24 39 47  ML 12/43
8 27 35 38  ML 12/43
8 27 35 81  ML 12/43
8 27 35 124  ML 12/43
8 31 35 66  ML 12/43
8 39 47 62  ML 12/43
9 17 26 27  ML 12/43
9 17 26 70  ML 12/43
9 25 34 75  ML 12/43
9 28 37 92  ML 12/43
9 31 40 120  ML 12/43
10 11 16 27  ML 12/43
10 21 22 31  ML 12/43
10 23 33 69  ML 12/43
11 16 27 33  ML 12/43
11 16 27 76  ML 12/43
11 21 32 63  ML 12/43
11 24 35 105  ML 12/43
11 36 47 50  ML 12/43
12 19 31 57  ML 12/43
12 36 37 49  ML 12/43
12 37 49 50  ML 12/43
13 15 28 39  ML 12/43
13 15 28 82  ML 12/43
13 17 30 51  ML 12/43
13 18 31 98  ML 12/43
13 29 42 87  ML 12/43
13 33 40 46  ML 12/43
14 15 29 45  ML 12/43
14 15 29 88  ML 12/43
14 22 29 51  ML 12/43
14 24 31 55  ML 12/43
15 23 38 114  ML 12/43
16 19 27 46  ML 12/43
16 35 48 51  ML 12/43
17 22 39 112  ML 12/43
17 28 45 84  ML 12/43
18 19 37 111  ML 12/43
20 26 33 53  ML 12/43
20 33 53 60  ML 12/43
22 25 36 61  ML 12/43
22 41 63 66  ML 12/43
23 37 60 69  ML 12/43
23 40 63 120  ML 12/43
24 31 55 72  ML 12/43
25 26 51 78  ML 12/43
25 29 54 75  ML 12/43
25 36 61 108  ML 12/43
27 32 59 96  ML 12/43
28 29 57 84  ML 12/43
1 49 50 147  ML 55/197
2 63 65 195  ML 55/197
3 47 50 150  ML 55/197
5 48 53 144  ML 55/197
5 59 64 192  ML 55/197
7 44 51 153  ML 55/197
8 55 63 189  ML 55/197
9 47 56 141  ML 55/197
11 41 52 156  ML 55/197
11 51 62 186  ML 55/197
13 46 59 138  ML 55/197
14 47 61 183  ML 55/197
15 38 53 159  ML 55/197
17 43 60 180  ML 55/197
17 45 62 135  ML 55/197
19 35 54 162  ML 55/197
20 39 59 177  ML 55/197
21 44 65 132  ML 55/197
23 32 55 165  ML 55/197
23 35 58 174  ML 55/197
26 31 57 171  ML 55/197
27 29 56 168  ML 55/197
1 3 55 56  ML 31/111
2 3 5 106  ML 31/111
5 15 53 58  ML 31/111
6 35 38 73  ML 31/111
7 21 52 59  ML 31/111
11 33 50 61  ML 31/111
13 39 49 62  ML 31/111
17 47 51 64  ML 31/111
19 46 57 65  ML 31/111
23 42 44 67  ML 31/111
13 28 41 138  ML 50/179
1 2 6 67  ML 19/68
1 3 4 65  ML 19/68
1 3 4 133  ML 19/68
1 3 64 65  ML 19/68
1 5 6 67  ML 19/68
1 44 45 135  ML 19/68
1 66 67 198  ML 19/68
2 6 33 35  ML 19/68
2 7 9 59  ML 19/68
2 11 13 57  ML 19/68
2 33 35 62  ML 19/68
3 9 56 59  ML 19/68
3 62 65 186  ML 19/68
3 64 67 201  ML 19/68
4 31 35 105  ML 19/68
4 33 37 99  ML 19/68
5 15 48 53  ML 19/68
5 16 21 63  ML 19/68
5 58 63 174  ML 19/68
6 18 31 37  ML 19/68
6 31 37 50  ML 19/68
7 21 40 47  ML 19/68
7 23 30 106  ML 19/68
7 36 43 129  ML 19/68
7 54 61 162  ML 19/68
8 11 19 57  ML 19/68
8 15 23 45  ML 19/68
8 45 53 159  ML 19/68
8 49 57 147  ML 19/68
9 27 32 41  ML 19/68
9 50 59 150  ML 19/68
9 56 65 195  ML 19/68
10 21 26 47  ML 19/68
10 29 30 39  ML 19/68
10 29 39 98  ML 19/68
11 24 33 35  ML 19/68
11 27 38 98  ML 19/68
11 46 57 138  ML 19/68
12 25 37 111  ML 19/68
12 31 43 93  ML 19/68
13 16 29 39  ML 19/68
13 28 41 123  ML 19/68
13 42 55 126  ML 19/68
14 18 25 43  ML 19/68
14 26 27 41  ML 19/68
14 27 41 42  ML 19/68
14 27 41 110  ML 19/68
15 38 53 114  ML 19/68
16 39 55 165  ML 19/68
16 47 63 141  ML 19/68
18 25 43 54  ML 19/68
19 20 39 117  ML 19/68
19 22 30 49  ML 19/68
19 30 49 90  ML 19/68
20 29 49 87  ML 19/68
21 26 47 78  ML 19/68
21 40 61 183  ML 19/68
22 23 45 66  ML 19/68
23 44 67 69  ML 19/68
25 36 61 75  ML 19/68
27 28 55 81  ML 19/68
27 32 59 177  ML 19/68
1 3 4 89  ML 26/93
1 3 46 47  ML 26/93
1 46 47 90  ML 26/93
2 3 5 91  ML 26/93
3 26 29 64  ML 26/93
5 15 44 49  ML 26/93
5 44 49 78  ML 26/93
6 29 32 61  ML 26/93
6 35 41 58  ML 26/93
7 21 43 50  ML 26/93
7 29 36 86  ML 26/93
7 33 40 146  ML 26/93
9 19 28 74  ML 26/93
9 37 46 56  ML 26/93
11 12 23 70  ML 26/93
11 15 26 82  ML 26/93
11 33 41 52  ML 26/93
13 39 40 53  ML 26/93
17 38 42 55  ML 26/93
17 38 51 55  ML 26/93
18 43 50 61  ML 26/93
19 37 56 57  ML 26/93
21 34 38 59  ML 26/93
23 35 58 69  ML 26/93
25 34 59 75  ML 26/93
25 36 43 68  ML 26/93
25 43 68 129  ML 26/93
26 41 67 123  ML 26/93
28 37 65 111  ML 26/93
29 32 61 87  ML 26/93
29 35 64 105  ML 26/93
1 52 53 159  ML 59/211
1 69 70 210  ML 59/211
3 52 55 156  ML 59/211
4 65 69 207  ML 59/211
5 49 54 162  ML 59/211
7 51 58 153  ML 59/211
7 61 68 204  ML 59/211
9 46 55 165  ML 59/211
10 57 67 201  ML 59/211
11 50 61 150  ML 59/211
13 43 56 168  ML 59/211
13 53 66 198  ML 59/211
15 49 64 147  ML 59/211
16 49 65 195  ML 59/211
17 40 57 171  ML 59/211
19 45 64 192  ML 59/211
19 48 67 144  ML 59/211
21 37 58 174  ML 59/211
22 41 63 189  ML 59/211
23 47 70 141  ML 59/211
25 34 59 177  ML 59/211
25 37 62 186  ML 59/211
28 33 61 183  ML 59/211
29 31 60 180  ML 59/211
2 3 5 113  ML 33/118
4 12 57 61  ML 33/118
8 24 55 63  ML 33/118
12 36 53 65  ML 33/118
16 48 51 67  ML 33/118
20 49 60 69  ML 33/118
1 3 4 140  ML 40/143
1 35 36 108  ML 40/143
2 45 47 141  ML 40/143
3 35 38 105  ML 40/143
4 41 45 98  ML 40/143
5 32 37 111  ML 40/143
5 41 46 138  ML 40/143
6 25 31 112  ML 40/143
7 34 41 102  ML 40/143
8 37 45 135  ML 40/143
9 25 34 118  ML 40/143
9 29 38 114  ML 40/143
14 29 43 129  ML 40/143
15 32 47 96  ML 40/143
16 21 37 106  ML 40/143
17 23 40 120  ML 40/143
17 25 42 126  ML 40/143
19 31 50 93  ML 40/143
20 21 41 123  ML 40/143
23 30 53 90  ML 40/143
24 47 71 72  ML 40/143
25 43 68 75  ML 40/143
27 29 56 87  ML 40/143
27 35 62 81  ML 40/143
28 31 59 84  ML 40/143
6 35 41 152  ML 54/193
21 26 47 146  ML 54/193
2 53 55 165  ML 61/218
5 66 71 213  ML 61/218
6 53 59 159  ML 61/218
10 47 57 171  ML 61/218
11 58 69 207  ML 61/218
14 51 65 153  ML 61/218
17 50 67 201  ML 61/218
18 41 59 177  ML 61/218
22 49 71 147  ML 61/218
23 42 65 195  ML 61/218
26 35 61 183  ML 61/218
29 34 63 189  ML 61/218


==> anc/level5.txt <==
1 3 4 5 9  ML 1/6
1 2 3 5 8  ML 2/11
1 3 4 5 18  ML 2/11
1 4 5 6 7  ML 2/11
1 3 4 5 11  ML 3/16
1 7 8 9 15  ML 3/16
2 5 7 8 9  ML 3/16
2 3 5 8 19  ML 4/21
3 5 8 9 13  ML 4/21
3 5 8 11 13  ML 4/21
1 3 4 5 27  ML 6/31
1 4 5 6 27  ML 6/31
1 2 3 5 12  ML 1/5
1 2 3 8 9  ML 1/5
1 2 3 8 14  ML 1/5
1 2 3 9 12  ML 1/5
1 2 4 5 6  ML 1/5
1 2 7 8 9  ML 1/5
1 3 4 5 16  ML 1/5
1 3 4 5 20  ML 1/5
1 3 4 5 36  ML 1/5
1 3 4 9 12  ML 1/5
1 3 4 9 17  ML 1/5
1 3 4 12 16  ML 1/5
1 3 4 12 18  ML 1/5
1 3 4 14 27  ML 1/5
1 3 8 9 17  ML 1/5
1 3 9 12 19  ML 1/5
1 4 5 6 9  ML 1/5
1 4 5 6 11  ML 1/5
1 4 5 6 16  ML 1/5
1 4 5 6 18  ML 1/5
1 4 5 6 20  ML 1/5
1 4 5 6 36  ML 1/5
1 4 5 9 36  ML 1/5
1 4 6 7 8  ML 1/5
1 4 7 8 9  ML 1/5
1 5 6 11 20  ML 1/5
1 6 7 8 9  ML 1/5
1 6 7 13 24  ML 1/5
1 7 8 9 13  ML 1/5
1 7 8 9 17  ML 1/5
1 7 8 9 19  ML 1/5
1 7 8 9 21  ML 1/5
1 7 8 9 32  ML 1/5
1 7 8 9 34  ML 1/5
1 7 8 9 36  ML 1/5
1 8 9 10 36  ML 1/5
1 8 9 17 29  ML 1/5
1 8 9 17 36  ML 1/5
1 12 13 14 52  ML 1/5
2 3 4 6 9  ML 1/5
2 3 5 6 8  ML 1/5
2 3 5 7 8  ML 1/5
2 3 5 8 12  ML 1/5
2 3 5 8 13  ML 1/5
2 3 5 8 20  ML 1/5
2 3 5 8 26  ML 1/5
2 3 5 8 32  ML 1/5
2 3 6 8 9  ML 1/5
2 4 5 6 9  ML 1/5
2 5 6 7 8  ML 1/5
2 5 7 9 20  ML 1/5
2 5 7 9 28  ML 1/5
2 5 7 12 28  ML 1/5
2 6 7 8 9  ML 1/5
2 7 8 9 11  ML 1/5
2 7 9 16 28  ML 1/5
2 9 11 13 44  ML 1/5
3 4 7 10 12  ML 1/5
3 4 7 11 27  ML 1/5
3 4 7 11 28  ML 1/5
3 4 7 11 44  ML 1/5
3 5 8 13 20  ML 1/5
3 5 8 13 52  ML 1/5
4 7 11 18 44  ML 1/5
1 17 18 19 72  ML 18/89
1 13 14 15 56  ML 14/69
1 7 8 9 51  ML 12/59
1 3 4 5 45  ML 10/49
1 4 5 6 45  ML 10/49
1 8 9 17 32  ML 10/49
1 9 10 11 40  ML 10/49
4 5 9 13 36  ML 10/49
5 6 11 16 44  ML 10/49
2 3 5 8 39  ML 9/44
3 4 7 11 72  ML 17/83
7 9 16 23 28  ML 8/39
1 3 4 5 29  ML 7/34
1 4 5 6 29  ML 7/34
1 11 12 23 48  ML 7/34
4 11 15 16 19  ML 7/34
7 9 16 25 64  ML 7/34
2 9 11 13 52  ML 13/63
1 3 4 5 25  ML 6/29
1 3 4 5 54  ML 6/29
1 3 4 12 25  ML 6/29
1 3 9 12 17  ML 6/29
1 4 5 6 25  ML 6/29
1 4 5 6 54  ML 6/29
1 4 5 9 20  ML 6/29
1 4 14 15 16  ML 6/29
1 5 6 7 24  ML 6/29
1 5 6 11 24  ML 6/29
1 8 9 10 21  ML 6/29
1 9 10 19 36  ML 6/29
2 8 19 21 23  ML 6/29
2 9 11 20 44  ML 6/29
3 4 7 11 26  ML 6/29
3 11 12 14 17  ML 6/29
3 11 14 25 44  ML 6/29
3 12 13 16 19  ML 6/29
4 7 11 13 18  ML 6/29
4 7 11 16 18  ML 6/29
4 7 11 18 28  ML 6/29
4 9 13 16 17  ML 6/29
4 9 13 22 36  ML 6/29
5 8 13 21 52  ML 6/29
5 12 17 20 22  ML 6/29
6 7 13 19 52  ML 6/29
7 9 16 23 64  ML 6/29
7 13 20 27 80  ML 6/29
3 4 7 11 71  ML 17/82
2 3 5 8 45  ML 11/53
3 4 7 11 99  ML 11/53
7 16 23 28 30  ML 11/53
1 2 3 8 23  ML 5/24
1 11 12 13 23  ML 5/24
1 21 22 23 88  ML 5/24
2 8 9 11 13  ML 5/24
2 8 21 23 25  ML 5/24
2 9 11 13 16  ML 5/24
2 9 11 13 36  ML 5/24
3 14 17 31 56  ML 5/24
5 7 12 17 19  ML 5/24
1 3 4 5 63  ML 14/67
1 4 5 6 63  ML 14/67
1 26 27 28 108  ML 14/67
3 11 14 17 56  ML 14/67
5 7 12 19 48  ML 14/67
7 8 15 22 60  ML 14/67
7 10 17 27 40  ML 14/67
9 13 22 31 36  ML 14/67
1 3 4 5 38  ML 9/43
1 4 5 6 38  ML 9/43
1 4 5 9 39  ML 9/43
2 5 7 9 36  ML 9/43
2 13 15 28 52  ML 9/43
3 4 7 10 40  ML 9/43
5 11 16 27 44  ML 9/43
5 19 20 24 29  ML 9/43
7 11 18 25 28  ML 9/43
8 9 17 26 36  ML 9/43
9 16 25 34 100  ML 9/43
10 13 23 33 92  ML 22/105
1 7 8 9 53  ML 13/62
3 4 7 11 55  ML 13/62
8 19 27 35 108  ML 30/143
1 2 3 5 16  ML 4/19
1 2 3 8 18  ML 4/19
1 2 3 9 16  ML 4/19
1 2 3 12 18  ML 4/19
1 2 4 6 13  ML 4/19
1 3 4 5 34  ML 4/19
1 3 4 5 72  ML 4/19
1 3 4 9 10  ML 4/19
1 3 5 8 11  ML 4/19
1 4 5 6 34  ML 4/19
1 4 5 6 72  ML 4/19
1 4 6 7 13  ML 4/19
1 4 7 8 12  ML 4/19
1 4 8 9 10  ML 4/19
1 4 9 10 11  ML 4/19
1 5 7 12 17  ML 4/19
1 6 7 13 28  ML 4/19
1 7 8 9 11  ML 4/19
1 7 8 9 30  ML 4/19
1 7 8 9 49  ML 4/19
1 7 8 9 68  ML 4/19
1 8 9 10 11  ML 4/19
1 8 9 10 15  ML 4/19
1 8 9 10 32  ML 4/19
1 8 9 10 68  ML 4/19
1 8 9 17 68  ML 4/19
1 9 10 11 44  ML 4/19
1 16 17 18 68  ML 4/19
1 22 23 24 92  ML 4/19
2 3 5 8 14  ML 4/19
2 3 5 8 33  ML 4/19
2 3 5 8 52  ML 4/19
2 3 6 9 16  ML 4/19
2 4 6 9 13  ML 4/19
2 5 7 8 12  ML 4/19
2 5 7 12 17  ML 4/19
2 13 15 17 60  ML 4/19
3 4 7 10 28  ML 4/19
3 4 7 11 54  ML 4/19
3 4 7 11 126  ML 4/19
3 5 8 11 12  ML 4/19
3 5 8 11 14  ML 4/19
3 5 8 11 26  ML 4/19
3 7 8 11 14  ML 4/19
3 8 9 11 12  ML 4/19
3 8 11 12 14  ML 4/19
3 10 13 16 40  ML 4/19
3 10 13 16 52  ML 4/19
3 12 20 23 26  ML 4/19
4 5 9 14 36  ML 4/19
4 6 9 13 17  ML 4/19
4 7 10 11 15  ML 4/19
4 7 11 12 18  ML 4/19
4 7 11 15 44  ML 4/19
4 13 16 17 21  ML 4/19
5 7 12 17 20  ML 4/19
5 7 12 17 21  ML 4/19
5 7 12 17 68  ML 4/19
5 8 13 18 20  ML 4/19
5 11 16 27 64  ML 4/19
6 7 13 20 80  ML 4/19
7 18 25 28 32  ML 4/19
9 11 20 29 80  ML 4/19
11 12 23 34 44  ML 4/19
3 4 7 11 98  ML 23/109
3 5 8 13 63  ML 15/71
7 25 28 32 39  ML 15/71
9 22 31 36 40  ML 15/71
2 23 25 27 100  ML 26/123
7 22 29 36 116  ML 26/123
8 15 23 31 92  ML 26/123
1 3 4 5 47  ML 11/52
1 4 5 6 47  ML 11/52
1 17 18 35 72  ML 11/52
2 8 23 25 27  ML 11/52
5 14 19 33 56  ML 11/52
1 3 4 5 81  ML 18/85
1 4 5 6 81  ML 18/85
1 14 15 29 56  ML 18/85
5 11 16 21 64  ML 18/85
9 10 19 29 76  ML 18/85
12 13 25 37 48  ML 18/85
1 2 3 8 32  ML 7/33
1 3 4 16 17  ML 7/33
1 4 5 9 62  ML 7/33
1 4 15 16 17  ML 7/33
1 4 16 17 18  ML 7/33
1 5 6 7 28  ML 7/33
1 6 7 13 32  ML 7/33
1 13 14 15 52  ML 7/33
1 30 31 32 124  ML 7/33
2 3 5 7 28  ML 7/33
2 3 5 8 25  ML 7/33
2 3 5 8 58  ML 7/33
2 5 6 7 28  ML 7/33
2 7 9 16 64  ML 7/33
2 27 29 31 116  ML 7/33
3 5 8 11 58  ML 7/33
3 10 13 16 17  ML 7/33
3 10 13 23 52  ML 7/33
3 13 16 29 116  ML 7/33
5 8 13 20 21  ML 7/33
5 9 14 19 36  ML 7/33
5 14 19 20 24  ML 7/33
6 7 13 20 28  ML 7/33
6 17 23 40 92  ML 7/33
7 18 25 32 100  ML 7/33
8 9 17 25 68  ML 7/33
9 16 25 41 64  ML 7/33
1 35 36 37 144  ML 38/179
9 25 34 43 136  ML 38/179
3 4 7 11 153  ML 17/80
1 3 4 5 43  ML 10/47
1 3 4 5 90  ML 10/47
1 4 5 6 43  ML 10/47
1 4 5 6 90  ML 10/47
1 4 23 24 25  ML 10/47
1 7 8 9 38  ML 10/47
1 7 8 15 32  ML 10/47
1 8 9 17 39  ML 10/47
1 11 12 13 46  ML 10/47
1 15 16 31 60  ML 10/47
1 18 19 20 76  ML 10/47
2 5 7 12 45  ML 10/47
2 7 9 11 36  ML 10/47
2 8 37 39 41  ML 10/47
3 7 10 13 40  ML 10/47
3 7 10 17 40  ML 10/47
3 8 11 14 44  ML 10/47
3 12 22 25 28  ML 10/47
4 13 17 30 52  ML 10/47
4 16 27 31 35  ML 10/47
5 7 12 19 28  ML 10/47
5 17 20 22 27  ML 10/47
5 20 21 26 31  ML 10/47
6 17 23 24 29  ML 10/47
7 8 15 23 32  ML 10/47
7 9 10 19 28  ML 10/47
7 11 18 29 44  ML 10/47
7 13 20 27 28  ML 10/47
8 9 17 26 68  ML 10/47
8 23 31 39 124  ML 10/47
9 10 19 28 36  ML 10/47
9 16 25 41 100  ML 10/47
9 20 29 38 116  ML 10/47
10 11 21 32 84  ML 10/47
10 17 27 37 108  ML 10/47
11 14 25 36 100  ML 10/47
1 3 4 5 56  ML 13/61
1 4 5 6 56  ML 13/61
1 8 9 10 51  ML 13/61
1 20 21 41 84  ML 13/61
3 12 29 32 35  ML 13/61
4 19 23 42 92  ML 13/61
5 20 28 33 38  ML 13/61
7 18 25 43 100  ML 13/61
7 20 27 28 34  ML 13/61
9 17 26 35 36  ML 13/61
10 17 27 44 108  ML 13/61
11 13 24 37 52  ML 13/61
11 14 25 36 44  ML 13/61
13 16 29 45 116  ML 13/61
3 4 7 11 125  ML 29/136
3 23 26 49 92  ML 16/75
7 27 28 34 41  ML 16/75
11 21 32 43 44  ML 16/75
1 16 17 18 72  ML 19/89
3 4 7 11 82  ML 19/89
7 28 34 41 48  ML 19/89
9 31 36 40 49  ML 19/89
1 3 4 5 99  ML 22/103
1 4 5 6 99  ML 22/103
1 17 18 35 68  ML 22/103
2 19 21 23 84  ML 22/103
3 20 23 43 80  ML 22/103
5 13 18 31 72  ML 22/103
7 15 22 37 88  ML 22/103
7 16 23 39 64  ML 22/103
7 17 24 31 96  ML 22/103
8 11 19 27 76  ML 22/103
11 12 23 35 92  ML 22/103
14 19 33 47 56  ML 22/103
1 31 32 33 128  ML 34/159
7 31 38 45 152  ML 34/159
3 4 7 11 180  ML 40/187


==> anc/level6.txt <==
1 2 5 6 7 8  ML 2/13
1 4 5 6 7 22  ML 2/13
2 5 6 8 10 11  ML 2/13
1 2 3 5 8 18  ML 3/19
2 3 5 6 8 11  ML 3/19
2 5 6 7 8 11  ML 3/19
1 3 4 5 18 46  ML 4/25
1 3 4 5 7 24  ML 5/31
1 4 5 6 7 33  ML 6/37
1 2 3 4 6 10  ML 1/6
1 2 3 4 10 11  ML 1/6
1 2 3 4 10 17  ML 1/6
1 2 3 5 8 11  ML 1/6
1 2 3 5 8 15  ML 1/6
1 2 3 5 8 22  ML 1/6
1 2 3 5 8 29  ML 1/6
1 2 3 5 8 33  ML 1/6
1 2 3 5 8 40  ML 1/6
1 2 8 9 10 11  ML 1/6
1 2 9 10 11 16  ML 1/6
1 3 4 5 7 11  ML 1/6
1 3 4 5 7 13  ML 1/6
1 3 4 5 7 20  ML 1/6
1 3 4 5 7 22  ML 1/6
1 3 4 5 7 33  ML 1/6
1 3 4 5 7 35  ML 1/6
1 3 4 5 7 44  ML 1/6
1 3 4 5 11 14  ML 1/6
1 3 4 5 11 16  ML 1/6
1 3 4 5 11 23  ML 1/6
1 3 4 5 11 25  ML 1/6
1 3 4 5 11 32  ML 1/6
1 3 4 5 11 39  ML 1/6
1 3 4 5 11 55  ML 1/6
1 3 4 5 16 20  ML 1/6
1 3 4 5 16 22  ML 1/6
1 3 4 5 18 44  ML 1/6
1 3 4 5 20 23  ML 1/6
1 3 4 5 20 25  ML 1/6
1 3 4 5 20 32  ML 1/6
1 3 4 7 11 15  ML 1/6
1 3 4 10 11 14  ML 1/6
1 4 5 6 7 44  ML 1/6
1 4 5 6 20 25  ML 1/6
1 4 5 9 10 11  ML 1/6
1 4 5 9 10 14  ML 1/6
1 4 6 7 8 20  ML 1/6
1 4 9 10 11 26  ML 1/6
1 6 7 8 9 30  ML 1/6
2 3 4 7 10 17  ML 1/6
2 3 5 7 8 10  ML 1/6
2 3 5 7 8 11  ML 1/6
2 3 5 8 12 40  ML 1/6
2 5 6 7 8 10  ML 1/6
2 6 7 8 9 10  ML 1/6
2 6 8 9 10 11  ML 1/6
2 7 8 9 10 11  ML 1/6
2 7 8 9 10 17  ML 1/6
2 7 8 9 11 35  ML 1/6
2 7 9 10 11 16  ML 1/6
2 8 9 10 11 13  ML 1/6
3 4 7 8 11 15  ML 1/6
3 4 7 9 11 15  ML 1/6
1 2 3 5 8 51  ML 10/59
1 3 4 5 7 55  ML 10/59
1 3 4 5 18 55  ML 10/59
1 4 5 6 7 55  ML 10/59
1 3 4 5 7 46  ML 9/53
1 3 4 5 11 48  ML 9/53
1 2 3 5 8 44  ML 8/47
1 3 4 5 18 90  ML 8/47
1 3 4 5 22 25  ML 8/47
2 5 7 8 9 45  ML 8/47
1 3 4 5 11 30  ML 7/41
1 3 4 5 11 71  ML 13/76
1 2 3 5 8 62  ML 6/35
1 3 4 5 7 31  ML 6/35
1 3 4 5 7 66  ML 6/35
1 3 4 5 16 31  ML 6/35
1 3 4 5 18 101  ML 6/35
1 3 4 5 25 31  ML 6/35
1 4 5 6 7 66  ML 6/35
1 9 10 11 21 24  ML 6/35
2 6 7 8 10 27  ML 6/35
2 6 8 10 11 27  ML 6/35
1 3 4 5 7 57  ML 11/64
1 2 3 4 10 28  ML 5/29
1 2 3 5 8 26  ML 5/29
1 2 3 5 8 55  ML 5/29
1 2 3 5 12 26  ML 5/29
1 3 4 5 13 16  ML 5/29
1 9 10 11 16 19  ML 5/29
1 2 3 5 8 73  ML 14/81
1 3 4 5 7 77  ML 14/81
1 4 5 6 7 77  ML 14/81
2 3 5 8 19 33  ML 9/52
2 7 8 9 11 45  ML 9/52
1 3 4 5 7 68  ML 13/75
1 2 3 4 10 22  ML 4/23
1 2 3 4 15 22  ML 4/23
1 2 3 5 8 66  ML 4/23
1 2 3 5 8 84  ML 4/23
1 2 10 11 12 13  ML 4/23
1 3 4 5 7 42  ML 4/23
1 3 4 5 7 88  ML 4/23
1 3 4 5 11 18  ML 4/23
1 3 4 5 11 41  ML 4/23
1 3 4 5 11 64  ML 4/23
1 3 4 5 11 87  ML 4/23
1 3 4 5 13 18  ML 4/23
1 3 4 5 16 42  ML 4/23
1 3 4 5 18 20  ML 4/23
1 3 4 5 18 22  ML 4/23
1 3 4 5 18 24  ML 4/23
1 3 4 5 18 31  ML 4/23
1 3 4 5 18 33  ML 4/23
1 3 4 5 18 35  ML 4/23
1 3 4 5 18 42  ML 4/23
1 3 4 5 18 57  ML 4/23
1 3 4 5 18 66  ML 4/23
1 3 4 5 18 68  ML 4/23
1 3 4 5 18 77  ML 4/23
1 3 4 5 18 79  ML 4/23
1 3 4 5 18 88  ML 4/23
1 3 4 5 18 112  ML 4/23
1 3 4 5 18 123  ML 4/23
1 3 4 5 18 134  ML 4/23
1 3 4 5 20 41  ML 4/23
1 3 4 6 7 20  ML 4/23
1 3 4 7 10 22  ML 4/23
1 3 4 7 11 20  ML 4/23
1 3 4 7 15 22  ML 4/23
1 3 4 12 16 20  ML 4/23
1 3 5 8 9 15  ML 4/23
1 4 5 6 7 88  ML 4/23
1 4 5 6 20 41  ML 4/23
1 4 10 11 12 16  ML 4/23
1 6 7 8 10 13  ML 4/23
1 7 8 14 15 22  ML 4/23
1 8 9 10 11 38  ML 4/23
2 3 5 7 8 21  ML 4/23
2 3 7 9 11 20  ML 4/23
2 3 8 10 11 13  ML 4/23
2 5 6 7 8 21  ML 4/23
2 5 6 8 11 17  ML 4/23
2 6 7 8 10 13  ML 4/23
2 6 8 10 11 13  ML 4/23
2 7 9 11 20 26  ML 4/23
2 8 10 11 12 13  ML 4/23
3 5 7 8 11 15  ML 4/23
3 6 7 10 13 16  ML 4/23
3 7 8 9 11 15  ML 4/23
3 7 8 10 13 17  ML 4/23
4 5 9 10 14 19  ML 4/23
5 11 12 16 21 27  ML 4/23
1 3 4 5 7 79  ML 15/86
1 3 4 5 18 145  ML 26/149
1 2 3 5 8 95  ML 18/103
1 3 4 5 7 99  ML 18/103
1 3 4 5 18 99  ML 18/103
1 4 5 6 7 99  ML 18/103


==> anc/lonely_s24_verify.c <==
/* lonely_s24_verify.c
 *
 * Exact end-to-end check of the statement
 *
 *     every proper (coordinate-free) codimension-2 subtorus U of (R/Z)^n has
 *     ML(U) = ML(g, N-g, d)  for the explicit triple described below,
 *
 * so in particular S_2(4) = S(3)  (Giri-Kravitz Conjecture 1.5 for n = 4).
 *
 * Setup.  U = { x : M x in Z^2 },  M a 2 x n integer matrix with columns c_1..c_n generating Z^2,
 * such that for every i the columns c_j (j != i) span R^2 (properness).  With Z = sum [-c_j, c_j]
 * and sigma = sum c_j,
 *        1/2 - ML(U) = (1/2) min { ||t||_Z : t in sigma + 2 Z^2 }.
 * Take a minimiser t* and an edge of lambda* Z through it, direction u (primitive).  Put
 *        E  = total content of the columns parallel to u,
 *        A_j = |det(c_j,u)|, N = sum A_j,  k = |det(t*,u)|   (so lambda* = k/N, ML(U) = (N-k)/(2N)),
 *        Q  = second coordinate of sum of the non-parallel columns after a unimodular map u -> (0,1)
 *             and sign changes making all A_j > 0;  y* = second coordinate of t*.
 * Choose any integer Q' with  Q' = Q+E-1 (mod 2),  |Q'-Q| <= E-1,  |N y* - k Q'| <= k.
 * Recipe:  d = gcd(Q',N),  g a unit mod N with g Q' = -d (mod N).   Claim: ML(g, N-g, d) = ML(U).
 *
 * The program enumerates ALL such M with entries in [-K,K] (up to column signs and order), or a
 * pseudo-random sample, and for EVERY minimiser, EVERY edge through it and EVERY admissible Q'
 * compares the two sides exactly (integer arithmetic only).
 *
 * Build:   gcc -O2 -fopenmp -o lonely_s24_verify lonely_s24_verify.c
 * Usage:   ./lonely_s24_verify K [n=4] [sample=0]
 *          e.g.  ./lonely_s24_verify 8        exhaustive, entries <= 8, n = 4   (about 14 million subtori)
 *                ./lonely_s24_verify 60 4 300000   random sample with entries <= 60
 *                ./lonely_s24_verify 3 5      exhaustive, codimension-2 subtori of T^5
 */
#include <stdio.h>
#include <stdlib.h>
typedef long long ll;
static ll gcdll(ll a,ll b){ if(a<0)a=-a; if(b<0)b=-b; while(b){ll t=a%b;a=b;b=t;} return a; }
static ll absll(ll x){ return x<0?-x:x; }
/* a*x + b*y = g = gcd(a,b) >= 0 */
static void egcd(ll a,ll b,ll*g,ll*x,ll*y){
    if(b==0){ if(a>=0){*g=a;*x=1;*y=0;} else {*g=-a;*x=-1;*y=0;} return; }
    ll r=((a%b)+absll(b))%absll(b), q=(a-r)/b, g1,x1,y1; egcd(b,r,&g1,&x1,&y1); *g=g1; *x=y1; *y=x1-q*y1;
}
/* exact ML(a,b,c) = max_t min ||v t||, by the corner lemma: the maximum is at t = m/(u+w) (or m/(2u)) */
static void ML3(ll a,ll b,ll c,ll*num,ll*den){
    ll V[3]={a,b,c}, bn=0, bd=1;
    for(int i=0;i<3;i++) for(int j=i;j<3;j++){
        ll s=(i==j)?2*V[i]:V[i]+V[j], r0=V[0]%s, r1=V[1]%s, r2=V[2]%s, x0=0,x1=0,x2=0;
        for(ll m=1;m<s;m++){
            x0+=r0; if(x0>=s)x0-=s;  x1+=r1; if(x1>=s)x1-=s;  x2+=r2; if(x2>=s)x2-=s;
            ll d0=x0<s-x0?x0:s-x0, d1=x1<s-x1?x1:s-x1, d2=x2<s-x2?x2:s-x2, d=d0<d1?d0:d1; if(d2<d)d=d2;
            if(d*bd>bn*s){ bn=d; bd=s; }
        }
    }
    *num=bn; *den=bd;
}
#define MAXN 8
int main(int argc,char**argv){
    if(argc<2){ fprintf(stderr,"usage: %s K [n=4] [sample=0]\n",argv[0]); return 1; }
    int K=atoi(argv[1]), n=argc>2?atoi(argv[2]):4; ll sample=argc>3?atoll(argv[3]):0;
    if(n<3||n>MAXN){ fprintf(stderr,"need 3 <= n <= %d\n",MAXN); return 1; }
    ll B=2*K+1, total=1; for(int i=0;i<2*n;i++) total*=B;
    ll n_sub=0, n_half=0, n_edges=0, n_E1=0, n_checks=0, n_bad=0, maxN=0;
    ll iters = sample>0 ? sample : total;
    #pragma omp parallel for schedule(dynamic,4096) reduction(+:n_sub,n_half,n_edges,n_E1,n_checks,n_bad) reduction(max:maxN)
    for(ll it=0; it<iters; it++){
        ll idx=it;
        if(sample>0){ unsigned long long z=(unsigned long long)it*0x9E3779B97F4A7C15ULL+0x1234567ULL;
            z^=z>>30; z*=0xBF58476D1CE4E5B9ULL; z^=z>>27; z*=0x94D049BB133111EBULL; z^=z>>31; idx=(ll)(z%(unsigned long long)total); }
        ll cx[MAXN],cy[MAXN], t=idx;
        for(int i=0;i<n;i++){ cx[i]=t%B-K; t/=B; cy[i]=t%B-K; t/=B; }
        if(sample==0){ int skip=0;                      /* canonical column signs and order */
            for(int i=0;i<n;i++) if(cx[i]<0||(cx[i]==0&&cy[i]<0)){ skip=1; break; }
            for(int i=0;i+1<n&&!skip;i++) if(cx[i]>cx[i+1]||(cx[i]==cx[i+1]&&cy[i]>cy[i+1])) skip=1;
            if(skip) continue; }
        ll g=0; for(int i=0;i<n;i++) for(int j=i+1;j<n;j++) g=gcdll(g,cx[i]*cy[j]-cy[i]*cx[j]);
        if(g!=1) continue;                              /* columns generate Z^2  <=>  U connected */
        int proper=1;
        for(int i=0;i<n&&proper;i++){ int span=0;
            for(int a=0;a<n&&!span;a++){ if(a==i)continue; for(int b=a+1;b<n;b++){ if(b==i)continue; if(cx[a]*cy[b]-cy[a]*cx[b]!=0){span=1;break;} } }
            if(!span) proper=0; }
        if(!proper) continue;
        n_sub++;
        ll sx=0,sy=0,X=0,Y=0; for(int i=0;i<n;i++){ sx+=cx[i]; sy+=cy[i]; X+=absll(cx[i]); Y+=absll(cy[i]); }
        if(!(sx&1) && !(sy&1)){ n_half++; continue; }   /* ML(U) = 1/2 = ML(1,3,5) */
        ll Del[MAXN]; for(int j=0;j<n;j++){ Del[j]=0; for(int i=0;i<n;i++) Del[j]+=absll(cx[j]*cy[i]-cy[j]*cx[i]); }
        /* lambda* = bn/bd = min gauge over the coset; Z lies in the box |x|<=X, |y|<=Y and sigma has gauge <= 1 */
        ll bn=1,bd=1;
        for(ll x=-X;x<=X;x++){ if((x-sx)&1) continue;
            for(ll y=-Y;y<=Y;y++){ if((y-sy)&1) continue;
                ll mn=0,md=1; for(int j=0;j<n;j++){ if(!Del[j])continue; ll nu=absll(cx[j]*y-cy[j]*x); if(nu*md>mn*Del[j]){mn=nu;md=Del[j];} }
                if(mn*bd<bn*md){ bn=mn; bd=md; } } }
        ll mun=bd-bn, mud=2*bd;                         /* ML(U) = mun/mud */
        for(ll x=-X;x<=X;x++){ if((x-sx)&1) continue;
            for(ll y=-Y;y<=Y;y++){ if((y-sy)&1) continue;
                ll mn=0,md=1; for(int j=0;j<n;j++){ if(!Del[j])continue; ll nu=absll(cx[j]*y-cy[j]*x); if(nu*md>mn*Del[j]){mn=nu;md=Del[j];} }
                if(mn*bd!=bn*md) continue;              /* (x,y) is a minimiser t* */
                for(int j=0;j<n;j++){ if(!Del[j])continue;
                    if(absll(cx[j]*y-cy[j]*x)*bd!=bn*Del[j]) continue;      /* edge parallel to c_j passes through t* */
                    ll gj=gcdll(cx[j],cy[j]), ux=cx[j]/gj, uy=cy[j]/gj;
                    int dup=0; for(int j2=0;j2<j;j2++) if(Del[j2] && cx[j2]*uy-cy[j2]*ux==0){ dup=1; break; }
                    if(dup) continue;
                    ll gg,a,b; egcd(ux,uy,&gg,&a,&b);   /* unimodular map p -> (det(p,u), a p_x + b p_y), u -> (0,1) */
                    ll tx=uy*x-ux*y, ty=a*x+b*y;
                    if(tx<0) continue;                  /* the edge through -t* is treated when -t* comes up */
                    ll E=0,N=0,Q=0;
                    for(int i=0;i<n;i++){ if(cx[i]==0&&cy[i]==0) continue;
                        ll px=uy*cx[i]-ux*cy[i], py=a*cx[i]+b*cy[i];
                        if(px==0) E+=absll(py); else { if(px<0){px=-px;py=-py;} N+=px; Q+=py; } }
                    ll k=tx;
                    if(k*bd!=bn*N || k<=0 || k>=N || ((N-k)&1)){ n_bad++; printf("normal form inconsistent\n"); continue; }
                    n_edges++; if(E==1) n_E1++; if(N>maxN) maxN=N;
                    int found=0;
                    for(ll Qp=Q-E+1; Qp<=Q+E-1; Qp+=2){
                        if(absll(N*ty-k*Qp)>k) continue;
                        found=1; n_checks++;
                        ll d=gcdll(Qp,N);
                        if(k*d>N){ n_bad++; printf("k*d > N\n"); continue; }
                        ll N1=N/d, Q1=(((Qp/d)%N1)+N1)%N1, gsel=-1;
                        for(ll q=1;q<N;q++){ if(gcdll(q,N)!=1) continue; if(((q%N1)*Q1+1)%N1==0){ gsel=q; break; } }
                        if(gsel<0){ n_bad++; printf("no g\n"); continue; }
                        ll tn,td; ML3(gsel,N-gsel,d,&tn,&td);
                        if(tn*mud!=mun*td){
                            #pragma omp critical
                            { printf("MISMATCH  columns:"); for(int i=0;i<n;i++) printf(" (%lld,%lld)",cx[i],cy[i]);
                              printf("  ML(U)=%lld/%lld  triple=(%lld,%lld,%lld)  ML=%lld/%lld\n",mun,mud,gsel,N-gsel,d,tn,td); }
                            n_bad++; }
                    }
                    if(!found){ n_bad++; printf("no admissible Q'\n"); }
                }
            } }
    }
    printf("K=%d n=%d %s: %lld proper subtori, %lld with ML=1/2, %lld optimal edges (%lld with E=1), %lld triples compared, largest N=%lld, FAILURES=%lld\n",
           K,n,sample>0?"sample":"exhaustive",n_sub,n_half,n_edges,n_E1,n_checks,maxN,n_bad);
    return n_bad!=0;
}


==> anc/lrlevel.c <==
// lrlevel.c -- lrtree.c with the level as a parameter: exact search tree over flags for n-tuples with ML(v) < LA/LB.
// usage: lrlevel n N0 [first last [tlim [sym2 [par [LA LB]]]]]   (default level 1/n; with it the program is lrtree)
// Below, 1/n stands for the level LA/LB.
//
//
// Statement verified by a complete run (see the paper, Section "Five and six speeds: a search tree over flags"):
//   every primitive v in Z^n with nonzero entries of pairwise distinct absolute values, ML(v) < 1/n and |v| > N0
//   is, up to signed coordinate permutations, either a line of a leaf reported as CRIT, or a tuple reported as FOUND.
//
// Method. A node of depth k is a saturated lattice L_k of rank k (rows of H), given through a basis A (n x d, d = n-k)
// of Lambda_k = L_k^perp cap Z^n; T_k = R^d / Z^d via eta -> A eta.  A child is a primitive c in Z^d (up to sign):
// L_{k+1} = L_k + Z h with A^T h = c, and m_{k+1} = c^T G^{-1} c with G = A^T A.
// A ball is a centre eta = Y / 2^SH and a radius rho = r / 2^RS such that  ||(A eta)_j|| - 1/n >= rho * w_j  for all j,
// w_j = |P_{E_k} e_j|;  then the Euclidean ball of radius rho around eta in T_k is alive (f >= 1/n on it).
// All decisions that discard something (dead child, line that meets a ball, radius of a ball) use exact integer arithmetic.
// Floating point is used only to propose ball centres and to choose (unimodular) bases; the enumeration of children is exact.
//
// Pruning rules (Lemmas in the paper), for a near-tight v with a Korkine-Zolotarev flag through the node:
//   (R)  m_{k+1} >= (3/4) m_k.
//   (S)  for a ball (eta, rho) of the node and delta = dist(c.eta, Z)/sqrt(m_{k+1}):
//          rho^2 - delta^2 < C_{d-2} / (3 m_{k+1})      if d >= 3   (C_t = sum_{s<t} (4/3)^s),
//          rho^2 - delta^2 < 0                          if d  = 2   (the child is the circle of v).
//   (N)  leaf (d = 2) with P = covol^2: lines with |v|^2 <= N0^2 are left to the exhaustive search.
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <string.h>
#include <time.h>
typedef long long i64; typedef __int128 i128;
#define MAXN 7
#define MAXB 10
#define MAXF 40
#define SH 40
#define RS 30
static int N; static i64 LA=1, LB=1; static double TH, UU; static i64 N0sq=0; static int SYM2=1;
static const i64 CtN[7]={0,1,7,37,175,781,3367}, CtD[7]={1,1,3,9,27,81,243};   // C_t = CtN/CtD
static i64 cnt_nodes[8], cnt_child[8], cnt_linecand, cnt_linetest, cnt_found, cnt_crit, cnt_unres, cnt_sym2skip, cnt_degenerate, cnt_exact_dead, cnt_ballfail;
static double TLIM=1e18; static int TIMEDOUT=0; static clock_t T0;
typedef struct Node { int d,k; i64 A[MAXN][MAXN], B[MAXN][MAXN], H[MAXN][MAXN], R[MAXN][MAXN];
  i64 G[MAXN][MAXN]; i128 adj[MAXN][MAXN]; i64 P, Pprev; i128 Wn[MAXN]; i64 what[MAXN];
  double Gi[MAXN][MAXN], w[MAXN];
  int nb; i64 Y[MAXB][MAXN]; i64 r[MAXB]; } Node;

static i64 gcdll(i64 a,i64 b){ if(a<0)a=-a; if(b<0)b=-b; while(b){i64 t=a%b;a=b;b=t;} return a; }
static i128 det128(i128 M[MAXN][MAXN],int n){ if(n==0) return 1; if(n==1) return M[0][0]; if(n==2) return M[0][0]*M[1][1]-M[0][1]*M[1][0];
  i128 s=0; for(int c=0;c<n;c++){ if(M[0][c]==0) continue; i128 S[MAXN][MAXN]; for(int i=1;i<n;i++){ int cc=0; for(int j=0;j<n;j++) if(j!=c) S[i-1][cc++]=M[i][j]; } i128 v=M[0][c]*det128(S,n-1); s+=(c&1)?-v:v; } return s; }
static i64 isqrt_ceil(i128 x){ if(x<=0) return 0; double g=sqrt((double)x); i64 s=(i64)g; while((i128)s*s<x) s++; while(s>0&&(i128)(s-1)*(s-1)>=x) s--; return s; }
// exact set-up of G, adj, P, Wn, what and the float copies.  returns 0 for a degenerate node (zero row or two rows equal up to sign)
static int setup(Node*nd){ int d=nd->d;
  for(int r=0;r<N;r++){ int z=1; for(int i=0;i<d;i++) if(nd->A[r][i]) z=0; if(z) return 0; }
  for(int r=0;r<N;r++) for(int s=r+1;s<N;s++){ int eq=1,ng=1; for(int i=0;i<d;i++){ if(nd->A[r][i]!=nd->A[s][i]) eq=0; if(nd->A[r][i]!=-nd->A[s][i]) ng=0; } if(eq||ng) return 0; }
  i128 Gm[MAXN][MAXN]; for(int i=0;i<d;i++) for(int j=0;j<d;j++){ i64 s=0; for(int r=0;r<N;r++) s+=nd->A[r][i]*nd->A[r][j]; nd->G[i][j]=s; Gm[i][j]=s; }
  i128 Pd=det128(Gm,d); nd->P=(i64)Pd; if(Pd<=0||Pd>(((i128)1)<<45)){ fprintf(stderr,"FATAL: determinant out of range\n"); exit(1); }
  for(int i=0;i<d;i++) for(int j=0;j<d;j++){ i128 S[MAXN][MAXN]; int rr=0; for(int a=0;a<d;a++) if(a!=j){ int cc=0; for(int b=0;b<d;b++) if(b!=i) S[rr][cc++]=Gm[a][b]; rr++; } i128 v=det128(S,d-1); nd->adj[i][j]=((i+j)&1)?-v:v; }
  for(int i=0;i<d;i++) for(int j=0;j<d;j++) nd->Gi[i][j]=(double)nd->adj[i][j]/(double)nd->P;
  for(int r=0;r<N;r++){ i128 s=0; for(int i=0;i<d;i++) for(int j=0;j<d;j++) s+=(i128)nd->A[r][i]*nd->adj[i][j]*nd->A[r][j]; nd->Wn[r]=s; if(s<=0||s>(i128)nd->P){ fprintf(stderr,"FATAL: weight out of range\n"); exit(1); }
    nd->w[r]=sqrt((double)s/(double)nd->P);
    // what = least integer with what^2 * P >= Wn * 2^(2 RS)
    i128 num=s<<(2*RS); i128 q=num/nd->P; if(q*nd->P<num) q++; i64 wh=isqrt_ceil(q); if((i128)wh*wh*nd->P<num){ fprintf(stderr,"FATAL: what\n"); exit(1); } nd->what[r]=wh; }
  return 1; }
// exact radius of the largest certified ball centred at Y/2^SH (0 if the centre is not strictly alive)
static i64 exact_radius(Node*nd,const i64*Y){ int d=nd->d; i64 rmin=((i64)1)<<(RS+1); i64 one=((i64)1)<<SH;
  for(int j=0;j<N;j++){ i128 s=0; for(int i=0;i<d;i++) s+=(i128)nd->A[j][i]*Y[i]; i64 fr=(i64)(((s%one)+one)%one); i64 num=fr<one-fr?fr:one-fr; i128 val=(i128)LB*num-(i128)LA*one; if(val<=0) return 0;
    i128 q=(val<<(2*RS-SH))/((i128)LB*nd->what[j]); if(q<rmin) rmin=(i64)q; }
  return rmin; }
static void addball(Node*nd,const double*eta){ int d=nd->d; i64 Y[MAXN]; i64 one=((i64)1)<<SH; for(int i=0;i<d;i++){ double e=eta[i]-floor(eta[i]); i64 y=(i64)llround(e*(double)one); y%=one; if(y<0) y+=one; Y[i]=y; }
  i64 r=exact_radius(nd,Y); if(r<=0){ cnt_ballfail++; return; } if(r>(((i64)1)<<31)){ fprintf(stderr,"FATAL: radius range\n"); exit(1); }
  for(int b=0;b<nd->nb;b++){ int same=1,mir=1; for(int i=0;i<d;i++){ if(nd->Y[b][i]!=Y[i]) same=0; if(((nd->Y[b][i]+Y[i])%one)!=0) mir=0; } if(same||mir) return; }
  if(nd->nb<MAXB){ int b=nd->nb++; memcpy(nd->Y[b],Y,sizeof(Y)); nd->r[b]=r; }
  else { int mn=0; for(int b=1;b<MAXB;b++) if(nd->r[b]<nd->r[mn]) mn=b; if(r>nd->r[mn]){ memcpy(nd->Y[mn],Y,sizeof(Y)); nd->r[mn]=r; } } }
static i64 rmax(Node*nd){ i64 m=0; for(int b=0;b<nd->nb;b++) if(nd->r[b]>m) m=nd->r[b]; return m; }
static double nid(double x){ double f=x-floor(x); return f<0.5?f:1-f; }
static double fmargin(Node*nd,const double*y){ double m=1e9; for(int r=0;r<N;r++){ double s=0; for(int i=0;i<nd->d;i++) s+=(double)nd->A[r][i]*y[i]; double v=(nid(s)-TH)/nd->w[r]; if(v<m)m=v; } return m; }
static int finv(double M[MAXN][MAXN], double Rr[MAXN][MAXN], int n){ double a[MAXN][2*MAXN]; for(int i=0;i<n;i++) for(int j=0;j<n;j++){a[i][j]=M[i][j]; a[i][n+j]=(i==j);} for(int i=0;i<n;i++){ int p=i; for(int r=i+1;r<n;r++) if(fabs(a[r][i])>fabs(a[p][i])) p=r; if(fabs(a[p][i])<1e-13) return 0; if(p!=i) for(int c=0;c<2*n;c++){double t=a[i][c];a[i][c]=a[p][c];a[p][c]=t;} double pv=a[i][i]; for(int c=0;c<2*n;c++) a[i][c]/=pv; for(int r=0;r<n;r++) if(r!=i){ double f=a[r][i]; if(f!=0) for(int c=0;c<2*n;c++) a[r][c]-=f*a[i][c]; } } for(int i=0;i<n;i++) for(int j=0;j<n;j++) Rr[i][j]=a[i][n+j]; return 1; }
static i64 idet(i64 M[MAXN][MAXN],int n){ if(n==0) return 1; if(n==1) return M[0][0]; if(n==2) return M[0][0]*M[1][1]-M[0][1]*M[1][0]; i64 s=0; for(int c=0;c<n;c++){ i64 S[MAXN][MAXN]; for(int i=1;i<n;i++){ int cc=0; for(int j=0;j<n;j++) if(j!=c) S[i-1][cc++]=M[i][j]; } i64 v=M[0][c]*idet(S,n-1); s+=(c&1)?-v:v; } return s; }
// floating-point proposal of ball centres: the cells {x in [1/n,1-1/n]^n : H x = p}, p in Z^k, and their weighted Chebyshev radii
//   t(p) = min( u / w_max , min_F (u S_F - |lambda_F . (p - sigma/2)|) / W_F ),  F over (k-1)-subsets of columns.
static void cells(Node*nd){ int d=nd->d,k=nd->k; if(k==0){ double y[MAXN]; for(int i=0;i<d;i++) y[i]=0.5; addball(nd,y); return; }
  int nF=0; static i64 lam[MAXF][MAXN]; static int Fset[MAXF][MAXN]; static i64 Dd[MAXF][MAXN]; double S[MAXF],W[MAXF];
  int idx[MAXN]; for(int i=0;i<k-1;i++) idx[i]=i;
  while(1){ i64 l[MAXN]; if(k==1) l[0]=1; else for(int i=0;i<k;i++){ i64 M[MAXN][MAXN]; int rr=0; for(int a=0;a<k;a++) if(a!=i){ for(int b=0;b<k-1;b++) M[rr][b]=nd->H[a][idx[b]]; rr++; } i64 v=idet(M,k-1); l[i]=(i&1)?-v:v; }
    int nz=0; for(int i=0;i<k;i++) if(l[i]) nz=1; if(nz){ double s=0,w=0; for(int j=0;j<N;j++){ i64 dd=0; for(int i=0;i<k;i++) dd+=l[i]*nd->H[i][j]; Dd[nF][j]=dd; s+=fabs((double)dd); w+=fabs((double)dd)*nd->w[j]; } S[nF]=s; W[nF]=w; memcpy(lam[nF],l,sizeof(l)); for(int b=0;b<k-1;b++) Fset[nF][b]=idx[b]; nF++; }
    if(k==1) break; int i=k-2; while(i>=0&&idx[i]==N-(k-1)+i) i--; if(i<0) break; idx[i]++; for(int j=i+1;j<k-1;j++) idx[j]=idx[j-1]+1; }
  double wmax=0; for(int j=0;j<N;j++) if(nd->w[j]>wmax) wmax=nd->w[j]; double tcap=UU/wmax;
  i64 sig[MAXN], l1[MAXN]; for(int i=0;i<k;i++){ sig[i]=0; l1[i]=0; for(int j=0;j<N;j++){ sig[i]+=nd->H[i][j]; l1[i]+=llabs(nd->H[i][j]); } }
  i64 lo[MAXN],hi[MAXN],p[MAXN]; for(int i=0;i<k;i++){ lo[i]=(i64)ceil(sig[i]/2.0-UU*l1[i]-1e-9); hi[i]=(i64)floor(sig[i]/2.0+UU*l1[i]+1e-9); p[i]=lo[i]; }
  double bt[MAXB]; i64 bp[MAXB][MAXN]; int bF[MAXB]; int nbst=0;
  while(1){ int cmp=0; for(int i=0;i<k&&!cmp;i++){ if(2*p[i]<sig[i]) cmp=-1; else if(2*p[i]>sig[i]) cmp=1; }
    if(cmp<=0){ double t=tcap; int fm=-1; for(int f=0;f<nF;f++){ double lr=0; for(int i=0;i<k;i++) lr+=(double)lam[f][i]*((double)p[i]-sig[i]/2.0); double tf=(UU*S[f]-fabs(lr))/W[f]; if(tf<t){t=tf;fm=f;} if(t<=1e-12) break; }
      if(t>1e-12){ if(nbst<MAXB){ bt[nbst]=t; memcpy(bp[nbst],p,sizeof(p)); bF[nbst]=fm; nbst++; } else { int mn=0; for(int b=1;b<MAXB;b++) if(bt[b]<bt[mn]) mn=b; if(t>bt[mn]){ bt[mn]=t; memcpy(bp[mn],p,sizeof(p)); bF[mn]=fm; } } } }
    int i=k-1; while(i>=0&&p[i]==hi[i]){ p[i]=lo[i]; i--; } if(i<0) break; p[i]++; }
  for(int b=0;b<nbst;b++){ int f=bF[b]; double xint[MAXN]; for(int j=0;j<N;j++){ double s=0; for(int i=0;i<k;i++) s+=(double)nd->R[j][i]*bp[b][i]; xint[j]=s; }
    double t=bt[b]; double lr=0; if(f>=0) for(int i=0;i<k;i++) lr+=(double)lam[f][i]*((double)bp[b][i]-sig[i]/2.0);
    int inF[MAXN]={0}; if(f>=0) for(int q=0;q<k-1;q++) inF[Fset[f][q]]=1;
    double M[MAXN][MAXN]; double rhs[MAXN]; for(int i=0;i<d;i++){ rhs[i]=0; for(int j=0;j<d;j++) M[i][j]=0; }
    for(int j=0;j<N;j++){ double wt,target; if(f>=0&&fabs(lr)>1e-12&&!inF[j]&&Dd[f][j]!=0){ int eps=((Dd[f][j]>0)==(lr>0))?1:-1; wt=1e6; target=(eps>0?1-TH-t*nd->w[j]:TH+t*nd->w[j])-xint[j]; } else { wt=1; target=0.5-xint[j]; }
      for(int i=0;i<d;i++){ rhs[i]+=wt*nd->A[j][i]*target; for(int i2=0;i2<d;i2++) M[i][i2]+=wt*(double)nd->A[j][i]*nd->A[j][i2]; } }
    double Mi[MAXN][MAXN]; double eta[MAXN]; if(!finv(M,Mi,d)) continue; for(int i=0;i<d;i++){ double s2=0; for(int i2=0;i2<d;i2++) s2+=Mi[i][i2]*rhs[i2]; eta[i]=s2; }
    double tt=t*(1-1e-5); for(int it=0;it<300;it++){ double worst=1e-13; int wj=-1; double wv=0; for(int j=0;j<N;j++){ double a=0; for(int i=0;i<d;i++) a+=(double)nd->A[j][i]*eta[i]; double lo2=TH+tt*nd->w[j]-xint[j], hi2=1-TH-tt*nd->w[j]-xint[j]; if(lo2-a>worst){ worst=lo2-a; wj=j; wv=lo2-a; } if(a-hi2>worst){ worst=a-hi2; wj=j; wv=-(a-hi2); } }
      if(wj<0) break; double ga[MAXN]; double w2=nd->w[wj]*nd->w[wj]; for(int i=0;i<d;i++){ double s2=0; for(int i2=0;i2<d;i2++) s2+=nd->Gi[i][i2]*nd->A[wj][i2]; ga[i]=s2; } for(int i=0;i<d;i++) eta[i]+=wv*ga[i]/w2; }
    if(fmargin(nd,eta)>0) addball(nd,eta); } }
// unimodular completion: c primitive in Z^d. K: d x (d-1) with c.K = 0 ; u with c.u = 1 ; J: (d-1) x d with J K = I, J u = 0
static void completion(const i64*c,int d,i64 K[MAXN][MAXN],i64 J[MAXN][MAXN],i64*u){ i64 U[MAXN][MAXN],V[MAXN][MAXN],g[MAXN]; for(int i=0;i<d;i++){ g[i]=c[i]; for(int j=0;j<d;j++){U[i][j]=(i==j);V[i][j]=(i==j);} }
  while(1){ int p=-1,cntnz=0; for(int i=0;i<d;i++) if(g[i]!=0){ cntnz++; if(p<0||llabs(g[i])<llabs(g[p])) p=i; } if(cntnz<=1) break; for(int q=0;q<d;q++) if(q!=p&&g[q]!=0){ i64 kk=g[q]/g[p]; if(kk!=0){ g[q]-=kk*g[p]; for(int r=0;r<d;r++) U[r][q]-=kk*U[r][p]; for(int r=0;r<d;r++) V[p][r]+=kk*V[q][r]; } } }
  int p=-1; for(int i=0;i<d;i++) if(g[i]!=0) p=i; if(g[p]<0){ for(int r=0;r<d;r++){U[r][p]=-U[r][p]; V[p][r]=-V[p][r];} }
  if(p!=d-1){ for(int r=0;r<d;r++){ i64 t=U[r][p];U[r][p]=U[r][d-1];U[r][d-1]=t; } for(int r=0;r<d;r++){ i64 t=V[p][r];V[p][r]=V[d-1][r];V[d-1][r]=t; } }
  for(int i=0;i<d;i++){ for(int j=0;j<d-1;j++) K[i][j]=U[i][j]; u[i]=U[i][d-1]; } for(int i=0;i<d-1;i++) for(int j=0;j<d;j++) J[i][j]=V[i][j]; }
static void reduceK(Node*par,i64 K[MAXN][MAXN],i64 J[MAXN][MAXN],int d,int d1){ if(d1<2) return; for(int iter=0;iter<1000;iter++){ double Gp[MAXN][MAXN]; for(int i=0;i<d1;i++) for(int j=0;j<d1;j++){ double s=0; for(int a=0;a<d;a++) for(int b=0;b<d;b++) s+=(double)K[a][i]*par->G[a][b]*K[b][j]; Gp[i][j]=s; }
    int changed=0; for(int i=0;i<d1&&!changed;i++) for(int j=0;j<d1&&!changed;j++) if(i!=j){ double q=floor(Gp[i][j]/Gp[j][j]+0.5); if(q!=0){ double newn=Gp[i][i]-2*q*Gp[i][j]+q*q*Gp[j][j]; if(newn<Gp[i][i]-1e-9){ i64 kk=(i64)q; for(int a=0;a<d;a++) K[a][i]-=kk*K[a][j]; for(int a=0;a<d;a++) J[j][a]+=kk*J[i][a]; changed=1; } } }
    if(!changed) break; } }
// exact test ML(v) < 1/N by the corner lemma
static int near_tight(const i64*v){ for(int a=0;a<N;a++) for(int b=a;b<N;b++){ i64 q=v[a]+v[b]; for(i64 m=1;m<q;m++){ int ok=1; for(int i=0;i<N&&ok;i++){ i64 r=(i64)(((i128)(v[i]%q)*m)%q); if(q-r<r) r=q-r; if((i128)r*LB<(i128)LA*q) ok=0; } if(ok) return 0; } } return 1; }
static int quick_ok(const i64*v){ for(int q=2;q<=60;q++) for(int a=1;2*a<=q;a++){ int ok=1; for(int i=0;i<N&&ok;i++){ i64 r=(v[i]%q)*a%q; if(q-r<r) r=q-r; if((i128)r*LB<(i128)LA*q) ok=0; } if(ok) return 1; } return 0; }
// ---- signed permutations and canonical forms (row Hermite normal form of a k x N integer matrix) ----
static void hnf(i64 M[MAXN][MAXN],int k){ int row=0; for(int col=0;col<N&&row<k;col++){ while(1){ int p=-1; for(int i=row;i<k;i++) if(M[i][col]!=0&&(p<0||llabs(M[i][col])<llabs(M[p][col]))) p=i; if(p<0) break; if(p!=row) for(int j=0;j<N;j++){ i64 t=M[row][j];M[row][j]=M[p][j];M[p][j]=t; } int done=1; for(int i=row+1;i<k;i++) if(M[i][col]!=0){ i64 q=M[i][col]/M[row][col]; for(int j=0;j<N;j++) M[i][j]-=q*M[row][j]; if(M[i][col]!=0) done=0; } if(done) break; }
    if(M[row][col]==0) continue; if(M[row][col]<0) for(int j=0;j<N;j++) M[row][j]=-M[row][j]; for(int i=0;i<row;i++){ i64 q=M[i][col]/M[row][col]; if(M[i][col]-q*M[row][col]<0) q--; if(q) for(int j=0;j<N;j++) M[i][j]-=q*M[row][j]; } row++; } }
static int ngrp=0; static signed char (*grp)[MAXN]=NULL;   // g[j] = +-(1+source index): (g x)_j = sign * x_src
static void build_group(void){ int perm[MAXN]; for(int i=0;i<N;i++) perm[i]=i; int nperm=1; for(int i=2;i<=N;i++) nperm*=i; grp=malloc(sizeof(*grp)*(size_t)nperm*(1<<N)); ngrp=0;
  while(1){ for(int sg=0;sg<(1<<N);sg++){ for(int j=0;j<N;j++) grp[ngrp][j]=(signed char)(((sg>>j)&1)?-(perm[j]+1):(perm[j]+1)); ngrp++; }
    int i=N-2; while(i>=0&&perm[i]>perm[i+1]) i--; if(i<0) break; int j=N-1; while(perm[j]<perm[i]) j--; int t=perm[i];perm[i]=perm[j];perm[j]=t; for(int a=i+1,b=N-1;a<b;a++,b--){ t=perm[a];perm[a]=perm[b];perm[b]=t; } } }
static void apply(const signed char*g,const i64*x,i64*y){ for(int j=0;j<N;j++){ int s=g[j]; y[j]=s>0?x[s-1]:-x[-s-1]; } }
static int nstab=0; static int *stab=NULL;
static void build_stab(const i64*h1){ if(!stab) stab=malloc(sizeof(int)*(size_t)ngrp); nstab=0; for(int g=0;g<ngrp;g++){ i64 y[MAXN]; apply(grp[g],h1,y); int eq=1,ng=1; for(int j=0;j<N;j++){ if(y[j]!=h1[j]) eq=0; if(y[j]!=-h1[j]) ng=0; } if(eq||ng) stab[nstab++]=g; } }
static int cmpM(i64 X[MAXN][MAXN],i64 Yy[MAXN][MAXN],int k){ for(int i=0;i<k;i++) for(int j=0;j<N;j++){ if(X[i][j]<Yy[i][j]) return -1; if(X[i][j]>Yy[i][j]) return 1; } return 0; }
// is the rank-2 lattice spanned by the rows of H (2 x N) the lexicographically least in its orbit under the stabiliser?
static int canonical2(i64 H[MAXN][MAXN]){ i64 base[MAXN][MAXN]; memcpy(base,H,sizeof(base)); hnf(base,2); for(int s=0;s<nstab;s++){ i64 M[MAXN][MAXN]; apply(grp[stab[s]],H[0],M[0]); apply(grp[stab[s]],H[1],M[1]); hnf(M,2); if(cmpM(M,base,2)<0) return 0; } return 1; }
// canonical form of a rank-2 lattice of Z^N (rows) under the full group
static void canon_full(i64 rows[MAXN][MAXN],i64 out[MAXN][MAXN]){ int first=1; for(int g=0;g<ngrp;g++){ i64 M[MAXN][MAXN]; apply(grp[g],rows[0],M[0]); apply(grp[g],rows[1],M[1]); hnf(M,2); if(first||cmpM(M,out,2)<0){ memcpy(out,M,sizeof(M)); first=0; } } }
#define CACHE 8192
static int ncache=0; static i64 cache_key[CACHE][2][MAXN], cache_val[CACHE][2][MAXN];
static int ncritknown=0; static i64 critknown[8][MAXN][MAXN]; static const char*critname[8];
static void add_crit(const char*name,const i64*a,const i64*b){ i64 rows[MAXN][MAXN]; memset(rows,0,sizeof(rows)); for(int j=0;j<N;j++){ rows[0][j]=a[j]; rows[1][j]=b[j]; } canon_full(rows,critknown[ncritknown]); critname[ncritknown]=name; ncritknown++; }

static void visit(Node*nd,int depth);
static void report_found(const i64*v);
static int build_child(Node*nd,const i64*c,Node*ch){ int d=nd->d; memset(ch,0,sizeof(Node)); ch->d=d-1; ch->k=nd->k+1; i64 K[MAXN][MAXN],J[MAXN][MAXN],u[MAXN]; completion(c,d,K,J,u); reduceK(nd,K,J,d,d-1);
  for(int r=0;r<N;r++) for(int j=0;j<d-1;j++){ i64 s=0; for(int a=0;a<d;a++) s+=nd->A[r][a]*K[a][j]; ch->A[r][j]=s; }
  for(int i=0;i<d-1;i++) for(int j=0;j<N;j++){ i64 s=0; for(int a=0;a<d;a++) s+=J[i][a]*nd->B[a][j]; ch->B[i][j]=s; }
  for(int i=0;i<nd->k;i++) for(int j=0;j<N;j++) ch->H[i][j]=nd->H[i][j]; for(int j=0;j<N;j++){ i64 s=0; for(int a=0;a<d;a++) s+=c[a]*nd->B[a][j]; ch->H[nd->k][j]=s; }
  for(int j=0;j<N;j++){ for(int i=0;i<nd->k;i++) ch->R[j][i]=nd->R[j][i]; i64 s=0; for(int a=0;a<d;a++) s+=nd->A[j][a]*u[a]; ch->R[j][nd->k]=s; }
  for(int it=0;it<3;it++) for(int i=0;i<nd->k;i++){ double num=0,den=0; for(int j=0;j<N;j++){ num+=(double)ch->H[nd->k][j]*ch->H[i][j]; den+=(double)ch->H[i][j]*ch->H[i][j]; } i64 q=(i64)floor(num/den+0.5); if(q){ for(int j=0;j<N;j++) ch->H[nd->k][j]-=q*ch->H[i][j]; for(int j=0;j<N;j++) ch->R[j][i]+=q*ch->R[j][nd->k]; } }
  { int d1=d-1,k1=nd->k+1; const i64 LIM=((i64)1)<<31; for(int i=0;i<d1;i++) for(int j=0;j<d1;j++){ i128 s=0; for(int r=0;r<N;r++) s+=(i128)ch->B[i][r]*ch->A[r][j]; if(s!=(i==j)){ fprintf(stderr,"FATAL: BA != I\n"); exit(1); } }
    for(int i=0;i<k1;i++) for(int j=0;j<d1;j++){ i128 s=0; for(int r=0;r<N;r++) s+=(i128)ch->H[i][r]*ch->A[r][j]; if(s!=0){ fprintf(stderr,"FATAL: HA != 0\n"); exit(1); } }
    for(int i=0;i<k1;i++) for(int j=0;j<k1;j++){ i128 s=0; for(int r=0;r<N;r++) s+=(i128)ch->H[i][r]*ch->R[r][j]; if(s!=(i==j)){ fprintf(stderr,"FATAL: HR != I\n"); exit(1); } }
    for(int r=0;r<N;r++){ for(int j=0;j<d1;j++) if(llabs(ch->A[r][j])>=LIM||llabs(ch->B[j][r])>=LIM){ fprintf(stderr,"FATAL: entry too large\n"); exit(1); } for(int i=0;i<k1;i++) if(llabs(ch->H[i][r])>=LIM||llabs(ch->R[r][i])>=LIM){ fprintf(stderr,"FATAL: entry too large\n"); exit(1); } } }
  ch->Pprev=nd->P; ch->nb=0; return setup(ch); }
static void report_found(const i64*v){ cnt_found++; i64 s[MAXN]; memcpy(s,v,sizeof(i64)*MAXN); for(int a=0;a<N;a++) for(int b=a+1;b<N;b++) if(s[b]<s[a]){i64 t2=s[a];s[a]=s[b];s[b]=t2;} printf("FOUND"); for(int a=0;a<N;a++) printf(" %lld",s[a]); printf("\n"); fflush(stdout); }
// one candidate child c (primitive, up to sign) of nd: exact rules (R), (S), then the child node
static void process_child(Node*nd,const i64*c,int depth){ int d=nd->d; i64 one=((i64)1)<<SH; i128 P=nd->P;
    int kk=d-1; while(kk>=0&&c[kk]==0) kk--; if(kk<0||c[kk]<0) return; i64 g=0; for(int k2=0;k2<d;k2++) g=gcdll(g,c[k2]); if(g!=1) return;
    i128 Mc=0; for(int a=0;a<d;a++) for(int b=0;b<d;b++) Mc+=(i128)c[a]*nd->adj[a][b]*c[b];      // m = Mc / P exactly
    if(Mc<=0||Mc>(((i128)1)<<45)){ fprintf(stderr,"FATAL: Mc out of range\n"); exit(1); }
    if(nd->Pprev>0 && (i128)4*Mc*nd->Pprev < (i128)3*P*P) return;                               // rule (R)
    cnt_child[depth]++; if((cnt_child[depth]&4095)==0 && (double)(clock()-T0)/CLOCKS_PER_SEC>TLIM) TIMEDOUT=1; if(TIMEDOUT) return;
    // exact inherited data for every ball: val_b = r^2 Mc - Dup^2 P   (rho'^2 = val / (2^(2RS) Mc))
    i128 val[MAXB]; i128 best=0; for(int b=0;b<nd->nb;b++){ i128 s=0; for(int a=0;a<d;a++) s+=(i128)c[a]*nd->Y[b][a]; i64 fr=(i64)(((s%one)+one)%one); i64 D=fr<one-fr?fr:one-fr; i64 Dup=(D+(((i64)1)<<(SH-RS))-1)>>(SH-RS); val[b]=(i128)nd->r[b]*nd->r[b]*Mc-(i128)Dup*Dup*P; if(val[b]>best) best=val[b]; }
    if(d==2){ cnt_linecand++; if(Mc<=(i128)N0sq) return;                                         // rule (N)
      int hit=0; for(int b=0;b<nd->nb;b++) if(val[b]>=0){ hit=1; break; } if(hit) return;            // rule (S), d = 2
      cnt_linetest++; i64 v[MAXN]; int bad=0; for(int r=0;r<N;r++){ v[r]=llabs(nd->A[r][0]*c[1]-nd->A[r][1]*c[0]); if(v[r]==0) bad=1; } for(int a=0;a<N&&!bad;a++) for(int b=a+1;b<N;b++) if(v[a]==v[b]) bad=1; if(bad) return;
      if(quick_ok(v)) return; if(near_tight(v)) report_found(v); return; }
    // rule (S), d >= 3 : dead if rho'^2 >= need
    int dead=0;
    if(d-1>=3){ if((i128)3*CtD[d-2]*best >= (i128)CtN[d-2]*P*(((i128)1)<<(2*RS))) dead=1; }
    else { if((i128)3*best >= P*(((i128)1)<<(2*RS))) dead=1; else if(N0sq>0 && best>0){ i128 lhs=best/Mc; i128 rhs=((Mc<<(2*RS))+(i128)4*N0sq-1)/((i128)4*N0sq); if(lhs>=rhs) dead=1; } }
    if(dead){ cnt_exact_dead++; return; }
    Node ch; if(!build_child(nd,c,&ch)){ cnt_degenerate++; return; }
    if(ch.P!=(i64)Mc){ fprintf(stderr,"FATAL: determinant mismatch %lld %lld\n",ch.P,(i64)Mc); exit(1); }
    if(depth==1 && SYM2 && !canonical2(ch.H)){ cnt_sym2skip++; return; }
    // proposals: projections of the parent's balls, and the cells of the child
    double gic[MAXN]; for(int a=0;a<d;a++){ double s=0; for(int b=0;b<d;b++) s+=nd->Gi[a][b]*(double)c[a==a?b:b]; gic[a]=s; }
    double mf=(double)Mc/(double)P;
    for(int b=0;b<nd->nb;b++) if(val[b]>0){ double yp[MAXN],x[MAXN],e[MAXN]; double s=0; for(int a=0;a<d;a++) s+=(double)c[a]*((double)nd->Y[b][a]/(double)one); double dl=s-floor(s+0.5); for(int a=0;a<d;a++) yp[a]=(double)nd->Y[b][a]/(double)one-dl*gic[a]/mf; for(int j=0;j<N;j++){ double s2=0; for(int a=0;a<d;a++) s2+=(double)nd->A[j][a]*yp[a]; x[j]=s2; } for(int i2=0;i2<d-1;i2++){ double s2=0; for(int j=0;j<N;j++) s2+=(double)ch.B[i2][j]*x[j]; e[i2]=s2-floor(s2); } addball(&ch,e); }
    cells(&ch);
    visit(&ch,depth+1);
  }
// exact enumeration of all c in Z^d with  c^T G^{-1} c < C_{d-1} 2^(2RS) / (4 rmax^2)  (every child that is not dead by rule (S) is among them).
// With G_[i] the leading i x i block of G, Q_i(c_1..c_i) = c^T G_[i]^{-1} c is the minimum of Q over the remaining real coordinates,
// so Q_1 <= Q_2 <= ... <= Q_d = Q and the nested test  KA * (c^T adj(G_[i]) c) < KB * det(G_[i])  is exact and loses nothing.
static i128 eKA,eKB; static i128 eadj[MAXN+1][MAXN][MAXN]; static i128 eDel[MAXN+1];
static void enum_rec(Node*nd,int depth,int lev,i64*c,i128 (*adjL)[MAXN][MAXN],const i128*Del,i128 KA,i128 KB){ int d=nd->d; int bs=lev+1;
  i128 alpha=adjL[bs][lev][lev], beta=0, gamma=0; for(int j=0;j<lev;j++) beta+=adjL[bs][lev][j]*c[j]; for(int j=0;j<lev;j++) for(int l=0;l<lev;l++) gamma+=adjL[bs][j][l]*c[j]*c[l];
  if(alpha<=0){ fprintf(stderr,"FATAL: enumeration form\n"); exit(1); }
  i128 T=KB*Del[bs];
  i128 x0=(-beta)/alpha; if(x0*alpha>-beta) x0--;                                   // floor(-beta/alpha)
  #define QOK(x) (KA*(alpha*(x)*(x)+2*beta*(x)+gamma) < T)
  for(i128 x=x0; QOK(x); x--){ if(x<-(((i128)1)<<40)){ fprintf(stderr,"FATAL: enumeration range\n"); exit(1); } c[lev]=(i64)x; if(lev==d-1) process_child(nd,c,depth); else enum_rec(nd,depth,lev+1,c,adjL,Del,KA,KB); if(TIMEDOUT) return; }
  for(i128 x=x0+1; QOK(x); x++){ if(x>(((i128)1)<<40)){ fprintf(stderr,"FATAL: enumeration range\n"); exit(1); } c[lev]=(i64)x; if(lev==d-1) process_child(nd,c,depth); else enum_rec(nd,depth,lev+1,c,adjL,Del,KA,KB); if(TIMEDOUT) return; }
  #undef QOK
}
static void enumc(Node*nd,int depth){ int d=nd->d; i64 rm=rmax(nd); if(rm<=0){ fprintf(stderr,"FATAL: enumc without ball\n"); exit(1); }
  i128 KA=(i128)4*rm*rm*CtD[d-1], KB=((i128)CtN[d-1])<<(2*RS);
  i128 adjL[MAXN+1][MAXN][MAXN]; i128 Del[MAXN+1];
  for(int bs=1;bs<=d;bs++){ i128 Gm[MAXN][MAXN]; for(int i=0;i<bs;i++) for(int j=0;j<bs;j++) Gm[i][j]=nd->G[i][j]; Del[bs]=det128(Gm,bs);
    if(Del[bs]<=0||Del[bs]>(((i128)1)<<45)){ fprintf(stderr,"FATAL: leading minor out of range\n"); exit(1); }
    for(int i=0;i<bs;i++) for(int j=0;j<bs;j++){ i128 S[MAXN][MAXN]; int rr=0; for(int a=0;a<bs;a++) if(a!=j){ int cc=0; for(int b=0;b<bs;b++) if(b!=i) S[rr][cc++]=Gm[a][b]; rr++; } i128 v=det128(S,bs-1); adjL[bs][i][j]=((i+j)&1)?-v:v; } }
  if(Del[d]!=(i128)nd->P){ fprintf(stderr,"FATAL: minor mismatch\n"); exit(1); }
  for(int i=0;i<d;i++) for(int j=0;j<d;j++) if(adjL[d][i][j]!=nd->adj[i][j]){ fprintf(stderr,"FATAL: adjugate mismatch\n"); exit(1); }
  i64 c[MAXN]; for(int i=0;i<MAXN;i++) c[i]=0; enum_rec(nd,depth,0,c,adjL,Del,KA,KB); }
static void visit(Node*nd,int depth){ int d=nd->d; i64 rm=rmax(nd); i128 P=nd->P;
  if(d==2){ if(rm<=0){ // no certified ball: must be a known critical torus
      i64 rows[MAXN][MAXN],cf[MAXN][MAXN]; memset(rows,0,sizeof(rows)); for(int j=0;j<N;j++){ rows[0][j]=nd->A[j][0]; rows[1][j]=nd->A[j][1]; } { i64 key[MAXN][MAXN]; memcpy(key,rows,sizeof(key)); hnf(key,2); int hit=-1; for(int q=0;q<ncache&&hit<0;q++) if(memcmp(cache_key[q][0],key[0],sizeof(i64)*MAXN)==0&&memcmp(cache_key[q][1],key[1],sizeof(i64)*MAXN)==0) hit=q; if(hit>=0){ memcpy(cf[0],cache_val[hit][0],sizeof(i64)*MAXN); memcpy(cf[1],cache_val[hit][1],sizeof(i64)*MAXN); } else { canon_full(rows,cf); if(ncache<CACHE){ memcpy(cache_key[ncache][0],key[0],sizeof(i64)*MAXN); memcpy(cache_key[ncache][1],key[1],sizeof(i64)*MAXN); memcpy(cache_val[ncache][0],cf[0],sizeof(i64)*MAXN); memcpy(cache_val[ncache][1],cf[1],sizeof(i64)*MAXN); ncache++; } } } int id=-1; for(int t=0;t<ncritknown;t++) if(cmpM(cf,critknown[t],2)==0) id=t;
      if(id>=0){ cnt_crit++; printf("CRIT %s P=%lld\n",critname[id],nd->P); } else { cnt_unres++; printf("UNRESOLVED leaf P=%lld canon=",nd->P); for(int i=0;i<2;i++){ printf("("); for(int j=0;j<N;j++) printf("%lld%s",cf[i][j],j<N-1?",":""); printf(")"); } printf("\n"); } fflush(stdout); return; }
    cnt_nodes[depth]++;
    // lines: m < 2^(2RS)/(4 r^2) ; and |v|^2 = P m > N0^2 ; and m >= (3/4) m_prev
    double mhi=ldexp(1.0,2*RS)/(4.0*(double)rm*(double)rm); if(P*(((i128)1)<<(2*RS)) <= (i128)4*rm*rm*(i128)N0sq) return; if(mhi>1e7){ cnt_unres++; printf("UNRESOLVED huge window P=%lld mhi=%.3g\n",nd->P,mhi); return; }
    enumc(nd,depth); return; }
  cnt_nodes[depth]++;
  if(rm<=0){ fprintf(stderr,"FATAL: no certified ball at depth %d\n",depth); exit(1); }
  // children: m < C_{d-1} 2^(2RS) / (4 r^2)
  enumc(nd,depth); }
int main(int argc,char**argv){ if(argc<3){ fprintf(stderr,"usage: lrlevel n N0 [first last [tlim [sym2 [par [LA LB]]]]]\n"); return 1; }
  N=atoi(argv[1]); i64 N0=atoll(argv[2]); N0sq=N0*N0; int first=argc>3?atoi(argv[3]):0; int last=argc>4?atoi(argv[4]):1000000; if(argc>5) TLIM=atof(argv[5]); if(argc>6) SYM2=atoi(argv[6]); int par=argc>7?atoi(argv[7]):-1;
  LA=1; LB=N; if(argc>9){ LA=atoll(argv[8]); LB=atoll(argv[9]); } if(LA<=0||LB<=0||2*LA>=LB||LB>100000){ fprintf(stderr,"bad level\n"); return 1; } TH=(double)LA/(double)LB; UU=0.5-TH; build_group();
  if(N==6){ i64 a1[6]={1,2,3,4,5,0},b1[6]={0,0,0,0,0,1}; add_crit("UA",a1,b1); i64 a2[6]={1,3,4,5,9,0}; add_crit("UB",a2,b1); i64 a3[6]={1,0,1,2,3,3},b3[6]={0,1,1,1,1,2}; add_crit("UC",a3,b3); }
  if(N==5){ i64 a1[6]={1,2,3,4,0,0},b1[6]={0,0,0,0,1,0}; add_crit("V1",a1,b1); i64 a2[6]={1,3,4,7,0,0}; add_crit("V2",a2,b1); }
  if(N==4){ i64 a1[6]={0,1,2,3,0,0},b1[6]={1,0,0,0,0,0}; add_crit("U1",a1,b1); i64 a2[6]={1,0,1,1,0,0},b2[6]={0,1,1,2,0,0}; add_crit("U2",a2,b2); }
  // depth-1 nodes: canonical (nonincreasing, nonnegative) primitive c with |c|^2 < C_{N-1} / (4 (1/2-1/N)^2)
  double R2=((double)CtN[N-1]/CtD[N-1])/(4*UU*UU); int lim=(int)sqrt(R2)+1; int total=0; static i64 vecs[4000][MAXN];
  { int a[MAXN]; for(a[0]=lim;a[0]>=1;a[0]--) { if(a[0]*a[0]>=R2+1) continue; int lv=1; a[1]=a[0]+1; while(lv>=1){ a[lv]--; if(a[lv]<0){ lv--; continue; } int s=0; for(int i=0;i<=lv;i++) s+=a[i]*a[i]; if(s>=R2+1) continue; if(lv==N-1){ i64 g=0; for(int i=0;i<N;i++) g=gcdll(g,a[i]); int nz=0; for(int i=0;i<N;i++) if(a[i]) nz++; if(g==1&&nz>=2){ for(int i=0;i<N;i++) vecs[total][i]=a[i]; total++; } } else { lv++; a[lv]=a[lv-1]+1; } } } }
  fprintf(stderr,"n=%d N0=%lld level=%lld/%lld R2=%.4f depth-1 canonical nodes: %d (group %d)\n",N,N0,LA,LB,R2,total,ngrp);
  Node root; memset(&root,0,sizeof(root)); root.d=N; root.k=0; for(int i=0;i<N;i++){ root.A[i][i]=1; root.B[i][i]=1; } setup(&root); root.Pprev=0; cells(&root);
  if(root.nb!=1){ fprintf(stderr,"FATAL root\n"); return 1; }
  for(int t=0;t<total;t++){ if(t<first||t>last) continue; if(par>=0&&(t%2)!=par) continue; T0=clock(); TIMEDOUT=0; i64*cc=vecs[t]; i64 before[8]; memcpy(before,cnt_nodes,sizeof(before)); i64 lc=cnt_linecand, lt=cnt_linetest, cr=cnt_crit, fo=cnt_found; cnt_child[0]++;
    // the root's own rule (S): exact test of the child against the root ball
    i128 Mc=0; for(int i=0;i<N;i++) Mc+=cc[i]*cc[i]; i64 one=((i64)1)<<SH; i128 s=0; for(int a=0;a<N;a++) s+=(i128)cc[a]*root.Y[0][a]; i64 fr=(i64)(((s%one)+one)%one); i64 D=fr<one-fr?fr:one-fr; i64 Dup=(D+(((i64)1)<<(SH-RS))-1)>>(SH-RS); i128 val=(i128)root.r[0]*root.r[0]*Mc-(i128)Dup*Dup; int dead=0;
    if(N-1>=3){ if((i128)3*CtD[N-2]*val >= (i128)CtN[N-2]*(((i128)1)<<(2*RS))) dead=1; } else { if((i128)3*val >= (((i128)1)<<(2*RS))) dead=1; }
    Node ch; int ok=0; if(!dead){ ok=build_child(&root,cc,&ch); if(ok){ build_stab(ch.H[0]); cells(&ch); visit(&ch,1); } }
    fprintf(stderr,"d1 #%d c=(",t); for(int i=0;i<N;i++) fprintf(stderr,"%lld%s",cc[i],i<N-1?",":""); fprintf(stderr,") %s nodes:",dead?"dead":(ok?"ok":"degenerate")); for(int kk=1;kk<N-1;kk++) fprintf(stderr," %lld",cnt_nodes[kk]-before[kk]); fprintf(stderr," linecand %lld tests %lld crit %lld found %lld %s %.1fs\n",cnt_linecand-lc,cnt_linetest-lt,cnt_crit-cr,cnt_found-fo,TIMEDOUT?"TIMEOUT":"done",(double)(clock()-T0)/CLOCKS_PER_SEC); fflush(stderr); }
  fprintf(stderr,"TOTAL nodes by depth:"); for(int kk=1;kk<N-1;kk++) fprintf(stderr," %lld",cnt_nodes[kk]); fprintf(stderr,"\nchildren passing (R) by depth:"); for(int kk=0;kk<N-1;kk++) fprintf(stderr," %lld",cnt_child[kk]);
  fprintf(stderr,"\nline candidates %lld, exact line tests %lld, found %lld, critical leaves %lld, unresolved %lld\ndead by (S) %lld, degenerate %lld, skipped by symmetry at depth 2: %lld, rejected ball proposals %lld\n",cnt_linecand,cnt_linetest,cnt_found,cnt_crit,cnt_unres,cnt_exact_dead,cnt_degenerate,cnt_sym2skip,cnt_ballfail); return 0; }


==> anc/lrtree.c <==
// lrtree.c -- exact search tree over flags for near-tight n-tuples (ML(v) < 1/n), n = 4, 5, 6.
//
// Statement verified by a complete run (see the paper, Section "Five and six speeds: a search tree over flags"):
//   every primitive v in Z^n with nonzero entries of pairwise distinct absolute values, ML(v) < 1/n and |v| > N0
//   is, up to signed coordinate permutations, either a line of a leaf reported as CRIT, or a tuple reported as FOUND.
//
// Method. A node of depth k is a saturated lattice L_k of rank k (rows of H), given through a basis A (n x d, d = n-k)
// of Lambda_k = L_k^perp cap Z^n; T_k = R^d / Z^d via eta -> A eta.  A child is a primitive c in Z^d (up to sign):
// L_{k+1} = L_k + Z h with A^T h = c, and m_{k+1} = c^T G^{-1} c with G = A^T A.
// A ball is a centre eta = Y / 2^SH and a radius rho = r / 2^RS such that  ||(A eta)_j|| - 1/n >= rho * w_j  for all j,
// w_j = |P_{E_k} e_j|;  then the Euclidean ball of radius rho around eta in T_k is alive (f >= 1/n on it).
// All decisions that discard something (dead child, line that meets a ball, radius of a ball) use exact integer arithmetic.
// Floating point is used only to propose ball centres and to choose (unimodular) bases; the enumeration of children is exact.
//
// Pruning rules (Lemmas in the paper), for a near-tight v with a Korkine-Zolotarev flag through the node:
//   (R)  m_{k+1} >= (3/4) m_k.
//   (S)  for a ball (eta, rho) of the node and delta = dist(c.eta, Z)/sqrt(m_{k+1}):
//          rho^2 - delta^2 < C_{d-2} / (3 m_{k+1})      if d >= 3   (C_t = sum_{s<t} (4/3)^s),
//          rho^2 - delta^2 < 0                          if d  = 2   (the child is the circle of v).
//   (N)  leaf (d = 2) with P = covol^2: lines with |v|^2 <= N0^2 are left to the exhaustive search.
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <string.h>
#include <time.h>
typedef long long i64; typedef __int128 i128;
#define MAXN 7
#define MAXB 10
#define MAXF 24
#define SH 40
#define RS 30
static int N; static double TH, UU; static i64 N0sq=0; static int SYM2=1;
static const i64 CtN[7]={0,1,7,37,175,781,3367}, CtD[7]={1,1,3,9,27,81,243};   // C_t = CtN/CtD
static i64 cnt_nodes[8], cnt_child[8], cnt_linecand, cnt_linetest, cnt_found, cnt_crit, cnt_unres, cnt_sym2skip, cnt_degenerate, cnt_exact_dead, cnt_ballfail;
static double TLIM=1e18; static int TIMEDOUT=0; static clock_t T0;
typedef struct Node { int d,k; i64 A[MAXN][MAXN], B[MAXN][MAXN], H[MAXN][MAXN], R[MAXN][MAXN];
  i64 G[MAXN][MAXN]; i128 adj[MAXN][MAXN]; i64 P, Pprev; i128 Wn[MAXN]; i64 what[MAXN];
  double Gi[MAXN][MAXN], w[MAXN];
  int nb; i64 Y[MAXB][MAXN]; i64 r[MAXB]; } Node;

static i64 gcdll(i64 a,i64 b){ if(a<0)a=-a; if(b<0)b=-b; while(b){i64 t=a%b;a=b;b=t;} return a; }
static i128 det128(i128 M[MAXN][MAXN],int n){ if(n==0) return 1; if(n==1) return M[0][0]; if(n==2) return M[0][0]*M[1][1]-M[0][1]*M[1][0];
  i128 s=0; for(int c=0;c<n;c++){ if(M[0][c]==0) continue; i128 S[MAXN][MAXN]; for(int i=1;i<n;i++){ int cc=0; for(int j=0;j<n;j++) if(j!=c) S[i-1][cc++]=M[i][j]; } i128 v=M[0][c]*det128(S,n-1); s+=(c&1)?-v:v; } return s; }
static i64 isqrt_ceil(i128 x){ if(x<=0) return 0; double g=sqrt((double)x); i64 s=(i64)g; while((i128)s*s<x) s++; while(s>0&&(i128)(s-1)*(s-1)>=x) s--; return s; }
// exact set-up of G, adj, P, Wn, what and the float copies.  returns 0 for a degenerate node (zero row or two rows equal up to sign)
static int setup(Node*nd){ int d=nd->d;
  for(int r=0;r<N;r++){ int z=1; for(int i=0;i<d;i++) if(nd->A[r][i]) z=0; if(z) return 0; }
  for(int r=0;r<N;r++) for(int s=r+1;s<N;s++){ int eq=1,ng=1; for(int i=0;i<d;i++){ if(nd->A[r][i]!=nd->A[s][i]) eq=0; if(nd->A[r][i]!=-nd->A[s][i]) ng=0; } if(eq||ng) return 0; }
  i128 Gm[MAXN][MAXN]; for(int i=0;i<d;i++) for(int j=0;j<d;j++){ i64 s=0; for(int r=0;r<N;r++) s+=nd->A[r][i]*nd->A[r][j]; nd->G[i][j]=s; Gm[i][j]=s; }
  i128 Pd=det128(Gm,d); nd->P=(i64)Pd; if(Pd<=0||Pd>(((i128)1)<<45)){ fprintf(stderr,"FATAL: determinant out of range\n"); exit(1); }
  for(int i=0;i<d;i++) for(int j=0;j<d;j++){ i128 S[MAXN][MAXN]; int rr=0; for(int a=0;a<d;a++) if(a!=j){ int cc=0; for(int b=0;b<d;b++) if(b!=i) S[rr][cc++]=Gm[a][b]; rr++; } i128 v=det128(S,d-1); nd->adj[i][j]=((i+j)&1)?-v:v; }
  for(int i=0;i<d;i++) for(int j=0;j<d;j++) nd->Gi[i][j]=(double)nd->adj[i][j]/(double)nd->P;
  for(int r=0;r<N;r++){ i128 s=0; for(int i=0;i<d;i++) for(int j=0;j<d;j++) s+=(i128)nd->A[r][i]*nd->adj[i][j]*nd->A[r][j]; nd->Wn[r]=s; if(s<=0||s>(i128)nd->P){ fprintf(stderr,"FATAL: weight out of range\n"); exit(1); }
    nd->w[r]=sqrt((double)s/(double)nd->P);
    // what = least integer with what^2 * P >= Wn * 2^(2 RS)
    i128 num=s<<(2*RS); i128 q=num/nd->P; if(q*nd->P<num) q++; i64 wh=isqrt_ceil(q); if((i128)wh*wh*nd->P<num){ fprintf(stderr,"FATAL: what\n"); exit(1); } nd->what[r]=wh; }
  return 1; }
// exact radius of the largest certified ball centred at Y/2^SH (0 if the centre is not strictly alive)
static i64 exact_radius(Node*nd,const i64*Y){ int d=nd->d; i64 rmin=((i64)1)<<(RS+1); i64 one=((i64)1)<<SH;
  for(int j=0;j<N;j++){ i128 s=0; for(int i=0;i<d;i++) s+=(i128)nd->A[j][i]*Y[i]; i64 fr=(i64)(((s%one)+one)%one); i64 num=fr<one-fr?fr:one-fr; i128 val=(i128)N*num-one; if(val<=0) return 0;
    i128 q=(val<<(2*RS-SH))/((i128)N*nd->what[j]); if(q<rmin) rmin=(i64)q; }
  return rmin; }
static void addball(Node*nd,const double*eta){ int d=nd->d; i64 Y[MAXN]; i64 one=((i64)1)<<SH; for(int i=0;i<d;i++){ double e=eta[i]-floor(eta[i]); i64 y=(i64)llround(e*(double)one); y%=one; if(y<0) y+=one; Y[i]=y; }
  i64 r=exact_radius(nd,Y); if(r<=0){ cnt_ballfail++; return; } if(r>(((i64)1)<<31)){ fprintf(stderr,"FATAL: radius range\n"); exit(1); }
  for(int b=0;b<nd->nb;b++){ int same=1,mir=1; for(int i=0;i<d;i++){ if(nd->Y[b][i]!=Y[i]) same=0; if(((nd->Y[b][i]+Y[i])%one)!=0) mir=0; } if(same||mir) return; }
  if(nd->nb<MAXB){ int b=nd->nb++; memcpy(nd->Y[b],Y,sizeof(Y)); nd->r[b]=r; }
  else { int mn=0; for(int b=1;b<MAXB;b++) if(nd->r[b]<nd->r[mn]) mn=b; if(r>nd->r[mn]){ memcpy(nd->Y[mn],Y,sizeof(Y)); nd->r[mn]=r; } } }
static i64 rmax(Node*nd){ i64 m=0; for(int b=0;b<nd->nb;b++) if(nd->r[b]>m) m=nd->r[b]; return m; }
static double nid(double x){ double f=x-floor(x); return f<0.5?f:1-f; }
static double fmargin(Node*nd,const double*y){ double m=1e9; for(int r=0;r<N;r++){ double s=0; for(int i=0;i<nd->d;i++) s+=(double)nd->A[r][i]*y[i]; double v=(nid(s)-TH)/nd->w[r]; if(v<m)m=v; } return m; }
static int finv(double M[MAXN][MAXN], double Rr[MAXN][MAXN], int n){ double a[MAXN][2*MAXN]; for(int i=0;i<n;i++) for(int j=0;j<n;j++){a[i][j]=M[i][j]; a[i][n+j]=(i==j);} for(int i=0;i<n;i++){ int p=i; for(int r=i+1;r<n;r++) if(fabs(a[r][i])>fabs(a[p][i])) p=r; if(fabs(a[p][i])<1e-13) return 0; if(p!=i) for(int c=0;c<2*n;c++){double t=a[i][c];a[i][c]=a[p][c];a[p][c]=t;} double pv=a[i][i]; for(int c=0;c<2*n;c++) a[i][c]/=pv; for(int r=0;r<n;r++) if(r!=i){ double f=a[r][i]; if(f!=0) for(int c=0;c<2*n;c++) a[r][c]-=f*a[i][c]; } } for(int i=0;i<n;i++) for(int j=0;j<n;j++) Rr[i][j]=a[i][n+j]; return 1; }
static i64 idet(i64 M[MAXN][MAXN],int n){ if(n==0) return 1; if(n==1) return M[0][0]; if(n==2) return M[0][0]*M[1][1]-M[0][1]*M[1][0]; i64 s=0; for(int c=0;c<n;c++){ i64 S[MAXN][MAXN]; for(int i=1;i<n;i++){ int cc=0; for(int j=0;j<n;j++) if(j!=c) S[i-1][cc++]=M[i][j]; } i64 v=M[0][c]*idet(S,n-1); s+=(c&1)?-v:v; } return s; }
// floating-point proposal of ball centres: the cells {x in [1/n,1-1/n]^n : H x = p}, p in Z^k, and their weighted Chebyshev radii
//   t(p) = min( u / w_max , min_F (u S_F - |lambda_F . (p - sigma/2)|) / W_F ),  F over (k-1)-subsets of columns.
static void cells(Node*nd){ int d=nd->d,k=nd->k; if(k==0){ double y[MAXN]; for(int i=0;i<d;i++) y[i]=0.5; addball(nd,y); return; }
  int nF=0; static i64 lam[MAXF][MAXN]; static int Fset[MAXF][MAXN]; static i64 Dd[MAXF][MAXN]; double S[MAXF],W[MAXF];
  int idx[MAXN]; for(int i=0;i<k-1;i++) idx[i]=i;
  while(1){ i64 l[MAXN]; if(k==1) l[0]=1; else for(int i=0;i<k;i++){ i64 M[MAXN][MAXN]; int rr=0; for(int a=0;a<k;a++) if(a!=i){ for(int b=0;b<k-1;b++) M[rr][b]=nd->H[a][idx[b]]; rr++; } i64 v=idet(M,k-1); l[i]=(i&1)?-v:v; }
    int nz=0; for(int i=0;i<k;i++) if(l[i]) nz=1; if(nz){ double s=0,w=0; for(int j=0;j<N;j++){ i64 dd=0; for(int i=0;i<k;i++) dd+=l[i]*nd->H[i][j]; Dd[nF][j]=dd; s+=fabs((double)dd); w+=fabs((double)dd)*nd->w[j]; } S[nF]=s; W[nF]=w; memcpy(lam[nF],l,sizeof(l)); for(int b=0;b<k-1;b++) Fset[nF][b]=idx[b]; nF++; }
    if(k==1) break; int i=k-2; while(i>=0&&idx[i]==N-(k-1)+i) i--; if(i<0) break; idx[i]++; for(int j=i+1;j<k-1;j++) idx[j]=idx[j-1]+1; }
  double wmax=0; for(int j=0;j<N;j++) if(nd->w[j]>wmax) wmax=nd->w[j]; double tcap=UU/wmax;
  i64 sig[MAXN], l1[MAXN]; for(int i=0;i<k;i++){ sig[i]=0; l1[i]=0; for(int j=0;j<N;j++){ sig[i]+=nd->H[i][j]; l1[i]+=llabs(nd->H[i][j]); } }
  i64 lo[MAXN],hi[MAXN],p[MAXN]; for(int i=0;i<k;i++){ lo[i]=(i64)ceil(sig[i]/2.0-UU*l1[i]-1e-9); hi[i]=(i64)floor(sig[i]/2.0+UU*l1[i]+1e-9); p[i]=lo[i]; }
  double bt[MAXB]; i64 bp[MAXB][MAXN]; int bF[MAXB]; int nbst=0;
  while(1){ int cmp=0; for(int i=0;i<k&&!cmp;i++){ if(2*p[i]<sig[i]) cmp=-1; else if(2*p[i]>sig[i]) cmp=1; }
    if(cmp<=0){ double t=tcap; int fm=-1; for(int f=0;f<nF;f++){ double lr=0; for(int i=0;i<k;i++) lr+=(double)lam[f][i]*((double)p[i]-sig[i]/2.0); double tf=(UU*S[f]-fabs(lr))/W[f]; if(tf<t){t=tf;fm=f;} if(t<=1e-12) break; }
      if(t>1e-12){ if(nbst<MAXB){ bt[nbst]=t; memcpy(bp[nbst],p,sizeof(p)); bF[nbst]=fm; nbst++; } else { int mn=0; for(int b=1;b<MAXB;b++) if(bt[b]<bt[mn]) mn=b; if(t>bt[mn]){ bt[mn]=t; memcpy(bp[mn],p,sizeof(p)); bF[mn]=fm; } } } }
    int i=k-1; while(i>=0&&p[i]==hi[i]){ p[i]=lo[i]; i--; } if(i<0) break; p[i]++; }
  for(int b=0;b<nbst;b++){ int f=bF[b]; double xint[MAXN]; for(int j=0;j<N;j++){ double s=0; for(int i=0;i<k;i++) s+=(double)nd->R[j][i]*bp[b][i]; xint[j]=s; }
    double t=bt[b]; double lr=0; if(f>=0) for(int i=0;i<k;i++) lr+=(double)lam[f][i]*((double)bp[b][i]-sig[i]/2.0);
    int inF[MAXN]={0}; if(f>=0) for(int q=0;q<k-1;q++) inF[Fset[f][q]]=1;
    double M[MAXN][MAXN]; double rhs[MAXN]; for(int i=0;i<d;i++){ rhs[i]=0; for(int j=0;j<d;j++) M[i][j]=0; }
    for(int j=0;j<N;j++){ double wt,target; if(f>=0&&fabs(lr)>1e-12&&!inF[j]&&Dd[f][j]!=0){ int eps=((Dd[f][j]>0)==(lr>0))?1:-1; wt=1e6; target=(eps>0?1-TH-t*nd->w[j]:TH+t*nd->w[j])-xint[j]; } else { wt=1; target=0.5-xint[j]; }
      for(int i=0;i<d;i++){ rhs[i]+=wt*nd->A[j][i]*target; for(int i2=0;i2<d;i2++) M[i][i2]+=wt*(double)nd->A[j][i]*nd->A[j][i2]; } }
    double Mi[MAXN][MAXN]; double eta[MAXN]; if(!finv(M,Mi,d)) continue; for(int i=0;i<d;i++){ double s2=0; for(int i2=0;i2<d;i2++) s2+=Mi[i][i2]*rhs[i2]; eta[i]=s2; }
    double tt=t*(1-1e-5); for(int it=0;it<300;it++){ double worst=1e-13; int wj=-1; double wv=0; for(int j=0;j<N;j++){ double a=0; for(int i=0;i<d;i++) a+=(double)nd->A[j][i]*eta[i]; double lo2=TH+tt*nd->w[j]-xint[j], hi2=1-TH-tt*nd->w[j]-xint[j]; if(lo2-a>worst){ worst=lo2-a; wj=j; wv=lo2-a; } if(a-hi2>worst){ worst=a-hi2; wj=j; wv=-(a-hi2); } }
      if(wj<0) break; double ga[MAXN]; double w2=nd->w[wj]*nd->w[wj]; for(int i=0;i<d;i++){ double s2=0; for(int i2=0;i2<d;i2++) s2+=nd->Gi[i][i2]*nd->A[wj][i2]; ga[i]=s2; } for(int i=0;i<d;i++) eta[i]+=wv*ga[i]/w2; }
    if(fmargin(nd,eta)>0) addball(nd,eta); } }
// unimodular completion: c primitive in Z^d. K: d x (d-1) with c.K = 0 ; u with c.u = 1 ; J: (d-1) x d with J K = I, J u = 0
static void completion(const i64*c,int d,i64 K[MAXN][MAXN],i64 J[MAXN][MAXN],i64*u){ i64 U[MAXN][MAXN],V[MAXN][MAXN],g[MAXN]; for(int i=0;i<d;i++){ g[i]=c[i]; for(int j=0;j<d;j++){U[i][j]=(i==j);V[i][j]=(i==j);} }
  while(1){ int p=-1,cntnz=0; for(int i=0;i<d;i++) if(g[i]!=0){ cntnz++; if(p<0||llabs(g[i])<llabs(g[p])) p=i; } if(cntnz<=1) break; for(int q=0;q<d;q++) if(q!=p&&g[q]!=0){ i64 kk=g[q]/g[p]; if(kk!=0){ g[q]-=kk*g[p]; for(int r=0;r<d;r++) U[r][q]-=kk*U[r][p]; for(int r=0;r<d;r++) V[p][r]+=kk*V[q][r]; } } }
  int p=-1; for(int i=0;i<d;i++) if(g[i]!=0) p=i; if(g[p]<0){ for(int r=0;r<d;r++){U[r][p]=-U[r][p]; V[p][r]=-V[p][r];} }
  if(p!=d-1){ for(int r=0;r<d;r++){ i64 t=U[r][p];U[r][p]=U[r][d-1];U[r][d-1]=t; } for(int r=0;r<d;r++){ i64 t=V[p][r];V[p][r]=V[d-1][r];V[d-1][r]=t; } }
  for(int i=0;i<d;i++){ for(int j=0;j<d-1;j++) K[i][j]=U[i][j]; u[i]=U[i][d-1]; } for(int i=0;i<d-1;i++) for(int j=0;j<d;j++) J[i][j]=V[i][j]; }
static void reduceK(Node*par,i64 K[MAXN][MAXN],i64 J[MAXN][MAXN],int d,int d1){ if(d1<2) return; for(int iter=0;iter<1000;iter++){ double Gp[MAXN][MAXN]; for(int i=0;i<d1;i++) for(int j=0;j<d1;j++){ double s=0; for(int a=0;a<d;a++) for(int b=0;b<d;b++) s+=(double)K[a][i]*par->G[a][b]*K[b][j]; Gp[i][j]=s; }
    int changed=0; for(int i=0;i<d1&&!changed;i++) for(int j=0;j<d1&&!changed;j++) if(i!=j){ double q=floor(Gp[i][j]/Gp[j][j]+0.5); if(q!=0){ double newn=Gp[i][i]-2*q*Gp[i][j]+q*q*Gp[j][j]; if(newn<Gp[i][i]-1e-9){ i64 kk=(i64)q; for(int a=0;a<d;a++) K[a][i]-=kk*K[a][j]; for(int a=0;a<d;a++) J[j][a]+=kk*J[i][a]; changed=1; } } }
    if(!changed) break; } }
// exact test ML(v) < 1/N by the corner lemma
static int near_tight(const i64*v){ for(int a=0;a<N;a++) for(int b=a;b<N;b++){ i64 q=v[a]+v[b]; for(i64 m=1;m<q;m++){ int ok=1; for(int i=0;i<N&&ok;i++){ i64 r=(i64)(((i128)(v[i]%q)*m)%q); if(q-r<r) r=q-r; if(r*N<q) ok=0; } if(ok) return 0; } } return 1; }
static int quick_ok(const i64*v){ for(int q=N;q<=60;q++) for(int a=1;2*a<=q;a++){ int ok=1; for(int i=0;i<N&&ok;i++){ i64 r=(v[i]%q)*a%q; if(q-r<r) r=q-r; if(r*N<q) ok=0; } if(ok) return 1; } return 0; }
// ---- signed permutations and canonical forms (row Hermite normal form of a k x N integer matrix) ----
static void hnf(i64 M[MAXN][MAXN],int k){ int row=0; for(int col=0;col<N&&row<k;col++){ while(1){ int p=-1; for(int i=row;i<k;i++) if(M[i][col]!=0&&(p<0||llabs(M[i][col])<llabs(M[p][col]))) p=i; if(p<0) break; if(p!=row) for(int j=0;j<N;j++){ i64 t=M[row][j];M[row][j]=M[p][j];M[p][j]=t; } int done=1; for(int i=row+1;i<k;i++) if(M[i][col]!=0){ i64 q=M[i][col]/M[row][col]; for(int j=0;j<N;j++) M[i][j]-=q*M[row][j]; if(M[i][col]!=0) done=0; } if(done) break; }
    if(M[row][col]==0) continue; if(M[row][col]<0) for(int j=0;j<N;j++) M[row][j]=-M[row][j]; for(int i=0;i<row;i++){ i64 q=M[i][col]/M[row][col]; if(M[i][col]-q*M[row][col]<0) q--; if(q) for(int j=0;j<N;j++) M[i][j]-=q*M[row][j]; } row++; } }
static int ngrp=0; static signed char (*grp)[MAXN]=NULL;   // g[j] = +-(1+source index): (g x)_j = sign * x_src
static void build_group(void){ int perm[MAXN]; for(int i=0;i<N;i++) perm[i]=i; int nperm=1; for(int i=2;i<=N;i++) nperm*=i; grp=malloc(sizeof(*grp)*(size_t)nperm*(1<<N)); ngrp=0;
  while(1){ for(int sg=0;sg<(1<<N);sg++){ for(int j=0;j<N;j++) grp[ngrp][j]=(signed char)(((sg>>j)&1)?-(perm[j]+1):(perm[j]+1)); ngrp++; }
    int i=N-2; while(i>=0&&perm[i]>perm[i+1]) i--; if(i<0) break; int j=N-1; while(perm[j]<perm[i]) j--; int t=perm[i];perm[i]=perm[j];perm[j]=t; for(int a=i+1,b=N-1;a<b;a++,b--){ t=perm[a];perm[a]=perm[b];perm[b]=t; } } }
static void apply(const signed char*g,const i64*x,i64*y){ for(int j=0;j<N;j++){ int s=g[j]; y[j]=s>0?x[s-1]:-x[-s-1]; } }
static int nstab=0; static int *stab=NULL;
static void build_stab(const i64*h1){ if(!stab) stab=malloc(sizeof(int)*(size_t)ngrp); nstab=0; for(int g=0;g<ngrp;g++){ i64 y[MAXN]; apply(grp[g],h1,y); int eq=1,ng=1; for(int j=0;j<N;j++){ if(y[j]!=h1[j]) eq=0; if(y[j]!=-h1[j]) ng=0; } if(eq||ng) stab[nstab++]=g; } }
static int cmpM(i64 X[MAXN][MAXN],i64 Yy[MAXN][MAXN],int k){ for(int i=0;i<k;i++) for(int j=0;j<N;j++){ if(X[i][j]<Yy[i][j]) return -1; if(X[i][j]>Yy[i][j]) return 1; } return 0; }
// is the rank-2 lattice spanned by the rows of H (2 x N) the lexicographically least in its orbit under the stabiliser?
static int canonical2(i64 H[MAXN][MAXN]){ i64 base[MAXN][MAXN]; memcpy(base,H,sizeof(base)); hnf(base,2); for(int s=0;s<nstab;s++){ i64 M[MAXN][MAXN]; apply(grp[stab[s]],H[0],M[0]); apply(grp[stab[s]],H[1],M[1]); hnf(M,2); if(cmpM(M,base,2)<0) return 0; } return 1; }
// canonical form of a rank-2 lattice of Z^N (rows) under the full group
static void canon_full(i64 rows[MAXN][MAXN],i64 out[MAXN][MAXN]){ int first=1; for(int g=0;g<ngrp;g++){ i64 M[MAXN][MAXN]; apply(grp[g],rows[0],M[0]); apply(grp[g],rows[1],M[1]); hnf(M,2); if(first||cmpM(M,out,2)<0){ memcpy(out,M,sizeof(M)); first=0; } } }
#define CACHE 8192
static int ncache=0; static i64 cache_key[CACHE][2][MAXN], cache_val[CACHE][2][MAXN];
static int ncritknown=0; static i64 critknown[8][MAXN][MAXN]; static const char*critname[8];
static void add_crit(const char*name,const i64*a,const i64*b){ i64 rows[MAXN][MAXN]; memset(rows,0,sizeof(rows)); for(int j=0;j<N;j++){ rows[0][j]=a[j]; rows[1][j]=b[j]; } canon_full(rows,critknown[ncritknown]); critname[ncritknown]=name; ncritknown++; }

static void visit(Node*nd,int depth);
static void report_found(const i64*v);
static int build_child(Node*nd,const i64*c,Node*ch){ int d=nd->d; memset(ch,0,sizeof(Node)); ch->d=d-1; ch->k=nd->k+1; i64 K[MAXN][MAXN],J[MAXN][MAXN],u[MAXN]; completion(c,d,K,J,u); reduceK(nd,K,J,d,d-1);
  for(int r=0;r<N;r++) for(int j=0;j<d-1;j++){ i64 s=0; for(int a=0;a<d;a++) s+=nd->A[r][a]*K[a][j]; ch->A[r][j]=s; }
  for(int i=0;i<d-1;i++) for(int j=0;j<N;j++){ i64 s=0; for(int a=0;a<d;a++) s+=J[i][a]*nd->B[a][j]; ch->B[i][j]=s; }
  for(int i=0;i<nd->k;i++) for(int j=0;j<N;j++) ch->H[i][j]=nd->H[i][j]; for(int j=0;j<N;j++){ i64 s=0; for(int a=0;a<d;a++) s+=c[a]*nd->B[a][j]; ch->H[nd->k][j]=s; }
  for(int j=0;j<N;j++){ for(int i=0;i<nd->k;i++) ch->R[j][i]=nd->R[j][i]; i64 s=0; for(int a=0;a<d;a++) s+=nd->A[j][a]*u[a]; ch->R[j][nd->k]=s; }
  for(int it=0;it<3;it++) for(int i=0;i<nd->k;i++){ double num=0,den=0; for(int j=0;j<N;j++){ num+=(double)ch->H[nd->k][j]*ch->H[i][j]; den+=(double)ch->H[i][j]*ch->H[i][j]; } i64 q=(i64)floor(num/den+0.5); if(q){ for(int j=0;j<N;j++) ch->H[nd->k][j]-=q*ch->H[i][j]; for(int j=0;j<N;j++) ch->R[j][i]+=q*ch->R[j][nd->k]; } }
  { int d1=d-1,k1=nd->k+1; const i64 LIM=((i64)1)<<31; for(int i=0;i<d1;i++) for(int j=0;j<d1;j++){ i128 s=0; for(int r=0;r<N;r++) s+=(i128)ch->B[i][r]*ch->A[r][j]; if(s!=(i==j)){ fprintf(stderr,"FATAL: BA != I\n"); exit(1); } }
    for(int i=0;i<k1;i++) for(int j=0;j<d1;j++){ i128 s=0; for(int r=0;r<N;r++) s+=(i128)ch->H[i][r]*ch->A[r][j]; if(s!=0){ fprintf(stderr,"FATAL: HA != 0\n"); exit(1); } }
    for(int i=0;i<k1;i++) for(int j=0;j<k1;j++){ i128 s=0; for(int r=0;r<N;r++) s+=(i128)ch->H[i][r]*ch->R[r][j]; if(s!=(i==j)){ fprintf(stderr,"FATAL: HR != I\n"); exit(1); } }
    for(int r=0;r<N;r++){ for(int j=0;j<d1;j++) if(llabs(ch->A[r][j])>=LIM||llabs(ch->B[j][r])>=LIM){ fprintf(stderr,"FATAL: entry too large\n"); exit(1); } for(int i=0;i<k1;i++) if(llabs(ch->H[i][r])>=LIM||llabs(ch->R[r][i])>=LIM){ fprintf(stderr,"FATAL: entry too large\n"); exit(1); } } }
  ch->Pprev=nd->P; ch->nb=0; return setup(ch); }
static void report_found(const i64*v){ cnt_found++; i64 s[MAXN]; memcpy(s,v,sizeof(i64)*MAXN); for(int a=0;a<N;a++) for(int b=a+1;b<N;b++) if(s[b]<s[a]){i64 t2=s[a];s[a]=s[b];s[b]=t2;} printf("FOUND"); for(int a=0;a<N;a++) printf(" %lld",s[a]); printf("\n"); fflush(stdout); }
// one candidate child c (primitive, up to sign) of nd: exact rules (R), (S), then the child node
static void process_child(Node*nd,const i64*c,int depth){ int d=nd->d; i64 one=((i64)1)<<SH; i128 P=nd->P;
    int kk=d-1; while(kk>=0&&c[kk]==0) kk--; if(kk<0||c[kk]<0) return; i64 g=0; for(int k2=0;k2<d;k2++) g=gcdll(g,c[k2]); if(g!=1) return;
    i128 Mc=0; for(int a=0;a<d;a++) for(int b=0;b<d;b++) Mc+=(i128)c[a]*nd->adj[a][b]*c[b];      // m = Mc / P exactly
    if(Mc<=0||Mc>(((i128)1)<<45)){ fprintf(stderr,"FATAL: Mc out of range\n"); exit(1); }
    if(nd->Pprev>0 && (i128)4*Mc*nd->Pprev < (i128)3*P*P) return;                               // rule (R)
    cnt_child[depth]++; if((cnt_child[depth]&4095)==0 && (double)(clock()-T0)/CLOCKS_PER_SEC>TLIM) TIMEDOUT=1; if(TIMEDOUT) return;
    // exact inherited data for every ball: val_b = r^2 Mc - Dup^2 P   (rho'^2 = val / (2^(2RS) Mc))
    i128 val[MAXB]; i128 best=0; for(int b=0;b<nd->nb;b++){ i128 s=0; for(int a=0;a<d;a++) s+=(i128)c[a]*nd->Y[b][a]; i64 fr=(i64)(((s%one)+one)%one); i64 D=fr<one-fr?fr:one-fr; i64 Dup=(D+(((i64)1)<<(SH-RS))-1)>>(SH-RS); val[b]=(i128)nd->r[b]*nd->r[b]*Mc-(i128)Dup*Dup*P; if(val[b]>best) best=val[b]; }
    if(d==2){ cnt_linecand++; if(Mc<=(i128)N0sq) return;                                         // rule (N)
      int hit=0; for(int b=0;b<nd->nb;b++) if(val[b]>=0){ hit=1; break; } if(hit) return;            // rule (S), d = 2
      cnt_linetest++; i64 v[MAXN]; int bad=0; for(int r=0;r<N;r++){ v[r]=llabs(nd->A[r][0]*c[1]-nd->A[r][1]*c[0]); if(v[r]==0) bad=1; } for(int a=0;a<N&&!bad;a++) for(int b=a+1;b<N;b++) if(v[a]==v[b]) bad=1; if(bad) return;
      if(quick_ok(v)) return; if(near_tight(v)) report_found(v); return; }
    // rule (S), d >= 3 : dead if rho'^2 >= need
    int dead=0;
    if(d-1>=3){ if((i128)3*CtD[d-2]*best >= (i128)CtN[d-2]*P*(((i128)1)<<(2*RS))) dead=1; }
    else { if((i128)3*best >= P*(((i128)1)<<(2*RS))) dead=1; else if(N0sq>0 && best>0){ i128 lhs=best/Mc; i128 rhs=((Mc<<(2*RS))+(i128)4*N0sq-1)/((i128)4*N0sq); if(lhs>=rhs) dead=1; } }
    if(dead){ cnt_exact_dead++; return; }
    Node ch; if(!build_child(nd,c,&ch)){ cnt_degenerate++; return; }
    if(ch.P!=(i64)Mc){ fprintf(stderr,"FATAL: determinant mismatch %lld %lld\n",ch.P,(i64)Mc); exit(1); }
    if(depth==1 && SYM2 && !canonical2(ch.H)){ cnt_sym2skip++; return; }
    // proposals: projections of the parent's balls, and the cells of the child
    double gic[MAXN]; for(int a=0;a<d;a++){ double s=0; for(int b=0;b<d;b++) s+=nd->Gi[a][b]*(double)c[a==a?b:b]; gic[a]=s; }
    double mf=(double)Mc/(double)P;
    for(int b=0;b<nd->nb;b++) if(val[b]>0){ double yp[MAXN],x[MAXN],e[MAXN]; double s=0; for(int a=0;a<d;a++) s+=(double)c[a]*((double)nd->Y[b][a]/(double)one); double dl=s-floor(s+0.5); for(int a=0;a<d;a++) yp[a]=(double)nd->Y[b][a]/(double)one-dl*gic[a]/mf; for(int j=0;j<N;j++){ double s2=0; for(int a=0;a<d;a++) s2+=(double)nd->A[j][a]*yp[a]; x[j]=s2; } for(int i2=0;i2<d-1;i2++){ double s2=0; for(int j=0;j<N;j++) s2+=(double)ch.B[i2][j]*x[j]; e[i2]=s2-floor(s2); } addball(&ch,e); }
    cells(&ch);
    visit(&ch,depth+1);
  }
// exact enumeration of all c in Z^d with  c^T G^{-1} c < C_{d-1} 2^(2RS) / (4 rmax^2)  (every child that is not dead by rule (S) is among them).
// With G_[i] the leading i x i block of G, Q_i(c_1..c_i) = c^T G_[i]^{-1} c is the minimum of Q over the remaining real coordinates,
// so Q_1 <= Q_2 <= ... <= Q_d = Q and the nested test  KA * (c^T adj(G_[i]) c) < KB * det(G_[i])  is exact and loses nothing.
static i128 eKA,eKB; static i128 eadj[MAXN+1][MAXN][MAXN]; static i128 eDel[MAXN+1];
static void enum_rec(Node*nd,int depth,int lev,i64*c,i128 (*adjL)[MAXN][MAXN],const i128*Del,i128 KA,i128 KB){ int d=nd->d; int bs=lev+1;
  i128 alpha=adjL[bs][lev][lev], beta=0, gamma=0; for(int j=0;j<lev;j++) beta+=adjL[bs][lev][j]*c[j]; for(int j=0;j<lev;j++) for(int l=0;l<lev;l++) gamma+=adjL[bs][j][l]*c[j]*c[l];
  if(alpha<=0){ fprintf(stderr,"FATAL: enumeration form\n"); exit(1); }
  i128 T=KB*Del[bs];
  i128 x0=(-beta)/alpha; if(x0*alpha>-beta) x0--;                                   // floor(-beta/alpha)
  #define QOK(x) (KA*(alpha*(x)*(x)+2*beta*(x)+gamma) < T)
  for(i128 x=x0; QOK(x); x--){ if(x<-(((i128)1)<<40)){ fprintf(stderr,"FATAL: enumeration range\n"); exit(1); } c[lev]=(i64)x; if(lev==d-1) process_child(nd,c,depth); else enum_rec(nd,depth,lev+1,c,adjL,Del,KA,KB); if(TIMEDOUT) return; }
  for(i128 x=x0+1; QOK(x); x++){ if(x>(((i128)1)<<40)){ fprintf(stderr,"FATAL: enumeration range\n"); exit(1); } c[lev]=(i64)x; if(lev==d-1) process_child(nd,c,depth); else enum_rec(nd,depth,lev+1,c,adjL,Del,KA,KB); if(TIMEDOUT) return; }
  #undef QOK
}
static void enumc(Node*nd,int depth){ int d=nd->d; i64 rm=rmax(nd); if(rm<=0){ fprintf(stderr,"FATAL: enumc without ball\n"); exit(1); }
  i128 KA=(i128)4*rm*rm*CtD[d-1], KB=((i128)CtN[d-1])<<(2*RS);
  i128 adjL[MAXN+1][MAXN][MAXN]; i128 Del[MAXN+1];
  for(int bs=1;bs<=d;bs++){ i128 Gm[MAXN][MAXN]; for(int i=0;i<bs;i++) for(int j=0;j<bs;j++) Gm[i][j]=nd->G[i][j]; Del[bs]=det128(Gm,bs);
    if(Del[bs]<=0||Del[bs]>(((i128)1)<<45)){ fprintf(stderr,"FATAL: leading minor out of range\n"); exit(1); }
    for(int i=0;i<bs;i++) for(int j=0;j<bs;j++){ i128 S[MAXN][MAXN]; int rr=0; for(int a=0;a<bs;a++) if(a!=j){ int cc=0; for(int b=0;b<bs;b++) if(b!=i) S[rr][cc++]=Gm[a][b]; rr++; } i128 v=det128(S,bs-1); adjL[bs][i][j]=((i+j)&1)?-v:v; } }
  if(Del[d]!=(i128)nd->P){ fprintf(stderr,"FATAL: minor mismatch\n"); exit(1); }
  for(int i=0;i<d;i++) for(int j=0;j<d;j++) if(adjL[d][i][j]!=nd->adj[i][j]){ fprintf(stderr,"FATAL: adjugate mismatch\n"); exit(1); }
  i64 c[MAXN]; for(int i=0;i<MAXN;i++) c[i]=0; enum_rec(nd,depth,0,c,adjL,Del,KA,KB); }
static void visit(Node*nd,int depth){ int d=nd->d; i64 rm=rmax(nd); i128 P=nd->P;
  if(d==2){ if(rm<=0){ // no certified ball: must be a known critical torus
      i64 rows[MAXN][MAXN],cf[MAXN][MAXN]; memset(rows,0,sizeof(rows)); for(int j=0;j<N;j++){ rows[0][j]=nd->A[j][0]; rows[1][j]=nd->A[j][1]; } { i64 key[MAXN][MAXN]; memcpy(key,rows,sizeof(key)); hnf(key,2); int hit=-1; for(int q=0;q<ncache&&hit<0;q++) if(memcmp(cache_key[q][0],key[0],sizeof(i64)*MAXN)==0&&memcmp(cache_key[q][1],key[1],sizeof(i64)*MAXN)==0) hit=q; if(hit>=0){ memcpy(cf[0],cache_val[hit][0],sizeof(i64)*MAXN); memcpy(cf[1],cache_val[hit][1],sizeof(i64)*MAXN); } else { canon_full(rows,cf); if(ncache<CACHE){ memcpy(cache_key[ncache][0],key[0],sizeof(i64)*MAXN); memcpy(cache_key[ncache][1],key[1],sizeof(i64)*MAXN); memcpy(cache_val[ncache][0],cf[0],sizeof(i64)*MAXN); memcpy(cache_val[ncache][1],cf[1],sizeof(i64)*MAXN); ncache++; } } } int id=-1; for(int t=0;t<ncritknown;t++) if(cmpM(cf,critknown[t],2)==0) id=t;
      if(id>=0){ cnt_crit++; printf("CRIT %s P=%lld\n",critname[id],nd->P); } else { cnt_unres++; printf("UNRESOLVED leaf P=%lld canon=",nd->P); for(int i=0;i<2;i++){ printf("("); for(int j=0;j<N;j++) printf("%lld%s",cf[i][j],j<N-1?",":""); printf(")"); } printf("\n"); } fflush(stdout); return; }
    cnt_nodes[depth]++;
    // lines: m < 2^(2RS)/(4 r^2) ; and |v|^2 = P m > N0^2 ; and m >= (3/4) m_prev
    double mhi=ldexp(1.0,2*RS)/(4.0*(double)rm*(double)rm); if(P*(((i128)1)<<(2*RS)) <= (i128)4*rm*rm*(i128)N0sq) return; if(mhi>1e7){ cnt_unres++; printf("UNRESOLVED huge window P=%lld mhi=%.3g\n",nd->P,mhi); return; }
    enumc(nd,depth); return; }
  cnt_nodes[depth]++;
  if(rm<=0){ fprintf(stderr,"FATAL: no certified ball at depth %d\n",depth); exit(1); }
  // children: m < C_{d-1} 2^(2RS) / (4 r^2)
  enumc(nd,depth); }
int main(int argc,char**argv){ if(argc<3){ fprintf(stderr,"usage: lrtree n N0 [first last [tlim [sym2]]]\n"); return 1; }
  N=atoi(argv[1]); i64 N0=atoll(argv[2]); N0sq=N0*N0; int first=argc>3?atoi(argv[3]):0; int last=argc>4?atoi(argv[4]):1000000; if(argc>5) TLIM=atof(argv[5]); if(argc>6) SYM2=atoi(argv[6]); int par=argc>7?atoi(argv[7]):-1;
  TH=1.0/N; UU=0.5-TH; build_group();
  if(N==6){ i64 a1[6]={1,2,3,4,5,0},b1[6]={0,0,0,0,0,1}; add_crit("UA",a1,b1); i64 a2[6]={1,3,4,5,9,0}; add_crit("UB",a2,b1); i64 a3[6]={1,0,1,2,3,3},b3[6]={0,1,1,1,1,2}; add_crit("UC",a3,b3); }
  if(N==5){ i64 a1[6]={1,2,3,4,0,0},b1[6]={0,0,0,0,1,0}; add_crit("V1",a1,b1); i64 a2[6]={1,3,4,7,0,0}; add_crit("V2",a2,b1); }
  if(N==4){ i64 a1[6]={0,1,2,3,0,0},b1[6]={1,0,0,0,0,0}; add_crit("U1",a1,b1); i64 a2[6]={1,0,1,1,0,0},b2[6]={0,1,1,2,0,0}; add_crit("U2",a2,b2); }
  // depth-1 nodes: canonical (nonincreasing, nonnegative) primitive c with |c|^2 < C_{N-1} / (4 (1/2-1/N)^2)
  double R2=((double)CtN[N-1]/CtD[N-1])/(4*UU*UU); int lim=(int)sqrt(R2)+1; int total=0; static i64 vecs[4000][MAXN];
  { int a[MAXN]; for(a[0]=lim;a[0]>=1;a[0]--) { if(a[0]*a[0]>=R2+1) continue; int lv=1; a[1]=a[0]+1; while(lv>=1){ a[lv]--; if(a[lv]<0){ lv--; continue; } int s=0; for(int i=0;i<=lv;i++) s+=a[i]*a[i]; if(s>=R2+1) continue; if(lv==N-1){ i64 g=0; for(int i=0;i<N;i++) g=gcdll(g,a[i]); int nz=0; for(int i=0;i<N;i++) if(a[i]) nz++; if(g==1&&nz>=2){ for(int i=0;i<N;i++) vecs[total][i]=a[i]; total++; } } else { lv++; a[lv]=a[lv-1]+1; } } } }
  fprintf(stderr,"n=%d N0=%lld R2=%.4f depth-1 canonical nodes: %d (group %d)\n",N,N0,R2,total,ngrp);
  Node root; memset(&root,0,sizeof(root)); root.d=N; root.k=0; for(int i=0;i<N;i++){ root.A[i][i]=1; root.B[i][i]=1; } setup(&root); root.Pprev=0; cells(&root);
  if(root.nb!=1){ fprintf(stderr,"FATAL root\n"); return 1; }
  for(int t=0;t<total;t++){ if(t<first||t>last) continue; if(par>=0&&(t%2)!=par) continue; T0=clock(); TIMEDOUT=0; i64*cc=vecs[t]; i64 before[8]; memcpy(before,cnt_nodes,sizeof(before)); i64 lc=cnt_linecand, lt=cnt_linetest, cr=cnt_crit, fo=cnt_found; cnt_child[0]++;
    // the root's own rule (S): exact test of the child against the root ball
    i128 Mc=0; for(int i=0;i<N;i++) Mc+=cc[i]*cc[i]; i64 one=((i64)1)<<SH; i128 s=0; for(int a=0;a<N;a++) s+=(i128)cc[a]*root.Y[0][a]; i64 fr=(i64)(((s%one)+one)%one); i64 D=fr<one-fr?fr:one-fr; i64 Dup=(D+(((i64)1)<<(SH-RS))-1)>>(SH-RS); i128 val=(i128)root.r[0]*root.r[0]*Mc-(i128)Dup*Dup; int dead=0;
    if(N-1>=3){ if((i128)3*CtD[N-2]*val >= (i128)CtN[N-2]*(((i128)1)<<(2*RS))) dead=1; } else { if((i128)3*val >= (((i128)1)<<(2*RS))) dead=1; }
    Node ch; int ok=0; if(!dead){ ok=build_child(&root,cc,&ch); if(ok){ build_stab(ch.H[0]); cells(&ch); visit(&ch,1); } }
    fprintf(stderr,"d1 #%d c=(",t); for(int i=0;i<N;i++) fprintf(stderr,"%lld%s",cc[i],i<N-1?",":""); fprintf(stderr,") %s nodes:",dead?"dead":(ok?"ok":"degenerate")); for(int kk=1;kk<N-1;kk++) fprintf(stderr," %lld",cnt_nodes[kk]-before[kk]); fprintf(stderr," linecand %lld tests %lld crit %lld found %lld %s %.1fs\n",cnt_linecand-lc,cnt_linetest-lt,cnt_crit-cr,cnt_found-fo,TIMEDOUT?"TIMEOUT":"done",(double)(clock()-T0)/CLOCKS_PER_SEC); fflush(stderr); }
  fprintf(stderr,"TOTAL nodes by depth:"); for(int kk=1;kk<N-1;kk++) fprintf(stderr," %lld",cnt_nodes[kk]); fprintf(stderr,"\nchildren passing (R) by depth:"); for(int kk=0;kk<N-1;kk++) fprintf(stderr," %lld",cnt_child[kk]);
  fprintf(stderr,"\nline candidates %lld, exact line tests %lld, found %lld, critical leaves %lld, unresolved %lld\ndead by (S) %lld, degenerate %lld, skipped by symmetry at depth 2: %lld, rejected ball proposals %lld\n",cnt_linecand,cnt_linetest,cnt_found,cnt_crit,cnt_unres,cnt_exact_dead,cnt_degenerate,cnt_sym2skip,cnt_ballfail); return 0; }


==> anc/plane7.c <==
/* plane7: coordinate-free planes W in T^7 all of whose coordinate-free repeated-speed lines are dilates of
   {1,...,6} with one speed repeated (Section 15, seven speeds). W is spanned by two such lines q, v:
   q = (1,2,3,4,5,6,r), 1<=r<=6, and v a signed permutation of (1,...,6,u'), 1<=u'<=6, first entry positive.
   Rows p_k = (q_k, v_k). For each pair i<j and sign e, the line ker(l_i - e l_j) has speeds d_k = det(p_k, p_i + e p_j);
   if no d_k vanishes, the distinct |d_k| must be d,2d,...,6d with d = min |d_k|.
   Prints, for each r, the number of candidates, those with distinct rows, the survivors, and checks that every
   survivor is T_u x T: deleting one row leaves six pairwise proportional rows with q-entries 1,...,6. */
#include <stdio.h>
#include <stdlib.h>
static int q[7], v[7], cnt_total, cnt_rows, cnt_pass, cnt_prod;
static int test(void){
    for(int i=0;i<7;i++) for(int j=i+1;j<7;j++) for(int e=-1;e<=1;e+=2){
        int a=q[i]+e*q[j], b=v[i]+e*v[j]; int d[7], zero=0, mn=1<<30;
        for(int k=0;k<7;k++){ int x=q[k]*b-v[k]*a; if(x<0) x=-x; if(!x){ zero=1; break; } d[k]=x; if(x<mn) mn=x; }
        if(zero) continue;
        int seen[7]={0};
        for(int k=0;k<7;k++){ if(d[k]%mn) return 0; int m=d[k]/mn; if(m<1||m>6) return 0; seen[m]=1; }
        for(int m=1;m<=6;m++) if(!seen[m]) return 0; }
    return 1; }
static int isproduct(void){
    for(int del=0;del<7;del++){ int ok=1, qs[7]={0}; int ref=-1;
        for(int k=0;k<7 && ok;k++){ if(k==del) continue; if(ref<0){ ref=k; } else if(q[k]*v[ref]-v[k]*q[ref]) ok=0; }
        if(!ok) continue;
        for(int k=0;k<7;k++){ if(k==del) continue; int a=q[k]<0?-q[k]:q[k]; if(a<1||a>6||qs[a]) ok=0; else qs[a]=1; }
        if(ok) return 1; }
    return 0; }
static int used[7]; static int ms[7]; int base[7];
static void perm(int pos){
    if(pos==7){ /* signs: first entry positive */
        for(int s=0;s<64;s++){ v[0]=ms[0]; for(int k=1;k<7;k++) v[k]=(s>>(k-1)&1)?-ms[k]:ms[k];
            cnt_total++;
            int dup=0; for(int i=0;i<7 && !dup;i++) for(int j=i+1;j<7;j++) if(q[i]==q[j]&&v[i]==v[j]){ dup=1; break; }
            if(dup) continue; cnt_rows++;
            if(test()){ cnt_pass++; if(isproduct()) cnt_prod++; } }
        return; }
    for(int k=0;k<7;k++){ if(used[k]) continue; /* skip duplicate values at the same position */
        int skip=0; for(int l=0;l<k;l++) if(!used[l] && base[l]==base[k]) { skip=1; break; }
        if(skip) continue; used[k]=1; ms[pos]=base[k]; perm(pos+1); used[k]=0; }
}

int main(void){
    for(int r=1;r<=6;r++){ for(int k=0;k<6;k++) q[k]=k+1; q[6]=r; cnt_total=cnt_rows=cnt_pass=cnt_prod=0;
        for(int u=1;u<=6;u++){ for(int k=0;k<6;k++) base[k]=k+1; base[6]=u; perm(0); }
        printf("r=%d: candidates %d, distinct rows %d, pass %d, products %d\n",r,cnt_total,cnt_rows,cnt_pass,cnt_prod); }
}


==> anc/plane8.c <==
/* plane8: conditional eight-speed analogue of plane7 (Section 15). Bases U_1={1..7}, U_2={1,2,3,4,5,7,12},
   U_3={1,4,5,6,7,11,13}. q = (U_i in increasing order, r) with r in U_i; v a signed permutation of (U_j, r'),
   r' in U_j, first entry positive. Rows p_k=(q_k,v_k) must be distinct. For each pair i<j and sign e with all
   eight d_k = det(p_k, p_i + e p_j) nonzero, the distinct |d_k| divided by their minimum must be one of U_1,U_2,U_3.
   Prints for each q the counts and checks that every survivor is T_{U_i} x T. */
#include <stdio.h>
#include <stdlib.h>
static const int U[3][7]={{1,2,3,4,5,6,7},{1,2,3,4,5,7,12},{1,4,5,6,7,11,13}};
static int q[8], v[8], base[8], ms[8], used[8];
static long long cnt_total,cnt_rows,cnt_pass,cnt_prod;
static int isU(const int*seen){ /* seen[m]=1 for the multiples present, m<=13 */
    for(int u=0;u<3;u++){ int ok=1; int in[14]={0}; for(int k=0;k<7;k++) in[U[u][k]]=1;
        for(int m=1;m<=13;m++) if(in[m]!=seen[m]){ ok=0; break; } if(ok) return 1; }
    return 0; }
static int test(void){
    for(int i=0;i<8;i++) for(int j=i+1;j<8;j++) for(int e=-1;e<=1;e+=2){
        int a=q[i]+e*q[j], b=v[i]+e*v[j]; int d[8], zero=0, mn=1<<30;
        for(int k=0;k<8;k++){ int x=q[k]*b-v[k]*a; if(x<0) x=-x; if(!x){ zero=1; break; } d[k]=x; if(x<mn) mn=x; }
        if(zero) continue;
        int seen[14]={0};
        for(int k=0;k<8;k++){ if(d[k]%mn) return 0; int m=d[k]/mn; if(m<1||m>13) return 0; seen[m]=1; }
        if(!isU(seen)) return 0; }
    return 1; }
static int isproduct(int ui){
    for(int del=0;del<8;del++){ int ok=1, ref=-1, qs[14]={0};
        for(int k=0;k<8 && ok;k++){ if(k==del) continue; if(ref<0) ref=k; else if(q[k]*v[ref]-v[k]*q[ref]) ok=0; }
        if(!ok) continue;
        int cnt=0; for(int k=0;k<8;k++){ if(k==del) continue; int a=q[k]<0?-q[k]:q[k]; if(a>13||qs[a]) ok=0; else { qs[a]=1; cnt++; } }
        if(!ok) continue;
        for(int k=0;k<7;k++) if(!qs[U[ui][k]]) ok=0;
        if(ok) return 1; }
    return 0; }
static int cur_ui;
static void perm(int pos){
    if(pos==8){
        for(int s=0;s<128;s++){ v[0]=ms[0]; for(int k=1;k<8;k++) v[k]=(s>>(k-1)&1)?-ms[k]:ms[k];
            cnt_total++;
            int dup=0; for(int i=0;i<8 && !dup;i++) for(int j=i+1;j<8;j++) if(q[i]==q[j]&&v[i]==v[j]){ dup=1; break; }
            if(dup) continue; cnt_rows++;
            if(test()){ cnt_pass++; if(isproduct(cur_ui)) cnt_prod++; } }
        return; }
    for(int k=0;k<8;k++){ if(used[k]) continue; int skip=0; for(int l=0;l<k;l++) if(!used[l]&&base[l]==base[k]){ skip=1; break; } if(skip) continue;
        used[k]=1; ms[pos]=base[k]; perm(pos+1); used[k]=0; }
}
int main(int argc,char**argv){
    int lo=argc>1?atoi(argv[1]):0, hi=argc>2?atoi(argv[2]):20, idx=0;
    for(int ui=0;ui<3;ui++) for(int ri=0;ri<7;ri++,idx++){ if(idx<lo||idx>hi) continue;
        for(int k=0;k<7;k++) q[k]=U[ui][k]; q[7]=U[ui][ri]; cur_ui=ui; cnt_total=cnt_rows=cnt_pass=cnt_prod=0;
        for(int uj=0;uj<3;uj++) for(int rj=0;rj<7;rj++){ for(int k=0;k<7;k++) base[k]=U[uj][k]; base[7]=U[uj][rj]; perm(0); }
        printf("q=(U%d, r=%d): candidates %lld, distinct rows %lld, pass %lld, products %lld\n",ui+1,U[ui][ri],cnt_total,cnt_rows,cnt_pass,cnt_prod); fflush(stdout); }
}


==> anc/plane8.out <==
q=(U1, r=2): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U1, r=3): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U1, r=4): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U1, r=5): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U1, r=6): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U1, r=7): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U2, r=1): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U2, r=2): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U2, r=3): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U2, r=4): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U2, r=5): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U2, r=7): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U2, r=12): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U3, r=1): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U3, r=4): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U3, r=5): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U3, r=6): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U3, r=7): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U3, r=11): candidates 54190080, distinct rows 53222400, pass 26, products 26
q=(U3, r=13): candidates 54190080, distinct rows 53222400, pass 26, products 26


==> anc/rel3_60.txt <==
SET 1 2 6 ML 2/7 gcd 1
SET 2 4 12 ML 2/7 gcd 2
SET 3 6 18 ML 2/7 gcd 3
SET 4 8 24 ML 2/7 gcd 4
SET 5 10 30 ML 2/7 gcd 5
SET 6 12 36 ML 2/7 gcd 6
SET 7 14 42 ML 2/7 gcd 7
SET 8 16 48 ML 2/7 gcd 8
SET 9 18 54 ML 2/7 gcd 9
SET 10 20 60 ML 2/7 gcd 10


==> anc/rel4_50.txt <==
SET 1 2 6 11 ML 1/4 gcd 1
SET 2 4 12 22 ML 1/4 gcd 2
SET 3 6 18 33 ML 1/4 gcd 3
SET 4 8 24 44 ML 1/4 gcd 4


==> anc/rel5_250.txt <==
SET 1 2 4 9 19 ML 5/21 gcd 1
SET 2 4 8 18 38 ML 5/21 gcd 2
SET 3 6 12 27 57 ML 5/21 gcd 3
SET 4 8 16 36 76 ML 5/21 gcd 4
SET 5 10 20 45 95 ML 5/21 gcd 5
SET 6 12 24 54 114 ML 5/21 gcd 6
SET 7 14 28 63 133 ML 5/21 gcd 7
SET 8 16 32 72 152 ML 5/21 gcd 8
SET 9 18 36 81 171 ML 5/21 gcd 9
SET 10 20 40 90 190 ML 5/21 gcd 10
SET 11 22 44 99 209 ML 5/21 gcd 11
SET 12 24 48 108 228 ML 5/21 gcd 12
SET 13 26 52 117 247 ML 5/21 gcd 13


==> anc/rel6_120.txt <==
SET 1 2 4 9 19 39 ML 9/41 gcd 1
SET 2 4 8 18 38 78 ML 9/41 gcd 2
SET 3 6 12 27 57 117 ML 9/41 gcd 3


==> anc/rel7_100.txt <==
SET 1 2 4 9 19 36 76 ML 8/39 gcd 1


==> anc/relsearch.c <==
// relsearch.c -- all sets of k distinct positive integers at most B without odd signed relations and with ML <= P/Q. Exact.
// usage: relsearch k B P Q [dis]      (k <= 8, k*B <= 4000; with dis = 1 the sets are dissociated: no signed relation at all)
// The set is built in increasing order. Two bit arrays hold the signed sums of an even and of an odd number of the
// chosen elements. A new element x is skipped if it is a signed sum of an even number of earlier elements, which is
// exactly when an odd signed relation appears (with dis = 1 also if it is a signed sum of an odd number of them).
// A complete set is rejected as soon as one of the 630 times a/c, c <= 64, gcd(a,c) = 1, 0 < a <= c/2, has
// ||v a/c|| > P/Q for every element v. The remaining sets are decided by the corner lemma: the maximum of
// min_v ||vt|| is attained at some t = m/(u+w) with u, w in the set.
// Output: one line "SET v_1 ... v_k ML p/q gcd g" for every set with ML <= P/Q. Summary on stderr.
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
typedef unsigned long long u64; typedef long long i64;
#define MAXK 8
#define NT 630
#define TW 10
#define SW 126                          /* 2*4000+1 bits */
static int K,B,DIS,S,W; static i64 P,Q;
static u64 (*A)[TW];                    /* A[x]: the times at which ||x a/c|| > P/Q */
static u64 ev[MAXK+1][SW], od[MAXK+1][SW], msk[MAXK+1][TW];
static int v[MAXK]; static i64 nodes=0,leaves=0,passed=0,found=0,nprim=0,minp=0,minq=0,nmin=0;
static int gcdi(int a,int b){ while(b){ int t=a%b; a=b; b=t; } return a; }
static int bit(const u64*s,int i){ return (s[i>>6]>>(i&63))&1; }
static void or_shift(u64*dst,const u64*src,int sh){ /* dst |= src << sh (sh may be negative), within W words */
    if(sh>=0){ int w=sh>>6,b=sh&63; for(int i=W-1;i>=w;i--){ u64 x=src[i-w]<<b; if(b&&i-w-1>=0) x|=src[i-w-1]>>(64-b); dst[i]|=x; } }
    else { int s2=-sh,w=s2>>6,b=s2&63; for(int i=0;i+w<W;i++){ u64 x=src[i+w]>>b; if(b&&i+w+1<W) x|=src[i+w+1]<<(64-b); dst[i]|=x; } } }
static void exact(void){ i64 bp=0,bq=1;
    for(int a=0;a<K;a++) for(int b=a;b<K;b++){ i64 q=v[a]+v[b];
        for(i64 m=1;2*m<=q;m++){ i64 d=q; for(int i=0;i<K;i++){ i64 r=((i64)v[i]*m)%q; if(q-r<r) r=q-r; if(r<d) d=r; }
            if(d*bq>bp*q){ bp=d; bq=q; if(bp*Q>P*bq) return; } } }
    int g=0; for(int i=0;i<K;i++) g=gcdi(g,v[i]); i64 gg=gcdi((int)bp,(int)bq); bp/=gg; bq/=gg;
    found++; if(g==1) nprim++;
    if(minq==0||bp*minq<minp*bq){ minp=bp; minq=bq; nmin=0; } if(bp*minq==minp*bq&&g==1) nmin++;
    printf("SET"); for(int i=0;i<K;i++) printf(" %d",v[i]); printf(" ML %lld/%lld gcd %d\n",bp,bq,g); }
static void rec(int lv,int start){
    const u64*e=ev[lv],*o=od[lv],*m=msk[lv];
    if(lv==K-1){ for(int x=start;x<=B;x++){ if(bit(e,x+S)) continue; if(DIS&&bit(o,x+S)) continue; leaves++;
            const u64*a=A[x]; int alive=0; for(int i=0;i<TW;i++) if(m[i]&a[i]){ alive=1; break; } if(alive) continue;
            passed++; v[lv]=x; exact(); }
        return; }
    for(int x=start;x<=B-(K-1-lv);x++){ if(bit(e,x+S)) continue; if(DIS&&bit(o,x+S)) continue; nodes++; v[lv]=x;
        memcpy(ev[lv+1],e,sizeof(u64)*W); memcpy(od[lv+1],o,sizeof(u64)*W);
        or_shift(ev[lv+1],o,x); or_shift(ev[lv+1],o,-x); or_shift(od[lv+1],e,x); or_shift(od[lv+1],e,-x);
        for(int i=0;i<TW;i++) msk[lv+1][i]=m[i]&A[x][i];
        rec(lv+1,x+1); } }
int main(int argc,char**argv){ if(argc<5){ fprintf(stderr,"usage: relsearch k B P Q [dis]\n"); return 1; }
    K=atoi(argv[1]); B=atoi(argv[2]); P=atoll(argv[3]); Q=atoll(argv[4]); DIS=argc>5?atoi(argv[5]):0;
    if(K<2||K>MAXK||K*B>4000||P<=0||2*P>=Q){ fprintf(stderr,"bad arguments\n"); return 1; }
    S=K*B; W=(2*S+1+63)/64; A=calloc(B+1,sizeof(*A)); int nt=0;
    for(int c=2;c<=64;c++) for(int a=1;2*a<=c;a++){ if(gcdi(a,c)!=1) continue;
        for(int x=1;x<=B;x++){ i64 r=((i64)x*a)%c; if(c-r<r) r=c-r; if(r*Q>P*c) A[x][nt>>6]|=1ULL<<(nt&63); } nt++; }
    if(nt!=NT){ fprintf(stderr,"time table %d\n",nt); return 1; }
    memset(ev[0],0,sizeof(ev[0])); memset(od[0],0,sizeof(od[0])); ev[0][S>>6]|=1ULL<<(S&63);
    for(int i=0;i<TW;i++) msk[0][i]=~0ULL; msk[0][TW-1]=(1ULL<<(NT-64*(TW-1)))-1;
    rec(0,1);
    fprintf(stderr,"k=%d B=%d level %lld/%lld%s: inner nodes %lld, complete sets %lld, pass the time table %lld, with ML <= level %lld (primitive %lld), least ML %lld/%lld attained by %lld primitive sets\n",
        K,B,P,Q,DIS?" dissociated":"",nodes,leaves,passed,found,nprim,minp,minq,nmin); return 0; }


==> anc/relsearch.log <==
k=3 B=60 level 2/7: inner nodes 1769, complete sets 33350, pass the time table 10, with ML <= level 10 (primitive 1), least ML 2/7 attained by 1 primitive sets
k=4 B=50 level 1/4: inner nodes 19023, complete sets 202684, pass the time table 4, with ML <= level 4 (primitive 1), least ML 1/4 attained by 1 primitive sets
k=5 B=250 level 5/21: inner nodes 155100294, complete sets 7211331945, pass the time table 28, with ML <= level 13 (primitive 1), least ML 5/21 attained by 1 primitive sets
k=6 B=120 level 9/41: inner nodes 161165053, complete sets 2181763436, pass the time table 933, with ML <= level 3 (primitive 1), least ML 9/41 attained by 1 primitive sets
k=7 B=100 level 8/39: inner nodes 654266610, complete sets 2725878611, pass the time table 30910, with ML <= level 1 (primitive 1), least ML 8/39 attained by 1 primitive sets


==> anc/schur_cert_lp.py <==
# schur_cert_lp.py -- the linear program of Section 18 (after Corollary 18.7).
# Question: is there a real trigonometric polynomial Psi on T^n, invariant under the signed permutations of the
# coordinates, with frequencies |m_i| <= D, constant term 1, Psi <= 0 at every point of ((1/N)Z/Z)^n that has a
# coordinate with ||x_i|| <= d/N, and with nonnegative Fourier coefficients except on the vectors with one nonzero
# entry and on the vectors with two or three nonzero entries, all of them +-1 ?
# Such a polynomial would show ML > d/N for every set of n distinct positive integers without a, b, a+b.
# The answer "no solution" on the grid excludes every such polynomial of this degree.  Floating point (SciPy, HiGHS).
# usage: python3 schur_cert_lp.py n D N d        the paper uses   5 5 40 5   (no solution)   and   5 4 40 4   (solution)
import sys, itertools, numpy as np
from scipy.optimize import linprog
n=int(sys.argv[1]); D=int(sys.argv[2]); N=int(sys.argv[3]); dnum=int(sys.argv[4])
half=N//2
pts=np.array(list(itertools.combinations_with_replacement(range(half+1),n)))      # 0 <= x_1 <= ... <= x_n <= 1/2
bad=pts[pts.min(axis=1)<=dnum]
cosT=np.cos(2*np.pi*np.outer(np.arange(D+1),np.arange(half+1))/N)                # cosT[k][a] = cos(2 pi k a / N)
classes=[l for l in itertools.combinations_with_replacement(range(D+1),n) if any(l)]   # |m| up to order
def free(l):
    nz=[a for a in l if a]
    return len(nz)==1 or nz==[1,1] or nz==[1,1,1]
cols=[]
for l in classes:                                                                 # symmetrised product of cosines
    perms=set(itertools.permutations(l)); acc=np.zeros(len(bad))
    for p in perms:
        prod=np.ones(len(bad))
        for i,k in enumerate(p):
            if k: prod*=cosT[k][bad[:,i]]
        acc+=prod
    cols.append(acc/len(perms))
res=linprog(np.zeros(len(classes)),A_ub=np.array(cols).T,b_ub=-np.ones(len(bad)),
            bounds=[(None,None) if free(l) else (0,None) for l in classes],method='highs')
print('n=%d, degree %d, grid 1/%d, threshold %d/%d: %d coefficient classes, %d grid points: %s'
      %(n,D,N,dnum,N,len(classes),len(bad),'solution found' if res.status==0 else 'no solution'))


==> anc/src/allmax.c <==
// Remark 9.12: all vertex maximizers of each subtorus and the slice-circle test.
// usage: ./allmax forms.txt ml.txt lo hi   (forms one per line, ml lines "p q X Y Den" from torusml or torusml2)
// For each 2-dim subtorus (line "s0 r0 s1 r1 s2 r2 s3 r3") with exact ML p/q (line "p q X Y Den" from torusml),
// enumerate ALL global maximizers that are vertices (>=2 independent active forms), and for each test whether
// some active pair (i,j) with matching signs has the maximizer on the identity component of ker(eps_i l_i - eps_j l_j).
// Output per subtorus: nmax ngood flags; prints subtori where some maximizer is bad.
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
typedef long long ll;
static ll gcdll(ll a, ll b){ if(a<0)a=-a; if(b<0)b=-b; while(b){ll t=a%b;a=b;b=t;} return a; }
static ll md(ll a, ll m){ ll r=a%m; if(r<0) r+=m; return r; }
int S[4], R[4];
// point s = (X/N, Y/N) with N common denominator
typedef struct { ll X, Y, N; } pt;
static pt norm(pt a){ a.X=md(a.X,a.N); a.Y=md(a.Y,a.N); ll g=gcdll(gcdll(a.X,a.Y),a.N); if(g>1){a.X/=g;a.Y/=g;a.N/=g;} return a; }
// value of form i at s: (S X + R Y)/N mod 1 -> numerator mod N
static ll fnum(int i, pt s){ return md((ll)S[i]*s.X + (ll)R[i]*s.Y, s.N); }
int main(int argc, char **argv){
    FILE *fa=fopen(argv[1],"r"), *fb=fopen(argv[2],"r");
    double lo = argc>3 ? atof(argv[3]) : 1.0/3, hi = argc>4 ? atof(argv[4]) : 0.5;
    ll nsub=0, nbadsome=0, nbadall=0, nnovert=0, totmax=0, totbad=0;
    char line[512];
    static pt maxs[20000]; 
    while(fgets(line,sizeof line,fa)){
        if(sscanf(line,"%d %d %d %d %d %d %d %d",&S[0],&R[0],&S[1],&R[1],&S[2],&R[2],&S[3],&R[3])!=8) break;
        ll p,q,X0,Y0,D0; if(fscanf(fb,"%lld %lld %lld %lld %lld",&p,&q,&X0,&Y0,&D0)!=5) break;
        double dv=(double)p/q; if(!(dv>lo+1e-12 && dv<hi-1e-12)) continue;
        nsub++;
        int nm=0;
        for(int i=0;i<4;i++) for(int j=i+1;j<4;j++){
            ll det=(ll)S[i]*R[j]-(ll)S[j]*R[i]; if(det==0) continue;
            ll ad = det<0?-det:det;
            for(int ei=-1;ei<=1;ei+=2) for(int ej=-1;ej<=1;ej+=2){
                // solve S_i x + R_i y = ei p/q + ki, S_j x + R_j y = ej p/q + kj ; ki in [0,ad), kj in [0,ad) suffices (solutions mod 1)
                for(ll ki=0; ki<ad; ki++) for(ll kj=0; kj<ad; kj++){
                    // rhs scaled by q: bi = ei p + ki q, bj = ej p + kj q ; x = (R_j bi - R_i bj)/(det q), y = (S_i bj - S_j bi)/(det q)
                    ll bi = ei*p + ki*q, bj = ej*p + kj*q;
                    pt s; s.N = det*q; s.X = (ll)R[j]*bi - (ll)R[i]*bj; s.Y = (ll)S[i]*bj - (ll)S[j]*bi;
                    if(s.N<0){ s.N=-s.N; s.X=-s.X; s.Y=-s.Y; }
                    s = norm(s);
                    // G(s) == p/q ?
                    int ok=1;
                    for(int k=0;k<4;k++){ ll z=fnum(k,s); if(s.N-z<z) z=s.N-z; // ||.|| = z/N ; compare with p/q
                        if(z*q < p*s.N){ ok=0; break; } }
                    if(!ok) continue;
                    // dedupe
                    int dup=0; for(int t=0;t<nm;t++) if(maxs[t].X==s.X && maxs[t].Y==s.Y && maxs[t].N==s.N){dup=1;break;}
                    if(!dup && nm<20000) maxs[nm++]=s;
                }
            }
        }
        if(nm==0){ nnovert++; printf("NOVERTEX %d %d %d %d %d %d %d %d\n",S[0],R[0],S[1],R[1],S[2],R[2],S[3],R[3]); continue; }
        int nbad=0;
        for(int t=0;t<nm;t++){
            pt s=maxs[t]; int act[4], eps[4], na=0;
            for(int k=0;k<4;k++){ ll z=fnum(k,s); ll zz = (s.N-z<z)? s.N-z : z; act[k] = (zz*q == p*s.N); eps[k] = (z*2 < s.N) ? 1 : -1; if(act[k]) na++; }
            int good=0;
            for(int i=0;i<4 && !good;i++) for(int j=i+1;j<4 && !good;j++){
                if(!act[i]||!act[j]) continue;
                ll f0 = (ll)eps[i]*S[i] - (ll)eps[j]*S[j], f1 = (ll)eps[i]*R[i] - (ll)eps[j]*R[j];
                if(f0==0 && f1==0){ good=1; break; }
                ll g=gcdll(f0,f1); f0/=g; f1/=g;
                if(md(f0*s.X + f1*s.Y, s.N)==0) good=1;
            }
            if(!good) nbad++;
        }
        totmax+=nm; totbad+=nbad;
        if(nbad>0) nbadsome++;
        if(nbad==nm){ nbadall++; printf("ALLBAD %d %d %d %d %d %d %d %d  ML=%lld/%lld nmax=%d\n",S[0],R[0],S[1],R[1],S[2],R[2],S[3],R[3],p,q,nm); }
        else if(nbad>0 && nbadsome<=20) printf("SOMEBAD %d %d %d %d %d %d %d %d  ML=%lld/%lld nmax=%d nbad=%d\n",S[0],R[0],S[1],R[1],S[2],R[2],S[3],R[3],p,q,nm,nbad);
    }
    fprintf(stderr,"subtori in range: %lld ; total vertex maximizers %lld, bad %lld ; subtori with some bad maximizer %lld, all bad %lld, no vertex maximizer %lld\n",
        nsub, totmax, totbad, nbadsome, nbadall, nnovert);
    return 0;
}


==> anc/src/check_five_c.py <==
# check_five_c.py -- Section 9.1 of "Four runners that are barely lonely": the contact formula in the proof of
# Lemma 9.13 against the C maximizer for all subtori U_n of the five tori with |n|_inf <= N (default 20),
# and the claim that every value in [1/3, 2/5) satisfies 1 <= 2q - 5p <= 4.
# Usage: python3 src/check_five_c.py ./torusml2 [N]   (expected for N = 20: 142547 subtori, 0 mismatches)
import itertools, subprocess, sys
from fractions import Fraction as F
from math import gcd, floor, ceil
TYPES = {
 'A': [(1,0,0),(4,0,0),(0,1,0),(0,0,1)],   # (y,4y,z,u)
 'B': [(2,0,0),(3,0,0),(0,1,0),(0,0,1)],   # (2y,3y,z,u)
 'C': [(1,0,0),(0,1,0),(3,1,0),(0,0,1)],   # (a,b,3a+b,u)
 'D': [(1,0,0),(0,1,0),(2,2,0),(0,0,1)],   # (a,b,2a+2b,u)
 'E': [(1,0,0),(0,1,0),(0,0,1),(2,1,1)],   # (a,b,c,2a+b+c)
}
h=F(1,2); f25=F(2,5); f35=F(3,5)
# local polytope P(eps) = {c0 + c1*eps : vertices}, given as list of (base point, direction) vertex pairs (affine in eps)
def boxverts(ivals):
    # ivals: list of (lo0, lo1, hi0, hi1) meaning [lo0+lo1*e, hi0+hi1*e]
    out=[]
    for choice in itertools.product([0,1],repeat=len(ivals)):
        b=[]; d=[]
        for c,(l0,l1,h0,h1) in zip(choice,ivals):
            if c==0: b.append(l0); d.append(l1)
            else: b.append(h0); d.append(h1)
        out.append((b,d))
    return out
def tri(p, V, extra=None):
    out=[]
    for v in V:
        b=list(p); d=list(v)
        out.append((b,d))
    if extra is None: return out
    res=[]
    for (b,d) in out:
        for (lo0,lo1,hi0,hi1) in [extra]:
            res.append((b+[lo0],d+[lo1])); res.append((b+[hi0],d+[hi1]))
    return res
U=(f25,-1,f35,1)  # u in [2/5-e, 3/5+e]
LOCAL = {
 'A': boxverts([(f25,-1,f25,F(1,4)), U, U]),
 'B': boxverts([(F(1,5),-h,F(1,5),F(1,3)), U, U]),
 'C': tri([f25,f25],[(-1,-1),(F(2,3),-1),(-1,4)], U),
 'D': tri([f25,f25],[(-1,-1),(F(3,2),-1),(-1,F(3,2))], U),
 'E': tri([f25,f25,f25],[(-1,-1,-1),(F(3,2),-1,-1),(-1,4,-1),(-1,-1,4)]),
}
def local_eps(n, verts):
    vals=[(sum(F(ni)*bi for ni,bi in zip(n,b)), sum(F(ni)*di for ni,di in zip(n,d))) for b,d in verts]
    # range [min_j (v0_j + e*v1_j), max_j(...)]; for small e the extreme vertices are those maximizing v0 then v1
    lo0=min(v0 for v0,v1 in vals); hi0=max(v0 for v0,v1 in vals)
    a=max(-v1 for v0,v1 in vals if v0==lo0); b=max(v1 for v0,v1 in vals if v0==hi0)
    if floor(hi0)>=ceil(lo0): return F(0)
    cand=[]
    if b>0: cand.append((ceil(hi0)-hi0)/b)
    if a>0: cand.append((lo0-floor(lo0))/a)
    return min(cand)
def kernel3(n):
    E=list(n); T=[[1,0,0],[0,1,0],[0,0,1]]
    while sum(1 for e in E if e)>1:
        piv=min((i for i in range(3) if E[i]),key=lambda i:abs(E[i]))
        for i in range(3):
            if i==piv or E[i]==0: continue
            q=E[i]//E[piv]; E[i]-=q*E[piv]; T[i]=[x-q*y for x,y in zip(T[i],T[piv])]
    return [T[i] for i in range(3) if E[i]==0]
EXE=sys.argv[1] if len(sys.argv)>1 else './torusml2'
N=int(sys.argv[2]) if len(sys.argv)>2 else 20
for name,phi in TYPES.items():
    lines=[]; ns=[]
    for n in itertools.product(range(-N,N+1),repeat=3):
        if n==(0,0,0) or gcd(gcd(abs(n[0]),abs(n[1])),abs(n[2]))!=1: continue
        if n < tuple(-x for x in n): continue
        c1,c2=kernel3(n)
        s=[sum(p*c for p,c in zip(ph,c1)) for ph in phi]; r=[sum(p*c for p,c in zip(ph,c2)) for ph in phi]
        if any(s[i]==0 and r[i]==0 for i in range(4)): continue
        lines.append(' '.join(f"{s[i]} {r[i]}" for i in range(4))); ns.append(n)
    out=subprocess.run([EXE],input='\n'.join(lines)+'\n',capture_output=True,text=True).stdout.split('\n')
    bad=0; nlow=0; rcount={}
    for n,o in zip(ns,out):
        p,q=map(int,o.split()[:2]); v=F(p,q)
        e=local_eps(n,LOCAL[name])
        if e<=F(1,15):
            if v!=f25-e: bad+=1; print("MISMATCH",name,n,v,f25-e) if bad<5 else None
        else:
            if not v<F(1,3): bad+=1; print("NOT<1/3",name,n,v,f25-e) if bad<5 else None
        if F(1,3)<=v<f25:
            nlow+=1; r=2*v.denominator-5*v.numerator; rcount[r]=rcount.get(r,0)+1
    print(name,"subtori",len(ns),"mismatches",bad,"values in [1/3,2/5):",nlow,"r-distribution",dict(sorted(rcount.items())))


==> anc/src/check_g5.py <==
# check_g5.py -- checks for Theorem 11.5 (five speeds), using the exact maximizer torusmlN.
# Usage (from the package root, after gcc -O2 -o torusmlN src/torusmlN.c): python3 src/check_g5.py
# 1. exact ML of all W = Zq + Zc with |c_i| <= 3 for the eight seeds q: every W with ML < 2/9 passes the
#    repeated-speed test of the enumeration and has ML = 1/5;
# 2. 20,000 random primitive planes in Z^5 with entries in [-3,3]: no value in (1/5, 2/9), and every
#    value 1/5 comes from a product subtorus.
import itertools, random, subprocess
from fractions import Fraction as F
from math import gcd
def gl(v):
    g=0
    for x in v: g=gcd(g,abs(x))
    return g
def ml_many(lattices):
    inp='\n'.join('5 '+' '.join(f'{b1[k]} {b2[k]}' for k in range(5)) for b1,b2 in lattices)+'\n'
    out=subprocess.run(['./torusmlN'],input=inp,capture_output=True,text=True).stdout.split('\n')
    return [F(int(o.split()[0]),int(o.split()[1])) for o in out if o.strip()]
def is_product(b1,b2):
    rows=[(b1[k],b2[k]) for k in range(5)]
    for k in range(5):
        others=[rows[i] for i in range(5) if i!=k]
        if all(a[0]*b[1]-a[1]*b[0]==0 for a in others for b in others):
            # other four rows proportional: speeds of that circle
            base=next(r for r in others)
            g=gl(base); u=(base[0]//g, base[1]//g)
            # ratio of each row to u
            vals=sorted({abs(r[0]//u[0]) if u[0] else abs(r[1]//u[1]) for r in others})
            g2=gl(vals); vals=[x//g2 for x in vals]
            return vals in ([1,2,3,4],[1,3,4,7])
    return False
SEEDS=[(1,1,2,3,4),(1,2,2,3,4),(1,2,3,3,4),(1,2,3,4,4),(1,1,3,4,7),(1,3,3,4,7),(1,3,4,4,7),(1,3,4,7,7)]
def tightset(v):
    d=sorted(set(v))
    if len(d)!=4: return False
    g=gl(d); d=[x//g for x in d]
    return d in ([1,2,3,4],[1,3,4,7])
def passes(q,c):
    for i in range(5):
        for j in range(i+1,5):
            for e in (1,-1):
                d1=q[i]-e*q[j]; d2=c[i]-e*c[j]
                if d1==0 and d2==0: continue
                g=gcd(abs(d1),abs(d2)); u1,u2=-d2//g,d1//g
                s=[q[k]*u1+c[k]*u2 for k in range(5)]
                if 0 in s: continue
                if not tightset([abs(x) for x in s]): return False
    return True
# 1. Soundness of the filter on a box: exact ML of every W=span(q,c), |c_k|<=3, c_0=0, gcd=1, sign-normalized
lat=[]; meta=[]
for q in SEEDS:
    for cc in itertools.product(range(-3,4),repeat=4):
        c=(0,)+cc
        if gl(cc)!=1: continue
        fnz=next(x for x in cc if x!=0)
        if fnz<0: continue
        lat.append((q,c)); meta.append(passes(q,c))
vals=ml_many(lat)
bad=0; below=0
for (q,c),ok,m in zip(lat,meta,vals):
    if m<F(2,9):
        below+=1
        if not ok: bad+=1; print('FILTER WOULD LOSE', q, c, m)
        if m!=F(1,5): bad+=1; print('G5 COUNTEREXAMPLE', q, c, m)
print(f'box check: {len(lat)} seeded subtori, {below} with ML<2/9, all pass the filter and have ML=1/5: {bad==0}')
# 2. Random primitive planes in Z^5 (no seed assumption): no value in (1/5,2/9); ML=1/5 only for products
random.seed(2026); lat=[]
while len(lat)<20000:
    b1=[random.randint(-3,3) for _ in range(5)]; b2=[random.randint(-3,3) for _ in range(5)]
    if any(b1[k]==0 and b2[k]==0 for k in range(5)): continue
    mins=[b1[i]*b2[j]-b1[j]*b2[i] for i in range(5) for j in range(i+1,5)]
    if gl(mins)!=1: continue
    lat.append((b1,b2))
vals=ml_many(lat); bad=0; crit=0; low=min(vals)
for (b1,b2),m in zip(lat,vals):
    if F(1,5)<m<F(2,9): bad+=1; print('GAP COUNTEREXAMPLE',b1,b2,m)
    if m<F(1,5): bad+=1; print('BELOW 1/5',b1,b2,m)
    if m==F(1,5):
        crit+=1
        if not is_product(b1,b2): bad+=1; print('NONPRODUCT CRITICAL',b1,b2)
nxt=min(v for v in vals if v>F(1,5))
print(f'random check: {len(lat)} planes, {crit} critical (all products), smallest value above 1/5 = {nxt}, failures {bad}')


==> anc/src/check_g5_enum.py <==
# Independent pure-Python re-implementation of the G5 enumeration for a smaller covolume bound:
# enumerates c=(0,c1..c4) by a plain box search (no pruning) and compares the number of primitive
# normalized candidates and the survivors with the C program g5enum2 run at the same bound.
import sys, subprocess, itertools
from math import gcd, isqrt
B=int(sys.argv[1]) if len(sys.argv)>1 else 3000
SEEDS=[(1,1,2,3,4),(1,2,2,3,4),(1,2,3,3,4),(1,2,3,4,4),(1,1,3,4,7),(1,3,3,4,7),(1,3,4,4,7),(1,3,4,7,7)]
def gl(v):
    g=0
    for x in v: g=gcd(g,abs(x))
    return g
def tight(vals):
    d=sorted(set(vals))
    if len(d)!=4: return False
    g=gl(d); return [x//g for x in d] in ([1,2,3,4],[1,3,4,7])
def passes(q,c):
    for i in range(5):
        for j in range(i+1,5):
            for e in (1,-1):
                d1=q[i]-e*q[j]; d2=c[i]-e*c[j]
                if d1==0 and d2==0: continue
                g=gcd(abs(d1),abs(d2)); u1,u2=-d2//g,d1//g
                s=[abs(q[k]*u1+c[k]*u2) for k in range(5)]
                if 0 in s: continue
                if not tight(s): return False
    return True
ok=True
sel=[int(x) for x in sys.argv[2].split(',')] if len(sys.argv)>2 else range(len(SEEDS))
for q in [SEEDS[i] for i in sel]:
    R=isqrt(B)  # |c_k| = |D_{0k}| <= covol
    prim=0; surv=[]
    import numpy as np
    rng=np.arange(-R,R+1,dtype=np.int64)
    C3,C4,C5=np.meshgrid(rng,rng,rng,indexing='ij')
    C3=C3.ravel(); C4=C4.ravel(); C5=C5.ravel()
    for c2 in range(-R,R+1):
        cols=[np.zeros_like(C3), np.full_like(C3,c2), C3, C4, C5]
        a2=np.zeros_like(C3)
        for i in range(5):
            for j in range(i+1,5):
                d=q[i]*cols[j]-q[j]*cols[i]; a2+=d*d
        for idx in np.nonzero(a2<=B)[0]:
            cc=(c2,int(C3[idx]),int(C4[idx]),int(C5[idx]))
            nz=[x for x in cc if x]
            if not nz or nz[0]<0 or gl(cc)!=1: continue
            prim+=1
            if passes(q,(0,)+cc): surv.append((0,)+cc)
    out=subprocess.run(['./g5enum2']+[str(x) for x in q]+[str(B)],capture_output=True,text=True)
    cs=sorted(tuple(int(x) for x in l.split()[5:10]) for l in out.stdout.strip().split('\n') if l.strip())
    cprim=int(out.stderr.split('primitive')[1].split()[0])
    agree = (cprim==prim) and (cs==sorted(surv))
    ok &= agree
    print(q, 'python primitive', prim, 'C primitive', cprim, 'survivors', len(surv), 'agree', agree, flush=True)
print('ALL AGREE' if ok else 'MISMATCH')


==> anc/src/check_lemmas_c.py <==
#!/usr/bin/env python3
"""Checks Lemmas 9.2 and 9.4 (Section 9) against the exact C maximizer torusml on larger ranges
than the Python script: all primitive n = (n1, n2, n3) with |n1| <= 12, |n2|, |n3| <= 6 giving
coordinate-free subtori of W^1 and W^2 (3,356 and 3,354 subtori), and F(n1, n2) for |n_i| <= 12
(624 pairs).  Usage: python3 check_lemmas_c.py ./torusml   (torusml built from src/torusml.c)."""
import sys, subprocess
from fractions import Fraction as F
from math import gcd

def kernel3(n):
    E = list(n); T = [[1, 0, 0], [0, 1, 0], [0, 0, 1]]
    while sum(1 for e in E if e) > 1:
        piv = min((i for i in range(3) if E[i]), key=lambda i: abs(E[i]))
        for i in range(3):
            if i == piv or E[i] == 0: continue
            q = E[i] // E[piv]; E[i] -= q * E[piv]
            T[i] = [a - q * b for a, b in zip(T[i], T[piv])]
    return [T[i] for i in range(3) if E[i] == 0]

def ml_exact(v):
    v = sorted(set(v)); best = F(0)
    for i, u in enumerate(v):
        for w in v[i:]:
            D = u + w
            for m in range(1, D // 2 + 1):
                mn = min(min(x * m % D, D - x * m % D) for x in v)
                if F(mn, D) > best: best = F(mn, D)
    return best

def subtori(f, A, B):
    out = []
    for n1 in range(-A, A + 1):
        for n2 in range(-B, B + 1):
            for n3 in range(-B, B + 1):
                nn = (n1, n2, n3)
                if nn == (0, 0, 0) or gcd(gcd(abs(n1), abs(n2)), abs(n3)) != 1: continue
                c1, c2 = kernel3(nn)
                s = tuple(sum(c1[i] * f[i][k] for i in range(3)) for k in range(4))
                r = tuple(sum(c2[i] * f[i][k] for i in range(3)) for k in range(4))
                if any(s[k] == 0 and r[k] == 0 for k in range(4)): continue
                out.append((nn, s, r))
    return out

def run(torusml, items):
    inp = "\n".join(" ".join(f"{s[k]} {r[k]}" for k in range(4)) for _, s, r in items) + "\n"
    res = subprocess.run([torusml], input=inp, capture_output=True, text=True, check=True)
    return [F(int(l.split()[0]), int(l.split()[1])) for l in res.stdout.strip().split("\n")]

def pred_F(n1, n2):
    if (n1 + n2) % 3: return F(1, 3)
    M = max(abs(n1 + n2), abs(2 * n1 - n2), abs(2 * n2 - n1)); return F(M, 3 * (M + 1))

torusml = sys.argv[1] if len(sys.argv) > 1 else "./torusml"
# W^1 = {(2y, y, z, u)}, Lemma 9.2
items = subtori([(2, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1)], 12, 6); ex = run(torusml, items)
for (nn, s, r), e in zip(items, ex):
    n1, n2, n3 = nn
    if (n2, n3) in ((1, 0), (-1, 0), (0, 1), (0, -1)):
        pred = F(abs(n1) // 3, abs(n1) + 1) if abs(n1) % 3 == 0 else F(1, 3)
    else: pred = F(1, 3)
    assert e == pred, (nn, e, pred)
print(f"PASS: Lemma 9.2 on {len(items)} subtori of W^1")
# W^2 = {(a, b, a+b, u)}, Lemma 9.4
items = subtori([(1, 0, 1, 0), (0, 1, 1, 0), (0, 0, 0, 1)], 12, 6); ex = run(torusml, items)
for (nn, s, r), e in zip(items, ex):
    n1, n2, n3 = nn
    if abs(n3) >= 2: pred = F(1, 3)
    elif n3 == 0: pred = ml_exact([abs(n2), abs(n1), abs(n1 - n2)])
    else: pred = pred_F(-n3 * n1, -n3 * n2)
    assert e == pred, (nn, e, pred)
print(f"PASS: Lemma 9.4 on {len(items)} subtori of W^2")
# F(n1, n2), |n_i| <= 12
pairs = [(n1, n2) for n1 in range(-12, 13) for n2 in range(-12, 13) if (n1, n2) != (0, 0)]
items = [((n1, n2, 0), (1, 0, 1, n1), (0, 1, 1, n2)) for n1, n2 in pairs]; ex = run(torusml, items)
for (n1, n2), e in zip(pairs, ex):
    assert e == pred_F(n1, n2), (n1, n2, e)
print(f"PASS: formula for F(n1,n2) on {len(pairs)} pairs")


==> anc/src/check_obstr_c.py <==
#!/usr/bin/env python3
"""check_obstr_c.py -- Section 10 of "Four runners that are barely lonely", checked with the C programs.
Usage: python3 src/check_obstr_c.py ./torusml2 ./mlc
 - Theorem 10.1(i): ML(U(A,B,C)) = 1/2 - 1/N for 255 random admissible (A,B,C) with N <= 126 (exact maximizer);
 - ML(1, N/2, N-1) = 1/2 - 1/N for 4 | N, 8 <= N <= 400;
 - Theorem 10.1(ii), (iii): the loneliness of every repeated-speed circle of U(A,B,C) for 10,958 admissible
   (A,B,C) with N <= 196 (a fixed residue subsample), and for the examples A = m, C = m+1, m <= 4, K <= 2;
 - Theorem 10.2 for 4 | N, 12 <= N <= 124, 1 <= l <= 6, and the comparison for (N, l) = (60, 61), (120, 121).
"""
import sys
TORUSML2 = sys.argv[1] if len(sys.argv) > 1 else './torusml2'
MLC = sys.argv[2] if len(sys.argv) > 2 else './mlc'
import itertools, subprocess, random
from fractions import Fraction as F
from math import gcd
def kernel3(n):
    E=list(n); T=[[1,0,0],[0,1,0],[0,0,1]]
    while sum(1 for e in E if e)>1:
        piv=min((i for i in range(3) if E[i]),key=lambda i:abs(E[i]))
        for i in range(3):
            if i==piv or E[i]==0: continue
            q=E[i]//E[piv]; E[i]-=q*E[piv]; T[i]=[x-q*y for x,y in zip(T[i],T[piv])]
    return [T[i] for i in range(3) if E[i]==0]
def forms_U(A,B,C):
    N=A+B+C; H=N//2
    c1,c2=kernel3((A,B,C))
    s=[c1[0],c1[1],c1[2],H*c1[1]]; r=[c2[0],c2[1],c2[2],H*c2[1]]
    return s,r
cases=[]
random.seed(1)
for N in range(12,130,4):
    for _ in range(12):
        A=random.randint(1,(N-2)//2-1); C=random.randint(1,(N-2)//2-A) if (N-2)//2-A>=1 else None
        if C is None: continue
        if N < 2*(A+C)+2: continue
        B=N-A-C
        if gcd(gcd(A,B),C)!=1: continue
        cases.append((A,B,C))
cases=sorted(set(cases))
lines=[]
for A,B,C in cases:
    s,r=forms_U(A,B,C); lines.append(' '.join(f"{s[i]} {r[i]}" for i in range(4)))
out=subprocess.run([TORUSML2],input='\n'.join(lines)+'\n',capture_output=True,text=True).stdout.split('\n')
bad=0
for (A,B,C),o in zip(cases,out):
    N=A+B+C; p,q=map(int,o.split()[:2])
    if F(p,q)!=F(1,2)-F(1,N): bad+=1; print("MISMATCH",A,B,C,F(p,q))
assert bad==0
print("PASS: Theorem 10.1(i) value on",len(cases),"random subtori U(A,B,C) with N <= 126")

import subprocess
def mlc(lists):
    inp='\n'.join(f"{len(v)} "+' '.join(map(str,v)) for v in lists)+'\n'
    out=subprocess.run([MLC],input=inp,capture_output=True,text=True).stdout.split('\n')
    return [F(int(o.split()[0]),int(o.split()[1])) for o in out if o.strip()]
# (11.3)
Ns=list(range(8,404,4)); vals=mlc([[1,N//2,N-1] for N in Ns])
assert all(v==F(1,2)-F(1,N) for N,v in zip(Ns,vals)); print("PASS: ML(1,N/2,N-1) = 1/2 - 1/N for 4 | N, 8 <= N <= 400")
# repeated-speed circles in U(A,B,C)
def rep_circles(A,B,C):
    s,r=forms_U(A,B,C); out=[]
    for i in range(4):
        for j in range(i+1,4):
            for sg in (1,-1):
                a=s[i]-sg*s[j]; b=r[i]-sg*r[j]
                if a==0 and b==0: continue
                gg=gcd(abs(a),abs(b)); bp,ap=b//gg,a//gg
                v=[s[k]*bp-r[k]*ap for k in range(4)]
                if any(x==0 for x in v): continue
                out.append(((i,j,sg),[abs(x) for x in v]))
    return out
def check_family(A,B,C):
    N=A+B+C; L=F(1,2)-F(1,N)
    circ=rep_circles(A,B,C); vals=mlc([v for _,v in circ])
    allg=all(gcd(x,N)>1 for x in (A,B,C))
    best=max(vals) if vals else None
    if allg: assert best<=L-F(1,N**3), (A,B,C,best)
    else: assert best==L, (A,B,C,best)
    return allg, best, L
cnt=[0,0]
for N in range(12,200,4):
    for A in range(1,N):
        for C in range(1,N):
            B=N-A-C
            if B<1 or N<2*(A+C)+2 or gcd(gcd(A,B),C)!=1: continue
            if (A*7+C*13+N)%5: continue   # subsample
            allg,best,L=check_family(A,B,C); cnt[allg]+=1
print("PASS: Theorem 10.1(ii),(iii) on",cnt[0]+cnt[1],"subtori (",cnt[1],"with all three gcds > 1 )")
# Corollary 11.3 examples
for m in (2,3,4):
    for K in (1,2):
        A,C=m,m+1; N=4*m*(m+1)*(2*m+1)*K; B=N-2*m-1
        allg,best,L=check_family(A,B,C); assert allg
        assert L-best>=F(1,N**3)
        print("PASS: example m=%d K=%d (N=%d): best repeated-speed circle %s, below L by at least N^-3" % (m,K,N,best))
# Theorem 13.3
vs=[]; keys=[]
for N in range(12,125,4):
    for l in range(1,7):
        vs.append([1,N//2,2*N*l-3,3*N*l-N//2-2]); keys.append((N,l))
vals=mlc(vs)
for (N,l),v in zip(keys,vals): assert v==F((N-2)*l-1,2*N*l-2),(N,l,v)
print("PASS: Theorem 10.2 formula for",len(keys),"pairs (N <= 124, l <= 6)")
# Corollary 13.4: N=60, l=61 and N=120, l=121
for N in (60,120):
    l=N+1; V=[1,N//2,2*N*l-3,3*N*l-N//2-2]; mv=mlc([V])[0]
    allg,best,L=check_family(2,N-5,3)
    assert mv>best and mv==F((N-2)*l-1,2*N*l-2)
    print("PASS: Theorem 10.2 comparison N=%d l=%d: ML(V)=%s exceeds the best repeated-speed circle %s of U(2,N-5,3)" % (N,l,mv,best))

# Section 10, Proposition 10.3 and Theorem 10.4 (the family U_H)
import random as _r
random=_r
def forms_H(A,B,C,H):
    c1,c2=kernel3((A,B,C))
    return [c1[0],c1[1],c1[2],H*c1[1]],[c2[0],c2[1],c2[2],H*c2[1]]
def tml2(items):
    inp='\n'.join(' '.join(f"{s[i]} {r[i]}" for i in range(4)) for s,r in items)+'\n'
    out=subprocess.run([TORUSML2],input=inp,capture_output=True,text=True).stdout.split('\n')
    return [F(int(o.split()[0]),int(o.split()[1])) for o in out if o.strip()]
def rep_best_H(A,B,C,H):
    s,r=forms_H(A,B,C,H); out=[]
    for i,j in itertools.combinations(range(4),2):
        for sg in (1,-1):
            a,b=s[i]-sg*s[j],r[i]-sg*r[j]
            if a==0 and b==0: continue
            g=gcd(abs(a),abs(b)); v=[s[k]*(b//g)-r[k]*(a//g) for k in range(4)]
            if all(v): out.append([abs(x) for x in v])
    return max(mlc(out)) if out else None
random.seed(7)

# Theorem 15.1 / Corollary 15.2
cases=[]
while len(cases)<300:
    A=random.randint(1,9); C=random.randint(1,9); B=random.randint(1,30); H=random.randint(1,25)
    S=A+C
    if gcd(gcd(A,B),C)!=1 or gcd(B,S)!=1: continue
    cases.append((A,B,C,H))
v1=tml2([forms_H(*c) for c in cases]); v2=mlc([[c[0]+c[2],c[1],c[3]*(c[0]+c[2])] for c in cases])
bad=[(c,a,b) for c,a,b in zip(cases,v1,v2) if a!=b]
assert not bad
print("PASS: Proposition 10.3, ML(U_H) = ML(S,B,HS) on",len(cases),"random subtori with gcd(B,S) = 1")
# dependence only on S (also when gcd(B,S) > 1)
grp={}
cases2=[]
for S in range(2,12):
    for B in range(1,25):
        for H in (1,2,3,5,8,13):
            for A in range(1,S):
                C=S-A
                if gcd(gcd(A,B),C)!=1: continue
                cases2.append((A,B,C,H))
v=tml2([forms_H(*c) for c in cases2])
for c,x in zip(cases2,v):
    key=(c[0]+c[2],c[1],c[3]); grp.setdefault(key,set()).add(x)
assert all(len(x)==1 for x in grp.values())
print("PASS: Proposition 10.3, independence of A and C on",len(grp),"parameter groups")
# Corollary 15.4 covolume
ok=True
for (A,B,C,H) in cases2[:400]:
    s,r=forms_H(A,B,C,H); c2=sum((s[i]*r[j]-s[j]*r[i])**2 for i,j in itertools.combinations(range(4),2))
    ok&= c2==B*B+(1+H*H)*(A*A+C*C)
assert ok
# Theorem 16.1 / 16.2
cases3=[]
for N in range(12,101,4):
    for A in range(1,N):
        for C in range(1,N):
            B=N-A-C; S=A+C
            if B<S or gcd(gcd(A,B),C)!=1: continue
            if (A*31+C*17+N)%7: continue
            for j in (0,1,2,5,9):
                cases3.append((A,B,C,N//2+j*N))
v=tml2([forms_H(*c) for c in cases3]); badv=0; tri=[]; tkeys=[]
for (A,B,C,H),x in zip(cases3,v):
    N=A+B+C; S=A+C; Ds=F(B,2*(H*S+B))
    if x!=F(1,2)-min(F(1,N),Ds): badv+=1
    g=gcd(B,S)
    if Ds<=F(1,N) and (N//2)%g==0: tri.append([B//g,S//g,H*S//g]); tkeys.append(x)
tv=mlc(tri)
assert badv==0 and all(a==b for a,b in zip(tv,tkeys))
print("PASS: Theorem 10.4 on",len(cases3),"subtori, second-phase triple values on",len(tri))
# table for (2,55,3)
for H in (30,90,270,330,390):
    x=tml2([forms_H(2,55,3,H)])[0]; b=rep_best_H(2,55,3,H)
    assert (b==x)==(H>319)
    print("PASS: (2,55,3), H=%d: ML=%s, attained by a repeated-speed circle: %s"%(H,x,b==x))


==> anc/src/enum25.c <==
// enum25.c -- Proposition 9.14 of "Four runners that are barely lonely".
// Enumerates all primitive rank-2 sublattices of Z^4 (row Hermite normal form bases) with covolume^2 <= A2 that are
// not contained in a coordinate hyperplane. Lattices contained in a special 3-torus (characters with |m|_1 = 3) or in a
// 3-torus W_m with |m|_1 = 5 are counted and skipped. For the others: if some grid point (i/Q, j/Q), Q in QL[], has
// G >= THR (non-strict), the lattice is discarded; otherwise the exact maximizer (the algorithm of torusml2.c) is run,
// and the lattice is discarded if its maximizer has G >= THR (the maximizer is an exact certificate). The remaining
// lattices (ML < THR) are printed as "s0 r0 s1 r1 s2 r2 s3 r3 p q X Y Den" with ML = p/q attained at (X/Den, Y/Den).
// Usage: ./enum25 A2 thr_num thr_den [njobs job]
// Proposition 9.14: ./enum25 11331 2 5 2 0 > v_0.txt ; ./enum25 11331 2 5 2 1 > v_1.txt ; cat v_0.txt v_1.txt | sort > surv25.txt
// Expected (per job, two jobs): 789460684 lattices in total, 10650528 special, 18416448 in |m|_1 = 5 tori,
// 22410360 discarded by the exact maximizer, 9480 survivors.
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
typedef long long ll;
typedef __int128 i128;
static ll gcdll(ll a, ll b){ if(a<0)a=-a; if(b<0)b=-b; while(b){ll t=a%b;a=b;b=t;} return a; }
static ll mod(ll a, ll m){ ll r=a%m; if(r<0) r+=m; return r; }

static ll A2; static ll thr_num, thr_den; static int nonstrict=1; static int countonly; static int njobs=1, job=0;
static ll total=0, survivors=0;

// quick certificate: is there a grid point (x,y) = (i/Q, j/Q) with min_k || s_k x + r_k y || >= THR ?
static int grid_cert(const int *s, const int *r, int Q){
    // value at (i,j): for each k, z = (s_k i + r_k j) mod Q, dist = min(z,Q-z)/Q >= thr  <=> dist*thr_den >= thr_num*Q
    for(int i=0;i<Q;i++) for(int j=0;j<Q;j++){
        int ok=1;
        for(int k=0;k<4;k++){
            ll z = mod((ll)s[k]*i + (ll)r[k]*j, Q);
            if(Q-z<z) z=Q-z;
            if(nonstrict ? (z*thr_den < thr_num*Q) : (z*thr_den <= thr_num*Q)){ ok=0; break; }
        }
        if(ok) return 1;
    }
    return 0;
}


// special characters: x_i = 2 x_j  (m = e_i - 2 e_j, all signs/positions) and x_i = x_j + x_k (m = e_i - e_j - e_k)
static int nspec=0; static int spec[128][4];
static void build_spec(void){
    for(int i=0;i<4;i++) for(int j=0;j<4;j++){ if(i==j) continue;
        for(int sg=-1;sg<=1;sg+=2){ int m[4]={0,0,0,0}; m[i]=1; m[j]=2*sg; for(int k=0;k<4;k++) spec[nspec][k]=m[k]; nspec++; } }
    for(int i=0;i<4;i++) for(int j=0;j<4;j++) for(int k=j+1;k<4;k++){ if(j==i||k==i) continue;
        for(int s1=-1;s1<=1;s1+=2) for(int s2=-1;s2<=1;s2+=2){ int m[4]={0,0,0,0}; m[i]=1; m[j]=s1; m[k]=s2; for(int t=0;t<4;t++) spec[nspec][t]=m[t]; nspec++; } }
}
static int in_special(const int *s, const int *r){
    for(int q=0;q<nspec;q++){ long a=0,b=0; for(int k=0;k<4;k++){ a+=(long)spec[q][k]*s[k]; b+=(long)spec[q][k]*r[k]; } if(a==0&&b==0) return 1; }
    return 0;
}

static ll fl(ll a, ll b){ ll q=a/b; if((a%b)!=0 && ((a<0)!=(b<0))) q--; return q; }
static int ns[4], nr[4];
static ll bp, bq, bX, bY, bDen;
// evaluate G at (X/Den, Y/Den) and update best
static void consider(ll X, ll Y, ll Den){
    if(Den<0){ Den=-Den; X=-X; Y=-Y; }
    X=mod(X,Den); Y=mod(Y,Den);
    ll best=Den;
    for(int i=0;i<4;i++){ ll z=mod((ll)ns[i]*X+(ll)nr[i]*Y, Den); if(Den-z<z) z=Den-z; if(z<best) best=z; }
    if((i128)best*bq > (i128)bp*Den){ ll g=gcdll(best,Den); bp=best/g; bq=Den/g; bX=X; bY=Y; bDen=Den; }
}
// fundamental domain reps of Z^2 / L, L generated by columns (Si,Sj),(Ri,Rj) of M=[[Si,Ri],[Sj,Rj]] (rows = forms)
// returns g1,g2 such that reps are (a,b), 0<=a<g1, 0<=b<g2 ; valid because L = <(g1,c),(0,g2)>.
static void hnf2(ll Si, ll Ri, ll Sj, ll Rj, ll *g1, ll *g2){
    ll D = Si*Rj - Ri*Sj; ll a=gcdll(Si,Ri); *g1=a; *g2 = (D<0?-D:D)/a;
}
static void exact_ml(const int *s, const int *r){
 for(int k=0;k<4;k++){ns[k]=s[k]; nr[k]=r[k];}
 bp=0; bq=1; bX=0; bY=0; bDen=1;
        // (c) two independent forms at half-integers: l_i = a + 1/2, l_j = b + 1/2
        for(int i=0;i<4;i++) for(int j=i+1;j<4;j++){
            ll D=(ll)ns[i]*nr[j]-(ll)nr[i]*ns[j]; if(D==0) continue;
            ll g1,g2; hnf2(ns[i],nr[i],ns[j],nr[j],&g1,&g2);
            for(ll a=0;a<g1;a++) for(ll b=0;b<g2;b++){
                // solve [[Si,Ri],[Sj,Rj]] (x,y) = (a+1/2, b+1/2) -> over 2D
                ll ui=2*a+1, uj=2*b+1;
                ll X = ui*nr[j] - uj*nr[i], Y = ns[i]*uj - ns[j]*ui; consider(X, Y, 2*D);
            }
        }
        // (a) base pair (i,j) independent, third m, signs: l_i = a + si t, l_j = b + sj t, l_m = k + sm t, t in (0,1/2]
        for(int i=0;i<4;i++) for(int j=i+1;j<4;j++) for(int m=0;m<4;m++){
            if(m==i||m==j) continue;
            // use each unordered triple once: require that (i,j) is the first independent pair of the sorted triple
            int tr[3]={i,j,m}; // sort
            for(int x=0;x<3;x++) for(int y=x+1;y<3;y++) if(tr[y]<tr[x]){int t=tr[x];tr[x]=tr[y];tr[y]=t;}
            int fi=-1,fj=-1;
            for(int x=0;x<3 && fi<0;x++) for(int y=x+1;y<3;y++){ ll d=(ll)ns[tr[x]]*nr[tr[y]]-(ll)nr[tr[x]]*ns[tr[y]]; if(d!=0){fi=tr[x];fj=tr[y];break;} }
            if(fi!=i || fj!=j) continue;
            ll D=(ll)ns[i]*nr[j]-(ll)nr[i]*ns[j];
            ll g1,g2; hnf2(ns[i],nr[i],ns[j],nr[j],&g1,&g2);
            for(int si=-1;si<=1;si+=2) for(int sj=-1;sj<=1;sj+=2) for(int sm=-1;sm<=1;sm+=2){
                // s(t) = Minv (a + si t, b + sj t); Minv = (1/D) [[Rj, -Ri],[-Sj, Si]]
                // l_m(s) = (1/D) [ (Sm Rj - Rm Sj)(a + si t) + (-Sm Ri + Rm Si)(b + sj t) ] = (P0 + t Q0)/D
                ll cA = (ll)ns[m]*nr[j] - (ll)nr[m]*ns[j], cB = -(ll)ns[m]*nr[i] + (ll)nr[m]*ns[i];
                ll Q0 = cA*si + cB*sj;          // l_m slope numerator (over D)
                ll den = Q0 - (ll)sm*D;         // equation: (P0 + t Q0)/D = k + sm t  ->  t (Q0 - sm D) = k D - P0
                if(den==0) continue;
                for(ll a=0;a<g1;a++) for(ll b=0;b<g2;b++){
                    ll P0 = cA*a + cB*b;
                    // t = (k D - P0)/den in (0, 1/2]  ->  k D - P0 in (0, den/2] (den>0) or [den/2, 0) (den<0)
                    ll lo, hi; // range for N = k*D - P0 (scaled by 2 for the half)
                    // solve for k: if den>0: 0 < kD - P0 <= den/2 ; if den<0: den/2 <= kD - P0 < 0
                    ll A_, B_; // N in (A_, B_] in units of 1/2: use 2N
                    if(den>0){ A_=0; B_=den; } else { A_=den; B_=0; }  // 2N in (A_*?, ...]: handle below
                    // 2(kD - P0) in (0, den] if den>0 ; in [den, 0) if den<0
                    ll Dabs = D>0?D:-D;
                    // iterate k over the range: kD in (P0, P0 + den/2] or [P0 + den/2, P0)
                    ll L2 = 2*P0 + (den>0?0:den), H2 = 2*P0 + (den>0?den:0); // 2kD in (L2,H2] or [L2,H2)
                    ll kmin, kmax;
                    if(D>0){ kmin = fl(L2, 2*D) - 1; kmax = fl(H2, 2*D) + 1; } else { kmin = fl(-H2, -2*D) - 1; kmax = fl(-L2, -2*D) + 1; }
                    (void)lo;(void)hi;(void)A_;(void)B_;(void)Dabs;
                    for(ll k=kmin;k<=kmax;k++){
                        ll N = k*D - P0;
                        // check t = N/den in (0, 1/2]
                        if(den>0){ if(!(N>0 && 2*N<=den)) continue; } else { if(!(N<0 && 2*N>=den)) continue; }
                        // prune: t <= current best cannot improve (G(s) <= t on active forms)
                        // t = N/den ; compare N/den <= bp/bq
                        { i128 lhs=(i128)(N<0?-N:N)*bq, rhs=(i128)bp*(den<0?-den:den); if(lhs<=rhs) continue; }
                        // s = Minv (a + si t, b + sj t) with t = N/den: common denominator D*den
                        ll ui = a*den + si*N, uj = b*den + sj*N;   // (a + si t)*den
                        ll X = (ll)nr[j]*ui - (ll)nr[i]*uj, Y = -(ll)ns[j]*ui + (ll)ns[i]*uj;
                        consider(X, Y, D*den);
                    }
                }
            }
        }
        // (b) proportional pair (i,j) at common level, third m at half-integer; base pair (i,m) independent
        for(int i=0;i<4;i++) for(int j=0;j<4;j++){
            if(i==j) continue;
            if((ll)ns[i]*nr[j] != (ll)ns[j]*nr[i]) continue;
            if(i>j) continue;
            for(int m=0;m<4;m++){ if(m==i||m==j) continue;
                ll D=(ll)ns[i]*nr[m]-(ll)nr[i]*ns[m]; if(D==0) continue;
                ll g1,g2; hnf2(ns[i],nr[i],ns[m],nr[m],&g1,&g2);
                for(int si=-1;si<=1;si+=2) for(int sj=-1;sj<=1;sj+=2){
                    // l_i = a + si t, l_m = b + 1/2 ; l_j(s) = (cA (a + si t) + cB (b + 1/2))/D ; equation l_j = k + sj t
                    ll cA = (ll)ns[j]*nr[m] - (ll)nr[j]*ns[m], cB = -(ll)ns[j]*nr[i] + (ll)nr[j]*ns[i];
                    ll Q0 = cA*si; ll den = Q0 - (ll)sj*D; if(den==0) continue;
                    for(ll a=0;a<g1;a++) for(ll b=0;b<g2;b++){
                        // 2 P0 = 2 cA a + cB (2b+1)
                        ll P2 = 2*cA*a + cB*(2*b+1);
                        // t = (k D - P0)/den = (2kD - P2)/(2 den)
                        ll den2=2*den;
                        ll L2 = P2 + (den2>0?0:den2/2*1), H2 = P2 + (den2>0?den2/2:0);
                        // 2kD in (P2, P2 + den] or [P2 + den, P2)
                        ll lo2 = (den>0)? P2 : P2+den, hi2 = (den>0)? P2+den : P2;
                        ll kmin, kmax;
                        if(D>0){ kmin=fl(lo2,2*D)-1; kmax=fl(hi2,2*D)+1; } else { kmin=fl(-hi2,-2*D)-1; kmax=fl(-lo2,-2*D)+1; }
                        (void)L2;(void)H2;
                        for(ll k=kmin;k<=kmax;k++){
                            ll N2 = 2*k*D - P2; // t = N2/den2
                            if(den2>0){ if(!(N2>0 && 2*N2<=den2)) continue; } else { if(!(N2<0 && 2*N2>=den2)) continue; }
                            { i128 lhs=(i128)(N2<0?-N2:N2)*bq, rhs=(i128)bp*(den2<0?-den2:den2); if(lhs<=rhs) continue; }
                            // s = Minv (a + si t, b + 1/2), common denominator D*den2
                            ll ui = a*den2 + si*N2, um = (2*b+1)*den;   // (b+1/2)*den2 = (2b+1) den
                            ll X = (ll)nr[m]*ui - (ll)nr[i]*um, Y = -(ll)ns[m]*ui + (ll)ns[i]*um;
                            consider(X, Y, D*den2);
                        }
                    }
                }
            }
        }
        }

static ll skipped_special=0;
static int nfive=0; static int five[256][4];
static void build_five(void){
    int m[4];
    for(m[0]=-5;m[0]<=5;m[0]++) for(m[1]=-5;m[1]<=5;m[1]++) for(m[2]=-5;m[2]<=5;m[2]++) for(m[3]=-5;m[3]<=5;m[3]++){
        int l1=abs(m[0])+abs(m[1])+abs(m[2])+abs(m[3]); if(l1!=5) continue;
        ll g=0; for(int k=0;k<4;k++) g=gcdll(g,m[k]); if(g!=1) continue;
        // keep one of +-m: first nonzero entry positive
        int f=0; while(m[f]==0) f++; if(m[f]<0) continue;
        for(int k=0;k<4;k++) five[nfive][k]=m[k]; nfive++; }
}
static int in_five(const int *s, const int *r){
    for(int q=0;q<nfive;q++){ long a=0; for(int k=0;k<4;k++) a+=(long)five[q][k]*s[k]; if(a) continue; long b=0; for(int k=0;k<4;k++) b+=(long)five[q][k]*r[k]; if(b==0) return 1; }
    return 0;
}
static ll skipped_five=0;

static const int QL[]={2,10,20,30,0}; static ll exact_disc=0;
#include <time.h>
static time_t t0;
static void process(const int *s, const int *r){
    total++;
    if((total % 200000000LL)==0){ fprintf(stderr,"progress: %lld lattices, %ld s, survivors %lld\n", total, (long)(time(NULL)-t0), survivors); fflush(stderr); }
    if((total % njobs) != job) return;
    if(in_special(s,r)){ skipped_special++; return; }
    if(in_five(s,r)){ skipped_five++; return; }
    for(int t=0; QL[t]; t++) if(grid_cert(s,r,QL[t])) return;
    exact_ml(s,r);
    // discard iff bp/bq >= thr ; the maximizer (bX/bDen, bY/bDen) is an exact certificate
    if((i128)bp*thr_den >= (i128)thr_num*bq){ exact_disc++; return; }
    survivors++;
    printf("%d %d %d %d %d %d %d %d %lld %lld %lld %lld %lld\n", s[0],r[0],s[1],r[1],s[2],r[2],s[3],r[3], bp,bq,bX,bY,bDen);
}
int main(int argc, char **argv){
    A2 = atoll(argv[1]); ll A = (ll)floor(sqrt((double)A2))+1;
    thr_num = atoll(argv[2]); thr_den = atoll(argv[3]);
    setvbuf(stdout, NULL, _IOLBF, 0); t0=time(NULL);
    njobs = argc>4 ? atoi(argv[4]) : 1; job = argc>5 ? atoi(argv[5]) : 0; countonly = 0; build_spec(); build_five(); fprintf(stderr,"nspec=%d nfive=%d\n",nspec,nfive);
    int s[4], r[4];
    for(int p=0;p<4;p++) for(int q=p+1;q<4;q++){
        for(int i=0;i<4;i++){ s[i]=0; r[i]=0; }
        for(ll a=1; a*a<=A2; a++){
            for(ll b=1; a*a*b*b<=A2; b++){
                ll rem0 = A2 - a*a*b*b;
                // columns: p (s=a, r=0), q (s=sq in [0,b), r=b), middle columns j in (p,q): s_j free, r_j=0;
                // columns j>q: s_j, r_j free.
                int mids[4], nm=0, highs[4], nh=0;
                for(int j=p+1;j<q;j++) mids[nm++]=j;
                for(int j=q+1;j<4;j++) highs[nh++]=j;
                for(ll sq=0; sq<b; sq++){
                    // middle columns: minor p_{jq} = s_j*b, p_{pj}=0 -> |s_j| <= sqrt(rem)/b
                    // enumerate middle s_j
                    ll smid[2]={0,0};
                    ll lim_mid = (ll)floor(sqrt((double)rem0)/b)+1;
                    // nested loops up to nm=2
                    ll m0lo = nm>0 ? -lim_mid : 0, m0hi = nm>0 ? lim_mid : 0;
                    for(ll m0=m0lo; m0<=m0hi; m0++){
                        ll rem1 = rem0 - (nm>0 ? m0*m0*b*b : 0); if(rem1<0) continue;
                        ll m1lo = nm>1 ? -lim_mid : 0, m1hi = nm>1 ? lim_mid : 0;
                        for(ll m1=m1lo; m1<=m1hi; m1++){
                            ll rem2 = rem1 - (nm>1 ? m1*m1*b*b : 0); if(rem2<0) continue;
                            smid[0]=m0; smid[1]=m1;
                            // high columns: for each j>q: p_{pj} = a*r_j, p_{qj} = sq*r_j - s_j*b, p_{mj} = s_m*r_j (for middle m)
                            // enumerate r_j and s_j for the high columns (nh <= 2)
                            ll lim_r = (ll)floor(sqrt((double)rem2)/a)+1;
                            ll h0rlo = nh>0 ? -lim_r : 0, h0rhi = nh>0 ? lim_r : 0;
                            for(ll r0=h0rlo; r0<=h0rhi; r0++){
                                ll c0 = (nh>0) ? (a*a*r0*r0 + (nm>0? smid[0]*smid[0]*r0*r0:0) + (nm>1? smid[1]*smid[1]*r0*r0:0)) : 0;
                                ll rem3 = rem2 - c0; if(rem3<0) continue;
                                // s_j0: p_{qj} = sq*r0 - s*b, need (sq*r0 - s*b)^2 <= rem3
                                ll s0lo=0, s0hi=0;
                                if(nh>0){ double sr=sqrt((double)rem3); s0lo=(ll)ceil((sq*r0 - sr)/b)-1; s0hi=(ll)floor((sq*r0 + sr)/b)+1; }
                                for(ll s0=s0lo; s0<=s0hi; s0++){
                                    ll pq0 = nh>0 ? (sq*r0 - s0*b) : 0;
                                    ll rem4 = rem3 - pq0*pq0; if(rem4<0) continue;
                                    ll lim_r1 = (ll)floor(sqrt((double)rem4)/a)+1;
                                    ll h1rlo = nh>1 ? -lim_r1 : 0, h1rhi = nh>1 ? lim_r1 : 0;
                                    for(ll r1=h1rlo; r1<=h1rhi; r1++){
                                        ll c1 = nh>1 ? (a*a*r1*r1 + (nm>0? smid[0]*smid[0]*r1*r1:0) + (nm>1? smid[1]*smid[1]*r1*r1:0)) : 0;
                                        ll rem5 = rem4 - c1; if(rem5<0) continue;
                                        ll s1lo=0, s1hi=0;
                                        if(nh>1){ double sr=sqrt((double)rem5); s1lo=(ll)ceil((sq*r1 - sr)/b)-1; s1hi=(ll)floor((sq*r1 + sr)/b)+1; }
                                        for(ll s1=s1lo; s1<=s1hi; s1++){
                                            ll pq1 = nh>1 ? (sq*r1 - s1*b) : 0;
                                            ll rem6 = rem5 - pq1*pq1; if(rem6<0) continue;
                                            // minor between the two high columns: s0*r1 - s1*r0
                                            ll phh = nh>1 ? (s0*r1 - s1*r0) : 0;
                                            if(phh*phh > rem6) continue;
                                            // assemble
                                            for(int i=0;i<4;i++){ s[i]=0; r[i]=0; }
                                            s[p]=(int)a; s[q]=(int)sq; r[q]=(int)b;
                                            if(nm>0) s[mids[0]]=(int)smid[0];
                                            if(nm>1) s[mids[1]]=(int)smid[1];
                                            if(nh>0){ s[highs[0]]=(int)s0; r[highs[0]]=(int)r0; }
                                            if(nh>1){ s[highs[1]]=(int)s1; r[highs[1]]=(int)r1; }
                                            // primitivity: gcd of all minors == 1 ; coordinate-free
                                            ll g=0; int cf=1;
                                            for(int i=0;i<4;i++){ if(s[i]==0 && r[i]==0) cf=0; }
                                            if(!cf) continue;
                                            for(int i=0;i<4;i++) for(int j=i+1;j<4;j++){ ll mnr=(ll)s[i]*r[j]-(ll)s[j]*r[i]; g=gcdll(g,mnr); }
                                            if(g!=1) continue;
                                            process(s,r);
                                        }
                                    }
                                }
                            }
                        }
                    }
                }
            }
        }
    }
    fprintf(stderr,"job %d/%d: total lattices (covol^2<=%lld, primitive, coord-free): %lld ; inside special 3-tori (this job): %lld ; inside |m|_1=5 tori (this job): %lld ; discarded by exact maximizer: %lld ; survivors: %lld\n", job, njobs, A2, total, skipped_special, skipped_five, exact_disc, survivors);
    return 0;
}


==> anc/src/enum2s.c <==
// Enumerate all primitive rank-2 sublattices of Z^4 (row-HNF bases) with covolume^2 <= A2,
// not contained in a coordinate hyperplane (every column has a nonzero entry),
// and test whether ML(U) < THR (THR = thr_num/thr_den) using grid certificates; survivors are
// printed for exact processing.
// Usage: ./enum2 A thr_num thr_den [countonly]
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
typedef long long ll;
static ll gcdll(ll a, ll b){ if(a<0)a=-a; if(b<0)b=-b; while(b){ll t=a%b;a=b;b=t;} return a; }
static ll mod(ll a, ll m){ ll r=a%m; if(r<0) r+=m; return r; }

static ll A2; static ll thr_num, thr_den; static int countonly;
static ll total=0, survivors=0;

// quick certificate: is there a grid point (x,y) = (i/Q, j/Q) with min_k || s_k x + r_k y || >= THR ?
static int grid_cert(const int *s, const int *r, int Q){
    // value at (i,j): for each k, z = (s_k i + r_k j) mod Q, dist = min(z,Q-z)/Q >= thr  <=> dist*thr_den >= thr_num*Q
    for(int i=0;i<Q;i++) for(int j=0;j<Q;j++){
        int ok=1;
        for(int k=0;k<4;k++){
            ll z = mod((ll)s[k]*i + (ll)r[k]*j, Q);
            if(Q-z<z) z=Q-z;
            if(z*thr_den <= thr_num*Q){ ok=0; break; }
        }
        if(ok) return 1;
    }
    return 0;
}

static void process(const int *s, const int *r){
    total++;
    if(countonly) return;
    if(grid_cert(s,r,12)) return;
    if(grid_cert(s,r,60)) return;
    if(grid_cert(s,r,420)) return;
    if(grid_cert(s,r,16)) return;
    if(grid_cert(s,r,80)) return;
    if(grid_cert(s,r,208)) return;
    survivors++;
    printf("%d %d %d %d %d %d %d %d\n", s[0],r[0],s[1],r[1],s[2],r[2],s[3],r[3]);
}

int main(int argc, char **argv){
    ll A = atoll(argv[1]); A2 = A*A;
    thr_num = atoll(argv[2]); thr_den = atoll(argv[3]);
    countonly = argc>4;
    int s[4], r[4];
    for(int p=0;p<4;p++) for(int q=p+1;q<4;q++){
        for(int i=0;i<4;i++){ s[i]=0; r[i]=0; }
        for(ll a=1; a*a<=A2; a++){
            for(ll b=1; a*a*b*b<=A2; b++){
                ll rem0 = A2 - a*a*b*b;
                // columns: p (s=a, r=0), q (s=sq in [0,b), r=b), middle columns j in (p,q): s_j free, r_j=0;
                // columns j>q: s_j, r_j free.
                int mids[4], nm=0, highs[4], nh=0;
                for(int j=p+1;j<q;j++) mids[nm++]=j;
                for(int j=q+1;j<4;j++) highs[nh++]=j;
                for(ll sq=0; sq<b; sq++){
                    // middle columns: minor p_{jq} = s_j*b, p_{pj}=0 -> |s_j| <= sqrt(rem)/b
                    // enumerate middle s_j
                    ll smid[2]={0,0};
                    ll lim_mid = (ll)floor(sqrt((double)rem0)/b)+1;
                    // nested loops up to nm=2
                    ll m0lo = nm>0 ? -lim_mid : 0, m0hi = nm>0 ? lim_mid : 0;
                    for(ll m0=m0lo; m0<=m0hi; m0++){
                        ll rem1 = rem0 - (nm>0 ? m0*m0*b*b : 0); if(rem1<0) continue;
                        ll m1lo = nm>1 ? -lim_mid : 0, m1hi = nm>1 ? lim_mid : 0;
                        for(ll m1=m1lo; m1<=m1hi; m1++){
                            ll rem2 = rem1 - (nm>1 ? m1*m1*b*b : 0); if(rem2<0) continue;
                            smid[0]=m0; smid[1]=m1;
                            // high columns: for each j>q: p_{pj} = a*r_j, p_{qj} = sq*r_j - s_j*b, p_{mj} = s_m*r_j (for middle m)
                            // enumerate r_j and s_j for the high columns (nh <= 2)
                            ll lim_r = (ll)floor(sqrt((double)rem2)/a)+1;
                            ll h0rlo = nh>0 ? -lim_r : 0, h0rhi = nh>0 ? lim_r : 0;
                            for(ll r0=h0rlo; r0<=h0rhi; r0++){
                                ll c0 = (nh>0) ? (a*a*r0*r0 + (nm>0? smid[0]*smid[0]*r0*r0:0) + (nm>1? smid[1]*smid[1]*r0*r0:0)) : 0;
                                ll rem3 = rem2 - c0; if(rem3<0) continue;
                                // s_j0: p_{qj} = sq*r0 - s*b, need (sq*r0 - s*b)^2 <= rem3
                                ll s0lo=0, s0hi=0;
                                if(nh>0){ double sr=sqrt((double)rem3); s0lo=(ll)ceil((sq*r0 - sr)/b)-1; s0hi=(ll)floor((sq*r0 + sr)/b)+1; }
                                for(ll s0=s0lo; s0<=s0hi; s0++){
                                    ll pq0 = nh>0 ? (sq*r0 - s0*b) : 0;
                                    ll rem4 = rem3 - pq0*pq0; if(rem4<0) continue;
                                    ll lim_r1 = (ll)floor(sqrt((double)rem4)/a)+1;
                                    ll h1rlo = nh>1 ? -lim_r1 : 0, h1rhi = nh>1 ? lim_r1 : 0;
                                    for(ll r1=h1rlo; r1<=h1rhi; r1++){
                                        ll c1 = nh>1 ? (a*a*r1*r1 + (nm>0? smid[0]*smid[0]*r1*r1:0) + (nm>1? smid[1]*smid[1]*r1*r1:0)) : 0;
                                        ll rem5 = rem4 - c1; if(rem5<0) continue;
                                        ll s1lo=0, s1hi=0;
                                        if(nh>1){ double sr=sqrt((double)rem5); s1lo=(ll)ceil((sq*r1 - sr)/b)-1; s1hi=(ll)floor((sq*r1 + sr)/b)+1; }
                                        for(ll s1=s1lo; s1<=s1hi; s1++){
                                            ll pq1 = nh>1 ? (sq*r1 - s1*b) : 0;
                                            ll rem6 = rem5 - pq1*pq1; if(rem6<0) continue;
                                            // minor between the two high columns: s0*r1 - s1*r0
                                            ll phh = nh>1 ? (s0*r1 - s1*r0) : 0;
                                            if(phh*phh > rem6) continue;
                                            // assemble
                                            for(int i=0;i<4;i++){ s[i]=0; r[i]=0; }
                                            s[p]=(int)a; s[q]=(int)sq; r[q]=(int)b;
                                            if(nm>0) s[mids[0]]=(int)smid[0];
                                            if(nm>1) s[mids[1]]=(int)smid[1];
                                            if(nh>0){ s[highs[0]]=(int)s0; r[highs[0]]=(int)r0; }
                                            if(nh>1){ s[highs[1]]=(int)s1; r[highs[1]]=(int)r1; }
                                            // primitivity: gcd of all minors == 1 ; coordinate-free
                                            ll g=0; int cf=1;
                                            for(int i=0;i<4;i++){ if(s[i]==0 && r[i]==0) cf=0; }
                                            if(!cf) continue;
                                            for(int i=0;i<4;i++) for(int j=i+1;j<4;j++){ ll mnr=(ll)s[i]*r[j]-(ll)s[j]*r[i]; g=gcdll(g,mnr); }
                                            if(g!=1) continue;
                                            process(s,r);
                                        }
                                    }
                                }
                            }
                        }
                    }
                }
            }
        }
    }
    fprintf(stderr,"total lattices (covol<=%lld, primitive, coord-free): %lld ; survivors: %lld\n", A, total, survivors);
    return 0;
}


==> anc/src/enum3s.c <==
// Enumerate all primitive rank-2 sublattices of Z^4 (row-HNF bases) with covolume^2 <= A2,
// not contained in a coordinate hyperplane (every column has a nonzero entry),
// and test whether ML(U) < THR (THR = thr_num/thr_den) using grid certificates; survivors are
// printed for exact processing.
// Usage: ./enum3s A thr_num thr_den [countonly]   (Section 9: ./enum3s 57 1 3 > surv57.txt)
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
typedef long long ll;
static ll gcdll(ll a, ll b){ if(a<0)a=-a; if(b<0)b=-b; while(b){ll t=a%b;a=b;b=t;} return a; }
static ll mod(ll a, ll m){ ll r=a%m; if(r<0) r+=m; return r; }

static ll A2; static ll thr_num, thr_den; static int countonly;
static ll total=0, survivors=0;

// quick certificate: is there a grid point (x,y) = (i/Q, j/Q) with min_k || s_k x + r_k y || >= THR ?
static int grid_cert(const int *s, const int *r, int Q){
    // value at (i,j): for each k, z = (s_k i + r_k j) mod Q, dist = min(z,Q-z)/Q >= thr  <=> dist*thr_den >= thr_num*Q
    for(int i=0;i<Q;i++) for(int j=0;j<Q;j++){
        int ok=1;
        for(int k=0;k<4;k++){
            ll z = mod((ll)s[k]*i + (ll)r[k]*j, Q);
            if(Q-z<z) z=Q-z;
            if(z*thr_den < thr_num*Q){ ok=0; break; }
        }
        if(ok) return 1;
    }
    return 0;
}


// special characters: x_i = 2 x_j  (m = e_i - 2 e_j, all signs/positions) and x_i = x_j + x_k (m = e_i - e_j - e_k)
static int nspec=0; static int spec[128][4];
static void build_spec(void){
    for(int i=0;i<4;i++) for(int j=0;j<4;j++){ if(i==j) continue;
        for(int sg=-1;sg<=1;sg+=2){ int m[4]={0,0,0,0}; m[i]=1; m[j]=2*sg; for(int k=0;k<4;k++) spec[nspec][k]=m[k]; nspec++; } }
    for(int i=0;i<4;i++) for(int j=0;j<4;j++) for(int k=j+1;k<4;k++){ if(j==i||k==i) continue;
        for(int s1=-1;s1<=1;s1+=2) for(int s2=-1;s2<=1;s2+=2){ int m[4]={0,0,0,0}; m[i]=1; m[j]=s1; m[k]=s2; for(int t=0;t<4;t++) spec[nspec][t]=m[t]; nspec++; } }
}
static int in_special(const int *s, const int *r){
    for(int q=0;q<nspec;q++){ long a=0,b=0; for(int k=0;k<4;k++){ a+=(long)spec[q][k]*s[k]; b+=(long)spec[q][k]*r[k]; } if(a==0&&b==0) return 1; }
    return 0;
}

static ll skipped_special=0;
static void process(const int *s, const int *r){
    total++;
    if(countonly) return;
    if(in_special(s,r)){ skipped_special++; return; }
    if(grid_cert(s,r,3)) return;
    if(grid_cert(s,r,12)) return;
    if(grid_cert(s,r,60)) return;
    if(grid_cert(s,r,420)) return;
    if(grid_cert(s,r,16)) return;
    if(grid_cert(s,r,80)) return;
    if(grid_cert(s,r,208)) return;
    survivors++;
    printf("%d %d %d %d %d %d %d %d\n", s[0],r[0],s[1],r[1],s[2],r[2],s[3],r[3]);
}

int main(int argc, char **argv){
    ll A = atoll(argv[1]); A2 = A*A;
    thr_num = atoll(argv[2]); thr_den = atoll(argv[3]);
    countonly = argc>4; build_spec();
    int s[4], r[4];
    for(int p=0;p<4;p++) for(int q=p+1;q<4;q++){
        for(int i=0;i<4;i++){ s[i]=0; r[i]=0; }
        for(ll a=1; a*a<=A2; a++){
            for(ll b=1; a*a*b*b<=A2; b++){
                ll rem0 = A2 - a*a*b*b;
                // columns: p (s=a, r=0), q (s=sq in [0,b), r=b), middle columns j in (p,q): s_j free, r_j=0;
                // columns j>q: s_j, r_j free.
                int mids[4], nm=0, highs[4], nh=0;
                for(int j=p+1;j<q;j++) mids[nm++]=j;
                for(int j=q+1;j<4;j++) highs[nh++]=j;
                for(ll sq=0; sq<b; sq++){
                    // middle columns: minor p_{jq} = s_j*b, p_{pj}=0 -> |s_j| <= sqrt(rem)/b
                    // enumerate middle s_j
                    ll smid[2]={0,0};
                    ll lim_mid = (ll)floor(sqrt((double)rem0)/b)+1;
                    // nested loops up to nm=2
                    ll m0lo = nm>0 ? -lim_mid : 0, m0hi = nm>0 ? lim_mid : 0;
                    for(ll m0=m0lo; m0<=m0hi; m0++){
                        ll rem1 = rem0 - (nm>0 ? m0*m0*b*b : 0); if(rem1<0) continue;
                        ll m1lo = nm>1 ? -lim_mid : 0, m1hi = nm>1 ? lim_mid : 0;
                        for(ll m1=m1lo; m1<=m1hi; m1++){
                            ll rem2 = rem1 - (nm>1 ? m1*m1*b*b : 0); if(rem2<0) continue;
                            smid[0]=m0; smid[1]=m1;
                            // high columns: for each j>q: p_{pj} = a*r_j, p_{qj} = sq*r_j - s_j*b, p_{mj} = s_m*r_j (for middle m)
                            // enumerate r_j and s_j for the high columns (nh <= 2)
                            ll lim_r = (ll)floor(sqrt((double)rem2)/a)+1;
                            ll h0rlo = nh>0 ? -lim_r : 0, h0rhi = nh>0 ? lim_r : 0;
                            for(ll r0=h0rlo; r0<=h0rhi; r0++){
                                ll c0 = (nh>0) ? (a*a*r0*r0 + (nm>0? smid[0]*smid[0]*r0*r0:0) + (nm>1? smid[1]*smid[1]*r0*r0:0)) : 0;
                                ll rem3 = rem2 - c0; if(rem3<0) continue;
                                // s_j0: p_{qj} = sq*r0 - s*b, need (sq*r0 - s*b)^2 <= rem3
                                ll s0lo=0, s0hi=0;
                                if(nh>0){ double sr=sqrt((double)rem3); s0lo=(ll)ceil((sq*r0 - sr)/b)-1; s0hi=(ll)floor((sq*r0 + sr)/b)+1; }
                                for(ll s0=s0lo; s0<=s0hi; s0++){
                                    ll pq0 = nh>0 ? (sq*r0 - s0*b) : 0;
                                    ll rem4 = rem3 - pq0*pq0; if(rem4<0) continue;
                                    ll lim_r1 = (ll)floor(sqrt((double)rem4)/a)+1;
                                    ll h1rlo = nh>1 ? -lim_r1 : 0, h1rhi = nh>1 ? lim_r1 : 0;
                                    for(ll r1=h1rlo; r1<=h1rhi; r1++){
                                        ll c1 = nh>1 ? (a*a*r1*r1 + (nm>0? smid[0]*smid[0]*r1*r1:0) + (nm>1? smid[1]*smid[1]*r1*r1:0)) : 0;
                                        ll rem5 = rem4 - c1; if(rem5<0) continue;
                                        ll s1lo=0, s1hi=0;
                                        if(nh>1){ double sr=sqrt((double)rem5); s1lo=(ll)ceil((sq*r1 - sr)/b)-1; s1hi=(ll)floor((sq*r1 + sr)/b)+1; }
                                        for(ll s1=s1lo; s1<=s1hi; s1++){
                                            ll pq1 = nh>1 ? (sq*r1 - s1*b) : 0;
                                            ll rem6 = rem5 - pq1*pq1; if(rem6<0) continue;
                                            // minor between the two high columns: s0*r1 - s1*r0
                                            ll phh = nh>1 ? (s0*r1 - s1*r0) : 0;
                                            if(phh*phh > rem6) continue;
                                            // assemble
                                            for(int i=0;i<4;i++){ s[i]=0; r[i]=0; }
                                            s[p]=(int)a; s[q]=(int)sq; r[q]=(int)b;
                                            if(nm>0) s[mids[0]]=(int)smid[0];
                                            if(nm>1) s[mids[1]]=(int)smid[1];
                                            if(nh>0){ s[highs[0]]=(int)s0; r[highs[0]]=(int)r0; }
                                            if(nh>1){ s[highs[1]]=(int)s1; r[highs[1]]=(int)r1; }
                                            // primitivity: gcd of all minors == 1 ; coordinate-free
                                            ll g=0; int cf=1;
                                            for(int i=0;i<4;i++){ if(s[i]==0 && r[i]==0) cf=0; }
                                            if(!cf) continue;
                                            for(int i=0;i<4;i++) for(int j=i+1;j<4;j++){ ll mnr=(ll)s[i]*r[j]-(ll)s[j]*r[i]; g=gcdll(g,mnr); }
                                            if(g!=1) continue;
                                            process(s,r);
                                        }
                                    }
                                }
                            }
                        }
                    }
                }
            }
        }
    }
    fprintf(stderr,"total lattices (covol<=%lld, primitive, coord-free): %lld ; inside special 3-tori: %lld ; survivors: %lld\n", A, total, skipped_special, survivors);
    return 0;
}


==> anc/src/enum925.c <==
// Enumerate all primitive rank-2 sublattices of Z^4 (row-HNF bases) with covolume^2 <= A2,
// not contained in a coordinate hyperplane (every column has a nonzero entry),
// and test whether some grid point has G > THR (THR = thr_num/thr_den, strict); survivors (candidates for ML <= THR) are
// printed for exact processing.
// Usage: ./enum925 A2 thr_num thr_den [njobs job]   (A2 = bound on covolume^2; prints lattices with no grid point G > thr)
// Proposition 9.9: ./enum925 24414 9 25 4 j > s_j.txt  for j = 0,1,2,3
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
typedef long long ll;
static ll gcdll(ll a, ll b){ if(a<0)a=-a; if(b<0)b=-b; while(b){ll t=a%b;a=b;b=t;} return a; }
static ll mod(ll a, ll m){ ll r=a%m; if(r<0) r+=m; return r; }

static ll A2; static ll thr_num, thr_den; static int countonly; static int njobs=1, job=0;
static ll total=0, survivors=0;

// quick certificate: is there a grid point (x,y) = (i/Q, j/Q) with min_k || s_k x + r_k y || >= THR ?
static int grid_cert(const int *s, const int *r, int Q){
    // value at (i,j): for each k, z = (s_k i + r_k j) mod Q, dist = min(z,Q-z)/Q >= thr  <=> dist*thr_den >= thr_num*Q
    for(int i=0;i<Q;i++) for(int j=0;j<Q;j++){
        int ok=1;
        for(int k=0;k<4;k++){
            ll z = mod((ll)s[k]*i + (ll)r[k]*j, Q);
            if(Q-z<z) z=Q-z;
            if(z*thr_den <= thr_num*Q){ ok=0; break; }
        }
        if(ok) return 1;
    }
    return 0;
}


// special characters: x_i = 2 x_j  (m = e_i - 2 e_j, all signs/positions) and x_i = x_j + x_k (m = e_i - e_j - e_k)
static int nspec=0; static int spec[128][4];
static void build_spec(void){
    for(int i=0;i<4;i++) for(int j=0;j<4;j++){ if(i==j) continue;
        for(int sg=-1;sg<=1;sg+=2){ int m[4]={0,0,0,0}; m[i]=1; m[j]=2*sg; for(int k=0;k<4;k++) spec[nspec][k]=m[k]; nspec++; } }
    for(int i=0;i<4;i++) for(int j=0;j<4;j++) for(int k=j+1;k<4;k++){ if(j==i||k==i) continue;
        for(int s1=-1;s1<=1;s1+=2) for(int s2=-1;s2<=1;s2+=2){ int m[4]={0,0,0,0}; m[i]=1; m[j]=s1; m[k]=s2; for(int t=0;t<4;t++) spec[nspec][t]=m[t]; nspec++; } }
}
static int in_special(const int *s, const int *r){
    for(int q=0;q<nspec;q++){ long a=0,b=0; for(int k=0;k<4;k++){ a+=(long)spec[q][k]*s[k]; b+=(long)spec[q][k]*r[k]; } if(a==0&&b==0) return 1; }
    return 0;
}

static ll skipped_special=0;
static const int QL[]={2,8,10,12,14,15,16,18,20,22,24,26,28,30,32,35,36,40,42,45,48,50,56,60,70,72,80,84,90,100,105,112,120,126,140,168,180,208,210,240,252,280,336,360,420,504,840,1001,0};
#include <time.h>
static time_t t0;
static void process(const int *s, const int *r){
    total++;
    if((total % 200000000LL)==0){ fprintf(stderr,"progress: %lld lattices, %ld s, survivors %lld\n", total, (long)(time(NULL)-t0), survivors); fflush(stderr); }
    if((total % njobs) != job) return;
    if(in_special(s,r)){ skipped_special++; return; }
    for(int t=0; QL[t]; t++) if(grid_cert(s,r,QL[t])) return;
    survivors++;
    printf("%d %d %d %d %d %d %d %d\n", s[0],r[0],s[1],r[1],s[2],r[2],s[3],r[3]);
}
int main(int argc, char **argv){
    A2 = atoll(argv[1]); ll A = (ll)floor(sqrt((double)A2))+1;
    thr_num = atoll(argv[2]); thr_den = atoll(argv[3]);
    setvbuf(stdout, NULL, _IOLBF, 0); t0=time(NULL);
    njobs = argc>4 ? atoi(argv[4]) : 1; job = argc>5 ? atoi(argv[5]) : 0; countonly = 0; build_spec();
    int s[4], r[4];
    for(int p=0;p<4;p++) for(int q=p+1;q<4;q++){
        for(int i=0;i<4;i++){ s[i]=0; r[i]=0; }
        for(ll a=1; a*a<=A2; a++){
            for(ll b=1; a*a*b*b<=A2; b++){
                ll rem0 = A2 - a*a*b*b;
                // columns: p (s=a, r=0), q (s=sq in [0,b), r=b), middle columns j in (p,q): s_j free, r_j=0;
                // columns j>q: s_j, r_j free.
                int mids[4], nm=0, highs[4], nh=0;
                for(int j=p+1;j<q;j++) mids[nm++]=j;
                for(int j=q+1;j<4;j++) highs[nh++]=j;
                for(ll sq=0; sq<b; sq++){
                    // middle columns: minor p_{jq} = s_j*b, p_{pj}=0 -> |s_j| <= sqrt(rem)/b
                    // enumerate middle s_j
                    ll smid[2]={0,0};
                    ll lim_mid = (ll)floor(sqrt((double)rem0)/b)+1;
                    // nested loops up to nm=2
                    ll m0lo = nm>0 ? -lim_mid : 0, m0hi = nm>0 ? lim_mid : 0;
                    for(ll m0=m0lo; m0<=m0hi; m0++){
                        ll rem1 = rem0 - (nm>0 ? m0*m0*b*b : 0); if(rem1<0) continue;
                        ll m1lo = nm>1 ? -lim_mid : 0, m1hi = nm>1 ? lim_mid : 0;
                        for(ll m1=m1lo; m1<=m1hi; m1++){
                            ll rem2 = rem1 - (nm>1 ? m1*m1*b*b : 0); if(rem2<0) continue;
                            smid[0]=m0; smid[1]=m1;
                            // high columns: for each j>q: p_{pj} = a*r_j, p_{qj} = sq*r_j - s_j*b, p_{mj} = s_m*r_j (for middle m)
                            // enumerate r_j and s_j for the high columns (nh <= 2)
                            ll lim_r = (ll)floor(sqrt((double)rem2)/a)+1;
                            ll h0rlo = nh>0 ? -lim_r : 0, h0rhi = nh>0 ? lim_r : 0;
                            for(ll r0=h0rlo; r0<=h0rhi; r0++){
                                ll c0 = (nh>0) ? (a*a*r0*r0 + (nm>0? smid[0]*smid[0]*r0*r0:0) + (nm>1? smid[1]*smid[1]*r0*r0:0)) : 0;
                                ll rem3 = rem2 - c0; if(rem3<0) continue;
                                // s_j0: p_{qj} = sq*r0 - s*b, need (sq*r0 - s*b)^2 <= rem3
                                ll s0lo=0, s0hi=0;
                                if(nh>0){ double sr=sqrt((double)rem3); s0lo=(ll)ceil((sq*r0 - sr)/b)-1; s0hi=(ll)floor((sq*r0 + sr)/b)+1; }
                                for(ll s0=s0lo; s0<=s0hi; s0++){
                                    ll pq0 = nh>0 ? (sq*r0 - s0*b) : 0;
                                    ll rem4 = rem3 - pq0*pq0; if(rem4<0) continue;
                                    ll lim_r1 = (ll)floor(sqrt((double)rem4)/a)+1;
                                    ll h1rlo = nh>1 ? -lim_r1 : 0, h1rhi = nh>1 ? lim_r1 : 0;
                                    for(ll r1=h1rlo; r1<=h1rhi; r1++){
                                        ll c1 = nh>1 ? (a*a*r1*r1 + (nm>0? smid[0]*smid[0]*r1*r1:0) + (nm>1? smid[1]*smid[1]*r1*r1:0)) : 0;
                                        ll rem5 = rem4 - c1; if(rem5<0) continue;
                                        ll s1lo=0, s1hi=0;
                                        if(nh>1){ double sr=sqrt((double)rem5); s1lo=(ll)ceil((sq*r1 - sr)/b)-1; s1hi=(ll)floor((sq*r1 + sr)/b)+1; }
                                        for(ll s1=s1lo; s1<=s1hi; s1++){
                                            ll pq1 = nh>1 ? (sq*r1 - s1*b) : 0;
                                            ll rem6 = rem5 - pq1*pq1; if(rem6<0) continue;
                                            // minor between the two high columns: s0*r1 - s1*r0
                                            ll phh = nh>1 ? (s0*r1 - s1*r0) : 0;
                                            if(phh*phh > rem6) continue;
                                            // assemble
                                            for(int i=0;i<4;i++){ s[i]=0; r[i]=0; }
                                            s[p]=(int)a; s[q]=(int)sq; r[q]=(int)b;
                                            if(nm>0) s[mids[0]]=(int)smid[0];
                                            if(nm>1) s[mids[1]]=(int)smid[1];
                                            if(nh>0){ s[highs[0]]=(int)s0; r[highs[0]]=(int)r0; }
                                            if(nh>1){ s[highs[1]]=(int)s1; r[highs[1]]=(int)r1; }
                                            // primitivity: gcd of all minors == 1 ; coordinate-free
                                            ll g=0; int cf=1;
                                            for(int i=0;i<4;i++){ if(s[i]==0 && r[i]==0) cf=0; }
                                            if(!cf) continue;
                                            for(int i=0;i<4;i++) for(int j=i+1;j<4;j++){ ll mnr=(ll)s[i]*r[j]-(ll)s[j]*r[i]; g=gcdll(g,mnr); }
                                            if(g!=1) continue;
                                            process(s,r);
                                        }
                                    }
                                }
                            }
                        }
                    }
                }
            }
        }
    }
    fprintf(stderr,"job %d/%d: total lattices (covol^2<=%lld, primitive, coord-free): %lld ; inside special 3-tori (this job): %lld ; survivors: %lld\n", job, njobs, A2, total, skipped_special, survivors);
    return 0;
}


==> anc/src/enumWn.c <==
// Enumerate primitive rank-2 sublattices Lambda of Lambda_W for the two special 3-tori
//   W1 = {(2y, y, z, u)} : basis f1=(2,1,0,0), f2=(0,0,1,0), f3=(0,0,0,1)
//   W2 = {(a, b, a+b, d)}: basis f1=(1,0,1,0), f2=(0,1,1,0), f3=(0,0,0,1)
// Lambda = {c in Z^3 : n.c = 0} mapped by f, for primitive n in Z^3 (up to sign).
// covol^2 (in R^4 metric): W1: n1^2+5n2^2+5n3^2 ; W2: 2n1^2-2n1n2+2n2^2+3n3^2 (det(G) n^T G^{-1} n).
// Keep covol^2 < LIM2, coordinate-free, and print lattices failing the grid certificate for ML >= 5/16.
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
typedef long long ll;
static ll gcdll(ll a, ll b){ if(a<0)a=-a; if(b<0)b=-b; while(b){ll t=a%b;a=b;b=t;} return a; }
static ll mod(ll a, ll m){ ll r=a%m; if(r<0) r+=m; return r; }
static ll thr_num=5, thr_den=16;
static int grid_cert(const ll *s, const ll *r, int Q){
    for(int i=0;i<Q;i++) for(int j=0;j<Q;j++){
        int ok=1;
        for(int k=0;k<4;k++){
            ll z = mod(s[k]*i + r[k]*j, Q);
            if(Q-z<z) z=Q-z;
            if(z*thr_den <= thr_num*Q){ ok=0; break; }
        }
        if(ok) return 1;
    }
    return 0;
}
// kernel basis of n in Z^3: returns two integer vectors c1, c2 spanning {c : n.c=0} (primitive).
static void kernel3(ll n1, ll n2, ll n3, ll *c1, ll *c2){
    // Use extended Euclid: find basis of {c: n.c=0}. Approach: row-reduce [n^T | I3].
    ll E[3]={n1,n2,n3}; ll T[3][3]={{1,0,0},{0,1,0},{0,0,1}};
    // reduce column vector E to (g,0,0) by unimodular row ops on (E,T)
    while(1){
        int nz=0, piv=-1; ll best=0;
        for(int i=0;i<3;i++) if(E[i]!=0){ nz++; if(piv<0 || llabs(E[i])<best){ piv=i; best=llabs(E[i]); } }
        if(nz<=1) break;
        for(int i=0;i<3;i++){ if(i==piv||E[i]==0) continue; ll q=E[i]/E[piv]; E[i]-=q*E[piv]; for(int k=0;k<3;k++) T[i][k]-=q*T[piv][k]; }
    }
    int idx=0; for(int i=0;i<3;i++){ if(E[i]==0){ ll *dst = idx==0? c1: c2; for(int k=0;k<3;k++) dst[k]=T[i][k]; idx++; } }
}
int main(int argc, char**argv){
    int which = atoi(argv[1]);        // 1 or 2
    ll LIM = atoll(argv[2]); ll LIM2 = LIM*LIM;
    ll f[3][4];
    if(which==1){ ll g[3][4]={{2,1,0,0},{0,0,1,0},{0,0,0,1}}; for(int i=0;i<3;i++)for(int k=0;k<4;k++) f[i][k]=g[i][k]; }
    else { ll g[3][4]={{1,0,1,0},{0,1,1,0},{0,0,0,1}}; for(int i=0;i<3;i++)for(int k=0;k<4;k++) f[i][k]=g[i][k]; }
    ll total=0, surv=0;
    ll N = LIM;
    for(ll n1=-N;n1<=N;n1++) for(ll n2=-N;n2<=N;n2++) for(ll n3=-N;n3<=N;n3++){
        if(n1==0&&n2==0&&n3==0) continue;
        // sign normalization: first nonzero positive
        ll first = n1?n1:(n2?n2:n3); if(first<0) continue;
        ll cv2 = (which==1)? (n1*n1+5*n2*n2+5*n3*n3) : (2*n1*n1-2*n1*n2+2*n2*n2+3*n3*n3);
        if(n1*n1+n2*n2+n3*n3 > LIM2) continue;
        if(gcdll(gcdll(n1,n2),n3)!=1) continue;
        ll c1[3],c2[3]; kernel3(n1,n2,n3,c1,c2);
        ll s[4],r[4];
        for(int k=0;k<4;k++){ s[k]=c1[0]*f[0][k]+c1[1]*f[1][k]+c1[2]*f[2][k]; r[k]=c2[0]*f[0][k]+c2[1]*f[1][k]+c2[2]*f[2][k]; }
        int cf=1; for(int k=0;k<4;k++) if(s[k]==0&&r[k]==0) cf=0;
        if(!cf) continue;
        // sanity: covolume^2 from Gram
        ll ss=0,rr=0,sr=0; for(int k=0;k<4;k++){ ss+=s[k]*s[k]; rr+=r[k]*r[k]; sr+=s[k]*r[k]; }
        if(ss*rr-sr*sr != cv2){ fprintf(stderr,"covol mismatch n=(%lld,%lld,%lld)\n",n1,n2,n3); return 1; }
        total++;
        if(grid_cert(s,r,12)) continue;
        if(grid_cert(s,r,60)) continue;
        if(grid_cert(s,r,420)) continue;
        if(grid_cert(s,r,16)) continue;
        if(grid_cert(s,r,80)) continue;
        if(grid_cert(s,r,208)) continue;
        surv++;
        printf("%lld %lld %lld %lld %lld %lld %lld %lld\n", s[0],r[0],s[1],r[1],s[2],r[2],s[3],r[3]);
    }
    fprintf(stderr,"W%d: lattices with covol<%lld: %lld, survivors %lld\n", which, LIM, total, surv);
    return 0;
}


==> anc/src/g5enum2.c <==
// g5enum2.c -- enumeration for Theorem 11.5 of "Four runners that are barely lonely" (five speeds). For a seed q in Z^5 (q[0]=1, positive entries: a tight quadruple {1,2,3,4} or {1,3,4,7}
// with one entry doubled) enumerate c=(0,c1..c4) with gcd(c)=1, first nonzero entry positive, and
// A2(c) = sum_{i<j} (q_i c_j - q_j c_i)^2 = covol(span(q,c))^2 <= MAXM. Keep W=span(q,c) only if every coordinate-free circle of W
// with a repeated absolute speed has exactly four distinct absolute speeds forming a multiple of {1,2,3,4}
// or {1,3,4,7}. Output: q, c, M for survivors; summary counts on stderr.
// Usage: ./g5enum q0 q1 q2 q3 q4 MAXM
#include <stdio.h>
#include <stdlib.h>
typedef long long ll;
static ll q[5], c[5]; static ll MAXM; static long long nvisit=0, nprim=0, nsurv=0;
static ll gcdll(ll a, ll b){ if(a<0)a=-a; if(b<0)b=-b; while(b){ll t=a%b;a=b;b=t;} return a; }
static ll absll(ll a){ return a<0?-a:a; }
static int tightset(ll *v){ // v[5] absolute values; need exactly 4 distinct, normalized {1,2,3,4} or {1,3,4,7}
    ll d[5]; int nd=0;
    for(int i=0;i<5;i++){ int f=0; for(int j=0;j<nd;j++) if(d[j]==v[i]) f=1; if(!f) d[nd++]=v[i]; }
    if(nd!=4) return 0;
    for(int i=0;i<4;i++) for(int j=i+1;j<4;j++) if(d[j]<d[i]){ ll t=d[i]; d[i]=d[j]; d[j]=t; }
    ll g=0; for(int i=0;i<4;i++) g=gcdll(g,d[i]);
    for(int i=0;i<4;i++) d[i]/=g;
    if(d[0]==1&&d[1]==2&&d[2]==3&&d[3]==4) return 1;
    if(d[0]==1&&d[1]==3&&d[2]==4&&d[3]==7) return 1;
    return 0;
}
static int filter(void){
    for(int i=0;i<5;i++) for(int j=i+1;j<5;j++) for(int e=-1;e<=1;e+=2){
        ll d1=q[i]-e*q[j], d2=c[i]-e*c[j];
        if(d1==0&&d2==0) continue;
        ll g=gcdll(d1,d2); ll u1=-d2/g, u2=d1/g;
        ll v[5]; int zero=0;
        for(int k=0;k<5;k++){ ll s=q[k]*u1+c[k]*u2; if(s==0){zero=1;break;} v[k]=absll(s); }
        if(zero) continue;
        if(!tightset(v)) return 0;
    }
    return 1;
}
static ll fpart(int k, ll x){ // sum_{i<k} (q_i x - q_k c_i)^2
    ll s=0; for(int i=0;i<k;i++){ ll d=q[i]*x-q[k]*c[i]; s+=d*d; } return s;
}
static void rec(int k, ll used){
    if(k==5){
        nvisit++;
        // sign normalization: first nonzero of c[1..4] positive ; gcd 1
        int fnz=0; for(int i=1;i<5;i++) if(c[i]!=0){ fnz=i; break; }
        if(fnz==0) return;
        if(c[fnz]<0) return;
        ll g=0; for(int i=1;i<5;i++) g=gcdll(g,c[i]); if(g!=1) return;
        nprim++;
        if(filter()){ nsurv++; printf("%lld %lld %lld %lld %lld  %lld %lld %lld %lld %lld  %lld\n",q[0],q[1],q[2],q[3],q[4],c[0],c[1],c[2],c[3],c[4],used); }
        return;
    }
    // f(x) = sum_{i<k} (q_i x - q_k c_i)^2 convex quadratic; integer minimizer near q_k*S1/S2
    ll S1=0,S2=0; for(int i=0;i<k;i++){ S1+=q[i]*c[i]; S2+=q[i]*q[i]; }
    ll t = (q[k]*S1) / S2; ll best=-1, bx=0;
    for(ll x=t-1;x<=t+1;x++){ ll f=fpart(k,x); if(best<0||f<best){best=f;bx=x;} }
    if(used+best>MAXM) return;
    for(ll x=bx; ; x++){ ll f=fpart(k,x); if(used+f>MAXM) break; c[k]=x; rec(k+1,used+f); }
    for(ll x=bx-1; ; x--){ ll f=fpart(k,x); if(used+f>MAXM) break; c[k]=x; rec(k+1,used+f); }
    c[k]=0;
}
int main(int argc, char **argv){
    if(argc<7){ fprintf(stderr,"usage\n"); return 1; }
    for(int i=0;i<5;i++) q[i]=atoll(argv[1+i]); MAXM=atoll(argv[6]);
    c[0]=0; rec(1,0);
    fprintf(stderr,"seed %lld %lld %lld %lld %lld MAXM %lld: visited %lld primitive %lld survivors %lld\n",q[0],q[1],q[2],q[3],q[4],MAXM,nvisit,nprim,nsurv);
    return 0;
}


==> anc/src/ml3.c <==
#include <stdio.h>
#include <stdlib.h>
static long gcdl(long a,long b){while(b){long t=a%b;a=b;b=t;}return a;}
int main(int argc,char**argv){ int N=atoi(argv[1]); long cnt=0,low=0,norel=0;
 for(int a=1;a<=N;a++)for(int b=a+1;b<=N;b++)for(int c=b+1;c<=N;c++){
  if(gcdl(gcdl(a,b),c)!=1) continue; cnt++;
  int v[3]={a,b,c}; long bn=0,bd=1; int high=0;
  for(int i=0;i<3&&!high;i++)for(int j=i;j<3&&!high;j++){ long D=v[i]+v[j]; for(long m=1;2*m<=D;m++){ long mn=D; for(int k=0;k<3;k++){ long r=((long)v[k]*m)%D; if(D-r<r) r=D-r; if(r<mn) mn=r; } if(mn*bd>bn*D){bn=mn;bd=D;} if(3*bn>=bd){high=1;break;} } }
  if(high) continue; low++;
  int rel = (b==2*a)||(c==2*a)||(c==2*b)||(c==a+b);
  if(!rel){ norel++; printf("no special relation: %d %d %d ML=%ld/%ld\n",a,b,c,bn,bd); }
 }
 fprintf(stderr,"primitive triples max<=%d: %ld, ML<1/3: %ld, without special relation: %ld\n",N,cnt,low,norel); return 0; }


==> anc/src/ml4b.c <==
// Exhaustive: all primitive 4-sets v1<v2<v3<v4 with v1^2+..+v4^2 < R^2; report those with ML < 1/4,
// with exact ML (max over corner times m/(u+w)). Quick certificate first: a list of times k/Q.
#include <stdio.h>
#include <stdlib.h>
typedef long long ll;
static ll gcdl(ll a, ll b){ while(b){ ll t=a%b; a=b; b=t;} return a; }
int main(int argc, char **argv){
    ll R = atoll(argv[1]); ll R2 = R*R;
    ll lo = argc>2 ? atoll(argv[2]) : 1, hi = argc>3 ? atoll(argv[3]) : R; // range for v1 (parallel split)
    // candidate times k/Q
    int Qs[] = {4,8,12,16,20,24,28,32,36,40,44,48,52,56,60,64,72,80,96,100,120,128,144,160,192,240,256,320,384,480,512};
    int nQ = sizeof(Qs)/sizeof(int);
    static int ck[20000], cQ[20000]; int nc=0;
    for(int qi=0; qi<nQ; qi++){ int Q=Qs[qi]; for(int k=1; 2*k<=Q; k++){ if(gcdl(k,Q)!=1) continue; ck[nc]=k; cQ[nc]=Q; nc++; } }
    ll count_sets=0, count_low=0, count_exact=0;
    int v[4];
    for(v[0]=(int)lo; v[0]<=hi; v[0]++){
        if((ll)v[0]*v[0]*4 >= R2) break;
        for(v[1]=v[0]+1; ; v[1]++){
            ll s2=(ll)v[0]*v[0]+(ll)v[1]*v[1]; if(s2+(ll)(v[1]+1)*(v[1]+1)+(ll)(v[1]+2)*(v[1]+2) >= R2) break;
            for(v[2]=v[1]+1; ; v[2]++){
                ll s3=s2+(ll)v[2]*v[2]; if(s3+(ll)(v[2]+1)*(v[2]+1) >= R2) break;
                for(v[3]=v[2]+1; ; v[3]++){
                    ll s4=s3+(ll)v[3]*v[3]; if(s4>=R2) break;
                    if(gcdl(gcdl(v[0],v[1]),gcdl(v[2],v[3]))!=1) continue;
                    count_sets++;
                    // quick certificate
                    int cert=0;
                    for(int c=0;c<nc && !cert;c++){
                        int Q=cQ[c], k=ck[c]; int ok=1;
                        for(int i=0;i<4;i++){ ll z=((ll)v[i]*k)%Q; if(Q-z<z) z=Q-z; if(4*z<Q){ ok=0; break; } }
                        if(ok) cert=1;
                    }
                    if(cert) continue;
                    count_exact++;
                    // exact ML via corners
                    ll best_num=0, best_den=1; int found_high=0;
                    for(int a=0;a<4 && !found_high;a++) for(int b=a;b<4 && !found_high;b++){
                        ll D=v[a]+v[b];
                        for(ll m=1; 2*m<=D; m++){
                            ll mn=D;
                            for(int i=0;i<4;i++){ ll r=((ll)v[i]*m)%D; if(D-r<r) r=D-r; if(r<mn) mn=r; if(mn*best_den<=best_num*D) break; }
                            if(mn*best_den>best_num*D){ best_num=mn; best_den=D; }
                            if(4*best_num>=best_den){ found_high=1; break; }
                        }
                    }
                    if(!found_high){
                        ll g=gcdl(best_num,best_den); if(g==0) g=1;
                        printf("%d %d %d %d %lld %lld\n", v[0],v[1],v[2],v[3], best_num/g, best_den/g);
                        count_low++;
                    }
                }
            }
        }
    }
    fprintf(stderr,"v1 in [%lld,%lld]: primitive sets %lld, exact-checked %lld, ML<1/4: %lld\n", lo, hi, count_sets, count_exact, count_low);
    return 0;
}


==> anc/src/mlc.c <==
// mlc.c -- exact ML of a set of positive integers by the corner lemma (Lemma 2.1).
// Input lines "k v1 ... vk" (k <= 16); output lines "p q" with ML = p/q in lowest terms.
#include <stdio.h>
typedef long long ll;
static ll g(ll a,ll b){while(b){ll t=a%b;a=b;b=t;}return a;}
int main(){ int k; while(scanf("%d",&k)==1){ ll v[16]; for(int i=0;i<k;i++) if(scanf("%lld",&v[i])!=1) return 1;
  ll bn=0,bd=1;
  for(int i=0;i<k;i++) for(int j=i;j<k;j++){ ll D=v[i]+v[j]; for(ll m=1;2*m<=D;m++){ ll mn=D; for(int t=0;t<k;t++){ ll r=(v[t]*m)%D; if(D-r<r) r=D-r; if(r<mn) mn=r; if(mn*bd<=bn*D) break; } if(mn*bd>bn*D){bn=mn;bd=D;} } }
  ll gg=g(bn,bd); printf("%lld %lld\n",bn/gg,bd/gg); } return 0; }


==> anc/src/pluckcount.c <==
#include <stdio.h>
#include <stdlib.h>
typedef long long ll;
static ll gcdll(ll a, ll b){ if(a<0)a=-a; if(b<0)b=-b; while(b){ll t=a%b;a=b;b=t;} return a; }
int main(int argc,char**argv){
  int A=atoi(argv[1]); ll A2=(ll)A*A; ll cnt=0, cntcf=0;
  for(int p12=-A;p12<=A;p12++) for(int p13=-A;p13<=A;p13++) for(int p14=-A;p14<=A;p14++)
  for(int p23=-A;p23<=A;p23++) for(int p24=-A;p24<=A;p24++) for(int p34=-A;p34<=A;p34++){
    ll n2=(ll)p12*p12+(ll)p13*p13+(ll)p14*p14+(ll)p23*p23+(ll)p24*p24+(ll)p34*p34;
    if(n2==0||n2>A2) continue;
    if((ll)p12*p34-(ll)p13*p24+(ll)p14*p23!=0) continue;
    ll g=0; g=gcdll(g,p12);g=gcdll(g,p13);g=gcdll(g,p14);g=gcdll(g,p23);g=gcdll(g,p24);g=gcdll(g,p34);
    if(g!=1) continue;
    // sign normalization: first nonzero positive
    int first = p12?p12:(p13?p13:(p14?p14:(p23?p23:(p24?p24:p34))));
    if(first<0) continue;
    cnt++;
    // coordinate-free: index i appears in some nonzero p
    int c1=(p12||p13||p14), c2=(p12||p23||p24), c3=(p13||p23||p34), c4=(p14||p24||p34);
    if(c1&&c2&&c3&&c4) cntcf++;
  }
  printf("A=%d: primitive decomposable Plucker vectors up to sign: %lld, coord-free: %lld\n",A,cnt,cntcf);
  return 0;
}


==> anc/src/slicing_family.py <==
# Remark 9.12: the family {lambda.y = 0, mu u = theta.y}; usage: python3 slicing_family.py 42 4 3 allg > fam.txt
# then ./torusml2 < fam.txt > fam_ml.txt ; ./allmax fam.txt fam_ml.txt 0.0 0.5 | grep -c ALLBAD   (expected 602 of 19000)
# Generate 2-dim subtori U = ker(m1) ∩ ker(m2), m1=(l1,l2,l3,0), m2=(-t1,-t2,-t3,mu), with lambda having all gcd(lambda_c, Lambda)>1
# or small, theta in a box, mu small; output forms (S_i,R_i) for torusml.
import sys, itertools
from math import gcd
def kernel_basis(M):
    # M: 2x4 integer; returns 4x2 integer matrix whose columns form a basis of Z^4 ∩ ker M
    rows=[list(r) for r in M]; n=4
    U=[[1 if i==j else 0 for j in range(n)] for i in range(n)]
    def colop(j,k,q):  # col_j -= q*col_k
        for r in rows: r[j]-=q*r[k]
        for r in U: r[j]-=q*r[k]
    def swap(j,k):
        for r in rows: r[j],r[k]=r[k],r[j]
        for r in U: r[j],r[k]=r[k],r[j]
    piv=0
    for i in range(2):
        # reduce row i on columns piv..n-1 to a single nonzero at column piv
        while True:
            nz=[j for j in range(piv,n) if rows[i][j]!=0]
            if not nz: break
            jm=min(nz,key=lambda j:abs(rows[i][j]))
            if jm!=piv: swap(piv,jm)
            done=True
            for j in range(piv+1,n):
                if rows[i][j]!=0:
                    q=rows[i][j]//rows[i][piv]; colop(j,piv,q)
                    if rows[i][j]!=0: done=False
            if done: break
        if any(rows[i][j]!=0 for j in range(piv,n)): piv+=1
    return [[U[r][c] for c in range(piv,n)] for r in range(n)]
seen=set(); out=[]
Lmax=int(sys.argv[1]); tbox=int(sys.argv[2]); mumax=int(sys.argv[3]); mode=sys.argv[4] if len(sys.argv)>4 else 'allg'
for l1 in range(1,Lmax):
    for l2 in range(l1,Lmax):
        for l3 in range(l2,Lmax):
            Lam=l1+l2+l3
            if Lam>Lmax or gcd(gcd(l1,l2),l3)!=1: continue
            gs=[gcd(l,Lam) for l in (l1,l2,l3)]
            if mode=='allg' and min(gs)==1: continue
            for mu in range(1,mumax+1):
                for t in itertools.product(range(-tbox,tbox+1),repeat=3):
                    M=[[l1,l2,l3,0],[-t[0],-t[1],-t[2],mu]]
                    # primitive row lattice: gcd of 2x2 minors == 1
                    g=0
                    for i,j in itertools.combinations(range(4),2): g=gcd(g,M[0][i]*M[1][j]-M[0][j]*M[1][i])
                    if g!=1: continue
                    K=kernel_basis(M)
                    if len(K[0])!=2: continue
                    S=[K[i][0] for i in range(4)]; R=[K[i][1] for i in range(4)]
                    if any(S[i]==0 and R[i]==0 for i in range(4)): continue
                    key=tuple(S+R)
                    if key in seen: continue
                    seen.add(key)
                    print(' '.join(f"{S[i]} {R[i]}" for i in range(4)))


==> anc/src/torusml.c <==
// Exact ML of a 2-dim subtorus of (R/Z)^4 given 4 forms (s_i, r_i):
//   F(x,y) = min_i || s_i x + r_i y ||,  ML = max F over the 2-torus.
// Candidates: (a) three signed branches equal: s_i x + r_i y - sg_i d = k_i (3 eqs);
//             (b) two proportional forms at level d and a third form at a half-integer;
//             (c) two independent forms at half-integers (F=1/2 check).
// Input lines: s1 r1 s2 r2 s3 r3 s4 r4 ; output: p q X Y Den  (ML = p/q, witness (X/Den, Y/Den)).
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
typedef long long ll;
static ll gcdll(ll a, ll b){ if(a<0)a=-a; if(b<0)b=-b; while(b){ll t=a%b;a=b;b=t;} return a; }
static ll mod(ll a, ll m){ ll r=a%m; if(r<0) r+=m; return r; }

static int ns[4], nr[4];
// evaluate F at (X/Den, Y/Den): returns numerator over Den (value = num/Den)
static ll Fnum(ll X, ll Y, ll Den){
    ll best = Den; // 1 (upper bound)
    for(int i=0;i<4;i++){
        ll z = mod((ll)ns[i]*X + (ll)nr[i]*Y, Den);
        if(Den - z < z) z = Den - z;
        if(z < best) best = z;
    }
    return best;
}
static ll det3(ll a11,ll a12,ll a13,ll a21,ll a22,ll a23,ll a31,ll a32,ll a33){
    return a11*(a22*a33-a23*a32) - a12*(a21*a33-a23*a31) + a13*(a21*a32-a22*a31);
}
int main(){
    while(scanf("%d %d %d %d %d %d %d %d",&ns[0],&nr[0],&ns[1],&nr[1],&ns[2],&nr[2],&ns[3],&nr[3])==8){
        ll bp=0, bq=1, bX=0, bY=0, bDen=1;
        int B[4]; for(int i=0;i<4;i++) B[i]=abs(ns[i])+abs(nr[i])+1;
        // (a) three active
        for(int i=0;i<4;i++) for(int j=i+1;j<4;j++) for(int m=j+1;m<4;m++)
        for(int sgi=-1;sgi<=1;sgi+=2) for(int sgj=-1;sgj<=1;sgj+=2) for(int sgm=-1;sgm<=1;sgm+=2){
            ll a11=ns[i],a12=nr[i],a13=-sgi, a21=ns[j],a22=nr[j],a23=-sgj, a31=ns[m],a32=nr[m],a33=-sgm;
            ll det = det3(a11,a12,a13,a21,a22,a23,a31,a32,a33);
            if(det==0) continue;
            // cofactors for Cramer: x = det(b|col1), etc. Precompute adjugate columns.
            // Solution: [x;y;d] = adj(A) * b / det, adj = transpose of cofactor matrix.
            ll C11=(a22*a33-a23*a32), C12=-(a21*a33-a23*a31), C13=(a21*a32-a22*a31);
            ll C21=-(a12*a33-a13*a32), C22=(a11*a33-a13*a31), C23=-(a11*a32-a12*a31);
            ll C31=(a12*a23-a13*a22), C32=-(a11*a23-a13*a21), C33=(a11*a22-a12*a21);
            // x*det = C11*b1 + C21*b2 + C31*b3 ; y*det = C12*b1 + C22*b2 + C32*b3 ; d*det = C13*b1+C23*b2+C33*b3
            ll adet = det<0? -det: det; ll sgn = det<0? -1: 1;
            for(ll ki=-B[i]; ki<=B[i]; ki++) for(ll kj=-B[j]; kj<=B[j]; kj++) for(ll km=-B[m]; km<=B[m]; km++){
                ll dn = sgn*(C13*ki + C23*kj + C33*km); // d = dn/adet
                if(dn<=0 || 2*dn>adet) continue;
                if(dn*bq <= bp*adet) continue; // cannot beat
                ll xn = sgn*(C11*ki + C21*kj + C31*km), yn = sgn*(C12*ki + C22*kj + C32*km);
                ll v = Fnum(mod(xn,adet), mod(yn,adet), adet);
                if(v*bq > bp*adet){ ll g=gcdll(v,adet); bp=v/g; bq=adet/g; bX=mod(xn,adet); bY=mod(yn,adet); bDen=adet; }
            }
        }
        // (b) proportional pair at level d, third at half integer: use doubled forms to keep integers:
        // equations: s_i x + r_i y - sg_i d = k_i ; s_j x + r_j y - sg_j d = k_j ; 2 s_m x + 2 r_m y = 2 k_m + 1
        for(int i=0;i<4;i++) for(int j=i+1;j<4;j++){
            if((ll)ns[i]*nr[j] != (ll)ns[j]*nr[i]) continue;
            for(int m=0;m<4;m++){ if(m==i||m==j) continue;
                for(int sgi=-1;sgi<=1;sgi+=2) for(int sgj=-1;sgj<=1;sgj+=2){
                    ll a11=ns[i],a12=nr[i],a13=-sgi, a21=ns[j],a22=nr[j],a23=-sgj, a31=2*ns[m],a32=2*nr[m],a33=0;
                    ll det = det3(a11,a12,a13,a21,a22,a23,a31,a32,a33);
                    if(det==0) continue;
                    ll C11=(a22*a33-a23*a32), C12=-(a21*a33-a23*a31), C13=(a21*a32-a22*a31);
                    ll C21=-(a12*a33-a13*a32), C22=(a11*a33-a13*a31), C23=-(a11*a32-a12*a31);
                    ll C31=(a12*a23-a13*a22), C32=-(a11*a23-a13*a21), C33=(a11*a22-a12*a21);
                    ll adet = det<0? -det: det; ll sgn = det<0? -1: 1;
                    for(ll ki=-B[i]; ki<=B[i]; ki++) for(ll kj=-B[j]; kj<=B[j]; kj++) for(ll km=-B[m]; km<=B[m]; km++){
                        ll b3 = 2*km+1;
                        ll dn = sgn*(C13*ki + C23*kj + C33*b3);
                        if(dn<=0 || 2*dn>adet) continue;
                        if(dn*bq <= bp*adet) continue;
                        ll xn = sgn*(C11*ki + C21*kj + C31*b3), yn = sgn*(C12*ki + C22*kj + C32*b3);
                        ll v = Fnum(mod(xn,adet), mod(yn,adet), adet);
                        if(v*bq > bp*adet){ ll g=gcdll(v,adet); bp=v/g; bq=adet/g; bX=mod(xn,adet); bY=mod(yn,adet); bDen=adet; }
                    }
                }
            }
        }
        // (c) two independent forms at half-integers
        for(int i=0;i<4;i++) for(int j=i+1;j<4;j++){
            ll det = (ll)ns[i]*nr[j] - (ll)ns[j]*nr[i];
            if(det==0) continue;
            ll adet = det<0?-det:det, sgn = det<0?-1:1;
            // 2 s_i x + 2 r_i y = 2ki+1 ; 2 s_j x + 2 r_j y = 2kj+1 ; solve with denominator 2*det
            for(ll ki=-B[i]; ki<=B[i]; ki++) for(ll kj=-B[j]; kj<=B[j]; kj++){
                ll b1=2*ki+1, b2=2*kj+1;
                ll xn = sgn*(b1*nr[j] - b2*nr[i]), yn = sgn*(ns[i]*b2 - ns[j]*b1); // over 2*adet
                ll Den = 2*adet;
                ll v = Fnum(mod(xn,Den), mod(yn,Den), Den);
                if(v*bq > bp*Den){ ll g=gcdll(v,Den); bp=v/g; bq=Den/g; bX=mod(xn,Den); bY=mod(yn,Den); bDen=Den; }
            }
        }
        printf("%lld %lld %lld %lld %lld\n", bp, bq, bX, bY, bDen);
    }
    return 0;
}


==> anc/src/torusml2.c <==
// Exact ML of a 2-dim subtorus of (R/Z)^4 given 4 forms (s_i, r_i); same candidate set as torusml.c
// ((a) three signed branches equal, (b) two proportional forms at a common level and a third at a
// half-integer, (c) two independent forms at half-integers), but the integer offsets of a base pair of
// independent forms are enumerated only over a fundamental domain of Z^2 / M Z^2 (|det M| classes).
// Input lines: s1 r1 s2 r2 s3 r3 s4 r4 ; output: p q X Y Den  (ML = p/q, witness (X/Den, Y/Den)).
#include <stdio.h>
#include <stdlib.h>
typedef long long ll;
typedef __int128 i128;
static ll gcdll(ll a, ll b){ if(a<0)a=-a; if(b<0)b=-b; while(b){ll t=a%b;a=b;b=t;} return a; }
static ll mod(ll a, ll m){ ll r=a%m; if(r<0) r+=m; return r; }
static ll fl(ll a, ll b){ /* floor(a/b), b>0 */ ll q=a/b; if((a%b)!=0 && ((a<0)!=(b<0))) q--; return q; }
static int ns[4], nr[4];
static ll bp, bq, bX, bY, bDen;
// evaluate G at (X/Den, Y/Den) and update best
static void consider(ll X, ll Y, ll Den){
    if(Den<0){ Den=-Den; X=-X; Y=-Y; }
    X=mod(X,Den); Y=mod(Y,Den);
    ll best=Den;
    for(int i=0;i<4;i++){ ll z=mod((ll)ns[i]*X+(ll)nr[i]*Y, Den); if(Den-z<z) z=Den-z; if(z<best) best=z; }
    if((i128)best*bq > (i128)bp*Den){ ll g=gcdll(best,Den); bp=best/g; bq=Den/g; bX=X; bY=Y; bDen=Den; }
}
// fundamental domain reps of Z^2 / L, L generated by columns (Si,Sj),(Ri,Rj) of M=[[Si,Ri],[Sj,Rj]] (rows = forms)
// returns g1,g2 such that reps are (a,b), 0<=a<g1, 0<=b<g2 ; valid because L = <(g1,c),(0,g2)>.
static void hnf2(ll Si, ll Ri, ll Sj, ll Rj, ll *g1, ll *g2){
    ll D = Si*Rj - Ri*Sj; ll a=gcdll(Si,Ri); *g1=a; *g2 = (D<0?-D:D)/a;
}
int main(){
    while(scanf("%d %d %d %d %d %d %d %d",&ns[0],&nr[0],&ns[1],&nr[1],&ns[2],&nr[2],&ns[3],&nr[3])==8){
        bp=0; bq=1; bX=0; bY=0; bDen=1;
        // (c) two independent forms at half-integers: l_i = a + 1/2, l_j = b + 1/2
        for(int i=0;i<4;i++) for(int j=i+1;j<4;j++){
            ll D=(ll)ns[i]*nr[j]-(ll)nr[i]*ns[j]; if(D==0) continue;
            ll g1,g2; hnf2(ns[i],nr[i],ns[j],nr[j],&g1,&g2);
            for(ll a=0;a<g1;a++) for(ll b=0;b<g2;b++){
                // solve [[Si,Ri],[Sj,Rj]] (x,y) = (a+1/2, b+1/2) -> over 2D
                ll ui=2*a+1, uj=2*b+1;
                ll X = ui*nr[j] - uj*nr[i], Y = ns[i]*uj - ns[j]*ui; consider(X, Y, 2*D);
            }
        }
        // (a) base pair (i,j) independent, third m, signs: l_i = a + si t, l_j = b + sj t, l_m = k + sm t, t in (0,1/2]
        for(int i=0;i<4;i++) for(int j=i+1;j<4;j++) for(int m=0;m<4;m++){
            if(m==i||m==j) continue;
            // use each unordered triple once: require that (i,j) is the first independent pair of the sorted triple
            int tr[3]={i,j,m}; // sort
            for(int x=0;x<3;x++) for(int y=x+1;y<3;y++) if(tr[y]<tr[x]){int t=tr[x];tr[x]=tr[y];tr[y]=t;}
            int fi=-1,fj=-1;
            for(int x=0;x<3 && fi<0;x++) for(int y=x+1;y<3;y++){ ll d=(ll)ns[tr[x]]*nr[tr[y]]-(ll)nr[tr[x]]*ns[tr[y]]; if(d!=0){fi=tr[x];fj=tr[y];break;} }
            if(fi!=i || fj!=j) continue;
            ll D=(ll)ns[i]*nr[j]-(ll)nr[i]*ns[j];
            ll g1,g2; hnf2(ns[i],nr[i],ns[j],nr[j],&g1,&g2);
            for(int si=-1;si<=1;si+=2) for(int sj=-1;sj<=1;sj+=2) for(int sm=-1;sm<=1;sm+=2){
                // s(t) = Minv (a + si t, b + sj t); Minv = (1/D) [[Rj, -Ri],[-Sj, Si]]
                // l_m(s) = (1/D) [ (Sm Rj - Rm Sj)(a + si t) + (-Sm Ri + Rm Si)(b + sj t) ] = (P0 + t Q0)/D
                ll cA = (ll)ns[m]*nr[j] - (ll)nr[m]*ns[j], cB = -(ll)ns[m]*nr[i] + (ll)nr[m]*ns[i];
                ll Q0 = cA*si + cB*sj;          // l_m slope numerator (over D)
                ll den = Q0 - (ll)sm*D;         // equation: (P0 + t Q0)/D = k + sm t  ->  t (Q0 - sm D) = k D - P0
                if(den==0) continue;
                for(ll a=0;a<g1;a++) for(ll b=0;b<g2;b++){
                    ll P0 = cA*a + cB*b;
                    // t = (k D - P0)/den in (0, 1/2]  ->  k D - P0 in (0, den/2] (den>0) or [den/2, 0) (den<0)
                    ll lo, hi; // range for N = k*D - P0 (scaled by 2 for the half)
                    // solve for k: if den>0: 0 < kD - P0 <= den/2 ; if den<0: den/2 <= kD - P0 < 0
                    ll A_, B_; // N in (A_, B_] in units of 1/2: use 2N
                    if(den>0){ A_=0; B_=den; } else { A_=den; B_=0; }  // 2N in (A_*?, ...]: handle below
                    // 2(kD - P0) in (0, den] if den>0 ; in [den, 0) if den<0
                    ll Dabs = D>0?D:-D;
                    // iterate k over the range: kD in (P0, P0 + den/2] or [P0 + den/2, P0)
                    ll L2 = 2*P0 + (den>0?0:den), H2 = 2*P0 + (den>0?den:0); // 2kD in (L2,H2] or [L2,H2)
                    ll kmin, kmax;
                    if(D>0){ kmin = fl(L2, 2*D) - 1; kmax = fl(H2, 2*D) + 1; } else { kmin = fl(-H2, -2*D) - 1; kmax = fl(-L2, -2*D) + 1; }
                    (void)lo;(void)hi;(void)A_;(void)B_;(void)Dabs;
                    for(ll k=kmin;k<=kmax;k++){
                        ll N = k*D - P0;
                        // check t = N/den in (0, 1/2]
                        if(den>0){ if(!(N>0 && 2*N<=den)) continue; } else { if(!(N<0 && 2*N>=den)) continue; }
                        // prune: t <= current best cannot improve (G(s) <= t on active forms)
                        // t = N/den ; compare N/den <= bp/bq
                        { i128 lhs=(i128)(N<0?-N:N)*bq, rhs=(i128)bp*(den<0?-den:den); if(lhs<=rhs) continue; }
                        // s = Minv (a + si t, b + sj t) with t = N/den: common denominator D*den
                        ll ui = a*den + si*N, uj = b*den + sj*N;   // (a + si t)*den
                        ll X = (ll)nr[j]*ui - (ll)nr[i]*uj, Y = -(ll)ns[j]*ui + (ll)ns[i]*uj;
                        consider(X, Y, D*den);
                    }
                }
            }
        }
        // (b) proportional pair (i,j) at common level, third m at half-integer; base pair (i,m) independent
        for(int i=0;i<4;i++) for(int j=0;j<4;j++){
            if(i==j) continue;
            if((ll)ns[i]*nr[j] != (ll)ns[j]*nr[i]) continue;
            if(i>j) continue;
            for(int m=0;m<4;m++){ if(m==i||m==j) continue;
                ll D=(ll)ns[i]*nr[m]-(ll)nr[i]*ns[m]; if(D==0) continue;
                ll g1,g2; hnf2(ns[i],nr[i],ns[m],nr[m],&g1,&g2);
                for(int si=-1;si<=1;si+=2) for(int sj=-1;sj<=1;sj+=2){
                    // l_i = a + si t, l_m = b + 1/2 ; l_j(s) = (cA (a + si t) + cB (b + 1/2))/D ; equation l_j = k + sj t
                    ll cA = (ll)ns[j]*nr[m] - (ll)nr[j]*ns[m], cB = -(ll)ns[j]*nr[i] + (ll)nr[j]*ns[i];
                    ll Q0 = cA*si; ll den = Q0 - (ll)sj*D; if(den==0) continue;
                    for(ll a=0;a<g1;a++) for(ll b=0;b<g2;b++){
                        // 2 P0 = 2 cA a + cB (2b+1)
                        ll P2 = 2*cA*a + cB*(2*b+1);
                        // t = (k D - P0)/den = (2kD - P2)/(2 den)
                        ll den2=2*den;
                        ll L2 = P2 + (den2>0?0:den2/2*1), H2 = P2 + (den2>0?den2/2:0);
                        // 2kD in (P2, P2 + den] or [P2 + den, P2)
                        ll lo2 = (den>0)? P2 : P2+den, hi2 = (den>0)? P2+den : P2;
                        ll kmin, kmax;
                        if(D>0){ kmin=fl(lo2,2*D)-1; kmax=fl(hi2,2*D)+1; } else { kmin=fl(-hi2,-2*D)-1; kmax=fl(-lo2,-2*D)+1; }
                        (void)L2;(void)H2;
                        for(ll k=kmin;k<=kmax;k++){
                            ll N2 = 2*k*D - P2; // t = N2/den2
                            if(den2>0){ if(!(N2>0 && 2*N2<=den2)) continue; } else { if(!(N2<0 && 2*N2>=den2)) continue; }
                            { i128 lhs=(i128)(N2<0?-N2:N2)*bq, rhs=(i128)bp*(den2<0?-den2:den2); if(lhs<=rhs) continue; }
                            // s = Minv (a + si t, b + 1/2), common denominator D*den2
                            ll ui = a*den2 + si*N2, um = (2*b+1)*den;   // (b+1/2)*den2 = (2b+1) den
                            ll X = (ll)nr[m]*ui - (ll)nr[i]*um, Y = -(ll)ns[m]*ui + (ll)ns[i]*um;
                            consider(X, Y, D*den2);
                        }
                    }
                }
            }
        }
        printf("%lld %lld %lld %lld %lld\n", bp, bq, bX, bY, bDen);
    }
    return 0;
}


==> anc/src/torusmlN.c <==
// Exact ML of a 2-dim subtorus of (R/Z)^n given n forms (s_i, r_i), n <= 8; generalization of torusml2.c
// Input lines: n s1 r1 ... sn rn ; output: p q X Y Den.
// Same candidate set as torusml.c
// ((a) three signed branches equal, (b) two proportional forms at a common level and a third at a
// half-integer, (c) two independent forms at half-integers), but the integer offsets of a base pair of
// independent forms are enumerated only over a fundamental domain of Z^2 / M Z^2 (|det M| classes).
// Input lines: s1 r1 s2 r2 s3 r3 s4 r4 ; output: p q X Y Den  (ML = p/q, witness (X/Den, Y/Den)).
#include <stdio.h>
#include <stdlib.h>
typedef long long ll;
typedef __int128 i128;
static ll gcdll(ll a, ll b){ if(a<0)a=-a; if(b<0)b=-b; while(b){ll t=a%b;a=b;b=t;} return a; }
static ll mod(ll a, ll m){ ll r=a%m; if(r<0) r+=m; return r; }
static ll fl(ll a, ll b){ /* floor(a/b), b>0 */ ll q=a/b; if((a%b)!=0 && ((a<0)!=(b<0))) q--; return q; }
static int ns[8], nr[8]; static int nf;
static ll bp, bq, bX, bY, bDen;
// evaluate G at (X/Den, Y/Den) and update best
static void consider(ll X, ll Y, ll Den){
    if(Den<0){ Den=-Den; X=-X; Y=-Y; }
    X=mod(X,Den); Y=mod(Y,Den);
    ll best=Den;
    for(int i=0;i<nf;i++){ ll z=mod((ll)ns[i]*X+(ll)nr[i]*Y, Den); if(Den-z<z) z=Den-z; if(z<best) best=z; }
    if((i128)best*bq > (i128)bp*Den){ ll g=gcdll(best,Den); bp=best/g; bq=Den/g; bX=X; bY=Y; bDen=Den; }
}
// fundamental domain reps of Z^2 / L, L generated by columns (Si,Sj),(Ri,Rj) of M=[[Si,Ri],[Sj,Rj]] (rows = forms)
// returns g1,g2 such that reps are (a,b), 0<=a<g1, 0<=b<g2 ; valid because L = <(g1,c),(0,g2)>.
static void hnf2(ll Si, ll Ri, ll Sj, ll Rj, ll *g1, ll *g2){
    ll D = Si*Rj - Ri*Sj; ll a=gcdll(Si,Ri); *g1=a; *g2 = (D<0?-D:D)/a;
}
int main(){
    while(scanf("%d",&nf)==1){ int okr=1; for(int t=0;t<nf;t++) if(scanf("%d %d",&ns[t],&nr[t])!=2) okr=0; if(!okr) break;
        bp=0; bq=1; bX=0; bY=0; bDen=1;
        // (c) two independent forms at half-integers: l_i = a + 1/2, l_j = b + 1/2
        for(int i=0;i<nf;i++) for(int j=i+1;j<nf;j++){
            ll D=(ll)ns[i]*nr[j]-(ll)nr[i]*ns[j]; if(D==0) continue;
            ll g1,g2; hnf2(ns[i],nr[i],ns[j],nr[j],&g1,&g2);
            for(ll a=0;a<g1;a++) for(ll b=0;b<g2;b++){
                // solve [[Si,Ri],[Sj,Rj]] (x,y) = (a+1/2, b+1/2) -> over 2D
                ll ui=2*a+1, uj=2*b+1;
                ll X = ui*nr[j] - uj*nr[i], Y = ns[i]*uj - ns[j]*ui; consider(X, Y, 2*D);
            }
        }
        // (a) base pair (i,j) independent, third m, signs: l_i = a + si t, l_j = b + sj t, l_m = k + sm t, t in (0,1/2]
        for(int i=0;i<nf;i++) for(int j=i+1;j<nf;j++) for(int m=0;m<nf;m++){
            if(m==i||m==j) continue;
            // use each unordered triple once: require that (i,j) is the first independent pair of the sorted triple
            int tr[3]={i,j,m}; // sort
            for(int x=0;x<3;x++) for(int y=x+1;y<3;y++) if(tr[y]<tr[x]){int t=tr[x];tr[x]=tr[y];tr[y]=t;}
            int fi=-1,fj=-1;
            for(int x=0;x<3 && fi<0;x++) for(int y=x+1;y<3;y++){ ll d=(ll)ns[tr[x]]*nr[tr[y]]-(ll)nr[tr[x]]*ns[tr[y]]; if(d!=0){fi=tr[x];fj=tr[y];break;} }
            if(fi!=i || fj!=j) continue;
            ll D=(ll)ns[i]*nr[j]-(ll)nr[i]*ns[j];
            ll g1,g2; hnf2(ns[i],nr[i],ns[j],nr[j],&g1,&g2);
            for(int si=-1;si<=1;si+=2) for(int sj=-1;sj<=1;sj+=2) for(int sm=-1;sm<=1;sm+=2){
                // s(t) = Minv (a + si t, b + sj t); Minv = (1/D) [[Rj, -Ri],[-Sj, Si]]
                // l_m(s) = (1/D) [ (Sm Rj - Rm Sj)(a + si t) + (-Sm Ri + Rm Si)(b + sj t) ] = (P0 + t Q0)/D
                ll cA = (ll)ns[m]*nr[j] - (ll)nr[m]*ns[j], cB = -(ll)ns[m]*nr[i] + (ll)nr[m]*ns[i];
                ll Q0 = cA*si + cB*sj;          // l_m slope numerator (over D)
                ll den = Q0 - (ll)sm*D;         // equation: (P0 + t Q0)/D = k + sm t  ->  t (Q0 - sm D) = k D - P0
                if(den==0) continue;
                for(ll a=0;a<g1;a++) for(ll b=0;b<g2;b++){
                    ll P0 = cA*a + cB*b;
                    // t = (k D - P0)/den in (0, 1/2]  ->  k D - P0 in (0, den/2] (den>0) or [den/2, 0) (den<0)
                    ll lo, hi; // range for N = k*D - P0 (scaled by 2 for the half)
                    // solve for k: if den>0: 0 < kD - P0 <= den/2 ; if den<0: den/2 <= kD - P0 < 0
                    ll A_, B_; // N in (A_, B_] in units of 1/2: use 2N
                    if(den>0){ A_=0; B_=den; } else { A_=den; B_=0; }  // 2N in (A_*?, ...]: handle below
                    // 2(kD - P0) in (0, den] if den>0 ; in [den, 0) if den<0
                    ll Dabs = D>0?D:-D;
                    // iterate k over the range: kD in (P0, P0 + den/2] or [P0 + den/2, P0)
                    ll L2 = 2*P0 + (den>0?0:den), H2 = 2*P0 + (den>0?den:0); // 2kD in (L2,H2] or [L2,H2)
                    ll kmin, kmax;
                    if(D>0){ kmin = fl(L2, 2*D) - 1; kmax = fl(H2, 2*D) + 1; } else { kmin = fl(-H2, -2*D) - 1; kmax = fl(-L2, -2*D) + 1; }
                    (void)lo;(void)hi;(void)A_;(void)B_;(void)Dabs;
                    for(ll k=kmin;k<=kmax;k++){
                        ll N = k*D - P0;
                        // check t = N/den in (0, 1/2]
                        if(den>0){ if(!(N>0 && 2*N<=den)) continue; } else { if(!(N<0 && 2*N>=den)) continue; }
                        // prune: t <= current best cannot improve (G(s) <= t on active forms)
                        // t = N/den ; compare N/den <= bp/bq
                        { i128 lhs=(i128)(N<0?-N:N)*bq, rhs=(i128)bp*(den<0?-den:den); if(lhs<=rhs) continue; }
                        // s = Minv (a + si t, b + sj t) with t = N/den: common denominator D*den
                        ll ui = a*den + si*N, uj = b*den + sj*N;   // (a + si t)*den
                        ll X = (ll)nr[j]*ui - (ll)nr[i]*uj, Y = -(ll)ns[j]*ui + (ll)ns[i]*uj;
                        consider(X, Y, D*den);
                    }
                }
            }
        }
        // (b) proportional pair (i,j) at common level, third m at half-integer; base pair (i,m) independent
        for(int i=0;i<nf;i++) for(int j=0;j<nf;j++){
            if(i==j) continue;
            if((ll)ns[i]*nr[j] != (ll)ns[j]*nr[i]) continue;
            if(i>j) continue;
            for(int m=0;m<nf;m++){ if(m==i||m==j) continue;
                ll D=(ll)ns[i]*nr[m]-(ll)nr[i]*ns[m]; if(D==0) continue;
                ll g1,g2; hnf2(ns[i],nr[i],ns[m],nr[m],&g1,&g2);
                for(int si=-1;si<=1;si+=2) for(int sj=-1;sj<=1;sj+=2){
                    // l_i = a + si t, l_m = b + 1/2 ; l_j(s) = (cA (a + si t) + cB (b + 1/2))/D ; equation l_j = k + sj t
                    ll cA = (ll)ns[j]*nr[m] - (ll)nr[j]*ns[m], cB = -(ll)ns[j]*nr[i] + (ll)nr[j]*ns[i];
                    ll Q0 = cA*si; ll den = Q0 - (ll)sj*D; if(den==0) continue;
                    for(ll a=0;a<g1;a++) for(ll b=0;b<g2;b++){
                        // 2 P0 = 2 cA a + cB (2b+1)
                        ll P2 = 2*cA*a + cB*(2*b+1);
                        // t = (k D - P0)/den = (2kD - P2)/(2 den)
                        ll den2=2*den;
                        ll L2 = P2 + (den2>0?0:den2/2*1), H2 = P2 + (den2>0?den2/2:0);
                        // 2kD in (P2, P2 + den] or [P2 + den, P2)
                        ll lo2 = (den>0)? P2 : P2+den, hi2 = (den>0)? P2+den : P2;
                        ll kmin, kmax;
                        if(D>0){ kmin=fl(lo2,2*D)-1; kmax=fl(hi2,2*D)+1; } else { kmin=fl(-hi2,-2*D)-1; kmax=fl(-lo2,-2*D)+1; }
                        (void)L2;(void)H2;
                        for(ll k=kmin;k<=kmax;k++){
                            ll N2 = 2*k*D - P2; // t = N2/den2
                            if(den2>0){ if(!(N2>0 && 2*N2<=den2)) continue; } else { if(!(N2<0 && 2*N2>=den2)) continue; }
                            { i128 lhs=(i128)(N2<0?-N2:N2)*bq, rhs=(i128)bp*(den2<0?-den2:den2); if(lhs<=rhs) continue; }
                            // s = Minv (a + si t, b + 1/2), common denominator D*den2
                            ll ui = a*den2 + si*N2, um = (2*b+1)*den;   // (b+1/2)*den2 = (2b+1) den
                            ll X = (ll)nr[m]*ui - (ll)nr[i]*um, Y = -(ll)ns[m]*ui + (ll)ns[i]*um;
                            consider(X, Y, D*den2);
                        }
                    }
                }
            }
        }
        printf("%lld %lld %lld %lld %lld\n", bp, bq, bX, bY, bDen);
    }
    return 0;
}


==> anc/src/tri925.c <==
// All primitive triples a<=b<=c (repeats allowed) with a^2+b^2+c^2 <= A2 ; print those with ML in (lo, hi] (fractions).
// Lemma 9.8: ./tri925 24414 1 3 9 25   (expected: 278173 triples, 9 with ML in (1/3, 9/25])
#include <stdio.h>
#include <stdlib.h>
typedef long long ll;
static ll gcdl(ll a,ll b){while(b){ll t=a%b;a=b;b=t;}return a;}
int main(int argc,char**argv){ ll A2=atoll(argv[1]); ll lon=atoll(argv[2]), lod=atoll(argv[3]), hin=atoll(argv[4]), hid=atoll(argv[5]);
 ll cnt=0, inr=0;
 for(ll a=1;3*a*a<=A2;a++) for(ll b=a; a*a+2*b*b<=A2; b++) for(ll c=b; a*a+b*b+c*c<=A2; c++){
  if(gcdl(gcdl(a,b),c)!=1) continue; cnt++;
  ll v[3]={a,b,c}; ll bn=0,bd=1;
  for(int i=0;i<3;i++)for(int j=i;j<3;j++){ ll D=v[i]+v[j]; for(ll m=1;2*m<=D;m++){ ll mn=D; for(int k=0;k<3;k++){ ll r=(v[k]*m)%D; if(D-r<r) r=D-r; if(r<mn) mn=r; if(mn*bd<=bn*D) break; } if(mn*bd>bn*D){bn=mn;bd=D;} } }
  ll g=gcdl(bn,bd); bn/=g; bd/=g;
  // in (lo, hi] ?
  if(bn*lod > lon*bd && bn*hid <= hin*bd){ inr++; printf("%lld %lld %lld %lld %lld\n",bn,bd,a,b,c); }
 }
 fprintf(stderr,"primitive triples with |v|^2<=%lld: %lld ; with ML in range: %lld\n",A2,cnt,inr); return 0; }


==> anc/surv25.txt <==
1 0 -10 0 -16 0 0 1 5 13 140 160 260
1 0 -10 0 0 1 -16 0 5 13 140 160 260
1 0 -10 0 0 1 -6 -1 5 13 140 100 260
1 0 -10 0 0 1 -6 1 5 13 140 160 260
1 0 -10 0 0 1 16 0 5 13 140 160 260
1 0 -10 0 0 1 6 -1 5 13 140 160 260
1 0 -10 0 0 1 6 1 5 13 140 100 260
1 0 -10 0 16 0 0 1 5 13 140 160 260
1 0 -12 0 -17 0 0 1 5 13 8 8 13
1 0 -12 0 -20 0 0 1 8 21 13 13 21
1 0 -12 0 0 1 -17 0 5 13 8 8 13
1 0 -12 0 0 1 -20 0 8 21 13 13 21
1 0 -12 0 0 1 -5 -1 5 13 8 5 13
1 0 -12 0 0 1 -5 1 5 13 8 8 13
1 0 -12 0 0 1 -8 -1 5 13 8 8 13
1 0 -12 0 0 1 -8 1 5 13 8 5 13
1 0 -12 0 0 1 17 0 5 13 8 8 13
1 0 -12 0 0 1 20 0 8 21 13 13 21
1 0 -12 0 0 1 5 -1 5 13 8 8 13
1 0 -12 0 0 1 5 1 5 13 8 5 13
1 0 -12 0 0 1 8 -1 5 13 8 5 13
1 0 -12 0 0 1 8 1 5 13 8 8 13
1 0 -12 0 17 0 0 1 5 13 8 8 13
1 0 -12 0 20 0 0 1 8 21 13 13 21
1 0 -14 0 -22 0 0 1 9 23 14 14 23
1 0 -14 0 -32 0 0 1 13 33 20 20 33
1 0 -14 0 0 1 -22 0 9 23 14 14 23
1 0 -14 0 0 1 -32 0 13 33 20 20 33
1 0 -14 0 0 1 22 0 9 23 14 14 23
1 0 -14 0 0 1 32 0 13 33 20 20 33
1 0 -14 0 22 0 0 1 9 23 14 14 23
1 0 -14 0 32 0 0 1 13 33 20 20 33
1 0 -16 0 -10 0 0 1 5 13 192 256 416
1 0 -16 0 0 1 -10 0 5 13 192 256 416
1 0 -16 0 0 1 10 0 5 13 192 256 416
1 0 -16 0 10 0 0 1 5 13 192 256 416
1 0 -17 0 -12 0 0 1 5 13 8 8 13
1 0 -17 0 0 1 -12 0 5 13 8 8 13
1 0 -17 0 0 1 12 0 5 13 8 8 13
1 0 -17 0 12 0 0 1 5 13 8 8 13
1 0 -18 0 -5 0 0 1 9 23 216 252 414
1 0 -18 0 -7 0 0 1 7 19 12 12 19
1 0 -18 0 0 1 -5 0 9 23 216 252 414
1 0 -18 0 0 1 -7 0 7 19 12 12 19
1 0 -18 0 0 1 5 0 9 23 216 252 414
1 0 -18 0 0 1 7 0 7 19 12 12 19
1 0 -18 0 5 0 0 1 9 23 216 252 414
1 0 -18 0 7 0 0 1 7 19 12 12 19
1 0 -20 0 -12 0 0 1 8 21 13 13 21
1 0 -20 0 0 1 -12 0 8 21 13 13 21
1 0 -20 0 0 1 12 0 8 21 13 13 21
1 0 -20 0 12 0 0 1 8 21 13 13 21
1 0 -22 0 -14 0 0 1 9 23 14 14 23
1 0 -22 0 -9 0 0 1 9 23 14 14 23
1 0 -22 0 0 1 -14 0 9 23 14 14 23
1 0 -22 0 0 1 -9 0 9 23 14 14 23
1 0 -22 0 0 1 14 0 9 23 14 14 23
1 0 -22 0 0 1 9 0 9 23 14 14 23
1 0 -22 0 14 0 0 1 9 23 14 14 23
1 0 -22 0 9 0 0 1 9 23 14 14 23
1 0 -24 0 -7 0 0 1 12 31 384 456 744
1 0 -24 0 0 1 -7 0 12 31 384 456 744
1 0 -24 0 0 1 7 0 12 31 384 456 744
1 0 -24 0 7 0 0 1 12 31 384 456 744
1 0 -26 0 -7 0 0 1 13 33 442 520 858
1 0 -26 0 0 1 -7 0 13 33 442 520 858
1 0 -26 0 0 1 7 0 13 33 442 520 858
1 0 -26 0 7 0 0 1 13 33 442 520 858
1 0 -30 0 -9 0 0 1 12 31 19 19 31
1 0 -30 0 0 1 -9 0 12 31 19 19 31
1 0 -30 0 0 1 9 0 12 31 19 19 31
1 0 -30 0 9 0 0 1 12 31 19 19 31
1 0 -32 0 -14 0 0 1 13 33 20 20 33
1 0 -32 0 -9 0 0 1 13 33 20 20 33
1 0 -32 0 0 1 -14 0 13 33 20 20 33
1 0 -32 0 0 1 -9 0 13 33 20 20 33
1 0 -32 0 0 1 14 0 13 33 20 20 33
1 0 -32 0 0 1 9 0 13 33 20 20 33
1 0 -32 0 14 0 0 1 13 33 20 20 33
1 0 -32 0 9 0 0 1 13 33 20 20 33
1 0 -5 0 -18 0 0 1 9 23 55 70 115
1 0 -5 0 0 1 -13 -1 9 23 55 45 115
1 0 -5 0 0 1 -13 1 9 23 55 70 115
1 0 -5 0 0 1 -18 0 9 23 55 70 115
1 0 -5 0 0 1 -3 -3 9 23 55 45 115
1 0 -5 0 0 1 -3 3 9 23 55 70 115
1 0 -5 0 0 1 -8 -2 9 23 55 45 115
1 0 -5 0 0 1 -8 2 9 23 55 70 115
1 0 -5 0 0 1 13 -1 9 23 55 70 115
1 0 -5 0 0 1 13 1 9 23 55 45 115
1 0 -5 0 0 1 18 0 9 23 55 70 115
1 0 -5 0 0 1 3 -3 9 23 55 70 115
1 0 -5 0 0 1 3 3 9 23 55 45 115
1 0 -5 0 0 1 8 -2 9 23 55 70 115
1 0 -5 0 0 1 8 2 9 23 55 45 115
1 0 -5 0 0 2 -4 -1 9 23 110 160 230
1 0 -5 0 0 2 -4 1 9 23 110 70 230
1 0 -5 0 0 2 4 -1 9 23 110 70 230
1 0 -5 0 0 2 4 1 9 23 110 160 230
1 0 -5 0 0 3 -1 -1 9 23 165 45 345
1 0 -5 0 0 3 -1 1 9 23 165 300 345
1 0 -5 0 0 3 1 -1 9 23 165 300 345
1 0 -5 0 0 3 1 1 9 23 165 45 345
1 0 -5 0 18 0 0 1 9 23 55 70 115
1 0 -7 0 -18 0 0 1 7 19 12 12 19
1 0 -7 0 -24 0 0 1 12 31 105 133 217
1 0 -7 0 -26 0 0 1 13 33 112 140 231
1 0 -7 0 0 1 -10 -2 12 31 105 84 217
1 0 -7 0 0 1 -10 2 12 31 105 133 217
1 0 -7 0 0 1 -11 -1 3 8 5 5 8
1 0 -7 0 0 1 -11 1 3 8 5 3 8
1 0 -7 0 0 1 -12 -2 13 33 112 91 231
1 0 -7 0 0 1 -12 2 13 33 112 140 231
1 0 -7 0 0 1 -17 -1 12 31 105 84 217
1 0 -7 0 0 1 -17 1 12 31 105 133 217
1 0 -7 0 0 1 -18 0 7 19 12 12 19
1 0 -7 0 0 1 -19 -1 13 33 112 91 231
1 0 -7 0 0 1 -19 1 13 33 112 140 231
1 0 -7 0 0 1 -24 0 12 31 105 133 217
1 0 -7 0 0 1 -26 0 13 33 112 140 231
1 0 -7 0 0 1 -3 -3 12 31 105 84 217
1 0 -7 0 0 1 -3 3 12 31 105 133 217
1 0 -7 0 0 1 -4 -2 3 8 5 4 8
1 0 -7 0 0 1 -4 2 3 8 5 4 8
1 0 -7 0 0 1 -5 -3 13 33 112 91 231
1 0 -7 0 0 1 -5 3 13 33 112 140 231
1 0 -7 0 0 1 10 -2 12 31 105 133 217
1 0 -7 0 0 1 10 2 12 31 105 84 217
1 0 -7 0 0 1 11 -1 3 8 5 3 8
1 0 -7 0 0 1 11 1 3 8 5 5 8
1 0 -7 0 0 1 12 -2 13 33 112 140 231
1 0 -7 0 0 1 12 2 13 33 112 91 231
1 0 -7 0 0 1 17 -1 12 31 105 133 217
1 0 -7 0 0 1 17 1 12 31 105 84 217
1 0 -7 0 0 1 18 0 7 19 12 12 19
1 0 -7 0 0 1 19 -1 13 33 112 140 231
1 0 -7 0 0 1 19 1 13 33 112 91 231
1 0 -7 0 0 1 24 0 12 31 105 133 217
1 0 -7 0 0 1 26 0 13 33 112 140 231
1 0 -7 0 0 1 3 -3 12 31 105 133 217
1 0 -7 0 0 1 3 3 12 31 105 84 217
1 0 -7 0 0 1 4 -2 3 8 3 4 8
1 0 -7 0 0 1 4 2 3 8 3 4 8
1 0 -7 0 0 1 5 -3 13 33 112 140 231
1 0 -7 0 0 1 5 3 13 33 112 91 231
1 0 -7 0 0 2 -2 -1 3 8 5 2 8
1 0 -7 0 0 2 -2 1 3 8 3 2 8
1 0 -7 0 0 2 -5 -1 12 31 210 84 434
1 0 -7 0 0 2 -5 1 12 31 210 350 434
1 0 -7 0 0 2 -6 -1 13 33 224 322 462
1 0 -7 0 0 2 -6 1 13 33 224 140 462
1 0 -7 0 0 2 2 -1 3 8 3 2 8
1 0 -7 0 0 2 2 1 3 8 5 2 8
1 0 -7 0 0 2 5 -1 12 31 210 350 434
1 0 -7 0 0 2 5 1 12 31 210 84 434
1 0 -7 0 0 2 6 -1 13 33 224 140 462
1 0 -7 0 0 2 6 1 13 33 224 322 462
1 0 -7 0 0 3 -1 -1 12 31 315 84 651
1 0 -7 0 0 3 -1 1 12 31 315 567 651
1 0 -7 0 0 3 1 -1 12 31 315 567 651
1 0 -7 0 0 3 1 1 12 31 315 84 651
1 0 -7 0 1 3 -2 -1 13 33 336 441 693
1 0 -7 0 1 3 2 1 13 33 336 441 693
1 0 -7 0 18 0 0 1 7 19 12 12 19
1 0 -7 0 2 3 -1 1 13 33 336 609 693
1 0 -7 0 2 3 1 -1 13 33 336 609 693
1 0 -7 0 24 0 0 1 12 31 105 133 217
1 0 -7 0 26 0 0 1 13 33 112 140 231
1 0 -9 0 -22 0 0 1 9 23 14 14 23
1 0 -9 0 -30 0 0 1 12 31 19 19 31
1 0 -9 0 -32 0 0 1 13 33 20 20 33
1 0 -9 0 0 1 -21 -1 9 23 14 14 23
1 0 -9 0 0 1 -21 1 9 23 14 9 23
1 0 -9 0 0 1 -22 0 9 23 14 14 23
1 0 -9 0 0 1 -30 0 12 31 19 19 31
1 0 -9 0 0 1 -32 0 13 33 20 20 33
1 0 -9 0 0 1 21 -1 9 23 14 9 23
1 0 -9 0 0 1 21 1 9 23 14 14 23
1 0 -9 0 0 1 22 0 9 23 14 14 23
1 0 -9 0 0 1 30 0 12 31 19 19 31
1 0 -9 0 0 1 32 0 13 33 20 20 33
1 0 -9 0 22 0 0 1 9 23 14 14 23
1 0 -9 0 30 0 0 1 12 31 19 19 31
1 0 -9 0 32 0 0 1 13 33 20 20 33
1 0 0 1 -1 -11 -1 -19 15 38 253 220 418
1 0 0 1 -1 -11 -1 8 15 38 253 220 418
1 0 0 1 -1 -11 -2 -15 13 33 220 198 363
1 0 0 1 -1 -11 -2 -18 13 33 220 165 363
1 0 0 1 -1 -11 -2 -4 13 33 220 198 363
1 0 0 1 -1 -11 -2 -7 13 33 220 165 363
1 0 0 1 -1 -11 0 -7 3 8 5 5 8
1 0 0 1 -1 -11 0 7 3 8 5 5 8
1 0 0 1 -1 -11 1 -8 15 38 253 220 418
1 0 0 1 -1 -11 1 19 15 38 253 220 418
1 0 0 1 -1 -11 2 15 13 33 220 198 363
1 0 0 1 -1 -11 2 18 13 33 220 165 363
1 0 0 1 -1 -11 2 4 13 33 220 198 363
1 0 0 1 -1 -11 2 7 13 33 220 165 363
1 0 0 1 -1 -13 0 -5 9 23 182 156 299
1 0 0 1 -1 -13 0 5 9 23 182 156 299
1 0 0 1 -1 -17 0 -7 12 31 323 272 527
1 0 0 1 -1 -17 0 7 12 31 323 272 527
1 0 0 1 -1 -19 -1 -11 15 38 437 380 722
1 0 0 1 -1 -19 -1 -8 15 38 437 342 722
1 0 0 1 -1 -19 0 -7 13 33 380 323 627
1 0 0 1 -1 -19 0 7 13 33 380 323 627
1 0 0 1 -1 -19 1 11 15 38 437 380 722
1 0 0 1 -1 -19 1 8 15 38 437 342 722
1 0 0 1 -1 -21 0 -9 9 23 14 14 23
1 0 0 1 -1 -21 0 9 9 23 14 14 23
1 0 0 1 -1 -5 0 -12 5 13 8 5 13
1 0 0 1 -1 -5 0 12 5 13 8 5 13
1 0 0 1 -1 -6 -2 -16 5 13 96 72 156
1 0 0 1 -1 -6 -2 4 5 13 96 72 156
1 0 0 1 -1 -6 -3 -15 3 8 90 72 144
1 0 0 1 -1 -6 -3 -3 3 8 90 72 144
1 0 0 1 -1 -6 -3 -9 3 8 5 5 8
1 0 0 1 -1 -6 0 -10 5 13 96 72 156
1 0 0 1 -1 -6 0 10 5 13 96 72 156
1 0 0 1 -1 -6 2 -4 5 13 96 72 156
1 0 0 1 -1 -6 2 16 5 13 96 72 156
1 0 0 1 -1 -6 3 15 3 8 90 72 144
1 0 0 1 -1 -6 3 3 3 8 90 72 144
1 0 0 1 -1 -6 3 9 3 8 5 5 8
1 0 0 1 -1 -8 -1 -19 15 38 184 144 304
1 0 0 1 -1 -8 -1 11 15 38 184 144 304
1 0 0 1 -1 -8 -2 -20 9 23 14 14 23
1 0 0 1 -1 -8 -2 4 9 23 12 14 23
1 0 0 1 -1 -8 -3 -19 9 23 14 14 23
1 0 0 1 -1 -8 -3 -27 15 38 184 144 304
1 0 0 1 -1 -8 -3 -5 9 23 12 14 23
1 0 0 1 -1 -8 -3 3 15 38 184 144 304
1 0 0 1 -1 -8 0 -12 5 13 8 8 13
1 0 0 1 -1 -8 0 12 5 13 8 8 13
1 0 0 1 -1 -8 1 -11 15 38 184 144 304
1 0 0 1 -1 -8 1 19 15 38 184 144 304
1 0 0 1 -1 -8 2 -4 9 23 12 14 23
1 0 0 1 -1 -8 2 20 9 23 14 14 23
1 0 0 1 -1 -8 3 -3 15 38 184 144 304
1 0 0 1 -1 -8 3 19 9 23 14 14 23
1 0 0 1 -1 -8 3 27 15 38 184 144 304
1 0 0 1 -1 -8 3 5 9 23 12 14 23
1 0 0 1 -1 11 -1 -8 15 38 253 198 418
1 0 0 1 -1 11 -1 19 15 38 253 198 418
1 0 0 1 -1 11 -2 15 13 33 220 165 363
1 0 0 1 -1 11 -2 18 13 33 220 198 363
1 0 0 1 -1 11 -2 4 13 33 220 165 363
1 0 0 1 -1 11 -2 7 13 33 220 198 363
1 0 0 1 -1 11 0 -7 3 8 5 3 8
1 0 0 1 -1 11 0 7 3 8 5 3 8
1 0 0 1 -1 11 1 -19 15 38 253 198 418
1 0 0 1 -1 11 1 8 15 38 253 198 418
1 0 0 1 -1 11 2 -15 13 33 220 165 363
1 0 0 1 -1 11 2 -18 13 33 220 198 363
1 0 0 1 -1 11 2 -4 13 33 220 165 363
1 0 0 1 -1 11 2 -7 13 33 220 198 363
1 0 0 1 -1 13 0 -5 9 23 182 143 299
1 0 0 1 -1 13 0 5 9 23 182 143 299
1 0 0 1 -1 17 0 -7 12 31 323 255 527
1 0 0 1 -1 17 0 7 12 31 323 255 527
1 0 0 1 -1 19 -1 11 15 38 437 342 722
1 0 0 1 -1 19 -1 8 15 38 437 380 722
1 0 0 1 -1 19 0 -7 13 33 380 304 627
1 0 0 1 -1 19 0 7 13 33 380 304 627
1 0 0 1 -1 19 1 -11 15 38 437 342 722
1 0 0 1 -1 19 1 -8 15 38 437 380 722
1 0 0 1 -1 21 0 -9 9 23 14 9 23
1 0 0 1 -1 21 0 9 9 23 14 9 23
1 0 0 1 -1 5 0 -12 5 13 8 8 13
1 0 0 1 -1 5 0 12 5 13 8 8 13
1 0 0 1 -1 6 -2 -4 5 13 96 84 156
1 0 0 1 -1 6 -2 16 5 13 96 84 156
1 0 0 1 -1 6 -3 15 3 8 90 72 144
1 0 0 1 -1 6 -3 3 3 8 90 72 144
1 0 0 1 -1 6 -3 9 3 8 5 3 8
1 0 0 1 -1 6 0 -10 5 13 96 84 156
1 0 0 1 -1 6 0 10 5 13 96 84 156
1 0 0 1 -1 6 2 -16 5 13 96 84 156
1 0 0 1 -1 6 2 4 5 13 96 84 156
1 0 0 1 -1 6 3 -15 3 8 90 72 144
1 0 0 1 -1 6 3 -3 3 8 90 72 144
1 0 0 1 -1 6 3 -9 3 8 5 3 8
1 0 0 1 -1 8 -1 -11 15 38 184 160 304
1 0 0 1 -1 8 -1 19 15 38 184 160 304
1 0 0 1 -1 8 -2 -4 9 23 11 14 23
1 0 0 1 -1 8 -2 20 9 23 14 9 23
1 0 0 1 -1 8 -3 -3 15 38 184 160 304
1 0 0 1 -1 8 -3 19 9 23 14 9 23
1 0 0 1 -1 8 -3 27 15 38 184 160 304
1 0 0 1 -1 8 -3 5 9 23 11 14 23
1 0 0 1 -1 8 0 -12 5 13 8 5 13
1 0 0 1 -1 8 0 12 5 13 8 5 13
1 0 0 1 -1 8 1 -19 15 38 184 160 304
1 0 0 1 -1 8 1 11 15 38 184 160 304
1 0 0 1 -1 8 2 -20 9 23 14 9 23
1 0 0 1 -1 8 2 4 9 23 11 14 23
1 0 0 1 -1 8 3 -19 9 23 14 9 23
1 0 0 1 -1 8 3 -27 15 38 184 160 304
1 0 0 1 -1 8 3 -5 9 23 11 14 23
1 0 0 1 -1 8 3 3 15 38 184 160 304
1 0 0 1 -10 -10 -6 -6 8 21 13 13 21
1 0 0 1 -10 -10 6 6 8 21 13 13 21
1 0 0 1 -10 -12 -4 -5 9 23 14 14 23
1 0 0 1 -10 -12 4 5 9 23 14 14 23
1 0 0 1 -10 -2 -14 -3 5 13 8 8 13
1 0 0 1 -10 -2 -17 -3 12 31 160 190 310
1 0 0 1 -10 -2 -4 -2 5 13 140 160 260
1 0 0 1 -10 -2 -7 0 12 31 160 190 310
1 0 0 1 -10 -2 14 3 5 13 8 8 13
1 0 0 1 -10 -2 17 3 12 31 160 190 310
1 0 0 1 -10 -2 4 2 5 13 140 160 260
1 0 0 1 -10 -2 7 0 12 31 160 190 310
1 0 0 1 -10 -20 -3 -6 12 31 19 19 31
1 0 0 1 -10 -20 3 6 12 31 19 19 31
1 0 0 1 -10 -7 -7 -5 5 13 8 8 13
1 0 0 1 -10 -7 7 5 5 13 8 8 13
1 0 0 1 -10 -8 -4 -3 3 8 70 100 160
1 0 0 1 -10 -8 4 3 3 8 70 100 160
1 0 0 1 -10 0 -16 0 5 13 140 160 260
1 0 0 1 -10 0 -6 -1 5 13 120 160 260
1 0 0 1 -10 0 -6 1 5 13 140 160 260
1 0 0 1 -10 0 16 0 5 13 140 160 260
1 0 0 1 -10 0 6 -1 5 13 140 160 260
1 0 0 1 -10 0 6 1 5 13 120 160 260
1 0 0 1 -10 10 -6 6 8 21 13 8 21
1 0 0 1 -10 10 6 -6 8 21 13 8 21
1 0 0 1 -10 12 -4 5 9 23 14 9 23
1 0 0 1 -10 12 4 -5 9 23 14 9 23
1 0 0 1 -10 2 -14 3 5 13 8 5 13
1 0 0 1 -10 2 -17 3 12 31 150 190 310
1 0 0 1 -10 2 -4 2 5 13 120 160 260
1 0 0 1 -10 2 -7 0 12 31 150 190 310
1 0 0 1 -10 2 14 -3 5 13 8 5 13
1 0 0 1 -10 2 17 -3 12 31 150 190 310
1 0 0 1 -10 2 4 -2 5 13 120 160 260
1 0 0 1 -10 2 7 0 12 31 150 190 310
1 0 0 1 -10 20 -3 6 12 31 19 12 31
1 0 0 1 -10 20 3 -6 12 31 19 12 31
1 0 0 1 -10 7 -7 5 5 13 8 5 13
1 0 0 1 -10 7 7 -5 5 13 8 5 13
1 0 0 1 -10 8 -4 3 3 8 90 100 160
1 0 0 1 -10 8 4 -3 3 8 90 100 160
1 0 0 1 -11 -1 -15 -2 13 33 198 220 363
1 0 0 1 -11 -1 -18 -2 13 33 165 220 363
1 0 0 1 -11 -1 -19 -1 15 38 220 253 418
1 0 0 1 -11 -1 -4 -2 13 33 198 220 363
1 0 0 1 -11 -1 -7 -2 13 33 165 220 363
1 0 0 1 -11 -1 -7 0 3 8 5 5 8
1 0 0 1 -11 -1 -8 1 15 38 220 253 418
1 0 0 1 -11 -1 15 2 13 33 198 220 363
1 0 0 1 -11 -1 18 2 13 33 165 220 363
1 0 0 1 -11 -1 19 1 15 38 220 253 418
1 0 0 1 -11 -1 4 2 13 33 198 220 363
1 0 0 1 -11 -1 7 0 3 8 5 5 8
1 0 0 1 -11 -1 7 2 13 33 165 220 363
1 0 0 1 -11 -1 8 -1 15 38 220 253 418
1 0 0 1 -11 -11 -7 -7 9 23 14 14 23
1 0 0 1 -11 -11 7 7 9 23 14 14 23
1 0 0 1 -11 -3 -25 -7 15 38 220 253 418
1 0 0 1 -11 -3 25 7 15 38 220 253 418
1 0 0 1 -11 -6 -8 -4 9 23 132 154 253
1 0 0 1 -11 -6 8 4 9 23 132 154 253
1 0 0 1 -11 1 -15 2 13 33 165 220 363
1 0 0 1 -11 1 -18 2 13 33 198 220 363
1 0 0 1 -11 1 -19 1 15 38 198 253 418
1 0 0 1 -11 1 -4 2 13 33 165 220 363
1 0 0 1 -11 1 -7 0 3 8 5 3 8
1 0 0 1 -11 1 -7 2 13 33 198 220 363
1 0 0 1 -11 1 -8 -1 15 38 198 253 418
1 0 0 1 -11 1 15 -2 13 33 165 220 363
1 0 0 1 -11 1 18 -2 13 33 198 220 363
1 0 0 1 -11 1 19 -1 15 38 198 253 418
1 0 0 1 -11 1 4 -2 13 33 165 220 363
1 0 0 1 -11 1 7 -2 13 33 198 220 363
1 0 0 1 -11 1 7 0 3 8 5 3 8
1 0 0 1 -11 1 8 1 15 38 198 253 418
1 0 0 1 -11 11 -7 7 9 23 14 9 23
1 0 0 1 -11 11 7 -7 9 23 14 9 23
1 0 0 1 -11 3 -25 7 15 38 198 253 418
1 0 0 1 -11 3 25 -7 15 38 198 253 418
1 0 0 1 -11 6 -8 4 9 23 121 154 253
1 0 0 1 -11 6 8 -4 9 23 121 154 253
1 0 0 1 -12 -10 -5 -4 9 23 14 14 23
1 0 0 1 -12 -10 5 4 9 23 14 14 23
1 0 0 1 -12 -2 -19 -3 13 33 204 240 396
1 0 0 1 -12 -2 -7 0 13 33 204 240 396
1 0 0 1 -12 -2 19 3 13 33 204 240 396
1 0 0 1 -12 -2 7 0 13 33 204 240 396
1 0 0 1 -12 -4 -5 -3 13 33 204 240 396
1 0 0 1 -12 -4 5 3 13 33 204 240 396
1 0 0 1 -12 -6 -5 -2 9 23 132 168 276
1 0 0 1 -12 -6 5 2 9 23 132 168 276
1 0 0 1 -12 -8 -7 -5 9 23 132 168 276
1 0 0 1 -12 -8 7 5 9 23 132 168 276
1 0 0 1 -12 0 -17 0 5 13 8 8 13
1 0 0 1 -12 0 -20 0 8 21 13 13 21
1 0 0 1 -12 0 -5 -1 5 13 8 5 13
1 0 0 1 -12 0 -5 1 5 13 8 8 13
1 0 0 1 -12 0 -8 -1 5 13 8 8 13
1 0 0 1 -12 0 -8 1 5 13 8 5 13
1 0 0 1 -12 0 17 0 5 13 8 8 13
1 0 0 1 -12 0 20 0 8 21 13 13 21
1 0 0 1 -12 0 5 -1 5 13 8 8 13
1 0 0 1 -12 0 5 1 5 13 8 5 13
1 0 0 1 -12 0 8 -1 5 13 8 5 13
1 0 0 1 -12 0 8 1 5 13 8 8 13
1 0 0 1 -12 10 -5 4 9 23 14 9 23
1 0 0 1 -12 10 5 -4 9 23 14 9 23
1 0 0 1 -12 2 -19 3 13 33 192 240 396
1 0 0 1 -12 2 -7 0 13 33 192 240 396
1 0 0 1 -12 2 19 -3 13 33 192 240 396
1 0 0 1 -12 2 7 0 13 33 192 240 396
1 0 0 1 -12 4 -5 3 13 33 192 240 396
1 0 0 1 -12 4 5 -3 13 33 192 240 396
1 0 0 1 -12 6 -5 2 9 23 144 168 276
1 0 0 1 -12 6 5 -2 9 23 144 168 276
1 0 0 1 -12 8 -7 5 9 23 144 168 276
1 0 0 1 -12 8 7 -5 9 23 144 168 276
1 0 0 1 -13 -1 -5 0 9 23 156 182 299
1 0 0 1 -13 -1 5 0 9 23 156 182 299
1 0 0 1 -13 -3 -8 -2 9 23 156 182 299
1 0 0 1 -13 -3 8 2 9 23 156 182 299
1 0 0 1 -13 -5 -5 -2 7 19 12 12 19
1 0 0 1 -13 -5 5 2 7 19 12 12 19
1 0 0 1 -13 1 -5 0 9 23 143 182 299
1 0 0 1 -13 1 5 0 9 23 143 182 299
1 0 0 1 -13 3 -8 2 9 23 143 182 299
1 0 0 1 -13 3 8 -2 9 23 143 182 299
1 0 0 1 -13 5 -5 2 7 19 12 7 19
1 0 0 1 -13 5 5 -2 7 19 12 7 19
1 0 0 1 -14 -3 -10 -2 5 13 8 8 13
1 0 0 1 -14 -3 10 2 5 13 8 8 13
1 0 0 1 -14 -8 -6 -3 9 23 14 14 23
1 0 0 1 -14 -8 6 3 9 23 14 14 23
1 0 0 1 -14 0 -22 0 9 23 14 14 23
1 0 0 1 -14 0 -32 0 13 33 20 20 33
1 0 0 1 -14 0 22 0 9 23 14 14 23
1 0 0 1 -14 0 32 0 13 33 20 20 33
1 0 0 1 -14 3 -10 2 5 13 8 5 13
1 0 0 1 -14 3 10 -2 5 13 8 5 13
1 0 0 1 -14 8 -6 3 9 23 14 9 23
1 0 0 1 -14 8 6 -3 9 23 14 9 23
1 0 0 1 -15 -2 -11 -1 13 33 270 300 495
1 0 0 1 -15 -2 11 1 13 33 270 300 495
1 0 0 1 -15 -3 -6 -1 3 8 180 225 360
1 0 0 1 -15 -3 6 1 3 8 180 225 360
1 0 0 1 -15 -5 -9 -3 8 21 13 13 21
1 0 0 1 -15 -5 9 3 8 21 13 13 21
1 0 0 1 -15 -7 -6 -3 9 23 14 14 23
1 0 0 1 -15 -7 6 3 9 23 14 14 23
1 0 0 1 -15 2 -11 1 13 33 225 300 495
1 0 0 1 -15 2 11 -1 13 33 225 300 495
1 0 0 1 -15 3 -6 1 3 8 180 225 360
1 0 0 1 -15 3 6 -1 3 8 180 225 360
1 0 0 1 -15 5 -9 3 8 21 13 8 21
1 0 0 1 -15 5 9 -3 8 21 13 8 21
1 0 0 1 -15 7 -6 3 9 23 14 9 23
1 0 0 1 -15 7 6 -3 9 23 14 9 23
1 0 0 1 -16 -16 -7 -7 13 33 20 20 33
1 0 0 1 -16 -16 7 7 13 33 20 20 33
1 0 0 1 -16 -2 -6 -1 5 13 192 256 416
1 0 0 1 -16 -2 6 1 5 13 192 256 416
1 0 0 1 -16 -6 -7 -2 13 33 256 320 528
1 0 0 1 -16 -6 7 2 13 33 256 320 528
1 0 0 1 -16 0 -10 0 5 13 192 256 416
1 0 0 1 -16 0 10 0 5 13 192 256 416
1 0 0 1 -16 16 -7 7 13 33 20 13 33
1 0 0 1 -16 16 7 -7 13 33 20 13 33
1 0 0 1 -16 2 -6 1 5 13 224 256 416
1 0 0 1 -16 2 6 -1 5 13 224 256 416
1 0 0 1 -16 6 -7 2 13 33 272 320 528
1 0 0 1 -16 6 7 -2 13 33 272 320 528
1 0 0 1 -17 -1 -7 0 12 31 272 323 527
1 0 0 1 -17 -1 7 0 12 31 272 323 527
1 0 0 1 -17 -3 -10 -2 12 31 272 323 527
1 0 0 1 -17 -3 10 2 12 31 272 323 527
1 0 0 1 -17 -5 -7 -2 9 23 14 14 23
1 0 0 1 -17 -5 7 2 9 23 14 14 23
1 0 0 1 -17 -7 -5 -2 9 23 187 238 391
1 0 0 1 -17 -7 5 2 9 23 187 238 391
1 0 0 1 -17 0 -12 0 5 13 8 8 13
1 0 0 1 -17 0 12 0 5 13 8 8 13
1 0 0 1 -17 1 -7 0 12 31 255 323 527
1 0 0 1 -17 1 7 0 12 31 255 323 527
1 0 0 1 -17 3 -10 2 12 31 255 323 527
1 0 0 1 -17 3 10 -2 12 31 255 323 527
1 0 0 1 -17 5 -7 2 9 23 14 9 23
1 0 0 1 -17 5 7 -2 9 23 14 9 23
1 0 0 1 -17 7 -5 2 9 23 204 238 391
1 0 0 1 -17 7 5 -2 9 23 204 238 391
1 0 0 1 -18 -2 -11 -1 13 33 270 360 594
1 0 0 1 -18 -2 11 1 13 33 270 360 594
1 0 0 1 -18 -4 -7 -2 13 33 270 360 594
1 0 0 1 -18 -4 7 2 13 33 270 360 594
1 0 0 1 -18 0 -5 0 9 23 216 252 414
1 0 0 1 -18 0 -7 0 7 19 12 12 19
1 0 0 1 -18 0 5 0 9 23 216 252 414
1 0 0 1 -18 0 7 0 7 19 12 12 19
1 0 0 1 -18 2 -11 1 13 33 324 360 594
1 0 0 1 -18 2 11 -1 13 33 324 360 594
1 0 0 1 -18 4 -7 2 13 33 324 360 594
1 0 0 1 -18 4 7 -2 13 33 324 360 594
1 0 0 1 -19 -1 -11 -1 15 38 380 437 722
1 0 0 1 -19 -1 -7 0 13 33 323 380 627
1 0 0 1 -19 -1 -8 -1 15 38 342 437 722
1 0 0 1 -19 -1 11 1 15 38 380 437 722
1 0 0 1 -19 -1 7 0 13 33 323 380 627
1 0 0 1 -19 -1 8 1 15 38 342 437 722
1 0 0 1 -19 -3 -12 -2 13 33 323 380 627
1 0 0 1 -19 -3 -8 -1 9 23 14 14 23
1 0 0 1 -19 -3 12 2 13 33 323 380 627
1 0 0 1 -19 -3 8 1 9 23 14 14 23
1 0 0 1 -19 1 -11 1 15 38 342 437 722
1 0 0 1 -19 1 -7 0 13 33 304 380 627
1 0 0 1 -19 1 -8 1 15 38 380 437 722
1 0 0 1 -19 1 11 -1 15 38 342 437 722
1 0 0 1 -19 1 7 0 13 33 304 380 627
1 0 0 1 -19 1 8 -1 15 38 380 437 722
1 0 0 1 -19 3 -12 2 13 33 304 380 627
1 0 0 1 -19 3 -8 1 9 23 14 9 23
1 0 0 1 -19 3 12 -2 13 33 304 380 627
1 0 0 1 -19 3 8 -1 9 23 14 9 23
1 0 0 1 -2 -10 -2 -4 5 13 160 140 260
1 0 0 1 -2 -10 -3 -14 5 13 8 8 13
1 0 0 1 -2 -10 -3 -17 12 31 190 160 310
1 0 0 1 -2 -10 0 -7 12 31 190 160 310
1 0 0 1 -2 -10 0 7 12 31 190 160 310
1 0 0 1 -2 -10 2 4 5 13 160 140 260
1 0 0 1 -2 -10 3 14 5 13 8 8 13
1 0 0 1 -2 -10 3 17 12 31 190 160 310
1 0 0 1 -2 -12 -3 -19 13 33 240 204 396
1 0 0 1 -2 -12 0 -7 13 33 240 204 396
1 0 0 1 -2 -12 0 7 13 33 240 204 396
1 0 0 1 -2 -12 3 19 13 33 240 204 396
1 0 0 1 -2 -15 -1 -11 13 33 300 270 495
1 0 0 1 -2 -15 1 11 13 33 300 270 495
1 0 0 1 -2 -16 -1 -6 5 13 256 192 416
1 0 0 1 -2 -16 1 6 5 13 256 192 416
1 0 0 1 -2 -18 -1 -11 13 33 360 270 594
1 0 0 1 -2 -18 1 11 13 33 360 270 594
1 0 0 1 -2 -20 -1 -8 9 23 14 14 23
1 0 0 1 -2 -20 1 8 9 23 14 14 23
1 0 0 1 -2 -4 -1 -11 13 33 80 72 132
1 0 0 1 -2 -4 -1 6 5 13 64 56 104
1 0 0 1 -2 -4 -1 8 9 23 22 28 46
1 0 0 1 -2 -4 -2 -10 5 13 64 56 104
1 0 0 1 -2 -4 -2 7 13 33 80 72 132
1 0 0 1 -2 -4 -3 3 9 23 22 28 46
1 0 0 1 -2 -4 -4 2 5 13 64 56 104
1 0 0 1 -2 -4 -5 -2 9 23 22 28 46
1 0 0 1 -2 -4 -5 3 13 33 80 72 132
1 0 0 1 -2 -4 0 -7 3 8 4 5 8
1 0 0 1 -2 -4 0 7 3 8 4 5 8
1 0 0 1 -2 -4 1 -6 5 13 64 56 104
1 0 0 1 -2 -4 1 -8 9 23 22 28 46
1 0 0 1 -2 -4 1 11 13 33 80 72 132
1 0 0 1 -2 -4 2 -7 13 33 80 72 132
1 0 0 1 -2 -4 2 10 5 13 64 56 104
1 0 0 1 -2 -4 3 -3 9 23 22 28 46
1 0 0 1 -2 -4 4 -2 5 13 64 56 104
1 0 0 1 -2 -4 5 -3 13 33 80 72 132
1 0 0 1 -2 -4 5 2 9 23 22 28 46
1 0 0 1 -2 -5 -4 -2 9 23 70 55 115
1 0 0 1 -2 -5 -5 -13 7 19 12 12 19
1 0 0 1 -2 -5 -5 -7 9 23 70 55 115
1 0 0 1 -2 -5 -6 -12 9 23 70 55 115
1 0 0 1 -2 -5 -7 -17 9 23 70 55 115
1 0 0 1 -2 -5 4 2 9 23 70 55 115
1 0 0 1 -2 -5 5 13 7 19 12 12 19
1 0 0 1 -2 -5 5 7 9 23 70 55 115
1 0 0 1 -2 -5 6 12 9 23 70 55 115
1 0 0 1 -2 -5 7 17 9 23 70 55 115
1 0 0 1 -2 -7 -1 -11 13 33 140 105 231
1 0 0 1 -2 -7 -2 4 13 33 140 105 231
1 0 0 1 -2 -7 -4 -18 13 33 140 105 231
1 0 0 1 -2 -7 -4 -4 12 31 133 105 217
1 0 0 1 -2 -7 -5 -17 9 23 14 14 23
1 0 0 1 -2 -7 -6 -16 13 33 140 112 231
1 0 0 1 -2 -7 -7 -23 13 33 140 112 231
1 0 0 1 -2 -7 -7 -25 13 33 20 20 33
1 0 0 1 -2 -7 1 11 13 33 140 105 231
1 0 0 1 -2 -7 2 -4 13 33 140 105 231
1 0 0 1 -2 -7 4 18 13 33 140 105 231
1 0 0 1 -2 -7 4 4 12 31 133 105 217
1 0 0 1 -2 -7 5 17 9 23 14 14 23
1 0 0 1 -2 -7 6 16 13 33 140 112 231
1 0 0 1 -2 -7 7 23 13 33 140 112 231
1 0 0 1 -2 -7 7 25 13 33 20 20 33
1 0 0 1 -2 -8 -3 -13 9 23 112 96 184
1 0 0 1 -2 -8 0 -5 9 23 112 96 184
1 0 0 1 -2 -8 0 5 9 23 112 96 184
1 0 0 1 -2 -8 3 13 9 23 112 96 184
1 0 0 1 -2 10 -2 4 5 13 160 120 260
1 0 0 1 -2 10 -3 14 5 13 8 5 13
1 0 0 1 -2 10 -3 17 12 31 190 150 310
1 0 0 1 -2 10 0 -7 12 31 190 150 310
1 0 0 1 -2 10 0 7 12 31 190 150 310
1 0 0 1 -2 10 2 -4 5 13 160 120 260
1 0 0 1 -2 10 3 -14 5 13 8 5 13
1 0 0 1 -2 10 3 -17 12 31 190 150 310
1 0 0 1 -2 12 -3 19 13 33 240 192 396
1 0 0 1 -2 12 0 -7 13 33 240 192 396
1 0 0 1 -2 12 0 7 13 33 240 192 396
1 0 0 1 -2 12 3 -19 13 33 240 192 396
1 0 0 1 -2 15 -1 11 13 33 300 225 495
1 0 0 1 -2 15 1 -11 13 33 300 225 495
1 0 0 1 -2 16 -1 6 5 13 256 224 416
1 0 0 1 -2 16 1 -6 5 13 256 224 416
1 0 0 1 -2 18 -1 11 13 33 360 324 594
1 0 0 1 -2 18 1 -11 13 33 360 324 594
1 0 0 1 -2 20 -1 8 9 23 14 9 23
1 0 0 1 -2 20 1 -8 9 23 14 9 23
1 0 0 1 -2 4 -1 -6 5 13 64 48 104
1 0 0 1 -2 4 -1 -8 9 23 24 28 46
1 0 0 1 -2 4 -1 11 13 33 80 60 132
1 0 0 1 -2 4 -2 -7 13 33 80 60 132
1 0 0 1 -2 4 -2 10 5 13 64 48 104
1 0 0 1 -2 4 -3 -3 9 23 24 28 46
1 0 0 1 -2 4 -4 -2 5 13 64 48 104
1 0 0 1 -2 4 -5 -3 13 33 80 60 132
1 0 0 1 -2 4 -5 2 9 23 24 28 46
1 0 0 1 -2 4 0 -7 3 8 4 3 8
1 0 0 1 -2 4 0 7 3 8 4 3 8
1 0 0 1 -2 4 1 -11 13 33 80 60 132
1 0 0 1 -2 4 1 6 5 13 64 48 104
1 0 0 1 -2 4 1 8 9 23 24 28 46
1 0 0 1 -2 4 2 -10 5 13 64 48 104
1 0 0 1 -2 4 2 7 13 33 80 60 132
1 0 0 1 -2 4 3 3 9 23 24 28 46
1 0 0 1 -2 4 4 2 5 13 64 48 104
1 0 0 1 -2 4 5 -2 9 23 24 28 46
1 0 0 1 -2 4 5 3 13 33 80 60 132
1 0 0 1 -2 5 -4 2 9 23 70 60 115
1 0 0 1 -2 5 -5 13 7 19 12 7 19
1 0 0 1 -2 5 -5 7 9 23 70 60 115
1 0 0 1 -2 5 -6 12 9 23 70 60 115
1 0 0 1 -2 5 -7 17 9 23 70 60 115
1 0 0 1 -2 5 4 -2 9 23 70 60 115
1 0 0 1 -2 5 5 -13 7 19 12 7 19
1 0 0 1 -2 5 5 -7 9 23 70 60 115
1 0 0 1 -2 5 6 -12 9 23 70 60 115
1 0 0 1 -2 5 7 -17 9 23 70 60 115
1 0 0 1 -2 7 -1 11 13 33 140 126 231
1 0 0 1 -2 7 -2 -4 13 33 140 126 231
1 0 0 1 -2 7 -4 18 13 33 140 126 231
1 0 0 1 -2 7 -4 4 12 31 133 112 217
1 0 0 1 -2 7 -5 17 9 23 14 9 23
1 0 0 1 -2 7 -6 16 13 33 140 119 231
1 0 0 1 -2 7 -7 23 13 33 140 119 231
1 0 0 1 -2 7 -7 25 13 33 20 13 33
1 0 0 1 -2 7 1 -11 13 33 140 126 231
1 0 0 1 -2 7 2 4 13 33 140 126 231
1 0 0 1 -2 7 4 -18 13 33 140 126 231
1 0 0 1 -2 7 4 -4 12 31 133 112 217
1 0 0 1 -2 7 5 -17 9 23 14 9 23
1 0 0 1 -2 7 6 -16 13 33 140 119 231
1 0 0 1 -2 7 7 -23 13 33 140 119 231
1 0 0 1 -2 7 7 -25 13 33 20 13 33
1 0 0 1 -2 8 -3 13 9 23 112 88 184
1 0 0 1 -2 8 0 -5 9 23 112 88 184
1 0 0 1 -2 8 0 5 9 23 112 88 184
1 0 0 1 -2 8 3 -13 9 23 112 88 184
1 0 0 1 -20 -10 -6 -3 12 31 19 19 31
1 0 0 1 -20 -10 6 3 12 31 19 19 31
1 0 0 1 -20 -2 -8 -1 9 23 14 14 23
1 0 0 1 -20 -2 8 1 9 23 14 14 23
1 0 0 1 -20 0 -12 0 8 21 13 13 21
1 0 0 1 -20 0 12 0 8 21 13 13 21
1 0 0 1 -20 10 -6 3 12 31 19 12 31
1 0 0 1 -20 10 6 -3 12 31 19 12 31
1 0 0 1 -20 2 -8 1 9 23 14 9 23
1 0 0 1 -20 2 8 -1 9 23 14 9 23
1 0 0 1 -21 -1 -9 0 9 23 14 14 23
1 0 0 1 -21 -1 9 0 9 23 14 14 23
1 0 0 1 -21 1 -9 0 9 23 14 9 23
1 0 0 1 -21 1 9 0 9 23 14 9 23
1 0 0 1 -22 0 -14 0 9 23 14 14 23
1 0 0 1 -22 0 -9 0 9 23 14 14 23
1 0 0 1 -22 0 14 0 9 23 14 14 23
1 0 0 1 -22 0 9 0 9 23 14 14 23
1 0 0 1 -23 -7 -7 -2 13 33 368 460 759
1 0 0 1 -23 -7 7 2 13 33 368 460 759
1 0 0 1 -23 7 -7 2 13 33 391 460 759
1 0 0 1 -23 7 7 -2 13 33 391 460 759
1 0 0 1 -24 0 -7 0 12 31 384 456 744
1 0 0 1 -24 0 7 0 12 31 384 456 744
1 0 0 1 -25 -7 -11 -3 15 38 500 575 950
1 0 0 1 -25 -7 -7 -2 13 33 20 20 33
1 0 0 1 -25 -7 11 3 15 38 500 575 950
1 0 0 1 -25 -7 7 2 13 33 20 20 33
1 0 0 1 -25 7 -11 3 15 38 450 575 950
1 0 0 1 -25 7 -7 2 13 33 20 13 33
1 0 0 1 -25 7 11 -3 15 38 450 575 950
1 0 0 1 -25 7 7 -2 13 33 20 13 33
1 0 0 1 -26 0 -7 0 13 33 442 520 858
1 0 0 1 -26 0 7 0 13 33 442 520 858
1 0 0 1 -27 -3 -8 -1 15 38 486 621 1026
1 0 0 1 -27 -3 8 1 15 38 486 621 1026
1 0 0 1 -27 3 -8 1 15 38 540 621 1026
1 0 0 1 -27 3 8 -1 15 38 540 621 1026
1 0 0 1 -3 -11 -7 -25 15 38 253 220 418
1 0 0 1 -3 -11 7 25 15 38 253 220 418
1 0 0 1 -3 -13 -2 -8 9 23 182 156 299
1 0 0 1 -3 -13 2 8 9 23 182 156 299
1 0 0 1 -3 -14 -2 -10 5 13 8 8 13
1 0 0 1 -3 -14 2 10 5 13 8 8 13
1 0 0 1 -3 -15 -1 -6 3 8 225 180 360
1 0 0 1 -3 -15 1 6 3 8 225 180 360
1 0 0 1 -3 -17 -2 -10 12 31 323 272 527
1 0 0 1 -3 -17 2 10 12 31 323 272 527
1 0 0 1 -3 -19 -1 -8 9 23 14 14 23
1 0 0 1 -3 -19 -2 -12 13 33 380 323 627
1 0 0 1 -3 -19 1 8 9 23 14 14 23
1 0 0 1 -3 -19 2 12 13 33 380 323 627
1 0 0 1 -3 -27 -1 -8 15 38 621 486 1026
1 0 0 1 -3 -27 1 8 15 38 621 486 1026
1 0 0 1 -3 -3 -1 -6 3 8 45 36 72
1 0 0 1 -3 -3 -1 8 15 38 69 60 114
1 0 0 1 -3 -3 -2 4 9 23 36 42 69
1 0 0 1 -3 -3 -3 3 3 8 45 36 72
1 0 0 1 -3 -3 -4 -8 9 23 42 36 69
1 0 0 1 -3 -3 -4 2 9 23 42 36 69
1 0 0 1 -3 -3 -4 4 12 31 57 48 93
1 0 0 1 -3 -3 -5 0 9 23 36 42 69
1 0 0 1 -3 -3 -5 5 15 38 69 60 114
1 0 0 1 -3 -3 -6 -1 3 8 36 45 72
1 0 0 1 -3 -3 -7 0 12 31 48 57 93
1 0 0 1 -3 -3 -8 -4 9 23 36 42 69
1 0 0 1 -3 -3 -8 1 15 38 60 69 114
1 0 0 1 -3 -3 0 -5 9 23 42 36 69
1 0 0 1 -3 -3 0 -7 12 31 57 48 93
1 0 0 1 -3 -3 0 5 9 23 42 36 69
1 0 0 1 -3 -3 0 7 12 31 57 48 93
1 0 0 1 -3 -3 1 -8 15 38 69 60 114
1 0 0 1 -3 -3 1 6 3 8 45 36 72
1 0 0 1 -3 -3 2 -4 9 23 36 42 69
1 0 0 1 -3 -3 3 -3 3 8 45 36 72
1 0 0 1 -3 -3 4 -2 9 23 42 36 69
1 0 0 1 -3 -3 4 -4 12 31 57 48 93
1 0 0 1 -3 -3 4 8 9 23 42 36 69
1 0 0 1 -3 -3 5 -5 15 38 69 60 114
1 0 0 1 -3 -3 5 0 9 23 36 42 69
1 0 0 1 -3 -3 6 1 3 8 36 45 72
1 0 0 1 -3 -3 7 0 12 31 48 57 93
1 0 0 1 -3 -3 8 -1 15 38 60 69 114
1 0 0 1 -3 -3 8 4 9 23 36 42 69
1 0 0 1 -3 -4 -8 -10 3 8 40 28 64
1 0 0 1 -3 -4 8 10 3 8 40 28 64
1 0 0 1 -3 -5 -1 -8 9 23 36 42 69
1 0 0 1 -3 -5 -4 -12 13 33 100 85 165
1 0 0 1 -3 -5 -4 2 13 33 100 85 165
1 0 0 1 -3 -5 0 -7 13 33 100 85 165
1 0 0 1 -3 -5 0 7 13 33 100 85 165
1 0 0 1 -3 -5 1 8 9 23 36 42 69
1 0 0 1 -3 -5 4 -2 13 33 100 85 165
1 0 0 1 -3 -5 4 12 13 33 100 85 165
1 0 0 1 -3 -6 -10 -20 12 31 19 19 31
1 0 0 1 -3 -6 -7 -15 9 23 14 14 23
1 0 0 1 -3 -6 -8 -14 9 23 14 14 23
1 0 0 1 -3 -6 10 20 12 31 19 19 31
1 0 0 1 -3 -6 7 15 9 23 14 14 23
1 0 0 1 -3 -6 8 14 9 23 14 14 23
1 0 0 1 -3 -8 -5 -5 15 38 184 144 304
1 0 0 1 -3 -8 5 5 15 38 184 144 304
1 0 0 1 -3 -9 -1 -6 3 8 5 5 8
1 0 0 1 -3 -9 -5 -15 8 21 13 13 21
1 0 0 1 -3 -9 1 6 3 8 5 5 8
1 0 0 1 -3 -9 5 15 8 21 13 13 21
1 0 0 1 -3 11 -7 25 15 38 253 198 418
1 0 0 1 -3 11 7 -25 15 38 253 198 418
1 0 0 1 -3 13 -2 8 9 23 182 143 299
1 0 0 1 -3 13 2 -8 9 23 182 143 299
1 0 0 1 -3 14 -2 10 5 13 8 5 13
1 0 0 1 -3 14 2 -10 5 13 8 5 13
1 0 0 1 -3 15 -1 6 3 8 225 180 360
1 0 0 1 -3 15 1 -6 3 8 225 180 360
1 0 0 1 -3 17 -2 10 12 31 323 255 527
1 0 0 1 -3 17 2 -10 12 31 323 255 527
1 0 0 1 -3 19 -1 8 9 23 14 9 23
1 0 0 1 -3 19 -2 12 13 33 380 304 627
1 0 0 1 -3 19 1 -8 9 23 14 9 23
1 0 0 1 -3 19 2 -12 13 33 380 304 627
1 0 0 1 -3 27 -1 8 15 38 621 540 1026
1 0 0 1 -3 27 1 -8 15 38 621 540 1026
1 0 0 1 -3 3 -1 -8 15 38 69 54 114
1 0 0 1 -3 3 -1 6 3 8 45 36 72
1 0 0 1 -3 3 -2 -4 9 23 33 42 69
1 0 0 1 -3 3 -3 -3 3 8 45 36 72
1 0 0 1 -3 3 -4 -2 9 23 42 33 69
1 0 0 1 -3 3 -4 -4 12 31 57 45 93
1 0 0 1 -3 3 -4 8 9 23 42 33 69
1 0 0 1 -3 3 -5 -5 15 38 69 54 114
1 0 0 1 -3 3 -5 0 9 23 33 42 69
1 0 0 1 -3 3 -6 1 3 8 36 45 72
1 0 0 1 -3 3 -7 0 12 31 45 57 93
1 0 0 1 -3 3 -8 -1 15 38 54 69 114
1 0 0 1 -3 3 -8 4 9 23 33 42 69
1 0 0 1 -3 3 0 -5 9 23 42 33 69
1 0 0 1 -3 3 0 -7 12 31 57 45 93
1 0 0 1 -3 3 0 5 9 23 42 33 69
1 0 0 1 -3 3 0 7 12 31 57 45 93
1 0 0 1 -3 3 1 -6 3 8 45 36 72
1 0 0 1 -3 3 1 8 15 38 69 54 114
1 0 0 1 -3 3 2 4 9 23 33 42 69
1 0 0 1 -3 3 3 3 3 8 45 36 72
1 0 0 1 -3 3 4 -8 9 23 42 33 69
1 0 0 1 -3 3 4 2 9 23 42 33 69
1 0 0 1 -3 3 4 4 12 31 57 45 93
1 0 0 1 -3 3 5 0 9 23 33 42 69
1 0 0 1 -3 3 5 5 15 38 69 54 114
1 0 0 1 -3 3 6 -1 3 8 36 45 72
1 0 0 1 -3 3 7 0 12 31 45 57 93
1 0 0 1 -3 3 8 -4 9 23 33 42 69
1 0 0 1 -3 3 8 1 15 38 54 69 114
1 0 0 1 -3 4 -8 10 3 8 40 36 64
1 0 0 1 -3 4 8 -10 3 8 40 36 64
1 0 0 1 -3 5 -1 8 9 23 33 42 69
1 0 0 1 -3 5 -4 -2 13 33 100 80 165
1 0 0 1 -3 5 -4 12 13 33 100 80 165
1 0 0 1 -3 5 0 -7 13 33 100 80 165
1 0 0 1 -3 5 0 7 13 33 100 80 165
1 0 0 1 -3 5 1 -8 9 23 33 42 69
1 0 0 1 -3 5 4 -12 13 33 100 80 165
1 0 0 1 -3 5 4 2 13 33 100 80 165
1 0 0 1 -3 6 -10 20 12 31 19 12 31
1 0 0 1 -3 6 -7 15 9 23 14 9 23
1 0 0 1 -3 6 -8 14 9 23 14 9 23
1 0 0 1 -3 6 10 -20 12 31 19 12 31
1 0 0 1 -3 6 7 -15 9 23 14 9 23
1 0 0 1 -3 6 8 -14 9 23 14 9 23
1 0 0 1 -3 8 -5 5 15 38 184 160 304
1 0 0 1 -3 8 5 -5 15 38 184 160 304
1 0 0 1 -3 9 -1 6 3 8 5 3 8
1 0 0 1 -3 9 -5 15 8 21 13 8 21
1 0 0 1 -3 9 1 -6 3 8 5 3 8
1 0 0 1 -3 9 5 -15 8 21 13 8 21
1 0 0 1 -30 0 -9 0 12 31 19 19 31
1 0 0 1 -30 0 9 0 12 31 19 19 31
1 0 0 1 -32 0 -14 0 13 33 20 20 33
1 0 0 1 -32 0 -9 0 13 33 20 20 33
1 0 0 1 -32 0 14 0 13 33 20 20 33
1 0 0 1 -32 0 9 0 13 33 20 20 33
1 0 0 1 -4 -12 -3 -5 13 33 240 204 396
1 0 0 1 -4 -12 3 5 13 33 240 204 396
1 0 0 1 -4 -18 -2 -7 13 33 360 270 594
1 0 0 1 -4 -18 2 7 13 33 360 270 594
1 0 0 1 -4 -2 -10 -2 5 13 56 64 104
1 0 0 1 -4 -2 -11 -1 13 33 72 80 132
1 0 0 1 -4 -2 -2 -5 9 23 28 22 46
1 0 0 1 -4 -2 -2 4 5 13 32 24 52
1 0 0 1 -4 -2 -3 3 9 23 28 22 46
1 0 0 1 -4 -2 -3 5 13 33 40 32 66
1 0 0 1 -4 -2 -6 1 5 13 56 64 104
1 0 0 1 -4 -2 -7 0 3 8 5 4 8
1 0 0 1 -4 -2 -7 2 13 33 72 80 132
1 0 0 1 -4 -2 -8 1 9 23 28 22 46
1 0 0 1 -4 -2 10 2 5 13 56 64 104
1 0 0 1 -4 -2 11 1 13 33 72 80 132
1 0 0 1 -4 -2 2 -4 5 13 32 24 52
1 0 0 1 -4 -2 2 5 9 23 28 22 46
1 0 0 1 -4 -2 3 -3 9 23 28 22 46
1 0 0 1 -4 -2 3 -5 13 33 40 32 66
1 0 0 1 -4 -2 6 -1 5 13 56 64 104
1 0 0 1 -4 -2 7 -2 13 33 72 80 132
1 0 0 1 -4 -2 7 0 3 8 5 4 8
1 0 0 1 -4 -2 8 -1 9 23 28 22 46
1 0 0 1 -4 -3 -10 -8 3 8 28 40 64
1 0 0 1 -4 -3 10 8 3 8 28 40 64
1 0 0 1 -4 -4 -2 -7 12 31 76 60 124
1 0 0 1 -4 -4 -3 3 12 31 76 60 124
1 0 0 1 -4 -4 -7 -2 12 31 60 76 124
1 0 0 1 -4 -4 2 7 12 31 76 60 124
1 0 0 1 -4 -4 3 -3 12 31 76 60 124
1 0 0 1 -4 -4 7 2 12 31 60 76 124
1 0 0 1 -4 -5 -10 -12 9 23 14 14 23
1 0 0 1 -4 -5 10 12 9 23 14 14 23
1 0 0 1 -4 -8 -3 -3 9 23 112 96 184
1 0 0 1 -4 -8 -6 -11 9 23 112 96 184
1 0 0 1 -4 -8 3 3 9 23 112 96 184
1 0 0 1 -4 -8 6 11 9 23 112 96 184
1 0 0 1 -4 12 -3 5 13 33 240 192 396
1 0 0 1 -4 12 3 -5 13 33 240 192 396
1 0 0 1 -4 18 -2 7 13 33 360 324 594
1 0 0 1 -4 18 2 -7 13 33 360 324 594
1 0 0 1 -4 2 -10 2 5 13 48 64 104
1 0 0 1 -4 2 -11 1 13 33 60 80 132
1 0 0 1 -4 2 -2 -4 5 13 32 28 52
1 0 0 1 -4 2 -2 5 9 23 28 24 46
1 0 0 1 -4 2 -3 -3 9 23 28 24 46
1 0 0 1 -4 2 -3 -5 13 33 40 34 66
1 0 0 1 -4 2 -6 -1 5 13 48 64 104
1 0 0 1 -4 2 -7 -2 13 33 60 80 132
1 0 0 1 -4 2 -7 0 3 8 5 4 8
1 0 0 1 -4 2 -8 -1 9 23 28 24 46
1 0 0 1 -4 2 10 -2 5 13 48 64 104
1 0 0 1 -4 2 11 -1 13 33 60 80 132
1 0 0 1 -4 2 2 -5 9 23 28 24 46
1 0 0 1 -4 2 2 4 5 13 32 28 52
1 0 0 1 -4 2 3 3 9 23 28 24 46
1 0 0 1 -4 2 3 5 13 33 40 34 66
1 0 0 1 -4 2 6 1 5 13 48 64 104
1 0 0 1 -4 2 7 0 3 8 5 4 8
1 0 0 1 -4 2 7 2 13 33 60 80 132
1 0 0 1 -4 2 8 1 9 23 28 24 46
1 0 0 1 -4 3 -10 8 3 8 36 40 64
1 0 0 1 -4 3 10 -8 3 8 36 40 64
1 0 0 1 -4 4 -2 7 12 31 76 64 124
1 0 0 1 -4 4 -3 -3 12 31 76 64 124
1 0 0 1 -4 4 -7 2 12 31 64 76 124
1 0 0 1 -4 4 2 -7 12 31 76 64 124
1 0 0 1 -4 4 3 3 12 31 76 64 124
1 0 0 1 -4 4 7 -2 12 31 64 76 124
1 0 0 1 -4 5 -10 12 9 23 14 9 23
1 0 0 1 -4 5 10 -12 9 23 14 9 23
1 0 0 1 -4 8 -3 3 9 23 112 88 184
1 0 0 1 -4 8 -6 11 9 23 112 88 184
1 0 0 1 -4 8 3 -3 9 23 112 88 184
1 0 0 1 -4 8 6 -11 9 23 112 88 184
1 0 0 1 -5 -1 -12 0 5 13 8 5 13
1 0 0 1 -5 -1 12 0 5 13 8 5 13
1 0 0 1 -5 -13 -2 -5 7 19 12 12 19
1 0 0 1 -5 -13 2 5 7 19 12 12 19
1 0 0 1 -5 -15 -3 -9 8 21 13 13 21
1 0 0 1 -5 -15 3 9 8 21 13 13 21
1 0 0 1 -5 -17 -2 -7 9 23 14 14 23
1 0 0 1 -5 -17 2 7 9 23 14 14 23
1 0 0 1 -5 -2 -12 -6 9 23 55 70 115
1 0 0 1 -5 -2 -13 -5 7 19 12 12 19
1 0 0 1 -5 -2 -17 -7 9 23 55 70 115
1 0 0 1 -5 -2 -2 -4 9 23 55 70 115
1 0 0 1 -5 -2 -7 -5 9 23 55 70 115
1 0 0 1 -5 -2 12 6 9 23 55 70 115
1 0 0 1 -5 -2 13 5 7 19 12 12 19
1 0 0 1 -5 -2 17 7 9 23 55 70 115
1 0 0 1 -5 -2 2 4 9 23 55 70 115
1 0 0 1 -5 -2 7 5 9 23 55 70 115
1 0 0 1 -5 -3 -12 -4 13 33 85 100 165
1 0 0 1 -5 -3 -2 4 13 33 60 45 99
1 0 0 1 -5 -3 -7 0 13 33 85 100 165
1 0 0 1 -5 -3 -8 -1 9 23 42 36 69
1 0 0 1 -5 -3 12 4 13 33 85 100 165
1 0 0 1 -5 -3 2 -4 13 33 60 45 99
1 0 0 1 -5 -3 7 0 13 33 85 100 165
1 0 0 1 -5 -3 8 1 9 23 42 36 69
1 0 0 1 -5 -4 -12 -10 9 23 14 14 23
1 0 0 1 -5 -4 12 10 9 23 14 14 23
1 0 0 1 -5 -5 -3 -8 15 38 115 90 190
1 0 0 1 -5 -5 -3 3 15 38 115 90 190
1 0 0 1 -5 -5 -8 -3 15 38 90 115 190
1 0 0 1 -5 -5 -8 -8 5 13 40 30 65
1 0 0 1 -5 -5 3 -3 15 38 115 90 190
1 0 0 1 -5 -5 3 8 15 38 115 90 190
1 0 0 1 -5 -5 8 3 15 38 90 115 190
1 0 0 1 -5 -5 8 8 5 13 40 30 65
1 0 0 1 -5 -7 -2 -5 9 23 98 77 161
1 0 0 1 -5 -7 -7 -10 5 13 8 8 13
1 0 0 1 -5 -7 -8 -12 9 23 98 77 161
1 0 0 1 -5 -7 2 5 9 23 98 77 161
1 0 0 1 -5 -7 7 10 5 13 8 8 13
1 0 0 1 -5 -7 8 12 9 23 98 77 161
1 0 0 1 -5 0 -13 -1 9 23 60 70 115
1 0 0 1 -5 0 -13 1 9 23 55 70 115
1 0 0 1 -5 0 -18 0 9 23 55 70 115
1 0 0 1 -5 0 -3 -3 9 23 60 70 115
1 0 0 1 -5 0 -3 3 9 23 55 70 115
1 0 0 1 -5 0 -8 -2 9 23 60 70 115
1 0 0 1 -5 0 -8 2 9 23 55 70 115
1 0 0 1 -5 0 13 -1 9 23 55 70 115
1 0 0 1 -5 0 13 1 9 23 60 70 115
1 0 0 1 -5 0 18 0 9 23 55 70 115
1 0 0 1 -5 0 3 -3 9 23 55 70 115
1 0 0 1 -5 0 3 3 9 23 60 70 115
1 0 0 1 -5 0 8 -2 9 23 55 70 115
1 0 0 1 -5 0 8 2 9 23 60 70 115
1 0 0 1 -5 1 -12 0 5 13 8 8 13
1 0 0 1 -5 1 12 0 5 13 8 8 13
1 0 0 1 -5 13 -2 5 7 19 12 7 19
1 0 0 1 -5 13 2 -5 7 19 12 7 19
1 0 0 1 -5 15 -3 9 8 21 13 8 21
1 0 0 1 -5 15 3 -9 8 21 13 8 21
1 0 0 1 -5 17 -2 7 9 23 14 9 23
1 0 0 1 -5 17 2 -7 9 23 14 9 23
1 0 0 1 -5 2 -12 6 9 23 60 70 115
1 0 0 1 -5 2 -13 5 7 19 12 7 19
1 0 0 1 -5 2 -17 7 9 23 60 70 115
1 0 0 1 -5 2 -2 4 9 23 60 70 115
1 0 0 1 -5 2 -7 5 9 23 60 70 115
1 0 0 1 -5 2 12 -6 9 23 60 70 115
1 0 0 1 -5 2 13 -5 7 19 12 7 19
1 0 0 1 -5 2 17 -7 9 23 60 70 115
1 0 0 1 -5 2 2 -4 9 23 60 70 115
1 0 0 1 -5 2 7 -5 9 23 60 70 115
1 0 0 1 -5 3 -12 4 13 33 80 100 165
1 0 0 1 -5 3 -2 -4 13 33 60 54 99
1 0 0 1 -5 3 -7 0 13 33 80 100 165
1 0 0 1 -5 3 -8 1 9 23 42 33 69
1 0 0 1 -5 3 12 -4 13 33 80 100 165
1 0 0 1 -5 3 2 4 13 33 60 54 99
1 0 0 1 -5 3 7 0 13 33 80 100 165
1 0 0 1 -5 3 8 -1 9 23 42 33 69
1 0 0 1 -5 4 -12 10 9 23 14 9 23
1 0 0 1 -5 4 12 -10 9 23 14 9 23
1 0 0 1 -5 5 -3 -3 15 38 115 100 190
1 0 0 1 -5 5 -3 8 15 38 115 100 190
1 0 0 1 -5 5 -8 3 15 38 100 115 190
1 0 0 1 -5 5 -8 8 5 13 40 35 65
1 0 0 1 -5 5 3 -8 15 38 115 100 190
1 0 0 1 -5 5 3 3 15 38 115 100 190
1 0 0 1 -5 5 8 -3 15 38 100 115 190
1 0 0 1 -5 5 8 -8 5 13 40 35 65
1 0 0 1 -5 7 -2 5 9 23 98 84 161
1 0 0 1 -5 7 -7 10 5 13 8 5 13
1 0 0 1 -5 7 -8 12 9 23 98 84 161
1 0 0 1 -5 7 2 -5 9 23 98 84 161
1 0 0 1 -5 7 7 -10 5 13 8 5 13
1 0 0 1 -5 7 8 -12 9 23 98 84 161
1 0 0 1 -6 -1 -10 0 5 13 72 96 156
1 0 0 1 -6 -1 -15 -3 3 8 72 90 144
1 0 0 1 -6 -1 -16 -2 5 13 72 96 156
1 0 0 1 -6 -1 -3 -3 3 8 72 90 144
1 0 0 1 -6 -1 -4 2 5 13 72 96 156
1 0 0 1 -6 -1 -9 -3 3 8 5 5 8
1 0 0 1 -6 -1 10 0 5 13 72 96 156
1 0 0 1 -6 -1 15 3 3 8 72 90 144
1 0 0 1 -6 -1 16 2 5 13 72 96 156
1 0 0 1 -6 -1 3 3 3 8 72 90 144
1 0 0 1 -6 -1 4 -2 5 13 72 96 156
1 0 0 1 -6 -1 9 3 3 8 5 5 8
1 0 0 1 -6 -11 -4 -8 9 23 154 132 253
1 0 0 1 -6 -11 4 8 9 23 154 132 253
1 0 0 1 -6 -12 -2 -5 9 23 168 132 276
1 0 0 1 -6 -12 2 5 9 23 168 132 276
1 0 0 1 -6 -16 -2 -7 13 33 320 256 528
1 0 0 1 -6 -16 2 7 13 33 320 256 528
1 0 0 1 -6 -3 -14 -8 9 23 14 14 23
1 0 0 1 -6 -3 -15 -7 9 23 14 14 23
1 0 0 1 -6 -3 -20 -10 12 31 19 19 31
1 0 0 1 -6 -3 14 8 9 23 14 14 23
1 0 0 1 -6 -3 15 7 9 23 14 14 23
1 0 0 1 -6 -3 20 10 12 31 19 19 31
1 0 0 1 -6 -6 -10 -10 8 21 13 13 21
1 0 0 1 -6 -6 10 10 8 21 13 13 21
1 0 0 1 -6 1 -10 0 5 13 84 96 156
1 0 0 1 -6 1 -15 3 3 8 72 90 144
1 0 0 1 -6 1 -16 2 5 13 84 96 156
1 0 0 1 -6 1 -3 3 3 8 72 90 144
1 0 0 1 -6 1 -4 -2 5 13 84 96 156
1 0 0 1 -6 1 -9 3 3 8 5 3 8
1 0 0 1 -6 1 10 0 5 13 84 96 156
1 0 0 1 -6 1 15 -3 3 8 72 90 144
1 0 0 1 -6 1 16 -2 5 13 84 96 156
1 0 0 1 -6 1 3 -3 3 8 72 90 144
1 0 0 1 -6 1 4 2 5 13 84 96 156
1 0 0 1 -6 1 9 -3 3 8 5 3 8
1 0 0 1 -6 11 -4 8 9 23 154 121 253
1 0 0 1 -6 11 4 -8 9 23 154 121 253
1 0 0 1 -6 12 -2 5 9 23 168 144 276
1 0 0 1 -6 12 2 -5 9 23 168 144 276
1 0 0 1 -6 16 -2 7 13 33 320 272 528
1 0 0 1 -6 16 2 -7 13 33 320 272 528
1 0 0 1 -6 3 -14 8 9 23 14 9 23
1 0 0 1 -6 3 -15 7 9 23 14 9 23
1 0 0 1 -6 3 -20 10 12 31 19 12 31
1 0 0 1 -6 3 14 -8 9 23 14 9 23
1 0 0 1 -6 3 15 -7 9 23 14 9 23
1 0 0 1 -6 3 20 -10 12 31 19 12 31
1 0 0 1 -6 6 -10 10 8 21 13 8 21
1 0 0 1 -6 6 10 -10 8 21 13 8 21
1 0 0 1 -7 -10 -5 -7 5 13 8 8 13
1 0 0 1 -7 -10 5 7 5 13 8 8 13
1 0 0 1 -7 -15 -3 -6 9 23 14 14 23
1 0 0 1 -7 -15 3 6 9 23 14 14 23
1 0 0 1 -7 -17 -2 -5 9 23 238 187 391
1 0 0 1 -7 -17 2 5 9 23 238 187 391
1 0 0 1 -7 -2 -11 -1 13 33 105 140 231
1 0 0 1 -7 -2 -16 -6 13 33 112 140 231
1 0 0 1 -7 -2 -17 -5 9 23 14 14 23
1 0 0 1 -7 -2 -18 -4 13 33 105 140 231
1 0 0 1 -7 -2 -23 -7 13 33 112 140 231
1 0 0 1 -7 -2 -25 -7 13 33 20 20 33
1 0 0 1 -7 -2 -4 -4 12 31 105 133 217
1 0 0 1 -7 -2 -4 2 13 33 105 140 231
1 0 0 1 -7 -2 11 1 13 33 105 140 231
1 0 0 1 -7 -2 16 6 13 33 112 140 231
1 0 0 1 -7 -2 17 5 9 23 14 14 23
1 0 0 1 -7 -2 18 4 13 33 105 140 231
1 0 0 1 -7 -2 23 7 13 33 112 140 231
1 0 0 1 -7 -2 25 7 13 33 20 20 33
1 0 0 1 -7 -2 4 -2 13 33 105 140 231
1 0 0 1 -7 -2 4 4 12 31 105 133 217
1 0 0 1 -7 -23 -2 -7 13 33 460 368 759
1 0 0 1 -7 -23 2 7 13 33 460 368 759
1 0 0 1 -7 -25 -2 -7 13 33 20 20 33
1 0 0 1 -7 -25 -3 -11 15 38 575 500 950
1 0 0 1 -7 -25 2 7 13 33 20 20 33
1 0 0 1 -7 -25 3 11 15 38 575 500 950
1 0 0 1 -7 -5 -10 -7 5 13 8 8 13
1 0 0 1 -7 -5 -12 -8 9 23 77 98 161
1 0 0 1 -7 -5 -5 -2 9 23 77 98 161
1 0 0 1 -7 -5 10 7 5 13 8 8 13
1 0 0 1 -7 -5 12 8 9 23 77 98 161
1 0 0 1 -7 -5 5 2 9 23 77 98 161
1 0 0 1 -7 -7 -11 -11 9 23 14 14 23
1 0 0 1 -7 -7 -16 -16 13 33 20 20 33
1 0 0 1 -7 -7 11 11 9 23 14 14 23
1 0 0 1 -7 -7 16 16 13 33 20 20 33
1 0 0 1 -7 0 -10 -2 12 31 112 133 217
1 0 0 1 -7 0 -10 2 12 31 105 133 217
1 0 0 1 -7 0 -11 -1 3 8 5 5 8
1 0 0 1 -7 0 -11 1 3 8 5 3 8
1 0 0 1 -7 0 -12 -2 13 33 119 140 231
1 0 0 1 -7 0 -12 2 13 33 112 140 231
1 0 0 1 -7 0 -17 -1 12 31 112 133 217
1 0 0 1 -7 0 -17 1 12 31 105 133 217
1 0 0 1 -7 0 -18 0 7 19 12 12 19
1 0 0 1 -7 0 -19 -1 13 33 119 140 231
1 0 0 1 -7 0 -19 1 13 33 112 140 231
1 0 0 1 -7 0 -24 0 12 31 105 133 217
1 0 0 1 -7 0 -26 0 13 33 112 140 231
1 0 0 1 -7 0 -3 -3 12 31 112 133 217
1 0 0 1 -7 0 -3 3 12 31 105 133 217
1 0 0 1 -7 0 -4 -2 3 8 5 4 8
1 0 0 1 -7 0 -4 2 3 8 5 4 8
1 0 0 1 -7 0 -5 -3 13 33 119 140 231
1 0 0 1 -7 0 -5 3 13 33 112 140 231
1 0 0 1 -7 0 10 -2 12 31 105 133 217
1 0 0 1 -7 0 10 2 12 31 112 133 217
1 0 0 1 -7 0 11 -1 3 8 5 3 8
1 0 0 1 -7 0 11 1 3 8 5 5 8
1 0 0 1 -7 0 12 -2 13 33 112 140 231
1 0 0 1 -7 0 12 2 13 33 119 140 231
1 0 0 1 -7 0 17 -1 12 31 105 133 217
1 0 0 1 -7 0 17 1 12 31 112 133 217
1 0 0 1 -7 0 18 0 7 19 12 12 19
1 0 0 1 -7 0 19 -1 13 33 112 140 231
1 0 0 1 -7 0 19 1 13 33 119 140 231
1 0 0 1 -7 0 24 0 12 31 105 133 217
1 0 0 1 -7 0 26 0 13 33 112 140 231
1 0 0 1 -7 0 3 -3 12 31 105 133 217
1 0 0 1 -7 0 3 3 12 31 112 133 217
1 0 0 1 -7 0 4 -2 3 8 3 4 8
1 0 0 1 -7 0 4 2 3 8 3 4 8
1 0 0 1 -7 0 5 -3 13 33 112 140 231
1 0 0 1 -7 0 5 3 13 33 119 140 231
1 0 0 1 -7 10 -5 7 5 13 8 5 13
1 0 0 1 -7 10 5 -7 5 13 8 5 13
1 0 0 1 -7 15 -3 6 9 23 14 9 23
1 0 0 1 -7 15 3 -6 9 23 14 9 23
1 0 0 1 -7 17 -2 5 9 23 238 204 391
1 0 0 1 -7 17 2 -5 9 23 238 204 391
1 0 0 1 -7 2 -11 1 13 33 126 140 231
1 0 0 1 -7 2 -16 6 13 33 119 140 231
1 0 0 1 -7 2 -17 5 9 23 14 9 23
1 0 0 1 -7 2 -18 4 13 33 126 140 231
1 0 0 1 -7 2 -23 7 13 33 119 140 231
1 0 0 1 -7 2 -25 7 13 33 20 13 33
1 0 0 1 -7 2 -4 -2 13 33 126 140 231
1 0 0 1 -7 2 -4 4 12 31 112 133 217
1 0 0 1 -7 2 11 -1 13 33 126 140 231
1 0 0 1 -7 2 16 -6 13 33 119 140 231
1 0 0 1 -7 2 17 -5 9 23 14 9 23
1 0 0 1 -7 2 18 -4 13 33 126 140 231
1 0 0 1 -7 2 23 -7 13 33 119 140 231
1 0 0 1 -7 2 25 -7 13 33 20 13 33
1 0 0 1 -7 2 4 -4 12 31 112 133 217
1 0 0 1 -7 2 4 2 13 33 126 140 231
1 0 0 1 -7 23 -2 7 13 33 460 391 759
1 0 0 1 -7 23 2 -7 13 33 460 391 759
1 0 0 1 -7 25 -2 7 13 33 20 13 33
1 0 0 1 -7 25 -3 11 15 38 575 450 950
1 0 0 1 -7 25 2 -7 13 33 20 13 33
1 0 0 1 -7 25 3 -11 15 38 575 450 950
1 0 0 1 -7 5 -10 7 5 13 8 5 13
1 0 0 1 -7 5 -12 8 9 23 84 98 161
1 0 0 1 -7 5 -5 2 9 23 84 98 161
1 0 0 1 -7 5 10 -7 5 13 8 5 13
1 0 0 1 -7 5 12 -8 9 23 84 98 161
1 0 0 1 -7 5 5 -2 9 23 84 98 161
1 0 0 1 -7 7 -11 11 9 23 14 9 23
1 0 0 1 -7 7 -16 16 13 33 20 13 33
1 0 0 1 -7 7 11 -11 9 23 14 9 23
1 0 0 1 -7 7 16 -16 13 33 20 13 33
1 0 0 1 -8 -1 -11 1 15 38 144 184 304
1 0 0 1 -8 -1 -12 0 5 13 8 8 13
1 0 0 1 -8 -1 -19 -1 15 38 144 184 304
1 0 0 1 -8 -1 -19 -3 9 23 14 14 23
1 0 0 1 -8 -1 -20 -2 9 23 14 14 23
1 0 0 1 -8 -1 -27 -3 15 38 144 184 304
1 0 0 1 -8 -1 -3 3 15 38 144 184 304
1 0 0 1 -8 -1 -4 2 9 23 14 12 23
1 0 0 1 -8 -1 -5 -3 9 23 14 12 23
1 0 0 1 -8 -1 11 -1 15 38 144 184 304
1 0 0 1 -8 -1 12 0 5 13 8 8 13
1 0 0 1 -8 -1 19 1 15 38 144 184 304
1 0 0 1 -8 -1 19 3 9 23 14 14 23
1 0 0 1 -8 -1 20 2 9 23 14 14 23
1 0 0 1 -8 -1 27 3 15 38 144 184 304
1 0 0 1 -8 -1 3 -3 15 38 144 184 304
1 0 0 1 -8 -1 4 -2 9 23 14 12 23
1 0 0 1 -8 -1 5 3 9 23 14 12 23
1 0 0 1 -8 -10 -3 -4 3 8 100 70 160
1 0 0 1 -8 -10 3 4 3 8 100 70 160
1 0 0 1 -8 -12 -5 -7 9 23 168 132 276
1 0 0 1 -8 -12 5 7 9 23 168 132 276
1 0 0 1 -8 -14 -3 -6 9 23 14 14 23
1 0 0 1 -8 -14 3 6 9 23 14 14 23
1 0 0 1 -8 -2 -13 -3 9 23 96 112 184
1 0 0 1 -8 -2 -5 0 9 23 96 112 184
1 0 0 1 -8 -2 13 3 9 23 96 112 184
1 0 0 1 -8 -2 5 0 9 23 96 112 184
1 0 0 1 -8 -3 -5 -5 15 38 144 184 304
1 0 0 1 -8 -3 5 5 15 38 144 184 304
1 0 0 1 -8 -4 -11 -6 9 23 96 112 184
1 0 0 1 -8 -4 -3 -3 9 23 96 112 184
1 0 0 1 -8 -4 11 6 9 23 96 112 184
1 0 0 1 -8 -4 3 3 9 23 96 112 184
1 0 0 1 -8 -8 -5 -5 5 13 64 48 104
1 0 0 1 -8 -8 5 5 5 13 64 48 104
1 0 0 1 -8 1 -11 -1 15 38 160 184 304
1 0 0 1 -8 1 -12 0 5 13 8 5 13
1 0 0 1 -8 1 -19 1 15 38 160 184 304
1 0 0 1 -8 1 -19 3 9 23 14 9 23
1 0 0 1 -8 1 -20 2 9 23 14 9 23
1 0 0 1 -8 1 -27 3 15 38 160 184 304
1 0 0 1 -8 1 -3 -3 15 38 160 184 304
1 0 0 1 -8 1 -4 -2 9 23 14 11 23
1 0 0 1 -8 1 -5 3 9 23 14 11 23
1 0 0 1 -8 1 11 1 15 38 160 184 304
1 0 0 1 -8 1 12 0 5 13 8 5 13
1 0 0 1 -8 1 19 -1 15 38 160 184 304
1 0 0 1 -8 1 19 -3 9 23 14 9 23
1 0 0 1 -8 1 20 -2 9 23 14 9 23
1 0 0 1 -8 1 27 -3 15 38 160 184 304
1 0 0 1 -8 1 3 3 15 38 160 184 304
1 0 0 1 -8 1 4 2 9 23 14 11 23
1 0 0 1 -8 1 5 -3 9 23 14 11 23
1 0 0 1 -8 10 -3 4 3 8 100 90 160
1 0 0 1 -8 10 3 -4 3 8 100 90 160
1 0 0 1 -8 12 -5 7 9 23 168 144 276
1 0 0 1 -8 12 5 -7 9 23 168 144 276
1 0 0 1 -8 14 -3 6 9 23 14 9 23
1 0 0 1 -8 14 3 -6 9 23 14 9 23
1 0 0 1 -8 2 -13 3 9 23 88 112 184
1 0 0 1 -8 2 -5 0 9 23 88 112 184
1 0 0 1 -8 2 13 -3 9 23 88 112 184
1 0 0 1 -8 2 5 0 9 23 88 112 184
1 0 0 1 -8 3 -5 5 15 38 160 184 304
1 0 0 1 -8 3 5 -5 15 38 160 184 304
1 0 0 1 -8 4 -11 6 9 23 88 112 184
1 0 0 1 -8 4 -3 3 9 23 88 112 184
1 0 0 1 -8 4 11 -6 9 23 88 112 184
1 0 0 1 -8 4 3 -3 9 23 88 112 184
1 0 0 1 -8 8 -5 5 5 13 64 56 104
1 0 0 1 -8 8 5 -5 5 13 64 56 104
1 0 0 1 -9 -3 -15 -5 8 21 13 13 21
1 0 0 1 -9 -3 -6 -1 3 8 5 5 8
1 0 0 1 -9 -3 15 5 8 21 13 13 21
1 0 0 1 -9 -3 6 1 3 8 5 5 8
1 0 0 1 -9 0 -21 -1 9 23 14 14 23
1 0 0 1 -9 0 -21 1 9 23 14 9 23
1 0 0 1 -9 0 -22 0 9 23 14 14 23
1 0 0 1 -9 0 -30 0 12 31 19 19 31
1 0 0 1 -9 0 -32 0 13 33 20 20 33
1 0 0 1 -9 0 21 -1 9 23 14 9 23
1 0 0 1 -9 0 21 1 9 23 14 14 23
1 0 0 1 -9 0 22 0 9 23 14 14 23
1 0 0 1 -9 0 30 0 12 31 19 19 31
1 0 0 1 -9 0 32 0 13 33 20 20 33
1 0 0 1 -9 3 -15 5 8 21 13 8 21
1 0 0 1 -9 3 -6 1 3 8 5 3 8
1 0 0 1 -9 3 15 -5 8 21 13 8 21
1 0 0 1 -9 3 6 -1 3 8 5 3 8
1 0 0 1 0 -10 -1 -6 5 13 160 120 260
1 0 0 1 0 -10 -1 6 5 13 160 140 260
1 0 0 1 0 -10 0 -16 5 13 160 140 260
1 0 0 1 0 -10 0 16 5 13 160 140 260
1 0 0 1 0 -10 1 -6 5 13 160 140 260
1 0 0 1 0 -10 1 6 5 13 160 120 260
1 0 0 1 0 -12 -1 -5 5 13 8 5 13
1 0 0 1 0 -12 -1 -8 5 13 8 8 13
1 0 0 1 0 -12 -1 5 5 13 8 8 13
1 0 0 1 0 -12 -1 8 5 13 8 5 13
1 0 0 1 0 -12 0 -17 5 13 8 8 13
1 0 0 1 0 -12 0 -20 8 21 13 13 21
1 0 0 1 0 -12 0 17 5 13 8 8 13
1 0 0 1 0 -12 0 20 8 21 13 13 21
1 0 0 1 0 -12 1 -5 5 13 8 8 13
1 0 0 1 0 -12 1 -8 5 13 8 5 13
1 0 0 1 0 -12 1 5 5 13 8 5 13
1 0 0 1 0 -12 1 8 5 13 8 8 13
1 0 0 1 0 -14 0 -22 9 23 14 14 23
1 0 0 1 0 -14 0 -32 13 33 20 20 33
1 0 0 1 0 -14 0 22 9 23 14 14 23
1 0 0 1 0 -14 0 32 13 33 20 20 33
1 0 0 1 0 -16 0 -10 5 13 256 192 416
1 0 0 1 0 -16 0 10 5 13 256 192 416
1 0 0 1 0 -17 0 -12 5 13 8 8 13
1 0 0 1 0 -17 0 12 5 13 8 8 13
1 0 0 1 0 -18 0 -5 9 23 252 216 414
1 0 0 1 0 -18 0 -7 7 19 12 12 19
1 0 0 1 0 -18 0 5 9 23 252 216 414
1 0 0 1 0 -18 0 7 7 19 12 12 19
1 0 0 1 0 -20 0 -12 8 21 13 13 21
1 0 0 1 0 -20 0 12 8 21 13 13 21
1 0 0 1 0 -22 0 -14 9 23 14 14 23
1 0 0 1 0 -22 0 -9 9 23 14 14 23
1 0 0 1 0 -22 0 14 9 23 14 14 23
1 0 0 1 0 -22 0 9 9 23 14 14 23
1 0 0 1 0 -24 0 -7 12 31 456 384 744
1 0 0 1 0 -24 0 7 12 31 456 384 744
1 0 0 1 0 -26 0 -7 13 33 520 442 858
1 0 0 1 0 -26 0 7 13 33 520 442 858
1 0 0 1 0 -30 0 -9 12 31 19 19 31
1 0 0 1 0 -30 0 9 12 31 19 19 31
1 0 0 1 0 -32 0 -14 13 33 20 20 33
1 0 0 1 0 -32 0 -9 13 33 20 20 33
1 0 0 1 0 -32 0 14 13 33 20 20 33
1 0 0 1 0 -32 0 9 13 33 20 20 33
1 0 0 1 0 -5 -1 -13 9 23 70 60 115
1 0 0 1 0 -5 -1 13 9 23 70 55 115
1 0 0 1 0 -5 -2 -8 9 23 70 60 115
1 0 0 1 0 -5 -2 8 9 23 70 55 115
1 0 0 1 0 -5 -3 -3 9 23 70 60 115
1 0 0 1 0 -5 -3 3 9 23 70 55 115
1 0 0 1 0 -5 0 -18 9 23 70 55 115
1 0 0 1 0 -5 0 18 9 23 70 55 115
1 0 0 1 0 -5 1 -13 9 23 70 55 115
1 0 0 1 0 -5 1 13 9 23 70 60 115
1 0 0 1 0 -5 2 -8 9 23 70 55 115
1 0 0 1 0 -5 2 8 9 23 70 60 115
1 0 0 1 0 -5 3 -3 9 23 70 55 115
1 0 0 1 0 -5 3 3 9 23 70 60 115
1 0 0 1 0 -7 -1 -11 3 8 5 5 8
1 0 0 1 0 -7 -1 -17 12 31 133 112 217
1 0 0 1 0 -7 -1 -19 13 33 140 119 231
1 0 0 1 0 -7 -1 11 3 8 5 3 8
1 0 0 1 0 -7 -1 17 12 31 133 105 217
1 0 0 1 0 -7 -1 19 13 33 140 112 231
1 0 0 1 0 -7 -2 -10 12 31 133 112 217
1 0 0 1 0 -7 -2 -12 13 33 140 119 231
1 0 0 1 0 -7 -2 -4 3 8 4 5 8
1 0 0 1 0 -7 -2 10 12 31 133 105 217
1 0 0 1 0 -7 -2 12 13 33 140 112 231
1 0 0 1 0 -7 -2 4 3 8 4 3 8
1 0 0 1 0 -7 -3 -3 12 31 133 112 217
1 0 0 1 0 -7 -3 -5 13 33 140 119 231
1 0 0 1 0 -7 -3 3 12 31 133 105 217
1 0 0 1 0 -7 -3 5 13 33 140 112 231
1 0 0 1 0 -7 0 -18 7 19 12 12 19
1 0 0 1 0 -7 0 -24 12 31 133 105 217
1 0 0 1 0 -7 0 -26 13 33 140 112 231
1 0 0 1 0 -7 0 18 7 19 12 12 19
1 0 0 1 0 -7 0 24 12 31 133 105 217
1 0 0 1 0 -7 0 26 13 33 140 112 231
1 0 0 1 0 -7 1 -11 3 8 5 3 8
1 0 0 1 0 -7 1 -17 12 31 133 105 217
1 0 0 1 0 -7 1 -19 13 33 140 112 231
1 0 0 1 0 -7 1 11 3 8 5 5 8
1 0 0 1 0 -7 1 17 12 31 133 112 217
1 0 0 1 0 -7 1 19 13 33 140 119 231
1 0 0 1 0 -7 2 -10 12 31 133 105 217
1 0 0 1 0 -7 2 -12 13 33 140 112 231
1 0 0 1 0 -7 2 -4 3 8 4 5 8
1 0 0 1 0 -7 2 10 12 31 133 112 217
1 0 0 1 0 -7 2 12 13 33 140 119 231
1 0 0 1 0 -7 2 4 3 8 4 3 8
1 0 0 1 0 -7 3 -3 12 31 133 105 217
1 0 0 1 0 -7 3 -5 13 33 140 112 231
1 0 0 1 0 -7 3 3 12 31 133 112 217
1 0 0 1 0 -7 3 5 13 33 140 119 231
1 0 0 1 0 -9 -1 -21 9 23 14 14 23
1 0 0 1 0 -9 -1 21 9 23 14 9 23
1 0 0 1 0 -9 0 -22 9 23 14 14 23
1 0 0 1 0 -9 0 -30 12 31 19 19 31
1 0 0 1 0 -9 0 -32 13 33 20 20 33
1 0 0 1 0 -9 0 22 9 23 14 14 23
1 0 0 1 0 -9 0 30 12 31 19 19 31
1 0 0 1 0 -9 0 32 13 33 20 20 33
1 0 0 1 0 -9 1 -21 9 23 14 9 23
1 0 0 1 0 -9 1 21 9 23 14 14 23
1 0 0 1 0 10 -1 -6 5 13 160 120 260
1 0 0 1 0 10 -1 6 5 13 160 140 260
1 0 0 1 0 10 0 -16 5 13 160 120 260
1 0 0 1 0 10 0 16 5 13 160 120 260
1 0 0 1 0 10 1 -6 5 13 160 140 260
1 0 0 1 0 10 1 6 5 13 160 120 260
1 0 0 1 0 12 -1 -5 5 13 8 5 13
1 0 0 1 0 12 -1 -8 5 13 8 8 13
1 0 0 1 0 12 -1 5 5 13 8 8 13
1 0 0 1 0 12 -1 8 5 13 8 5 13
1 0 0 1 0 12 0 -17 5 13 8 8 13
1 0 0 1 0 12 0 -20 8 21 13 13 21
1 0 0 1 0 12 0 17 5 13 8 8 13
1 0 0 1 0 12 0 20 8 21 13 13 21
1 0 0 1 0 12 1 -5 5 13 8 8 13
1 0 0 1 0 12 1 -8 5 13 8 5 13
1 0 0 1 0 12 1 5 5 13 8 5 13
1 0 0 1 0 12 1 8 5 13 8 8 13
1 0 0 1 0 14 0 -22 9 23 14 14 23
1 0 0 1 0 14 0 -32 13 33 20 20 33
1 0 0 1 0 14 0 22 9 23 14 14 23
1 0 0 1 0 14 0 32 13 33 20 20 33
1 0 0 1 0 16 0 -10 5 13 256 224 416
1 0 0 1 0 16 0 10 5 13 256 224 416
1 0 0 1 0 17 0 -12 5 13 8 8 13
1 0 0 1 0 17 0 12 5 13 8 8 13
1 0 0 1 0 18 0 -5 9 23 252 198 414
1 0 0 1 0 18 0 -7 7 19 12 12 19
1 0 0 1 0 18 0 5 9 23 252 198 414
1 0 0 1 0 18 0 7 7 19 12 12 19
1 0 0 1 0 20 0 -12 8 21 13 13 21
1 0 0 1 0 20 0 12 8 21 13 13 21
1 0 0 1 0 22 0 -14 9 23 14 14 23
1 0 0 1 0 22 0 -9 9 23 14 14 23
1 0 0 1 0 22 0 14 9 23 14 14 23
1 0 0 1 0 22 0 9 9 23 14 14 23
1 0 0 1 0 24 0 -7 12 31 456 360 744
1 0 0 1 0 24 0 7 12 31 456 360 744
1 0 0 1 0 26 0 -7 13 33 520 416 858
1 0 0 1 0 26 0 7 13 33 520 416 858
1 0 0 1 0 30 0 -9 12 31 19 19 31
1 0 0 1 0 30 0 9 12 31 19 19 31
1 0 0 1 0 32 0 -14 13 33 20 20 33
1 0 0 1 0 32 0 -9 13 33 20 20 33
1 0 0 1 0 32 0 14 13 33 20 20 33
1 0 0 1 0 32 0 9 13 33 20 20 33
1 0 0 1 0 5 -1 -13 9 23 70 60 115
1 0 0 1 0 5 -1 13 9 23 70 55 115
1 0 0 1 0 5 -2 -8 9 23 70 60 115
1 0 0 1 0 5 -2 8 9 23 70 55 115
1 0 0 1 0 5 -3 -3 9 23 70 60 115
1 0 0 1 0 5 -3 3 9 23 70 55 115
1 0 0 1 0 5 0 -18 9 23 70 60 115
1 0 0 1 0 5 0 18 9 23 70 60 115
1 0 0 1 0 5 1 -13 9 23 70 55 115
1 0 0 1 0 5 1 13 9 23 70 60 115
1 0 0 1 0 5 2 -8 9 23 70 55 115
1 0 0 1 0 5 2 8 9 23 70 60 115
1 0 0 1 0 5 3 -3 9 23 70 55 115
1 0 0 1 0 5 3 3 9 23 70 60 115
1 0 0 1 0 7 -1 -11 3 8 5 5 8
1 0 0 1 0 7 -1 -17 12 31 133 112 217
1 0 0 1 0 7 -1 -19 13 33 140 119 231
1 0 0 1 0 7 -1 11 3 8 5 3 8
1 0 0 1 0 7 -1 17 12 31 133 105 217
1 0 0 1 0 7 -1 19 13 33 140 112 231
1 0 0 1 0 7 -2 -10 12 31 133 112 217
1 0 0 1 0 7 -2 -12 13 33 140 119 231
1 0 0 1 0 7 -2 -4 3 8 4 5 8
1 0 0 1 0 7 -2 10 12 31 133 105 217
1 0 0 1 0 7 -2 12 13 33 140 112 231
1 0 0 1 0 7 -2 4 3 8 4 3 8
1 0 0 1 0 7 -3 -3 12 31 133 112 217
1 0 0 1 0 7 -3 -5 13 33 140 119 231
1 0 0 1 0 7 -3 3 12 31 133 105 217
1 0 0 1 0 7 -3 5 13 33 140 112 231
1 0 0 1 0 7 0 -18 7 19 12 12 19
1 0 0 1 0 7 0 -24 12 31 133 112 217
1 0 0 1 0 7 0 -26 13 33 140 119 231
1 0 0 1 0 7 0 18 7 19 12 12 19
1 0 0 1 0 7 0 24 12 31 133 112 217
1 0 0 1 0 7 0 26 13 33 140 119 231
1 0 0 1 0 7 1 -11 3 8 5 3 8
1 0 0 1 0 7 1 -17 12 31 133 105 217
1 0 0 1 0 7 1 -19 13 33 140 112 231
1 0 0 1 0 7 1 11 3 8 5 5 8
1 0 0 1 0 7 1 17 12 31 133 112 217
1 0 0 1 0 7 1 19 13 33 140 119 231
1 0 0 1 0 7 2 -10 12 31 133 105 217
1 0 0 1 0 7 2 -12 13 33 140 112 231
1 0 0 1 0 7 2 -4 3 8 4 5 8
1 0 0 1 0 7 2 10 12 31 133 112 217
1 0 0 1 0 7 2 12 13 33 140 119 231
1 0 0 1 0 7 2 4 3 8 4 3 8
1 0 0 1 0 7 3 -3 12 31 133 105 217
1 0 0 1 0 7 3 -5 13 33 140 112 231
1 0 0 1 0 7 3 3 12 31 133 112 217
1 0 0 1 0 7 3 5 13 33 140 119 231
1 0 0 1 0 9 -1 -21 9 23 14 14 23
1 0 0 1 0 9 -1 21 9 23 14 9 23
1 0 0 1 0 9 0 -22 9 23 14 14 23
1 0 0 1 0 9 0 -30 12 31 19 19 31
1 0 0 1 0 9 0 -32 13 33 20 20 33
1 0 0 1 0 9 0 22 9 23 14 14 23
1 0 0 1 0 9 0 30 12 31 19 19 31
1 0 0 1 0 9 0 32 13 33 20 20 33
1 0 0 1 0 9 1 -21 9 23 14 9 23
1 0 0 1 0 9 1 21 9 23 14 14 23
1 0 0 1 1 -11 -1 -8 15 38 253 198 418
1 0 0 1 1 -11 -1 19 15 38 253 198 418
1 0 0 1 1 -11 -2 15 13 33 220 165 363
1 0 0 1 1 -11 -2 18 13 33 220 198 363
1 0 0 1 1 -11 -2 4 13 33 220 165 363
1 0 0 1 1 -11 -2 7 13 33 220 198 363
1 0 0 1 1 -11 0 -7 3 8 5 3 8
1 0 0 1 1 -11 0 7 3 8 5 3 8
1 0 0 1 1 -11 1 -19 15 38 253 198 418
1 0 0 1 1 -11 1 8 15 38 253 198 418
1 0 0 1 1 -11 2 -15 13 33 220 165 363
1 0 0 1 1 -11 2 -18 13 33 220 198 363
1 0 0 1 1 -11 2 -4 13 33 220 165 363
1 0 0 1 1 -11 2 -7 13 33 220 198 363
1 0 0 1 1 -13 0 -5 9 23 182 143 299
1 0 0 1 1 -13 0 5 9 23 182 143 299
1 0 0 1 1 -17 0 -7 12 31 323 255 527
1 0 0 1 1 -17 0 7 12 31 323 255 527
1 0 0 1 1 -19 -1 11 15 38 437 342 722
1 0 0 1 1 -19 -1 8 15 38 437 380 722
1 0 0 1 1 -19 0 -7 13 33 380 304 627
1 0 0 1 1 -19 0 7 13 33 380 304 627
1 0 0 1 1 -19 1 -11 15 38 437 342 722
1 0 0 1 1 -19 1 -8 15 38 437 380 722
1 0 0 1 1 -21 0 -9 9 23 14 9 23
1 0 0 1 1 -21 0 9 9 23 14 9 23
1 0 0 1 1 -5 0 -12 5 13 8 8 13
1 0 0 1 1 -5 0 12 5 13 8 8 13
1 0 0 1 1 -6 -2 -4 5 13 96 84 156
1 0 0 1 1 -6 -2 16 5 13 96 84 156
1 0 0 1 1 -6 -3 15 3 8 90 72 144
1 0 0 1 1 -6 -3 3 3 8 90 72 144
1 0 0 1 1 -6 -3 9 3 8 5 3 8
1 0 0 1 1 -6 0 -10 5 13 96 84 156
1 0 0 1 1 -6 0 10 5 13 96 84 156
1 0 0 1 1 -6 2 -16 5 13 96 84 156
1 0 0 1 1 -6 2 4 5 13 96 84 156
1 0 0 1 1 -6 3 -15 3 8 90 72 144
1 0 0 1 1 -6 3 -3 3 8 90 72 144
1 0 0 1 1 -6 3 -9 3 8 5 3 8
1 0 0 1 1 -8 -1 -11 15 38 184 160 304
1 0 0 1 1 -8 -1 19 15 38 184 160 304
1 0 0 1 1 -8 -2 -4 9 23 11 14 23
1 0 0 1 1 -8 -2 20 9 23 14 9 23
1 0 0 1 1 -8 -3 -3 15 38 184 160 304
1 0 0 1 1 -8 -3 19 9 23 14 9 23
1 0 0 1 1 -8 -3 27 15 38 184 160 304
1 0 0 1 1 -8 -3 5 9 23 11 14 23
1 0 0 1 1 -8 0 -12 5 13 8 5 13
1 0 0 1 1 -8 0 12 5 13 8 5 13
1 0 0 1 1 -8 1 -19 15 38 184 160 304
1 0 0 1 1 -8 1 11 15 38 184 160 304
1 0 0 1 1 -8 2 -20 9 23 14 9 23
1 0 0 1 1 -8 2 4 9 23 11 14 23
1 0 0 1 1 -8 3 -19 9 23 14 9 23
1 0 0 1 1 -8 3 -27 15 38 184 160 304
1 0 0 1 1 -8 3 -5 9 23 11 14 23
1 0 0 1 1 -8 3 3 15 38 184 160 304
1 0 0 1 1 11 -1 -19 15 38 253 220 418
1 0 0 1 1 11 -1 8 15 38 253 220 418
1 0 0 1 1 11 -2 -15 13 33 220 198 363
1 0 0 1 1 11 -2 -18 13 33 220 165 363
1 0 0 1 1 11 -2 -4 13 33 220 198 363
1 0 0 1 1 11 -2 -7 13 33 220 165 363
1 0 0 1 1 11 0 -7 3 8 5 5 8
1 0 0 1 1 11 0 7 3 8 5 5 8
1 0 0 1 1 11 1 -8 15 38 253 220 418
1 0 0 1 1 11 1 19 15 38 253 220 418
1 0 0 1 1 11 2 15 13 33 220 198 363
1 0 0 1 1 11 2 18 13 33 220 165 363
1 0 0 1 1 11 2 4 13 33 220 198 363
1 0 0 1 1 11 2 7 13 33 220 165 363
1 0 0 1 1 13 0 -5 9 23 182 156 299
1 0 0 1 1 13 0 5 9 23 182 156 299
1 0 0 1 1 17 0 -7 12 31 323 272 527
1 0 0 1 1 17 0 7 12 31 323 272 527
1 0 0 1 1 19 -1 -11 15 38 437 380 722
1 0 0 1 1 19 -1 -8 15 38 437 342 722
1 0 0 1 1 19 0 -7 13 33 380 323 627
1 0 0 1 1 19 0 7 13 33 380 323 627
1 0 0 1 1 19 1 11 15 38 437 380 722
1 0 0 1 1 19 1 8 15 38 437 342 722
1 0 0 1 1 21 0 -9 9 23 14 14 23
1 0 0 1 1 21 0 9 9 23 14 14 23
1 0 0 1 1 5 0 -12 5 13 8 5 13
1 0 0 1 1 5 0 12 5 13 8 5 13
1 0 0 1 1 6 -2 -16 5 13 96 72 156
1 0 0 1 1 6 -2 4 5 13 96 72 156
1 0 0 1 1 6 -3 -15 3 8 90 72 144
1 0 0 1 1 6 -3 -3 3 8 90 72 144
1 0 0 1 1 6 -3 -9 3 8 5 5 8
1 0 0 1 1 6 0 -10 5 13 96 72 156
1 0 0 1 1 6 0 10 5 13 96 72 156
1 0 0 1 1 6 2 -4 5 13 96 72 156
1 0 0 1 1 6 2 16 5 13 96 72 156
1 0 0 1 1 6 3 15 3 8 90 72 144
1 0 0 1 1 6 3 3 3 8 90 72 144
1 0 0 1 1 6 3 9 3 8 5 5 8
1 0 0 1 1 8 -1 -19 15 38 184 144 304
1 0 0 1 1 8 -1 11 15 38 184 144 304
1 0 0 1 1 8 -2 -20 9 23 14 14 23
1 0 0 1 1 8 -2 4 9 23 12 14 23
1 0 0 1 1 8 -3 -19 9 23 14 14 23
1 0 0 1 1 8 -3 -27 15 38 184 144 304
1 0 0 1 1 8 -3 -5 9 23 12 14 23
1 0 0 1 1 8 -3 3 15 38 184 144 304
1 0 0 1 1 8 0 -12 5 13 8 8 13
1 0 0 1 1 8 0 12 5 13 8 8 13
1 0 0 1 1 8 1 -11 15 38 184 144 304
1 0 0 1 1 8 1 19 15 38 184 144 304
1 0 0 1 1 8 2 -4 9 23 12 14 23
1 0 0 1 1 8 2 20 9 23 14 14 23
1 0 0 1 1 8 3 -3 15 38 184 144 304
1 0 0 1 1 8 3 19 9 23 14 14 23
1 0 0 1 1 8 3 27 15 38 184 144 304
1 0 0 1 1 8 3 5 9 23 12 14 23
1 0 0 1 10 -10 -6 6 8 21 13 8 21
1 0 0 1 10 -10 6 -6 8 21 13 8 21
1 0 0 1 10 -12 -4 5 9 23 14 9 23
1 0 0 1 10 -12 4 -5 9 23 14 9 23
1 0 0 1 10 -2 -14 3 5 13 8 5 13
1 0 0 1 10 -2 -17 3 12 31 150 190 310
1 0 0 1 10 -2 -4 2 5 13 120 160 260
1 0 0 1 10 -2 -7 0 12 31 150 190 310
1 0 0 1 10 -2 14 -3 5 13 8 5 13
1 0 0 1 10 -2 17 -3 12 31 150 190 310
1 0 0 1 10 -2 4 -2 5 13 120 160 260
1 0 0 1 10 -2 7 0 12 31 150 190 310
1 0 0 1 10 -20 -3 6 12 31 19 12 31
1 0 0 1 10 -20 3 -6 12 31 19 12 31
1 0 0 1 10 -7 -7 5 5 13 8 5 13
1 0 0 1 10 -7 7 -5 5 13 8 5 13
1 0 0 1 10 -8 -4 3 3 8 90 100 160
1 0 0 1 10 -8 4 -3 3 8 90 100 160
1 0 0 1 10 0 -16 0 5 13 120 160 260
1 0 0 1 10 0 -6 -1 5 13 120 160 260
1 0 0 1 10 0 -6 1 5 13 140 160 260
1 0 0 1 10 0 16 0 5 13 120 160 260
1 0 0 1 10 0 6 -1 5 13 140 160 260
1 0 0 1 10 0 6 1 5 13 120 160 260
1 0 0 1 10 10 -6 -6 8 21 13 13 21
1 0 0 1 10 10 6 6 8 21 13 13 21
1 0 0 1 10 12 -4 -5 9 23 14 14 23
1 0 0 1 10 12 4 5 9 23 14 14 23
1 0 0 1 10 2 -14 -3 5 13 8 8 13
1 0 0 1 10 2 -17 -3 12 31 160 190 310
1 0 0 1 10 2 -4 -2 5 13 140 160 260
1 0 0 1 10 2 -7 0 12 31 160 190 310
1 0 0 1 10 2 14 3 5 13 8 8 13
1 0 0 1 10 2 17 3 12 31 160 190 310
1 0 0 1 10 2 4 2 5 13 140 160 260
1 0 0 1 10 2 7 0 12 31 160 190 310
1 0 0 1 10 20 -3 -6 12 31 19 19 31
1 0 0 1 10 20 3 6 12 31 19 19 31
1 0 0 1 10 7 -7 -5 5 13 8 8 13
1 0 0 1 10 7 7 5 5 13 8 8 13
1 0 0 1 10 8 -4 -3 3 8 70 100 160
1 0 0 1 10 8 4 3 3 8 70 100 160
1 0 0 1 11 -1 -15 2 13 33 165 220 363
1 0 0 1 11 -1 -18 2 13 33 198 220 363
1 0 0 1 11 -1 -19 1 15 38 198 253 418
1 0 0 1 11 -1 -4 2 13 33 165 220 363
1 0 0 1 11 -1 -7 0 3 8 5 3 8
1 0 0 1 11 -1 -7 2 13 33 198 220 363
1 0 0 1 11 -1 -8 -1 15 38 198 253 418
1 0 0 1 11 -1 15 -2 13 33 165 220 363
1 0 0 1 11 -1 18 -2 13 33 198 220 363
1 0 0 1 11 -1 19 -1 15 38 198 253 418
1 0 0 1 11 -1 4 -2 13 33 165 220 363
1 0 0 1 11 -1 7 -2 13 33 198 220 363
1 0 0 1 11 -1 7 0 3 8 5 3 8
1 0 0 1 11 -1 8 1 15 38 198 253 418
1 0 0 1 11 -11 -7 7 9 23 14 9 23
1 0 0 1 11 -11 7 -7 9 23 14 9 23
1 0 0 1 11 -3 -25 7 15 38 198 253 418
1 0 0 1 11 -3 25 -7 15 38 198 253 418
1 0 0 1 11 -6 -8 4 9 23 121 154 253
1 0 0 1 11 -6 8 -4 9 23 121 154 253
1 0 0 1 11 1 -15 -2 13 33 198 220 363
1 0 0 1 11 1 -18 -2 13 33 165 220 363
1 0 0 1 11 1 -19 -1 15 38 220 253 418
1 0 0 1 11 1 -4 -2 13 33 198 220 363
1 0 0 1 11 1 -7 -2 13 33 165 220 363
1 0 0 1 11 1 -7 0 3 8 5 5 8
1 0 0 1 11 1 -8 1 15 38 220 253 418
1 0 0 1 11 1 15 2 13 33 198 220 363
1 0 0 1 11 1 18 2 13 33 165 220 363
1 0 0 1 11 1 19 1 15 38 220 253 418
1 0 0 1 11 1 4 2 13 33 198 220 363
1 0 0 1 11 1 7 0 3 8 5 5 8
1 0 0 1 11 1 7 2 13 33 165 220 363
1 0 0 1 11 1 8 -1 15 38 220 253 418
1 0 0 1 11 11 -7 -7 9 23 14 14 23
1 0 0 1 11 11 7 7 9 23 14 14 23
1 0 0 1 11 3 -25 -7 15 38 220 253 418
1 0 0 1 11 3 25 7 15 38 220 253 418
1 0 0 1 11 6 -8 -4 9 23 132 154 253
1 0 0 1 11 6 8 4 9 23 132 154 253
1 0 0 1 12 -10 -5 4 9 23 14 9 23
1 0 0 1 12 -10 5 -4 9 23 14 9 23
1 0 0 1 12 -2 -19 3 13 33 192 240 396
1 0 0 1 12 -2 -7 0 13 33 192 240 396
1 0 0 1 12 -2 19 -3 13 33 192 240 396
1 0 0 1 12 -2 7 0 13 33 192 240 396
1 0 0 1 12 -4 -5 3 13 33 192 240 396
1 0 0 1 12 -4 5 -3 13 33 192 240 396
1 0 0 1 12 -6 -5 2 9 23 144 168 276
1 0 0 1 12 -6 5 -2 9 23 144 168 276
1 0 0 1 12 -8 -7 5 9 23 144 168 276
1 0 0 1 12 -8 7 -5 9 23 144 168 276
1 0 0 1 12 0 -17 0 5 13 8 8 13
1 0 0 1 12 0 -20 0 8 21 13 13 21
1 0 0 1 12 0 -5 -1 5 13 8 5 13
1 0 0 1 12 0 -5 1 5 13 8 8 13
1 0 0 1 12 0 -8 -1 5 13 8 8 13
1 0 0 1 12 0 -8 1 5 13 8 5 13
1 0 0 1 12 0 17 0 5 13 8 8 13
1 0 0 1 12 0 20 0 8 21 13 13 21
1 0 0 1 12 0 5 -1 5 13 8 8 13
1 0 0 1 12 0 5 1 5 13 8 5 13
1 0 0 1 12 0 8 -1 5 13 8 5 13
1 0 0 1 12 0 8 1 5 13 8 8 13
1 0 0 1 12 10 -5 -4 9 23 14 14 23
1 0 0 1 12 10 5 4 9 23 14 14 23
1 0 0 1 12 2 -19 -3 13 33 204 240 396
1 0 0 1 12 2 -7 0 13 33 204 240 396
1 0 0 1 12 2 19 3 13 33 204 240 396
1 0 0 1 12 2 7 0 13 33 204 240 396
1 0 0 1 12 4 -5 -3 13 33 204 240 396
1 0 0 1 12 4 5 3 13 33 204 240 396
1 0 0 1 12 6 -5 -2 9 23 132 168 276
1 0 0 1 12 6 5 2 9 23 132 168 276
1 0 0 1 12 8 -7 -5 9 23 132 168 276
1 0 0 1 12 8 7 5 9 23 132 168 276
1 0 0 1 13 -1 -5 0 9 23 143 182 299
1 0 0 1 13 -1 5 0 9 23 143 182 299
1 0 0 1 13 -3 -8 2 9 23 143 182 299
1 0 0 1 13 -3 8 -2 9 23 143 182 299
1 0 0 1 13 -5 -5 2 7 19 12 7 19
1 0 0 1 13 -5 5 -2 7 19 12 7 19
1 0 0 1 13 1 -5 0 9 23 156 182 299
1 0 0 1 13 1 5 0 9 23 156 182 299
1 0 0 1 13 3 -8 -2 9 23 156 182 299
1 0 0 1 13 3 8 2 9 23 156 182 299
1 0 0 1 13 5 -5 -2 7 19 12 12 19
1 0 0 1 13 5 5 2 7 19 12 12 19
1 0 0 1 14 -3 -10 2 5 13 8 5 13
1 0 0 1 14 -3 10 -2 5 13 8 5 13
1 0 0 1 14 -8 -6 3 9 23 14 9 23
1 0 0 1 14 -8 6 -3 9 23 14 9 23
1 0 0 1 14 0 -22 0 9 23 14 14 23
1 0 0 1 14 0 -32 0 13 33 20 20 33
1 0 0 1 14 0 22 0 9 23 14 14 23
1 0 0 1 14 0 32 0 13 33 20 20 33
1 0 0 1 14 3 -10 -2 5 13 8 8 13
1 0 0 1 14 3 10 2 5 13 8 8 13
1 0 0 1 14 8 -6 -3 9 23 14 14 23
1 0 0 1 14 8 6 3 9 23 14 14 23
1 0 0 1 15 -2 -11 1 13 33 225 300 495
1 0 0 1 15 -2 11 -1 13 33 225 300 495
1 0 0 1 15 -3 -6 1 3 8 180 225 360
1 0 0 1 15 -3 6 -1 3 8 180 225 360
1 0 0 1 15 -5 -9 3 8 21 13 8 21
1 0 0 1 15 -5 9 -3 8 21 13 8 21
1 0 0 1 15 -7 -6 3 9 23 14 9 23
1 0 0 1 15 -7 6 -3 9 23 14 9 23
1 0 0 1 15 2 -11 -1 13 33 270 300 495
1 0 0 1 15 2 11 1 13 33 270 300 495
1 0 0 1 15 3 -6 -1 3 8 180 225 360
1 0 0 1 15 3 6 1 3 8 180 225 360
1 0 0 1 15 5 -9 -3 8 21 13 13 21
1 0 0 1 15 5 9 3 8 21 13 13 21
1 0 0 1 15 7 -6 -3 9 23 14 14 23
1 0 0 1 15 7 6 3 9 23 14 14 23
1 0 0 1 16 -16 -7 7 13 33 20 13 33
1 0 0 1 16 -16 7 -7 13 33 20 13 33
1 0 0 1 16 -2 -6 1 5 13 224 256 416
1 0 0 1 16 -2 6 -1 5 13 224 256 416
1 0 0 1 16 -6 -7 2 13 33 272 320 528
1 0 0 1 16 -6 7 -2 13 33 272 320 528
1 0 0 1 16 0 -10 0 5 13 224 256 416
1 0 0 1 16 0 10 0 5 13 224 256 416
1 0 0 1 16 16 -7 -7 13 33 20 20 33
1 0 0 1 16 16 7 7 13 33 20 20 33
1 0 0 1 16 2 -6 -1 5 13 192 256 416
1 0 0 1 16 2 6 1 5 13 192 256 416
1 0 0 1 16 6 -7 -2 13 33 256 320 528
1 0 0 1 16 6 7 2 13 33 256 320 528
1 0 0 1 17 -1 -7 0 12 31 255 323 527
1 0 0 1 17 -1 7 0 12 31 255 323 527
1 0 0 1 17 -3 -10 2 12 31 255 323 527
1 0 0 1 17 -3 10 -2 12 31 255 323 527
1 0 0 1 17 -5 -7 2 9 23 14 9 23
1 0 0 1 17 -5 7 -2 9 23 14 9 23
1 0 0 1 17 -7 -5 2 9 23 204 238 391
1 0 0 1 17 -7 5 -2 9 23 204 238 391
1 0 0 1 17 0 -12 0 5 13 8 8 13
1 0 0 1 17 0 12 0 5 13 8 8 13
1 0 0 1 17 1 -7 0 12 31 272 323 527
1 0 0 1 17 1 7 0 12 31 272 323 527
1 0 0 1 17 3 -10 -2 12 31 272 323 527
1 0 0 1 17 3 10 2 12 31 272 323 527
1 0 0 1 17 5 -7 -2 9 23 14 14 23
1 0 0 1 17 5 7 2 9 23 14 14 23
1 0 0 1 17 7 -5 -2 9 23 187 238 391
1 0 0 1 17 7 5 2 9 23 187 238 391
1 0 0 1 18 -2 -11 1 13 33 324 360 594
1 0 0 1 18 -2 11 -1 13 33 324 360 594
1 0 0 1 18 -4 -7 2 13 33 324 360 594
1 0 0 1 18 -4 7 -2 13 33 324 360 594
1 0 0 1 18 0 -5 0 9 23 198 252 414
1 0 0 1 18 0 -7 0 7 19 12 12 19
1 0 0 1 18 0 5 0 9 23 198 252 414
1 0 0 1 18 0 7 0 7 19 12 12 19
1 0 0 1 18 2 -11 -1 13 33 270 360 594
1 0 0 1 18 2 11 1 13 33 270 360 594
1 0 0 1 18 4 -7 -2 13 33 270 360 594
1 0 0 1 18 4 7 2 13 33 270 360 594
1 0 0 1 19 -1 -11 1 15 38 342 437 722
1 0 0 1 19 -1 -7 0 13 33 304 380 627
1 0 0 1 19 -1 -8 1 15 38 380 437 722
1 0 0 1 19 -1 11 -1 15 38 342 437 722
1 0 0 1 19 -1 7 0 13 33 304 380 627
1 0 0 1 19 -1 8 -1 15 38 380 437 722
1 0 0 1 19 -3 -12 2 13 33 304 380 627
1 0 0 1 19 -3 -8 1 9 23 14 9 23
1 0 0 1 19 -3 12 -2 13 33 304 380 627
1 0 0 1 19 -3 8 -1 9 23 14 9 23
1 0 0 1 19 1 -11 -1 15 38 380 437 722
1 0 0 1 19 1 -7 0 13 33 323 380 627
1 0 0 1 19 1 -8 -1 15 38 342 437 722
1 0 0 1 19 1 11 1 15 38 380 437 722
1 0 0 1 19 1 7 0 13 33 323 380 627
1 0 0 1 19 1 8 1 15 38 342 437 722
1 0 0 1 19 3 -12 -2 13 33 323 380 627
1 0 0 1 19 3 -8 -1 9 23 14 14 23
1 0 0 1 19 3 12 2 13 33 323 380 627
1 0 0 1 19 3 8 1 9 23 14 14 23
1 0 0 1 2 -10 -2 4 5 13 160 120 260
1 0 0 1 2 -10 -3 14 5 13 8 5 13
1 0 0 1 2 -10 -3 17 12 31 190 150 310
1 0 0 1 2 -10 0 -7 12 31 190 150 310
1 0 0 1 2 -10 0 7 12 31 190 150 310
1 0 0 1 2 -10 2 -4 5 13 160 120 260
1 0 0 1 2 -10 3 -14 5 13 8 5 13
1 0 0 1 2 -10 3 -17 12 31 190 150 310
1 0 0 1 2 -12 -3 19 13 33 240 192 396
1 0 0 1 2 -12 0 -7 13 33 240 192 396
1 0 0 1 2 -12 0 7 13 33 240 192 396
1 0 0 1 2 -12 3 -19 13 33 240 192 396
1 0 0 1 2 -15 -1 11 13 33 300 225 495
1 0 0 1 2 -15 1 -11 13 33 300 225 495
1 0 0 1 2 -16 -1 6 5 13 256 224 416
1 0 0 1 2 -16 1 -6 5 13 256 224 416
1 0 0 1 2 -18 -1 11 13 33 360 324 594
1 0 0 1 2 -18 1 -11 13 33 360 324 594
1 0 0 1 2 -20 -1 8 9 23 14 9 23
1 0 0 1 2 -20 1 -8 9 23 14 9 23
1 0 0 1 2 -4 -1 -6 5 13 64 48 104
1 0 0 1 2 -4 -1 -8 9 23 24 28 46
1 0 0 1 2 -4 -1 11 13 33 80 60 132
1 0 0 1 2 -4 -2 -7 13 33 80 60 132
1 0 0 1 2 -4 -2 10 5 13 64 48 104
1 0 0 1 2 -4 -3 -3 9 23 24 28 46
1 0 0 1 2 -4 -4 -2 5 13 64 48 104
1 0 0 1 2 -4 -5 -3 13 33 80 60 132
1 0 0 1 2 -4 -5 2 9 23 24 28 46
1 0 0 1 2 -4 0 -7 3 8 4 5 8
1 0 0 1 2 -4 0 7 3 8 4 5 8
1 0 0 1 2 -4 1 -11 13 33 80 60 132
1 0 0 1 2 -4 1 6 5 13 64 48 104
1 0 0 1 2 -4 1 8 9 23 24 28 46
1 0 0 1 2 -4 2 -10 5 13 64 48 104
1 0 0 1 2 -4 2 7 13 33 80 60 132
1 0 0 1 2 -4 3 3 9 23 24 28 46
1 0 0 1 2 -4 4 2 5 13 64 48 104
1 0 0 1 2 -4 5 -2 9 23 24 28 46
1 0 0 1 2 -4 5 3 13 33 80 60 132
1 0 0 1 2 -5 -4 2 9 23 70 60 115
1 0 0 1 2 -5 -5 13 7 19 12 7 19
1 0 0 1 2 -5 -5 7 9 23 70 60 115
1 0 0 1 2 -5 -6 12 9 23 70 60 115
1 0 0 1 2 -5 -7 17 9 23 70 60 115
1 0 0 1 2 -5 4 -2 9 23 70 60 115
1 0 0 1 2 -5 5 -13 7 19 12 7 19
1 0 0 1 2 -5 5 -7 9 23 70 60 115
1 0 0 1 2 -5 6 -12 9 23 70 60 115
1 0 0 1 2 -5 7 -17 9 23 70 60 115
1 0 0 1 2 -7 -1 11 13 33 140 126 231
1 0 0 1 2 -7 -2 -4 13 33 140 126 231
1 0 0 1 2 -7 -4 18 13 33 140 126 231
1 0 0 1 2 -7 -4 4 12 31 133 112 217
1 0 0 1 2 -7 -5 17 9 23 14 9 23
1 0 0 1 2 -7 -6 16 13 33 140 119 231
1 0 0 1 2 -7 -7 23 13 33 140 119 231
1 0 0 1 2 -7 -7 25 13 33 20 13 33
1 0 0 1 2 -7 1 -11 13 33 140 126 231
1 0 0 1 2 -7 2 4 13 33 140 126 231
1 0 0 1 2 -7 4 -18 13 33 140 126 231
1 0 0 1 2 -7 4 -4 12 31 133 112 217
1 0 0 1 2 -7 5 -17 9 23 14 9 23
1 0 0 1 2 -7 6 -16 13 33 140 119 231
1 0 0 1 2 -7 7 -23 13 33 140 119 231
1 0 0 1 2 -7 7 -25 13 33 20 13 33
1 0 0 1 2 -8 -3 13 9 23 112 88 184
1 0 0 1 2 -8 0 -5 9 23 112 88 184
1 0 0 1 2 -8 0 5 9 23 112 88 184
1 0 0 1 2 -8 3 -13 9 23 112 88 184
1 0 0 1 2 10 -2 -4 5 13 160 140 260
1 0 0 1 2 10 -3 -14 5 13 8 8 13
1 0 0 1 2 10 -3 -17 12 31 190 160 310
1 0 0 1 2 10 0 -7 12 31 190 160 310
1 0 0 1 2 10 0 7 12 31 190 160 310
1 0 0 1 2 10 2 4 5 13 160 140 260
1 0 0 1 2 10 3 14 5 13 8 8 13
1 0 0 1 2 10 3 17 12 31 190 160 310
1 0 0 1 2 12 -3 -19 13 33 240 204 396
1 0 0 1 2 12 0 -7 13 33 240 204 396
1 0 0 1 2 12 0 7 13 33 240 204 396
1 0 0 1 2 12 3 19 13 33 240 204 396
1 0 0 1 2 15 -1 -11 13 33 300 270 495
1 0 0 1 2 15 1 11 13 33 300 270 495
1 0 0 1 2 16 -1 -6 5 13 256 192 416
1 0 0 1 2 16 1 6 5 13 256 192 416
1 0 0 1 2 18 -1 -11 13 33 360 270 594
1 0 0 1 2 18 1 11 13 33 360 270 594
1 0 0 1 2 20 -1 -8 9 23 14 14 23
1 0 0 1 2 20 1 8 9 23 14 14 23
1 0 0 1 2 4 -1 -11 13 33 80 72 132
1 0 0 1 2 4 -1 6 5 13 64 56 104
1 0 0 1 2 4 -1 8 9 23 22 28 46
1 0 0 1 2 4 -2 -10 5 13 64 56 104
1 0 0 1 2 4 -2 7 13 33 80 72 132
1 0 0 1 2 4 -3 3 9 23 22 28 46
1 0 0 1 2 4 -4 2 5 13 64 56 104
1 0 0 1 2 4 -5 -2 9 23 22 28 46
1 0 0 1 2 4 -5 3 13 33 80 72 132
1 0 0 1 2 4 0 -7 3 8 4 3 8
1 0 0 1 2 4 0 7 3 8 4 3 8
1 0 0 1 2 4 1 -6 5 13 64 56 104
1 0 0 1 2 4 1 -8 9 23 22 28 46
1 0 0 1 2 4 1 11 13 33 80 72 132
1 0 0 1 2 4 2 -7 13 33 80 72 132
1 0 0 1 2 4 2 10 5 13 64 56 104
1 0 0 1 2 4 3 -3 9 23 22 28 46
1 0 0 1 2 4 4 -2 5 13 64 56 104
1 0 0 1 2 4 5 -3 13 33 80 72 132
1 0 0 1 2 4 5 2 9 23 22 28 46
1 0 0 1 2 5 -4 -2 9 23 70 55 115
1 0 0 1 2 5 -5 -13 7 19 12 12 19
1 0 0 1 2 5 -5 -7 9 23 70 55 115
1 0 0 1 2 5 -6 -12 9 23 70 55 115
1 0 0 1 2 5 -7 -17 9 23 70 55 115
1 0 0 1 2 5 4 2 9 23 70 55 115
1 0 0 1 2 5 5 13 7 19 12 12 19
1 0 0 1 2 5 5 7 9 23 70 55 115
1 0 0 1 2 5 6 12 9 23 70 55 115
1 0 0 1 2 5 7 17 9 23 70 55 115
1 0 0 1 2 7 -1 -11 13 33 140 105 231
1 0 0 1 2 7 -2 4 13 33 140 105 231
1 0 0 1 2 7 -4 -18 13 33 140 105 231
1 0 0 1 2 7 -4 -4 12 31 133 105 217
1 0 0 1 2 7 -5 -17 9 23 14 14 23
1 0 0 1 2 7 -6 -16 13 33 140 112 231
1 0 0 1 2 7 -7 -23 13 33 140 112 231
1 0 0 1 2 7 -7 -25 13 33 20 20 33
1 0 0 1 2 7 1 11 13 33 140 105 231
1 0 0 1 2 7 2 -4 13 33 140 105 231
1 0 0 1 2 7 4 18 13 33 140 105 231
1 0 0 1 2 7 4 4 12 31 133 105 217
1 0 0 1 2 7 5 17 9 23 14 14 23
1 0 0 1 2 7 6 16 13 33 140 112 231
1 0 0 1 2 7 7 23 13 33 140 112 231
1 0 0 1 2 7 7 25 13 33 20 20 33
1 0 0 1 2 8 -3 -13 9 23 112 96 184
1 0 0 1 2 8 0 -5 9 23 112 96 184
1 0 0 1 2 8 0 5 9 23 112 96 184
1 0 0 1 2 8 3 13 9 23 112 96 184
1 0 0 1 20 -10 -6 3 12 31 19 12 31
1 0 0 1 20 -10 6 -3 12 31 19 12 31
1 0 0 1 20 -2 -8 1 9 23 14 9 23
1 0 0 1 20 -2 8 -1 9 23 14 9 23
1 0 0 1 20 0 -12 0 8 21 13 13 21
1 0 0 1 20 0 12 0 8 21 13 13 21
1 0 0 1 20 10 -6 -3 12 31 19 19 31
1 0 0 1 20 10 6 3 12 31 19 19 31
1 0 0 1 20 2 -8 -1 9 23 14 14 23
1 0 0 1 20 2 8 1 9 23 14 14 23
1 0 0 1 21 -1 -9 0 9 23 14 9 23
1 0 0 1 21 -1 9 0 9 23 14 9 23
1 0 0 1 21 1 -9 0 9 23 14 14 23
1 0 0 1 21 1 9 0 9 23 14 14 23
1 0 0 1 22 0 -14 0 9 23 14 14 23
1 0 0 1 22 0 -9 0 9 23 14 14 23
1 0 0 1 22 0 14 0 9 23 14 14 23
1 0 0 1 22 0 9 0 9 23 14 14 23
1 0 0 1 23 -7 -7 2 13 33 391 460 759
1 0 0 1 23 -7 7 -2 13 33 391 460 759
1 0 0 1 23 7 -7 -2 13 33 368 460 759
1 0 0 1 23 7 7 2 13 33 368 460 759
1 0 0 1 24 0 -7 0 12 31 360 456 744
1 0 0 1 24 0 7 0 12 31 360 456 744
1 0 0 1 25 -7 -11 3 15 38 450 575 950
1 0 0 1 25 -7 -7 2 13 33 20 13 33
1 0 0 1 25 -7 11 -3 15 38 450 575 950
1 0 0 1 25 -7 7 -2 13 33 20 13 33
1 0 0 1 25 7 -11 -3 15 38 500 575 950
1 0 0 1 25 7 -7 -2 13 33 20 20 33
1 0 0 1 25 7 11 3 15 38 500 575 950
1 0 0 1 25 7 7 2 13 33 20 20 33
1 0 0 1 26 0 -7 0 13 33 416 520 858
1 0 0 1 26 0 7 0 13 33 416 520 858
1 0 0 1 27 -3 -8 1 15 38 540 621 1026
1 0 0 1 27 -3 8 -1 15 38 540 621 1026
1 0 0 1 27 3 -8 -1 15 38 486 621 1026
1 0 0 1 27 3 8 1 15 38 486 621 1026
1 0 0 1 3 -11 -7 25 15 38 253 198 418
1 0 0 1 3 -11 7 -25 15 38 253 198 418
1 0 0 1 3 -13 -2 8 9 23 182 143 299
1 0 0 1 3 -13 2 -8 9 23 182 143 299
1 0 0 1 3 -14 -2 10 5 13 8 5 13
1 0 0 1 3 -14 2 -10 5 13 8 5 13
1 0 0 1 3 -15 -1 6 3 8 225 180 360
1 0 0 1 3 -15 1 -6 3 8 225 180 360
1 0 0 1 3 -17 -2 10 12 31 323 255 527
1 0 0 1 3 -17 2 -10 12 31 323 255 527
1 0 0 1 3 -19 -1 8 9 23 14 9 23
1 0 0 1 3 -19 -2 12 13 33 380 304 627
1 0 0 1 3 -19 1 -8 9 23 14 9 23
1 0 0 1 3 -19 2 -12 13 33 380 304 627
1 0 0 1 3 -27 -1 8 15 38 621 540 1026
1 0 0 1 3 -27 1 -8 15 38 621 540 1026
1 0 0 1 3 -3 -1 -8 15 38 69 54 114
1 0 0 1 3 -3 -1 6 3 8 45 36 72
1 0 0 1 3 -3 -2 -4 9 23 33 42 69
1 0 0 1 3 -3 -3 -3 3 8 45 36 72
1 0 0 1 3 -3 -4 -2 9 23 42 33 69
1 0 0 1 3 -3 -4 -4 12 31 57 45 93
1 0 0 1 3 -3 -4 8 9 23 42 33 69
1 0 0 1 3 -3 -5 -5 15 38 69 54 114
1 0 0 1 3 -3 -5 0 9 23 33 42 69
1 0 0 1 3 -3 -6 1 3 8 36 45 72
1 0 0 1 3 -3 -7 0 12 31 45 57 93
1 0 0 1 3 -3 -8 -1 15 38 54 69 114
1 0 0 1 3 -3 -8 4 9 23 33 42 69
1 0 0 1 3 -3 0 -5 9 23 42 33 69
1 0 0 1 3 -3 0 -7 12 31 57 45 93
1 0 0 1 3 -3 0 5 9 23 42 33 69
1 0 0 1 3 -3 0 7 12 31 57 45 93
1 0 0 1 3 -3 1 -6 3 8 45 36 72
1 0 0 1 3 -3 1 8 15 38 69 54 114
1 0 0 1 3 -3 2 4 9 23 33 42 69
1 0 0 1 3 -3 3 3 3 8 45 36 72
1 0 0 1 3 -3 4 -8 9 23 42 33 69
1 0 0 1 3 -3 4 2 9 23 42 33 69
1 0 0 1 3 -3 4 4 12 31 57 45 93
1 0 0 1 3 -3 5 0 9 23 33 42 69
1 0 0 1 3 -3 5 5 15 38 69 54 114
1 0 0 1 3 -3 6 -1 3 8 36 45 72
1 0 0 1 3 -3 7 0 12 31 45 57 93
1 0 0 1 3 -3 8 -4 9 23 33 42 69
1 0 0 1 3 -3 8 1 15 38 54 69 114
1 0 0 1 3 -4 -8 10 3 8 40 36 64
1 0 0 1 3 -4 8 -10 3 8 40 36 64
1 0 0 1 3 -5 -1 8 9 23 33 42 69
1 0 0 1 3 -5 -4 -2 13 33 100 80 165
1 0 0 1 3 -5 -4 12 13 33 100 80 165
1 0 0 1 3 -5 0 -7 13 33 100 80 165
1 0 0 1 3 -5 0 7 13 33 100 80 165
1 0 0 1 3 -5 1 -8 9 23 33 42 69
1 0 0 1 3 -5 4 -12 13 33 100 80 165
1 0 0 1 3 -5 4 2 13 33 100 80 165
1 0 0 1 3 -6 -10 20 12 31 19 12 31
1 0 0 1 3 -6 -7 15 9 23 14 9 23
1 0 0 1 3 -6 -8 14 9 23 14 9 23
1 0 0 1 3 -6 10 -20 12 31 19 12 31
1 0 0 1 3 -6 7 -15 9 23 14 9 23
1 0 0 1 3 -6 8 -14 9 23 14 9 23
1 0 0 1 3 -8 -5 5 15 38 184 160 304
1 0 0 1 3 -8 5 -5 15 38 184 160 304
1 0 0 1 3 -9 -1 6 3 8 5 3 8
1 0 0 1 3 -9 -5 15 8 21 13 8 21
1 0 0 1 3 -9 1 -6 3 8 5 3 8
1 0 0 1 3 -9 5 -15 8 21 13 8 21
1 0 0 1 3 11 -7 -25 15 38 253 220 418
1 0 0 1 3 11 7 25 15 38 253 220 418
1 0 0 1 3 13 -2 -8 9 23 182 156 299
1 0 0 1 3 13 2 8 9 23 182 156 299
1 0 0 1 3 14 -2 -10 5 13 8 8 13
1 0 0 1 3 14 2 10 5 13 8 8 13
1 0 0 1 3 15 -1 -6 3 8 225 180 360
1 0 0 1 3 15 1 6 3 8 225 180 360
1 0 0 1 3 17 -2 -10 12 31 323 272 527
1 0 0 1 3 17 2 10 12 31 323 272 527
1 0 0 1 3 19 -1 -8 9 23 14 14 23
1 0 0 1 3 19 -2 -12 13 33 380 323 627
1 0 0 1 3 19 1 8 9 23 14 14 23
1 0 0 1 3 19 2 12 13 33 380 323 627
1 0 0 1 3 27 -1 -8 15 38 621 486 1026
1 0 0 1 3 27 1 8 15 38 621 486 1026
1 0 0 1 3 3 -1 -6 3 8 45 36 72
1 0 0 1 3 3 -1 8 15 38 69 60 114
1 0 0 1 3 3 -2 4 9 23 36 42 69
1 0 0 1 3 3 -3 3 3 8 45 36 72
1 0 0 1 3 3 -4 -8 9 23 42 36 69
1 0 0 1 3 3 -4 2 9 23 42 36 69
1 0 0 1 3 3 -4 4 12 31 57 48 93
1 0 0 1 3 3 -5 0 9 23 36 42 69
1 0 0 1 3 3 -5 5 15 38 69 60 114
1 0 0 1 3 3 -6 -1 3 8 36 45 72
1 0 0 1 3 3 -7 0 12 31 48 57 93
1 0 0 1 3 3 -8 -4 9 23 36 42 69
1 0 0 1 3 3 -8 1 15 38 60 69 114
1 0 0 1 3 3 0 -5 9 23 42 36 69
1 0 0 1 3 3 0 -7 12 31 57 48 93
1 0 0 1 3 3 0 5 9 23 42 36 69
1 0 0 1 3 3 0 7 12 31 57 48 93
1 0 0 1 3 3 1 -8 15 38 69 60 114
1 0 0 1 3 3 1 6 3 8 45 36 72
1 0 0 1 3 3 2 -4 9 23 36 42 69
1 0 0 1 3 3 3 -3 3 8 45 36 72
1 0 0 1 3 3 4 -2 9 23 42 36 69
1 0 0 1 3 3 4 -4 12 31 57 48 93
1 0 0 1 3 3 4 8 9 23 42 36 69
1 0 0 1 3 3 5 -5 15 38 69 60 114
1 0 0 1 3 3 5 0 9 23 36 42 69
1 0 0 1 3 3 6 1 3 8 36 45 72
1 0 0 1 3 3 7 0 12 31 48 57 93
1 0 0 1 3 3 8 -1 15 38 60 69 114
1 0 0 1 3 3 8 4 9 23 36 42 69
1 0 0 1 3 4 -8 -10 3 8 40 28 64
1 0 0 1 3 4 8 10 3 8 40 28 64
1 0 0 1 3 5 -1 -8 9 23 36 42 69
1 0 0 1 3 5 -4 -12 13 33 100 85 165
1 0 0 1 3 5 -4 2 13 33 100 85 165
1 0 0 1 3 5 0 -7 13 33 100 85 165
1 0 0 1 3 5 0 7 13 33 100 85 165
1 0 0 1 3 5 1 8 9 23 36 42 69
1 0 0 1 3 5 4 -2 13 33 100 85 165
1 0 0 1 3 5 4 12 13 33 100 85 165
1 0 0 1 3 6 -10 -20 12 31 19 19 31
1 0 0 1 3 6 -7 -15 9 23 14 14 23
1 0 0 1 3 6 -8 -14 9 23 14 14 23
1 0 0 1 3 6 10 20 12 31 19 19 31
1 0 0 1 3 6 7 15 9 23 14 14 23
1 0 0 1 3 6 8 14 9 23 14 14 23
1 0 0 1 3 8 -5 -5 15 38 184 144 304
1 0 0 1 3 8 5 5 15 38 184 144 304
1 0 0 1 3 9 -1 -6 3 8 5 5 8
1 0 0 1 3 9 -5 -15 8 21 13 13 21
1 0 0 1 3 9 1 6 3 8 5 5 8
1 0 0 1 3 9 5 15 8 21 13 13 21
1 0 0 1 30 0 -9 0 12 31 19 19 31
1 0 0 1 30 0 9 0 12 31 19 19 31
1 0 0 1 32 0 -14 0 13 33 20 20 33
1 0 0 1 32 0 -9 0 13 33 20 20 33
1 0 0 1 32 0 14 0 13 33 20 20 33
1 0 0 1 32 0 9 0 13 33 20 20 33
1 0 0 1 4 -12 -3 5 13 33 240 192 396
1 0 0 1 4 -12 3 -5 13 33 240 192 396
1 0 0 1 4 -18 -2 7 13 33 360 324 594
1 0 0 1 4 -18 2 -7 13 33 360 324 594
1 0 0 1 4 -2 -10 2 5 13 48 64 104
1 0 0 1 4 -2 -11 1 13 33 60 80 132
1 0 0 1 4 -2 -2 -4 5 13 32 28 52
1 0 0 1 4 -2 -2 5 9 23 28 24 46
1 0 0 1 4 -2 -3 -3 9 23 28 24 46
1 0 0 1 4 -2 -3 -5 13 33 40 34 66
1 0 0 1 4 -2 -6 -1 5 13 48 64 104
1 0 0 1 4 -2 -7 -2 13 33 60 80 132
1 0 0 1 4 -2 -7 0 3 8 3 4 8
1 0 0 1 4 -2 -8 -1 9 23 28 24 46
1 0 0 1 4 -2 10 -2 5 13 48 64 104
1 0 0 1 4 -2 11 -1 13 33 60 80 132
1 0 0 1 4 -2 2 -5 9 23 28 24 46
1 0 0 1 4 -2 2 4 5 13 32 28 52
1 0 0 1 4 -2 3 3 9 23 28 24 46
1 0 0 1 4 -2 3 5 13 33 40 34 66
1 0 0 1 4 -2 6 1 5 13 48 64 104
1 0 0 1 4 -2 7 0 3 8 3 4 8
1 0 0 1 4 -2 7 2 13 33 60 80 132
1 0 0 1 4 -2 8 1 9 23 28 24 46
1 0 0 1 4 -3 -10 8 3 8 36 40 64
1 0 0 1 4 -3 10 -8 3 8 36 40 64
1 0 0 1 4 -4 -2 7 12 31 76 64 124
1 0 0 1 4 -4 -3 -3 12 31 76 64 124
1 0 0 1 4 -4 -7 2 12 31 64 76 124
1 0 0 1 4 -4 2 -7 12 31 76 64 124
1 0 0 1 4 -4 3 3 12 31 76 64 124
1 0 0 1 4 -4 7 -2 12 31 64 76 124
1 0 0 1 4 -5 -10 12 9 23 14 9 23
1 0 0 1 4 -5 10 -12 9 23 14 9 23
1 0 0 1 4 -8 -3 3 9 23 112 88 184
1 0 0 1 4 -8 -6 11 9 23 112 88 184
1 0 0 1 4 -8 3 -3 9 23 112 88 184
1 0 0 1 4 -8 6 -11 9 23 112 88 184
1 0 0 1 4 12 -3 -5 13 33 240 204 396
1 0 0 1 4 12 3 5 13 33 240 204 396
1 0 0 1 4 18 -2 -7 13 33 360 270 594
1 0 0 1 4 18 2 7 13 33 360 270 594
1 0 0 1 4 2 -10 -2 5 13 56 64 104
1 0 0 1 4 2 -11 -1 13 33 72 80 132
1 0 0 1 4 2 -2 -5 9 23 28 22 46
1 0 0 1 4 2 -2 4 5 13 32 24 52
1 0 0 1 4 2 -3 3 9 23 28 22 46
1 0 0 1 4 2 -3 5 13 33 40 32 66
1 0 0 1 4 2 -6 1 5 13 56 64 104
1 0 0 1 4 2 -7 0 3 8 3 4 8
1 0 0 1 4 2 -7 2 13 33 72 80 132
1 0 0 1 4 2 -8 1 9 23 28 22 46
1 0 0 1 4 2 10 2 5 13 56 64 104
1 0 0 1 4 2 11 1 13 33 72 80 132
1 0 0 1 4 2 2 -4 5 13 32 24 52
1 0 0 1 4 2 2 5 9 23 28 22 46
1 0 0 1 4 2 3 -3 9 23 28 22 46
1 0 0 1 4 2 3 -5 13 33 40 32 66
1 0 0 1 4 2 6 -1 5 13 56 64 104
1 0 0 1 4 2 7 -2 13 33 72 80 132
1 0 0 1 4 2 7 0 3 8 3 4 8
1 0 0 1 4 2 8 -1 9 23 28 22 46
1 0 0 1 4 3 -10 -8 3 8 28 40 64
1 0 0 1 4 3 10 8 3 8 28 40 64
1 0 0 1 4 4 -2 -7 12 31 76 60 124
1 0 0 1 4 4 -3 3 12 31 76 60 124
1 0 0 1 4 4 -7 -2 12 31 60 76 124
1 0 0 1 4 4 2 7 12 31 76 60 124
1 0 0 1 4 4 3 -3 12 31 76 60 124
1 0 0 1 4 4 7 2 12 31 60 76 124
1 0 0 1 4 5 -10 -12 9 23 14 14 23
1 0 0 1 4 5 10 12 9 23 14 14 23
1 0 0 1 4 8 -3 -3 9 23 112 96 184
1 0 0 1 4 8 -6 -11 9 23 112 96 184
1 0 0 1 4 8 3 3 9 23 112 96 184
1 0 0 1 4 8 6 11 9 23 112 96 184
1 0 0 1 5 -1 -12 0 5 13 8 8 13
1 0 0 1 5 -1 12 0 5 13 8 8 13
1 0 0 1 5 -13 -2 5 7 19 12 7 19
1 0 0 1 5 -13 2 -5 7 19 12 7 19
1 0 0 1 5 -15 -3 9 8 21 13 8 21
1 0 0 1 5 -15 3 -9 8 21 13 8 21
1 0 0 1 5 -17 -2 7 9 23 14 9 23
1 0 0 1 5 -17 2 -7 9 23 14 9 23
1 0 0 1 5 -2 -12 6 9 23 60 70 115
1 0 0 1 5 -2 -13 5 7 19 12 7 19
1 0 0 1 5 -2 -17 7 9 23 60 70 115
1 0 0 1 5 -2 -2 4 9 23 60 70 115
1 0 0 1 5 -2 -7 5 9 23 60 70 115
1 0 0 1 5 -2 12 -6 9 23 60 70 115
1 0 0 1 5 -2 13 -5 7 19 12 7 19
1 0 0 1 5 -2 17 -7 9 23 60 70 115
1 0 0 1 5 -2 2 -4 9 23 60 70 115
1 0 0 1 5 -2 7 -5 9 23 60 70 115
1 0 0 1 5 -3 -12 4 13 33 80 100 165
1 0 0 1 5 -3 -2 -4 13 33 60 54 99
1 0 0 1 5 -3 -7 0 13 33 80 100 165
1 0 0 1 5 -3 -8 1 9 23 42 33 69
1 0 0 1 5 -3 12 -4 13 33 80 100 165
1 0 0 1 5 -3 2 4 13 33 60 54 99
1 0 0 1 5 -3 7 0 13 33 80 100 165
1 0 0 1 5 -3 8 -1 9 23 42 33 69
1 0 0 1 5 -4 -12 10 9 23 14 9 23
1 0 0 1 5 -4 12 -10 9 23 14 9 23
1 0 0 1 5 -5 -3 -3 15 38 115 100 190
1 0 0 1 5 -5 -3 8 15 38 115 100 190
1 0 0 1 5 -5 -8 3 15 38 100 115 190
1 0 0 1 5 -5 -8 8 5 13 40 35 65
1 0 0 1 5 -5 3 -8 15 38 115 100 190
1 0 0 1 5 -5 3 3 15 38 115 100 190
1 0 0 1 5 -5 8 -3 15 38 100 115 190
1 0 0 1 5 -5 8 -8 5 13 40 35 65
1 0 0 1 5 -7 -2 5 9 23 98 84 161
1 0 0 1 5 -7 -7 10 5 13 8 5 13
1 0 0 1 5 -7 -8 12 9 23 98 84 161
1 0 0 1 5 -7 2 -5 9 23 98 84 161
1 0 0 1 5 -7 7 -10 5 13 8 5 13
1 0 0 1 5 -7 8 -12 9 23 98 84 161
1 0 0 1 5 0 -13 -1 9 23 60 70 115
1 0 0 1 5 0 -13 1 9 23 55 70 115
1 0 0 1 5 0 -18 0 9 23 60 70 115
1 0 0 1 5 0 -3 -3 9 23 60 70 115
1 0 0 1 5 0 -3 3 9 23 55 70 115
1 0 0 1 5 0 -8 -2 9 23 60 70 115
1 0 0 1 5 0 -8 2 9 23 55 70 115
1 0 0 1 5 0 13 -1 9 23 55 70 115
1 0 0 1 5 0 13 1 9 23 60 70 115
1 0 0 1 5 0 18 0 9 23 60 70 115
1 0 0 1 5 0 3 -3 9 23 55 70 115
1 0 0 1 5 0 3 3 9 23 60 70 115
1 0 0 1 5 0 8 -2 9 23 55 70 115
1 0 0 1 5 0 8 2 9 23 60 70 115
1 0 0 1 5 1 -12 0 5 13 8 5 13
1 0 0 1 5 1 12 0 5 13 8 5 13
1 0 0 1 5 13 -2 -5 7 19 12 12 19
1 0 0 1 5 13 2 5 7 19 12 12 19
1 0 0 1 5 15 -3 -9 8 21 13 13 21
1 0 0 1 5 15 3 9 8 21 13 13 21
1 0 0 1 5 17 -2 -7 9 23 14 14 23
1 0 0 1 5 17 2 7 9 23 14 14 23
1 0 0 1 5 2 -12 -6 9 23 55 70 115
1 0 0 1 5 2 -13 -5 7 19 12 12 19
1 0 0 1 5 2 -17 -7 9 23 55 70 115
1 0 0 1 5 2 -2 -4 9 23 55 70 115
1 0 0 1 5 2 -7 -5 9 23 55 70 115
1 0 0 1 5 2 12 6 9 23 55 70 115
1 0 0 1 5 2 13 5 7 19 12 12 19
1 0 0 1 5 2 17 7 9 23 55 70 115
1 0 0 1 5 2 2 4 9 23 55 70 115
1 0 0 1 5 2 7 5 9 23 55 70 115
1 0 0 1 5 3 -12 -4 13 33 85 100 165
1 0 0 1 5 3 -2 4 13 33 60 45 99
1 0 0 1 5 3 -7 0 13 33 85 100 165
1 0 0 1 5 3 -8 -1 9 23 42 36 69
1 0 0 1 5 3 12 4 13 33 85 100 165
1 0 0 1 5 3 2 -4 13 33 60 45 99
1 0 0 1 5 3 7 0 13 33 85 100 165
1 0 0 1 5 3 8 1 9 23 42 36 69
1 0 0 1 5 4 -12 -10 9 23 14 14 23
1 0 0 1 5 4 12 10 9 23 14 14 23
1 0 0 1 5 5 -3 -8 15 38 115 90 190
1 0 0 1 5 5 -3 3 15 38 115 90 190
1 0 0 1 5 5 -8 -3 15 38 90 115 190
1 0 0 1 5 5 -8 -8 5 13 40 30 65
1 0 0 1 5 5 3 -3 15 38 115 90 190
1 0 0 1 5 5 3 8 15 38 115 90 190
1 0 0 1 5 5 8 3 15 38 90 115 190
1 0 0 1 5 5 8 8 5 13 40 30 65
1 0 0 1 5 7 -2 -5 9 23 98 77 161
1 0 0 1 5 7 -7 -10 5 13 8 8 13
1 0 0 1 5 7 -8 -12 9 23 98 77 161
1 0 0 1 5 7 2 5 9 23 98 77 161
1 0 0 1 5 7 7 10 5 13 8 8 13
1 0 0 1 5 7 8 12 9 23 98 77 161
1 0 0 1 6 -1 -10 0 5 13 84 96 156
1 0 0 1 6 -1 -15 3 3 8 72 90 144
1 0 0 1 6 -1 -16 2 5 13 84 96 156
1 0 0 1 6 -1 -3 3 3 8 72 90 144
1 0 0 1 6 -1 -4 -2 5 13 84 96 156
1 0 0 1 6 -1 -9 3 3 8 5 3 8
1 0 0 1 6 -1 10 0 5 13 84 96 156
1 0 0 1 6 -1 15 -3 3 8 72 90 144
1 0 0 1 6 -1 16 -2 5 13 84 96 156
1 0 0 1 6 -1 3 -3 3 8 72 90 144
1 0 0 1 6 -1 4 2 5 13 84 96 156
1 0 0 1 6 -1 9 -3 3 8 5 3 8
1 0 0 1 6 -11 -4 8 9 23 154 121 253
1 0 0 1 6 -11 4 -8 9 23 154 121 253
1 0 0 1 6 -12 -2 5 9 23 168 144 276
1 0 0 1 6 -12 2 -5 9 23 168 144 276
1 0 0 1 6 -16 -2 7 13 33 320 272 528
1 0 0 1 6 -16 2 -7 13 33 320 272 528
1 0 0 1 6 -3 -14 8 9 23 14 9 23
1 0 0 1 6 -3 -15 7 9 23 14 9 23
1 0 0 1 6 -3 -20 10 12 31 19 12 31
1 0 0 1 6 -3 14 -8 9 23 14 9 23
1 0 0 1 6 -3 15 -7 9 23 14 9 23
1 0 0 1 6 -3 20 -10 12 31 19 12 31
1 0 0 1 6 -6 -10 10 8 21 13 8 21
1 0 0 1 6 -6 10 -10 8 21 13 8 21
1 0 0 1 6 1 -10 0 5 13 72 96 156
1 0 0 1 6 1 -15 -3 3 8 72 90 144
1 0 0 1 6 1 -16 -2 5 13 72 96 156
1 0 0 1 6 1 -3 -3 3 8 72 90 144
1 0 0 1 6 1 -4 2 5 13 72 96 156
1 0 0 1 6 1 -9 -3 3 8 5 5 8
1 0 0 1 6 1 10 0 5 13 72 96 156
1 0 0 1 6 1 15 3 3 8 72 90 144
1 0 0 1 6 1 16 2 5 13 72 96 156
1 0 0 1 6 1 3 3 3 8 72 90 144
1 0 0 1 6 1 4 -2 5 13 72 96 156
1 0 0 1 6 1 9 3 3 8 5 5 8
1 0 0 1 6 11 -4 -8 9 23 154 132 253
1 0 0 1 6 11 4 8 9 23 154 132 253
1 0 0 1 6 12 -2 -5 9 23 168 132 276
1 0 0 1 6 12 2 5 9 23 168 132 276
1 0 0 1 6 16 -2 -7 13 33 320 256 528
1 0 0 1 6 16 2 7 13 33 320 256 528
1 0 0 1 6 3 -14 -8 9 23 14 14 23
1 0 0 1 6 3 -15 -7 9 23 14 14 23
1 0 0 1 6 3 -20 -10 12 31 19 19 31
1 0 0 1 6 3 14 8 9 23 14 14 23
1 0 0 1 6 3 15 7 9 23 14 14 23
1 0 0 1 6 3 20 10 12 31 19 19 31
1 0 0 1 6 6 -10 -10 8 21 13 13 21
1 0 0 1 6 6 10 10 8 21 13 13 21
1 0 0 1 7 -10 -5 7 5 13 8 5 13
1 0 0 1 7 -10 5 -7 5 13 8 5 13
1 0 0 1 7 -15 -3 6 9 23 14 9 23
1 0 0 1 7 -15 3 -6 9 23 14 9 23
1 0 0 1 7 -17 -2 5 9 23 238 204 391
1 0 0 1 7 -17 2 -5 9 23 238 204 391
1 0 0 1 7 -2 -11 1 13 33 126 140 231
1 0 0 1 7 -2 -16 6 13 33 119 140 231
1 0 0 1 7 -2 -17 5 9 23 14 9 23
1 0 0 1 7 -2 -18 4 13 33 126 140 231
1 0 0 1 7 -2 -23 7 13 33 119 140 231
1 0 0 1 7 -2 -25 7 13 33 20 13 33
1 0 0 1 7 -2 -4 -2 13 33 126 140 231
1 0 0 1 7 -2 -4 4 12 31 112 133 217
1 0 0 1 7 -2 11 -1 13 33 126 140 231
1 0 0 1 7 -2 16 -6 13 33 119 140 231
1 0 0 1 7 -2 17 -5 9 23 14 9 23
1 0 0 1 7 -2 18 -4 13 33 126 140 231
1 0 0 1 7 -2 23 -7 13 33 119 140 231
1 0 0 1 7 -2 25 -7 13 33 20 13 33
1 0 0 1 7 -2 4 -4 12 31 112 133 217
1 0 0 1 7 -2 4 2 13 33 126 140 231
1 0 0 1 7 -23 -2 7 13 33 460 391 759
1 0 0 1 7 -23 2 -7 13 33 460 391 759
1 0 0 1 7 -25 -2 7 13 33 20 13 33
1 0 0 1 7 -25 -3 11 15 38 575 450 950
1 0 0 1 7 -25 2 -7 13 33 20 13 33
1 0 0 1 7 -25 3 -11 15 38 575 450 950
1 0 0 1 7 -5 -10 7 5 13 8 5 13
1 0 0 1 7 -5 -12 8 9 23 84 98 161
1 0 0 1 7 -5 -5 2 9 23 84 98 161
1 0 0 1 7 -5 10 -7 5 13 8 5 13
1 0 0 1 7 -5 12 -8 9 23 84 98 161
1 0 0 1 7 -5 5 -2 9 23 84 98 161
1 0 0 1 7 -7 -11 11 9 23 14 9 23
1 0 0 1 7 -7 -16 16 13 33 20 13 33
1 0 0 1 7 -7 11 -11 9 23 14 9 23
1 0 0 1 7 -7 16 -16 13 33 20 13 33
1 0 0 1 7 0 -10 -2 12 31 112 133 217
1 0 0 1 7 0 -10 2 12 31 105 133 217
1 0 0 1 7 0 -11 -1 3 8 5 5 8
1 0 0 1 7 0 -11 1 3 8 5 3 8
1 0 0 1 7 0 -12 -2 13 33 119 140 231
1 0 0 1 7 0 -12 2 13 33 112 140 231
1 0 0 1 7 0 -17 -1 12 31 112 133 217
1 0 0 1 7 0 -17 1 12 31 105 133 217
1 0 0 1 7 0 -18 0 7 19 12 12 19
1 0 0 1 7 0 -19 -1 13 33 119 140 231
1 0 0 1 7 0 -19 1 13 33 112 140 231
1 0 0 1 7 0 -24 0 12 31 112 133 217
1 0 0 1 7 0 -26 0 13 33 119 140 231
1 0 0 1 7 0 -3 -3 12 31 112 133 217
1 0 0 1 7 0 -3 3 12 31 105 133 217
1 0 0 1 7 0 -4 -2 3 8 5 4 8
1 0 0 1 7 0 -4 2 3 8 5 4 8
1 0 0 1 7 0 -5 -3 13 33 119 140 231
1 0 0 1 7 0 -5 3 13 33 112 140 231
1 0 0 1 7 0 10 -2 12 31 105 133 217
1 0 0 1 7 0 10 2 12 31 112 133 217
1 0 0 1 7 0 11 -1 3 8 5 3 8
1 0 0 1 7 0 11 1 3 8 5 5 8
1 0 0 1 7 0 12 -2 13 33 112 140 231
1 0 0 1 7 0 12 2 13 33 119 140 231
1 0 0 1 7 0 17 -1 12 31 105 133 217
1 0 0 1 7 0 17 1 12 31 112 133 217
1 0 0 1 7 0 18 0 7 19 12 12 19
1 0 0 1 7 0 19 -1 13 33 112 140 231
1 0 0 1 7 0 19 1 13 33 119 140 231
1 0 0 1 7 0 24 0 12 31 112 133 217
1 0 0 1 7 0 26 0 13 33 119 140 231
1 0 0 1 7 0 3 -3 12 31 105 133 217
1 0 0 1 7 0 3 3 12 31 112 133 217
1 0 0 1 7 0 4 -2 3 8 3 4 8
1 0 0 1 7 0 4 2 3 8 3 4 8
1 0 0 1 7 0 5 -3 13 33 112 140 231
1 0 0 1 7 0 5 3 13 33 119 140 231
1 0 0 1 7 10 -5 -7 5 13 8 8 13
1 0 0 1 7 10 5 7 5 13 8 8 13
1 0 0 1 7 15 -3 -6 9 23 14 14 23
1 0 0 1 7 15 3 6 9 23 14 14 23
1 0 0 1 7 17 -2 -5 9 23 238 187 391
1 0 0 1 7 17 2 5 9 23 238 187 391
1 0 0 1 7 2 -11 -1 13 33 105 140 231
1 0 0 1 7 2 -16 -6 13 33 112 140 231
1 0 0 1 7 2 -17 -5 9 23 14 14 23
1 0 0 1 7 2 -18 -4 13 33 105 140 231
1 0 0 1 7 2 -23 -7 13 33 112 140 231
1 0 0 1 7 2 -25 -7 13 33 20 20 33
1 0 0 1 7 2 -4 -4 12 31 105 133 217
1 0 0 1 7 2 -4 2 13 33 105 140 231
1 0 0 1 7 2 11 1 13 33 105 140 231
1 0 0 1 7 2 16 6 13 33 112 140 231
1 0 0 1 7 2 17 5 9 23 14 14 23
1 0 0 1 7 2 18 4 13 33 105 140 231
1 0 0 1 7 2 23 7 13 33 112 140 231
1 0 0 1 7 2 25 7 13 33 20 20 33
1 0 0 1 7 2 4 -2 13 33 105 140 231
1 0 0 1 7 2 4 4 12 31 105 133 217
1 0 0 1 7 23 -2 -7 13 33 460 368 759
1 0 0 1 7 23 2 7 13 33 460 368 759
1 0 0 1 7 25 -2 -7 13 33 20 20 33
1 0 0 1 7 25 -3 -11 15 38 575 500 950
1 0 0 1 7 25 2 7 13 33 20 20 33
1 0 0 1 7 25 3 11 15 38 575 500 950
1 0 0 1 7 5 -10 -7 5 13 8 8 13
1 0 0 1 7 5 -12 -8 9 23 77 98 161
1 0 0 1 7 5 -5 -2 9 23 77 98 161
1 0 0 1 7 5 10 7 5 13 8 8 13
1 0 0 1 7 5 12 8 9 23 77 98 161
1 0 0 1 7 5 5 2 9 23 77 98 161
1 0 0 1 7 7 -11 -11 9 23 14 14 23
1 0 0 1 7 7 -16 -16 13 33 20 20 33
1 0 0 1 7 7 11 11 9 23 14 14 23
1 0 0 1 7 7 16 16 13 33 20 20 33
1 0 0 1 8 -1 -11 -1 15 38 160 184 304
1 0 0 1 8 -1 -12 0 5 13 8 5 13
1 0 0 1 8 -1 -19 1 15 38 160 184 304
1 0 0 1 8 -1 -19 3 9 23 14 9 23
1 0 0 1 8 -1 -20 2 9 23 14 9 23
1 0 0 1 8 -1 -27 3 15 38 160 184 304
1 0 0 1 8 -1 -3 -3 15 38 160 184 304
1 0 0 1 8 -1 -4 -2 9 23 14 11 23
1 0 0 1 8 -1 -5 3 9 23 14 11 23
1 0 0 1 8 -1 11 1 15 38 160 184 304
1 0 0 1 8 -1 12 0 5 13 8 5 13
1 0 0 1 8 -1 19 -1 15 38 160 184 304
1 0 0 1 8 -1 19 -3 9 23 14 9 23
1 0 0 1 8 -1 20 -2 9 23 14 9 23
1 0 0 1 8 -1 27 -3 15 38 160 184 304
1 0 0 1 8 -1 3 3 15 38 160 184 304
1 0 0 1 8 -1 4 2 9 23 14 11 23
1 0 0 1 8 -1 5 -3 9 23 14 11 23
1 0 0 1 8 -10 -3 4 3 8 100 90 160
1 0 0 1 8 -10 3 -4 3 8 100 90 160
1 0 0 1 8 -12 -5 7 9 23 168 144 276
1 0 0 1 8 -12 5 -7 9 23 168 144 276
1 0 0 1 8 -14 -3 6 9 23 14 9 23
1 0 0 1 8 -14 3 -6 9 23 14 9 23
1 0 0 1 8 -2 -13 3 9 23 88 112 184
1 0 0 1 8 -2 -5 0 9 23 88 112 184
1 0 0 1 8 -2 13 -3 9 23 88 112 184
1 0 0 1 8 -2 5 0 9 23 88 112 184
1 0 0 1 8 -3 -5 5 15 38 160 184 304
1 0 0 1 8 -3 5 -5 15 38 160 184 304
1 0 0 1 8 -4 -11 6 9 23 88 112 184
1 0 0 1 8 -4 -3 3 9 23 88 112 184
1 0 0 1 8 -4 11 -6 9 23 88 112 184
1 0 0 1 8 -4 3 -3 9 23 88 112 184
1 0 0 1 8 -8 -5 5 5 13 64 56 104
1 0 0 1 8 -8 5 -5 5 13 64 56 104
1 0 0 1 8 1 -11 1 15 38 144 184 304
1 0 0 1 8 1 -12 0 5 13 8 8 13
1 0 0 1 8 1 -19 -1 15 38 144 184 304
1 0 0 1 8 1 -19 -3 9 23 14 14 23
1 0 0 1 8 1 -20 -2 9 23 14 14 23
1 0 0 1 8 1 -27 -3 15 38 144 184 304
1 0 0 1 8 1 -3 3 15 38 144 184 304
1 0 0 1 8 1 -4 2 9 23 14 12 23
1 0 0 1 8 1 -5 -3 9 23 14 12 23
1 0 0 1 8 1 11 -1 15 38 144 184 304
1 0 0 1 8 1 12 0 5 13 8 8 13
1 0 0 1 8 1 19 1 15 38 144 184 304
1 0 0 1 8 1 19 3 9 23 14 14 23
1 0 0 1 8 1 20 2 9 23 14 14 23
1 0 0 1 8 1 27 3 15 38 144 184 304
1 0 0 1 8 1 3 -3 15 38 144 184 304
1 0 0 1 8 1 4 -2 9 23 14 12 23
1 0 0 1 8 1 5 3 9 23 14 12 23
1 0 0 1 8 10 -3 -4 3 8 100 70 160
1 0 0 1 8 10 3 4 3 8 100 70 160
1 0 0 1 8 12 -5 -7 9 23 168 132 276
1 0 0 1 8 12 5 7 9 23 168 132 276
1 0 0 1 8 14 -3 -6 9 23 14 14 23
1 0 0 1 8 14 3 6 9 23 14 14 23
1 0 0 1 8 2 -13 -3 9 23 96 112 184
1 0 0 1 8 2 -5 0 9 23 96 112 184
1 0 0 1 8 2 13 3 9 23 96 112 184
1 0 0 1 8 2 5 0 9 23 96 112 184
1 0 0 1 8 3 -5 -5 15 38 144 184 304
1 0 0 1 8 3 5 5 15 38 144 184 304
1 0 0 1 8 4 -11 -6 9 23 96 112 184
1 0 0 1 8 4 -3 -3 9 23 96 112 184
1 0 0 1 8 4 11 6 9 23 96 112 184
1 0 0 1 8 4 3 3 9 23 96 112 184
1 0 0 1 8 8 -5 -5 5 13 64 48 104
1 0 0 1 8 8 5 5 5 13 64 48 104
1 0 0 1 9 -3 -15 5 8 21 13 8 21
1 0 0 1 9 -3 -6 1 3 8 5 3 8
1 0 0 1 9 -3 15 -5 8 21 13 8 21
1 0 0 1 9 -3 6 -1 3 8 5 3 8
1 0 0 1 9 0 -21 -1 9 23 14 14 23
1 0 0 1 9 0 -21 1 9 23 14 9 23
1 0 0 1 9 0 -22 0 9 23 14 14 23
1 0 0 1 9 0 -30 0 12 31 19 19 31
1 0 0 1 9 0 -32 0 13 33 20 20 33
1 0 0 1 9 0 21 -1 9 23 14 9 23
1 0 0 1 9 0 21 1 9 23 14 14 23
1 0 0 1 9 0 22 0 9 23 14 14 23
1 0 0 1 9 0 30 0 12 31 19 19 31
1 0 0 1 9 0 32 0 13 33 20 20 33
1 0 0 1 9 3 -15 -5 8 21 13 13 21
1 0 0 1 9 3 -6 -1 3 8 5 5 8
1 0 0 1 9 3 15 5 8 21 13 13 21
1 0 0 1 9 3 6 1 3 8 5 5 8
1 0 0 10 -1 -1 0 -6 8 21 130 160 210
1 0 0 10 -1 -1 0 6 8 21 130 160 210
1 0 0 10 -1 -11 0 -3 12 31 190 50 310
1 0 0 10 -1 -11 0 3 12 31 190 50 310
1 0 0 10 -1 -2 0 -3 5 13 80 60 130
1 0 0 10 -1 -2 0 3 5 13 80 60 130
1 0 0 10 -1 -3 0 -2 9 23 140 60 230
1 0 0 10 -1 -3 0 2 9 23 140 60 230
1 0 0 10 -1 -6 0 -1 5 13 160 120 260
1 0 0 10 -1 -6 0 1 5 13 160 120 260
1 0 0 10 -1 1 0 -6 8 21 130 50 210
1 0 0 10 -1 1 0 6 8 21 130 50 210
1 0 0 10 -1 11 0 -3 12 31 190 260 310
1 0 0 10 -1 11 0 3 12 31 190 260 310
1 0 0 10 -1 2 0 -3 5 13 80 70 130
1 0 0 10 -1 2 0 3 5 13 80 70 130
1 0 0 10 -1 3 0 -2 9 23 140 170 230
1 0 0 10 -1 3 0 2 9 23 140 170 230
1 0 0 10 -1 6 0 -1 5 13 160 140 260
1 0 0 10 -1 6 0 1 5 13 160 140 260
1 0 0 10 -2 -1 0 -3 12 31 190 50 310
1 0 0 10 -2 -1 0 3 12 31 190 50 310
1 0 0 10 -2 1 0 -3 12 31 190 260 310
1 0 0 10 -2 1 0 3 12 31 190 260 310
1 0 0 10 0 -1 -1 -6 5 13 160 120 260
1 0 0 10 0 -1 -1 6 5 13 160 140 260
1 0 0 10 0 -1 0 -16 5 13 160 120 260
1 0 0 10 0 -1 0 16 5 13 160 120 260
1 0 0 10 0 -1 1 -6 5 13 160 140 260
1 0 0 10 0 -1 1 6 5 13 160 120 260
1 0 0 10 0 -13 0 -2 9 23 140 60 230
1 0 0 10 0 -13 0 2 9 23 140 60 230
1 0 0 10 0 -16 0 -1 5 13 160 120 260
1 0 0 10 0 -16 0 1 5 13 160 120 260
1 0 0 10 0 -19 0 -4 9 23 266 285 437
1 0 0 10 0 -19 0 4 9 23 266 285 437
1 0 0 10 0 -2 -1 -3 9 23 140 60 230
1 0 0 10 0 -2 -1 3 9 23 140 170 230
1 0 0 10 0 -2 0 -13 9 23 140 60 230
1 0 0 10 0 -2 0 13 9 23 140 60 230
1 0 0 10 0 -2 1 -3 9 23 140 170 230
1 0 0 10 0 -2 1 3 9 23 140 60 230
1 0 0 10 0 -21 0 -3 12 31 190 50 310
1 0 0 10 0 -21 0 3 12 31 190 50 310
1 0 0 10 0 -23 0 -8 13 33 200 20 330
1 0 0 10 0 -23 0 8 13 33 200 20 330
1 0 0 10 0 -3 -1 -11 12 31 190 50 310
1 0 0 10 0 -3 -1 -2 5 13 80 60 130
1 0 0 10 0 -3 -1 11 12 31 190 260 310
1 0 0 10 0 -3 -1 2 5 13 80 70 130
1 0 0 10 0 -3 -2 -1 12 31 190 50 310
1 0 0 10 0 -3 -2 1 12 31 190 260 310
1 0 0 10 0 -3 0 -21 12 31 190 50 310
1 0 0 10 0 -3 0 21 12 31 190 50 310
1 0 0 10 0 -3 1 -11 12 31 190 260 310
1 0 0 10 0 -3 1 -2 5 13 80 70 130
1 0 0 10 0 -3 1 11 12 31 190 50 310
1 0 0 10 0 -3 1 2 5 13 80 60 130
1 0 0 10 0 -3 2 -1 12 31 190 260 310
1 0 0 10 0 -3 2 1 12 31 190 50 310
1 0 0 10 0 -4 0 -19 9 23 56 32 92
1 0 0 10 0 -4 0 19 9 23 56 32 92
1 0 0 10 0 -6 -1 -1 8 21 130 160 210
1 0 0 10 0 -6 -1 1 8 21 130 50 210
1 0 0 10 0 -6 1 -1 8 21 130 50 210
1 0 0 10 0 -6 1 1 8 21 130 160 210
1 0 0 10 0 -8 0 -23 13 33 200 20 330
1 0 0 10 0 -8 0 23 13 33 200 20 330
1 0 0 10 0 1 -1 -6 5 13 160 120 260
1 0 0 10 0 1 -1 6 5 13 160 140 260
1 0 0 10 0 1 0 -16 5 13 160 120 260
1 0 0 10 0 1 0 16 5 13 160 120 260
1 0 0 10 0 1 1 -6 5 13 160 140 260
1 0 0 10 0 1 1 6 5 13 160 120 260
1 0 0 10 0 13 0 -2 9 23 140 60 230
1 0 0 10 0 13 0 2 9 23 140 60 230
1 0 0 10 0 16 0 -1 5 13 160 120 260
1 0 0 10 0 16 0 1 5 13 160 120 260
1 0 0 10 0 19 0 -4 9 23 266 152 437
1 0 0 10 0 19 0 4 9 23 266 152 437
1 0 0 10 0 2 -1 -3 9 23 140 60 230
1 0 0 10 0 2 -1 3 9 23 140 170 230
1 0 0 10 0 2 0 -13 9 23 140 60 230
1 0 0 10 0 2 0 13 9 23 140 60 230
1 0 0 10 0 2 1 -3 9 23 140 170 230
1 0 0 10 0 2 1 3 9 23 140 60 230
1 0 0 10 0 21 0 -3 12 31 190 50 310
1 0 0 10 0 21 0 3 12 31 190 50 310
1 0 0 10 0 23 0 -8 13 33 200 20 330
1 0 0 10 0 23 0 8 13 33 200 20 330
1 0 0 10 0 3 -1 -11 12 31 190 50 310
1 0 0 10 0 3 -1 -2 5 13 80 60 130
1 0 0 10 0 3 -1 11 12 31 190 260 310
1 0 0 10 0 3 -1 2 5 13 80 70 130
1 0 0 10 0 3 -2 -1 12 31 190 50 310
1 0 0 10 0 3 -2 1 12 31 190 260 310
1 0 0 10 0 3 0 -21 12 31 190 50 310
1 0 0 10 0 3 0 21 12 31 190 50 310
1 0 0 10 0 3 1 -11 12 31 190 260 310
1 0 0 10 0 3 1 -2 5 13 80 70 130
1 0 0 10 0 3 1 11 12 31 190 50 310
1 0 0 10 0 3 1 2 5 13 80 60 130
1 0 0 10 0 3 2 -1 12 31 190 260 310
1 0 0 10 0 3 2 1 12 31 190 50 310
1 0 0 10 0 4 0 -19 9 23 56 60 92
1 0 0 10 0 4 0 19 9 23 56 60 92
1 0 0 10 0 6 -1 -1 8 21 130 160 210
1 0 0 10 0 6 -1 1 8 21 130 50 210
1 0 0 10 0 6 1 -1 8 21 130 50 210
1 0 0 10 0 6 1 1 8 21 130 160 210
1 0 0 10 0 8 0 -23 13 33 200 20 330
1 0 0 10 0 8 0 23 13 33 200 20 330
1 0 0 10 1 -1 0 -6 8 21 130 50 210
1 0 0 10 1 -1 0 6 8 21 130 50 210
1 0 0 10 1 -11 0 -3 12 31 190 260 310
1 0 0 10 1 -11 0 3 12 31 190 260 310
1 0 0 10 1 -2 0 -3 5 13 80 70 130
1 0 0 10 1 -2 0 3 5 13 80 70 130
1 0 0 10 1 -3 0 -2 9 23 140 170 230
1 0 0 10 1 -3 0 2 9 23 140 170 230
1 0 0 10 1 -6 0 -1 5 13 160 140 260
1 0 0 10 1 -6 0 1 5 13 160 140 260
1 0 0 10 1 1 0 -6 8 21 130 160 210
1 0 0 10 1 1 0 6 8 21 130 160 210
1 0 0 10 1 11 0 -3 12 31 190 50 310
1 0 0 10 1 11 0 3 12 31 190 50 310
1 0 0 10 1 2 0 -3 5 13 80 60 130
1 0 0 10 1 2 0 3 5 13 80 60 130
1 0 0 10 1 3 0 -2 9 23 140 60 230
1 0 0 10 1 3 0 2 9 23 140 60 230
1 0 0 10 1 6 0 -1 5 13 160 120 260
1 0 0 10 1 6 0 1 5 13 160 120 260
1 0 0 10 2 -1 0 -3 12 31 190 260 310
1 0 0 10 2 -1 0 3 12 31 190 260 310
1 0 0 10 2 1 0 -3 12 31 190 50 310
1 0 0 10 2 1 0 3 12 31 190 50 310
1 0 0 11 -1 -1 0 -7 9 23 154 198 253
1 0 0 11 -1 -1 0 7 9 23 154 198 253
1 0 0 11 -1 -16 0 -2 15 38 253 99 418
1 0 0 11 -1 -16 0 2 15 38 253 99 418
1 0 0 11 -1 -3 0 -2 5 13 88 44 143
1 0 0 11 -1 -3 0 2 5 13 88 44 143
1 0 0 11 -1 1 0 -7 9 23 154 55 253
1 0 0 11 -1 1 0 7 9 23 154 55 253
1 0 0 11 -1 16 0 -2 15 38 253 319 418
1 0 0 11 -1 16 0 2 15 38 253 319 418
1 0 0 11 -1 3 0 -2 5 13 88 99 143
1 0 0 11 -1 3 0 2 5 13 88 99 143
1 0 0 11 -2 -5 0 -2 15 38 253 99 418
1 0 0 11 -2 -5 0 2 15 38 253 99 418
1 0 0 11 -2 5 0 -2 15 38 253 319 418
1 0 0 11 -2 5 0 2 15 38 253 319 418
1 0 0 11 0 -12 0 -7 9 23 154 198 253
1 0 0 11 0 -12 0 7 9 23 154 198 253
1 0 0 11 0 -14 0 -2 3 8 140 70 224
1 0 0 11 0 -14 0 2 3 8 140 70 224
1 0 0 11 0 -2 -1 -16 15 38 253 99 418
1 0 0 11 0 -2 -1 -3 5 13 88 44 143
1 0 0 11 0 -2 -1 16 15 38 253 319 418
1 0 0 11 0 -2 -1 3 5 13 88 99 143
1 0 0 11 0 -2 -2 -5 15 38 253 99 418
1 0 0 11 0 -2 -2 5 15 38 253 319 418
1 0 0 11 0 -2 0 -14 3 8 20 22 32
1 0 0 11 0 -2 0 -27 15 38 253 99 418
1 0 0 11 0 -2 0 14 3 8 20 22 32
1 0 0 11 0 -2 0 27 15 38 253 99 418
1 0 0 11 0 -2 1 -16 15 38 253 319 418
1 0 0 11 0 -2 1 -3 5 13 88 99 143
1 0 0 11 0 -2 1 16 15 38 253 99 418
1 0 0 11 0 -2 1 3 5 13 88 44 143
1 0 0 11 0 -2 2 -5 15 38 253 319 418
1 0 0 11 0 -2 2 5 15 38 253 99 418
1 0 0 11 0 -20 0 -6 12 31 209 143 341
1 0 0 11 0 -20 0 6 12 31 209 143 341
1 0 0 11 0 -27 0 -2 15 38 253 99 418
1 0 0 11 0 -27 0 2 15 38 253 99 418
1 0 0 11 0 -6 0 -20 12 31 209 143 341
1 0 0 11 0 -6 0 20 12 31 209 143 341
1 0 0 11 0 -7 -1 -1 9 23 154 198 253
1 0 0 11 0 -7 -1 1 9 23 154 55 253
1 0 0 11 0 -7 0 -12 9 23 154 198 253
1 0 0 11 0 -7 0 12 9 23 154 198 253
1 0 0 11 0 -7 1 -1 9 23 154 55 253
1 0 0 11 0 -7 1 1 9 23 154 198 253
1 0 0 11 0 12 0 -7 9 23 154 198 253
1 0 0 11 0 12 0 7 9 23 154 198 253
1 0 0 11 0 14 0 -2 3 8 140 154 224
1 0 0 11 0 14 0 2 3 8 140 154 224
1 0 0 11 0 2 -1 -16 15 38 253 99 418
1 0 0 11 0 2 -1 -3 5 13 88 44 143
1 0 0 11 0 2 -1 16 15 38 253 319 418
1 0 0 11 0 2 -1 3 5 13 88 99 143
1 0 0 11 0 2 -2 -5 15 38 253 99 418
1 0 0 11 0 2 -2 5 15 38 253 319 418
1 0 0 11 0 2 0 -14 3 8 20 10 32
1 0 0 11 0 2 0 -27 15 38 253 99 418
1 0 0 11 0 2 0 14 3 8 20 10 32
1 0 0 11 0 2 0 27 15 38 253 99 418
1 0 0 11 0 2 1 -16 15 38 253 319 418
1 0 0 11 0 2 1 -3 5 13 88 99 143
1 0 0 11 0 2 1 16 15 38 253 99 418
1 0 0 11 0 2 1 3 5 13 88 44 143
1 0 0 11 0 2 2 -5 15 38 253 319 418
1 0 0 11 0 2 2 5 15 38 253 99 418
1 0 0 11 0 20 0 -6 12 31 209 143 341
1 0 0 11 0 20 0 6 12 31 209 143 341
1 0 0 11 0 27 0 -2 15 38 253 99 418
1 0 0 11 0 27 0 2 15 38 253 99 418
1 0 0 11 0 6 0 -20 12 31 209 143 341
1 0 0 11 0 6 0 20 12 31 209 143 341
1 0 0 11 0 7 -1 -1 9 23 154 198 253
1 0 0 11 0 7 -1 1 9 23 154 55 253
1 0 0 11 0 7 0 -12 9 23 154 198 253
1 0 0 11 0 7 0 12 9 23 154 198 253
1 0 0 11 0 7 1 -1 9 23 154 55 253
1 0 0 11 0 7 1 1 9 23 154 198 253
1 0 0 11 1 -1 0 -7 9 23 154 55 253
1 0 0 11 1 -1 0 7 9 23 154 55 253
1 0 0 11 1 -16 0 -2 15 38 253 319 418
1 0 0 11 1 -16 0 2 15 38 253 319 418
1 0 0 11 1 -3 0 -2 5 13 88 99 143
1 0 0 11 1 -3 0 2 5 13 88 99 143
1 0 0 11 1 1 0 -7 9 23 154 198 253
1 0 0 11 1 1 0 7 9 23 154 198 253
1 0 0 11 1 16 0 -2 15 38 253 99 418
1 0 0 11 1 16 0 2 15 38 253 99 418
1 0 0 11 1 3 0 -2 5 13 88 44 143
1 0 0 11 1 3 0 2 5 13 88 44 143
1 0 0 11 2 -5 0 -2 15 38 253 319 418
1 0 0 11 2 -5 0 2 15 38 253 319 418
1 0 0 11 2 5 0 -2 15 38 253 99 418
1 0 0 11 2 5 0 2 15 38 253 99 418
1 0 0 12 -1 -5 0 -1 5 13 96 60 156
1 0 0 12 -1 -5 0 1 5 13 96 60 156
1 0 0 12 -1 -8 0 -1 5 13 96 96 156
1 0 0 12 -1 -8 0 1 5 13 96 96 156
1 0 0 12 -1 5 0 -1 5 13 96 96 156
1 0 0 12 -1 5 0 1 5 13 96 96 156
1 0 0 12 -1 8 0 -1 5 13 96 60 156
1 0 0 12 -1 8 0 1 5 13 96 60 156
1 0 0 12 0 -1 -1 -5 5 13 96 60 156
1 0 0 12 0 -1 -1 -8 5 13 96 96 156
1 0 0 12 0 -1 -1 5 5 13 96 96 156
1 0 0 12 0 -1 -1 8 5 13 96 60 156
1 0 0 12 0 -1 0 -17 5 13 96 60 156
1 0 0 12 0 -1 0 -20 8 21 13 8 21
1 0 0 12 0 -1 0 17 5 13 96 60 156
1 0 0 12 0 -1 0 20 8 21 13 8 21
1 0 0 12 0 -1 1 -5 5 13 96 96 156
1 0 0 12 0 -1 1 -8 5 13 96 60 156
1 0 0 12 0 -1 1 5 5 13 96 60 156
1 0 0 12 0 -1 1 8 5 13 96 96 156
1 0 0 12 0 -11 0 -7 9 23 168 60 276
1 0 0 12 0 -11 0 7 9 23 168 60 276
1 0 0 12 0 -14 0 -9 9 23 196 308 322
1 0 0 12 0 -14 0 9 9 23 196 308 322
1 0 0 12 0 -17 0 -1 5 13 96 60 156
1 0 0 12 0 -17 0 1 5 13 96 60 156
1 0 0 12 0 -20 0 -1 8 21 260 260 420
1 0 0 12 0 -20 0 1 8 21 260 260 420
1 0 0 12 0 -7 0 -11 9 23 168 60 276
1 0 0 12 0 -7 0 11 9 23 168 60 276
1 0 0 12 0 -9 0 -14 9 23 126 9 207
1 0 0 12 0 -9 0 14 9 23 126 9 207
1 0 0 12 0 1 -1 -5 5 13 96 60 156
1 0 0 12 0 1 -1 -8 5 13 96 96 156
1 0 0 12 0 1 -1 5 5 13 96 96 156
1 0 0 12 0 1 -1 8 5 13 96 60 156
1 0 0 12 0 1 0 -17 5 13 96 60 156
1 0 0 12 0 1 0 -20 8 21 13 13 21
1 0 0 12 0 1 0 17 5 13 96 60 156
1 0 0 12 0 1 0 20 8 21 13 13 21
1 0 0 12 0 1 1 -5 5 13 96 96 156
1 0 0 12 0 1 1 -8 5 13 96 60 156
1 0 0 12 0 1 1 5 5 13 96 60 156
1 0 0 12 0 1 1 8 5 13 96 96 156
1 0 0 12 0 11 0 -7 9 23 168 60 276
1 0 0 12 0 11 0 7 9 23 168 60 276
1 0 0 12 0 14 0 -9 9 23 196 14 322
1 0 0 12 0 14 0 9 9 23 196 14 322
1 0 0 12 0 17 0 -1 5 13 96 60 156
1 0 0 12 0 17 0 1 5 13 96 60 156
1 0 0 12 0 20 0 -1 8 21 260 160 420
1 0 0 12 0 20 0 1 8 21 260 160 420
1 0 0 12 0 7 0 -11 9 23 168 60 276
1 0 0 12 0 7 0 11 9 23 168 60 276
1 0 0 12 0 9 0 -14 9 23 126 198 207
1 0 0 12 0 9 0 14 9 23 126 198 207
1 0 0 12 1 -5 0 -1 5 13 96 96 156
1 0 0 12 1 -5 0 1 5 13 96 96 156
1 0 0 12 1 -8 0 -1 5 13 96 60 156
1 0 0 12 1 -8 0 1 5 13 96 60 156
1 0 0 12 1 5 0 -1 5 13 96 60 156
1 0 0 12 1 5 0 1 5 13 96 60 156
1 0 0 12 1 8 0 -1 5 13 96 96 156
1 0 0 12 1 8 0 1 5 13 96 96 156
1 0 0 13 0 -10 0 -2 9 23 182 221 299
1 0 0 13 0 -10 0 2 9 23 182 221 299
1 0 0 13 0 -19 0 -4 9 23 266 285 437
1 0 0 13 0 -19 0 4 9 23 266 285 437
1 0 0 13 0 -2 0 -10 9 23 182 221 299
1 0 0 13 0 -2 0 10 9 23 182 221 299
1 0 0 13 0 -25 0 -8 15 38 299 403 494
1 0 0 13 0 -25 0 8 15 38 299 403 494
1 0 0 13 0 -4 0 -19 9 23 56 32 92
1 0 0 13 0 -4 0 19 9 23 56 32 92
1 0 0 13 0 -8 0 -25 15 38 299 403 494
1 0 0 13 0 -8 0 25 15 38 299 403 494
1 0 0 13 0 10 0 -2 9 23 182 221 299
1 0 0 13 0 10 0 2 9 23 182 221 299
1 0 0 13 0 19 0 -4 9 23 266 152 437
1 0 0 13 0 19 0 4 9 23 266 152 437
1 0 0 13 0 2 0 -10 9 23 182 221 299
1 0 0 13 0 2 0 10 9 23 182 221 299
1 0 0 13 0 25 0 -8 15 38 299 403 494
1 0 0 13 0 25 0 8 15 38 299 403 494
1 0 0 13 0 4 0 -19 9 23 56 60 92
1 0 0 13 0 4 0 19 9 23 56 60 92
1 0 0 13 0 8 0 -25 15 38 299 403 494
1 0 0 13 0 8 0 25 15 38 299 403 494
1 0 0 14 -1 -3 0 -2 12 31 266 112 434
1 0 0 14 -1 -3 0 2 12 31 266 112 434
1 0 0 14 -1 -5 0 -2 13 33 280 350 462
1 0 0 14 -1 -5 0 2 13 33 280 350 462
1 0 0 14 -1 3 0 -2 12 31 266 322 434
1 0 0 14 -1 3 0 2 12 31 266 322 434
1 0 0 14 -1 5 0 -2 13 33 280 112 462
1 0 0 14 -1 5 0 2 13 33 280 112 462
1 0 0 14 0 -1 0 -22 9 23 14 9 23
1 0 0 14 0 -1 0 -32 13 33 20 13 33
1 0 0 14 0 -1 0 22 9 23 14 9 23
1 0 0 14 0 -1 0 32 13 33 20 13 33
1 0 0 14 0 -11 0 -2 3 8 140 154 224
1 0 0 14 0 -11 0 2 3 8 140 154 224
1 0 0 14 0 -12 0 -9 9 23 196 14 322
1 0 0 14 0 -12 0 9 9 23 196 14 322
1 0 0 14 0 -17 0 -2 12 31 266 112 434
1 0 0 14 0 -17 0 2 12 31 266 112 434
1 0 0 14 0 -19 0 -2 13 33 280 350 462
1 0 0 14 0 -19 0 2 13 33 280 350 462
1 0 0 14 0 -2 -1 -3 12 31 266 112 434
1 0 0 14 0 -2 -1 -5 13 33 280 350 462
1 0 0 14 0 -2 -1 3 12 31 266 322 434
1 0 0 14 0 -2 -1 5 13 33 280 112 462
1 0 0 14 0 -2 0 -11 3 8 140 154 224
1 0 0 14 0 -2 0 -17 12 31 266 112 434
1 0 0 14 0 -2 0 -19 13 33 280 350 462
1 0 0 14 0 -2 0 11 3 8 140 154 224
1 0 0 14 0 -2 0 17 12 31 266 112 434
1 0 0 14 0 -2 0 19 13 33 280 350 462
1 0 0 14 0 -2 1 -3 12 31 266 322 434
1 0 0 14 0 -2 1 -5 13 33 280 112 462
1 0 0 14 0 -2 1 3 12 31 266 112 434
1 0 0 14 0 -2 1 5 13 33 280 350 462
1 0 0 14 0 -22 0 -1 9 23 308 308 506
1 0 0 14 0 -22 0 1 9 23 308 308 506
1 0 0 14 0 -32 0 -1 13 33 640 640 1056
1 0 0 14 0 -32 0 1 13 33 640 640 1056
1 0 0 14 0 -9 0 -12 9 23 196 14 322
1 0 0 14 0 -9 0 12 9 23 196 14 322
1 0 0 14 0 1 0 -22 9 23 14 14 23
1 0 0 14 0 1 0 -32 13 33 20 20 33
1 0 0 14 0 1 0 22 9 23 14 14 23
1 0 0 14 0 1 0 32 13 33 20 20 33
1 0 0 14 0 11 0 -2 3 8 140 154 224
1 0 0 14 0 11 0 2 3 8 140 154 224
1 0 0 14 0 12 0 -9 9 23 196 14 322
1 0 0 14 0 12 0 9 9 23 196 14 322
1 0 0 14 0 17 0 -2 12 31 266 112 434
1 0 0 14 0 17 0 2 12 31 266 112 434
1 0 0 14 0 19 0 -2 13 33 280 350 462
1 0 0 14 0 19 0 2 13 33 280 350 462
1 0 0 14 0 2 -1 -3 12 31 266 112 434
1 0 0 14 0 2 -1 -5 13 33 280 350 462
1 0 0 14 0 2 -1 3 12 31 266 322 434
1 0 0 14 0 2 -1 5 13 33 280 112 462
1 0 0 14 0 2 0 -11 3 8 140 154 224
1 0 0 14 0 2 0 -17 12 31 266 112 434
1 0 0 14 0 2 0 -19 13 33 280 350 462
1 0 0 14 0 2 0 11 3 8 140 154 224
1 0 0 14 0 2 0 17 12 31 266 112 434
1 0 0 14 0 2 0 19 13 33 280 350 462
1 0 0 14 0 2 1 -3 12 31 266 322 434
1 0 0 14 0 2 1 -5 13 33 280 112 462
1 0 0 14 0 2 1 3 12 31 266 112 434
1 0 0 14 0 2 1 5 13 33 280 350 462
1 0 0 14 0 22 0 -1 9 23 308 198 506
1 0 0 14 0 22 0 1 9 23 308 198 506
1 0 0 14 0 32 0 -1 13 33 640 416 1056
1 0 0 14 0 32 0 1 13 33 640 416 1056
1 0 0 14 0 9 0 -12 9 23 196 14 322
1 0 0 14 0 9 0 12 9 23 196 14 322
1 0 0 14 1 -3 0 -2 12 31 266 322 434
1 0 0 14 1 -3 0 2 12 31 266 322 434
1 0 0 14 1 -5 0 -2 13 33 280 112 462
1 0 0 14 1 -5 0 2 13 33 280 112 462
1 0 0 14 1 3 0 -2 12 31 266 112 434
1 0 0 14 1 3 0 2 12 31 266 112 434
1 0 0 14 1 5 0 -2 13 33 280 350 462
1 0 0 14 1 5 0 2 13 33 280 350 462
1 0 0 15 0 -3 0 -8 9 23 210 60 345
1 0 0 15 0 -3 0 8 9 23 210 60 345
1 0 0 15 0 -4 0 -9 3 8 4 5 8
1 0 0 15 0 -4 0 9 3 8 4 5 8
1 0 0 15 0 -8 0 -3 9 23 210 60 345
1 0 0 15 0 -8 0 3 9 23 210 60 345
1 0 0 15 0 -9 0 -4 3 8 4 5 8
1 0 0 15 0 -9 0 4 3 8 4 3 8
1 0 0 15 0 3 0 -8 9 23 210 60 345
1 0 0 15 0 3 0 8 9 23 210 60 345
1 0 0 15 0 4 0 -9 3 8 4 3 8
1 0 0 15 0 4 0 9 3 8 4 3 8
1 0 0 15 0 8 0 -3 9 23 210 60 345
1 0 0 15 0 8 0 3 9 23 210 60 345
1 0 0 15 0 9 0 -4 3 8 4 5 8
1 0 0 15 0 9 0 4 3 8 4 3 8
1 0 0 16 -1 -1 0 -7 13 33 320 416 528
1 0 0 16 -1 -1 0 7 13 33 320 416 528
1 0 0 16 -1 1 0 -7 13 33 320 112 528
1 0 0 16 -1 1 0 7 13 33 320 112 528
1 0 0 16 0 -1 0 -10 5 13 256 224 416
1 0 0 16 0 -1 0 10 5 13 256 224 416
1 0 0 16 0 -10 0 -1 5 13 256 224 416
1 0 0 16 0 -10 0 1 5 13 256 224 416
1 0 0 16 0 -17 0 -7 13 33 320 416 528
1 0 0 16 0 -17 0 7 13 33 320 416 528
1 0 0 16 0 -6 0 -7 9 23 224 336 368
1 0 0 16 0 -6 0 7 9 23 224 336 368
1 0 0 16 0 -7 -1 -1 13 33 320 416 528
1 0 0 16 0 -7 -1 1 13 33 320 112 528
1 0 0 16 0 -7 0 -17 13 33 320 416 528
1 0 0 16 0 -7 0 -6 9 23 224 336 368
1 0 0 16 0 -7 0 17 13 33 320 416 528
1 0 0 16 0 -7 0 6 9 23 224 336 368
1 0 0 16 0 -7 1 -1 13 33 320 112 528
1 0 0 16 0 -7 1 1 13 33 320 416 528
1 0 0 16 0 1 0 -10 5 13 256 224 416
1 0 0 16 0 1 0 10 5 13 256 224 416
1 0 0 16 0 10 0 -1 5 13 256 224 416
1 0 0 16 0 10 0 1 5 13 256 224 416
1 0 0 16 0 17 0 -7 13 33 320 416 528
1 0 0 16 0 17 0 7 13 33 320 416 528
1 0 0 16 0 6 0 -7 9 23 224 336 368
1 0 0 16 0 6 0 7 9 23 224 336 368
1 0 0 16 0 7 -1 -1 13 33 320 416 528
1 0 0 16 0 7 -1 1 13 33 320 112 528
1 0 0 16 0 7 0 -17 13 33 320 416 528
1 0 0 16 0 7 0 -6 9 23 224 336 368
1 0 0 16 0 7 0 17 13 33 320 416 528
1 0 0 16 0 7 0 6 9 23 224 336 368
1 0 0 16 0 7 1 -1 13 33 320 112 528
1 0 0 16 0 7 1 1 13 33 320 416 528
1 0 0 16 1 -1 0 -7 13 33 320 112 528
1 0 0 16 1 -1 0 7 13 33 320 112 528
1 0 0 16 1 1 0 -7 13 33 320 416 528
1 0 0 16 1 1 0 7 13 33 320 416 528
1 0 0 17 0 -1 0 -12 5 13 8 5 13
1 0 0 17 0 -1 0 12 5 13 8 5 13
1 0 0 17 0 -12 0 -1 5 13 96 96 156
1 0 0 17 0 -12 0 1 5 13 96 96 156
1 0 0 17 0 -14 0 -2 12 31 323 391 527
1 0 0 17 0 -14 0 2 12 31 323 391 527
1 0 0 17 0 -16 0 -7 13 33 340 119 561
1 0 0 17 0 -16 0 7 13 33 340 119 561
1 0 0 17 0 -2 0 -14 12 31 323 391 527
1 0 0 17 0 -2 0 14 12 31 323 391 527
1 0 0 17 0 -6 0 -8 9 23 238 221 391
1 0 0 17 0 -6 0 8 9 23 238 221 391
1 0 0 17 0 -7 0 -16 13 33 340 119 561
1 0 0 17 0 -7 0 16 13 33 340 119 561
1 0 0 17 0 -8 0 -6 9 23 238 221 391
1 0 0 17 0 -8 0 6 9 23 238 221 391
1 0 0 17 0 1 0 -12 5 13 8 8 13
1 0 0 17 0 1 0 12 5 13 8 8 13
1 0 0 17 0 12 0 -1 5 13 96 60 156
1 0 0 17 0 12 0 1 5 13 96 60 156
1 0 0 17 0 14 0 -2 12 31 323 391 527
1 0 0 17 0 14 0 2 12 31 323 391 527
1 0 0 17 0 16 0 -7 13 33 340 119 561
1 0 0 17 0 16 0 7 13 33 340 119 561
1 0 0 17 0 2 0 -14 12 31 323 391 527
1 0 0 17 0 2 0 14 12 31 323 391 527
1 0 0 17 0 6 0 -8 9 23 238 221 391
1 0 0 17 0 6 0 8 9 23 238 221 391
1 0 0 17 0 7 0 -16 13 33 340 119 561
1 0 0 17 0 7 0 16 13 33 340 119 561
1 0 0 17 0 8 0 -6 9 23 238 221 391
1 0 0 17 0 8 0 6 9 23 238 221 391
1 0 0 18 0 -1 0 -5 9 23 252 198 414
1 0 0 18 0 -1 0 -7 7 19 216 126 342
1 0 0 18 0 -1 0 5 9 23 252 198 414
1 0 0 18 0 -1 0 7 7 19 216 126 342
1 0 0 18 0 -2 0 -21 9 23 28 32 46
1 0 0 18 0 -2 0 21 9 23 28 32 46
1 0 0 18 0 -21 0 -2 9 23 294 147 483
1 0 0 18 0 -21 0 2 9 23 294 147 483
1 0 0 18 0 -5 0 -1 9 23 252 198 414
1 0 0 18 0 -5 0 1 9 23 252 198 414
1 0 0 18 0 -7 0 -1 7 19 216 126 342
1 0 0 18 0 -7 0 1 7 19 216 126 342
1 0 0 18 0 1 0 -5 9 23 252 198 414
1 0 0 18 0 1 0 -7 7 19 216 126 342
1 0 0 18 0 1 0 5 9 23 252 198 414
1 0 0 18 0 1 0 7 7 19 216 126 342
1 0 0 18 0 2 0 -21 9 23 28 14 46
1 0 0 18 0 2 0 21 9 23 28 14 46
1 0 0 18 0 21 0 -2 9 23 294 336 483
1 0 0 18 0 21 0 2 9 23 294 336 483
1 0 0 18 0 5 0 -1 9 23 252 198 414
1 0 0 18 0 5 0 1 9 23 252 198 414
1 0 0 18 0 7 0 -1 7 19 216 126 342
1 0 0 18 0 7 0 1 7 19 216 126 342
1 0 0 19 0 -10 0 -4 9 23 266 152 437
1 0 0 19 0 -10 0 4 9 23 266 152 437
1 0 0 19 0 -13 0 -4 9 23 266 152 437
1 0 0 19 0 -13 0 4 9 23 266 152 437
1 0 0 19 0 -14 0 -2 13 33 380 152 627
1 0 0 19 0 -14 0 2 13 33 380 152 627
1 0 0 19 0 -2 0 -14 13 33 380 152 627
1 0 0 19 0 -2 0 14 13 33 380 152 627
1 0 0 19 0 -4 0 -10 9 23 266 152 437
1 0 0 19 0 -4 0 -13 9 23 266 152 437
1 0 0 19 0 -4 0 10 9 23 266 152 437
1 0 0 19 0 -4 0 13 9 23 266 152 437
1 0 0 19 0 10 0 -4 9 23 266 152 437
1 0 0 19 0 10 0 4 9 23 266 152 437
1 0 0 19 0 13 0 -4 9 23 266 152 437
1 0 0 19 0 13 0 4 9 23 266 152 437
1 0 0 19 0 14 0 -2 13 33 380 152 627
1 0 0 19 0 14 0 2 13 33 380 152 627
1 0 0 19 0 2 0 -14 13 33 380 152 627
1 0 0 19 0 2 0 14 13 33 380 152 627
1 0 0 19 0 4 0 -10 9 23 266 152 437
1 0 0 19 0 4 0 -13 9 23 266 152 437
1 0 0 19 0 4 0 10 9 23 266 152 437
1 0 0 19 0 4 0 13 9 23 266 152 437
1 0 0 2 -1 -12 -1 -3 3 8 20 10 32
1 0 0 2 -1 -12 -1 -9 3 8 20 10 32
1 0 0 2 -1 -12 1 3 3 8 20 10 32
1 0 0 2 -1 -12 1 9 3 8 20 10 32
1 0 0 2 -1 -16 -1 -19 15 38 368 448 608
1 0 0 2 -1 -16 -1 3 15 38 368 448 608
1 0 0 2 -1 -16 0 -11 15 38 368 144 608
1 0 0 2 -1 -16 0 11 15 38 368 144 608
1 0 0 2 -1 -16 1 -3 15 38 368 448 608
1 0 0 2 -1 -16 1 19 15 38 368 448 608
1 0 0 2 -1 -19 -1 -16 15 38 437 532 722
1 0 0 2 -1 -19 -1 -3 15 38 437 190 722
1 0 0 2 -1 -19 0 -5 9 23 28 14 46
1 0 0 2 -1 -19 0 5 9 23 28 14 46
1 0 0 2 -1 -19 1 16 15 38 437 532 722
1 0 0 2 -1 -19 1 3 15 38 437 190 722
1 0 0 2 -1 -3 -1 -12 3 8 20 10 32
1 0 0 2 -1 -3 -1 -19 15 38 69 30 114
1 0 0 2 -1 -3 -1 16 15 38 69 30 114
1 0 0 2 -1 -3 -1 9 3 8 45 18 72
1 0 0 2 -1 -3 -2 -13 9 23 42 18 69
1 0 0 2 -1 -3 -2 -17 9 23 28 14 46
1 0 0 2 -1 -3 -2 11 9 23 22 14 46
1 0 0 2 -1 -3 -2 7 9 23 42 18 69
1 0 0 2 -1 -3 -3 -15 9 23 28 14 46
1 0 0 2 -1 -3 -3 6 9 23 22 14 46
1 0 0 2 -1 -3 -4 -13 9 23 28 14 46
1 0 0 2 -1 -3 -4 -16 9 23 42 18 69
1 0 0 2 -1 -3 -4 1 9 23 22 14 46
1 0 0 2 -1 -3 -4 4 9 23 42 18 69
1 0 0 2 -1 -3 -5 -1 5 13 16 8 26
1 0 0 2 -1 -3 -5 -11 9 23 28 14 46
1 0 0 2 -1 -3 -5 -14 5 13 32 16 52
1 0 0 2 -1 -3 -5 -4 9 23 22 14 46
1 0 0 2 -1 -3 -6 -19 13 33 40 20 66
1 0 0 2 -1 -3 -6 -9 9 23 28 14 46
1 0 0 2 -1 -3 -6 1 13 33 32 20 66
1 0 0 2 -1 -3 0 -10 9 23 42 18 69
1 0 0 2 -1 -3 0 -11 5 13 16 8 26
1 0 0 2 -1 -3 0 -14 12 31 57 24 93
1 0 0 2 -1 -3 0 10 9 23 42 18 69
1 0 0 2 -1 -3 0 11 5 13 16 8 26
1 0 0 2 -1 -3 0 14 12 31 57 24 93
1 0 0 2 -1 -3 1 -16 15 38 69 30 114
1 0 0 2 -1 -3 1 -9 3 8 45 18 72
1 0 0 2 -1 -3 1 12 3 8 20 10 32
1 0 0 2 -1 -3 1 19 15 38 69 30 114
1 0 0 2 -1 -3 2 -11 9 23 22 14 46
1 0 0 2 -1 -3 2 -7 9 23 42 18 69
1 0 0 2 -1 -3 2 13 9 23 42 18 69
1 0 0 2 -1 -3 2 17 9 23 28 14 46
1 0 0 2 -1 -3 3 -6 9 23 22 14 46
1 0 0 2 -1 -3 3 15 9 23 28 14 46
1 0 0 2 -1 -3 4 -1 9 23 22 14 46
1 0 0 2 -1 -3 4 -4 9 23 42 18 69
1 0 0 2 -1 -3 4 13 9 23 28 14 46
1 0 0 2 -1 -3 4 16 9 23 42 18 69
1 0 0 2 -1 -3 5 1 5 13 16 8 26
1 0 0 2 -1 -3 5 11 9 23 28 14 46
1 0 0 2 -1 -3 5 14 5 13 32 16 52
1 0 0 2 -1 -3 5 4 9 23 22 14 46
1 0 0 2 -1 -3 6 -1 13 33 32 20 66
1 0 0 2 -1 -3 6 19 13 33 40 20 66
1 0 0 2 -1 -3 6 9 9 23 28 14 46
1 0 0 2 -1 -5 0 -14 13 33 100 125 165
1 0 0 2 -1 -5 0 14 13 33 100 125 165
1 0 0 2 -1 -9 -1 -12 3 8 20 10 32
1 0 0 2 -1 -9 -1 3 3 8 135 162 216
1 0 0 2 -1 -9 1 -3 3 8 135 162 216
1 0 0 2 -1 -9 1 12 3 8 20 10 32
1 0 0 2 -1 12 -1 3 3 8 20 22 32
1 0 0 2 -1 12 -1 9 3 8 20 22 32
1 0 0 2 -1 12 1 -3 3 8 20 22 32
1 0 0 2 -1 12 1 -9 3 8 20 22 32
1 0 0 2 -1 16 -1 -3 15 38 368 160 608
1 0 0 2 -1 16 -1 19 15 38 368 160 608
1 0 0 2 -1 16 0 -11 15 38 368 464 608
1 0 0 2 -1 16 0 11 15 38 368 464 608
1 0 0 2 -1 16 1 -19 15 38 368 160 608
1 0 0 2 -1 16 1 3 15 38 368 160 608
1 0 0 2 -1 19 -1 16 15 38 437 190 722
1 0 0 2 -1 19 -1 3 15 38 437 532 722
1 0 0 2 -1 19 0 -5 9 23 28 32 46
1 0 0 2 -1 19 0 5 9 23 28 32 46
1 0 0 2 -1 19 1 -16 15 38 437 190 722
1 0 0 2 -1 19 1 -3 15 38 437 532 722
1 0 0 2 -1 3 -1 -16 15 38 69 84 114
1 0 0 2 -1 3 -1 -9 3 8 45 54 72
1 0 0 2 -1 3 -1 12 3 8 20 22 32
1 0 0 2 -1 3 -1 19 15 38 69 84 114
1 0 0 2 -1 3 -2 -11 9 23 24 14 46
1 0 0 2 -1 3 -2 -7 9 23 42 51 69
1 0 0 2 -1 3 -2 13 9 23 42 51 69
1 0 0 2 -1 3 -2 17 9 23 28 32 46
1 0 0 2 -1 3 -3 -6 9 23 24 14 46
1 0 0 2 -1 3 -3 15 9 23 28 32 46
1 0 0 2 -1 3 -4 -1 9 23 24 14 46
1 0 0 2 -1 3 -4 -4 9 23 42 51 69
1 0 0 2 -1 3 -4 13 9 23 28 32 46
1 0 0 2 -1 3 -4 16 9 23 42 51 69
1 0 0 2 -1 3 -5 1 5 13 16 18 26
1 0 0 2 -1 3 -5 11 9 23 28 32 46
1 0 0 2 -1 3 -5 14 5 13 32 36 52
1 0 0 2 -1 3 -5 4 9 23 24 14 46
1 0 0 2 -1 3 -6 -1 13 33 34 20 66
1 0 0 2 -1 3 -6 19 13 33 40 46 66
1 0 0 2 -1 3 -6 9 9 23 28 32 46
1 0 0 2 -1 3 0 -10 9 23 42 51 69
1 0 0 2 -1 3 0 -11 5 13 16 18 26
1 0 0 2 -1 3 0 -14 12 31 57 69 93
1 0 0 2 -1 3 0 10 9 23 42 51 69
1 0 0 2 -1 3 0 11 5 13 16 18 26
1 0 0 2 -1 3 0 14 12 31 57 69 93
1 0 0 2 -1 3 1 -12 3 8 20 22 32
1 0 0 2 -1 3 1 -19 15 38 69 84 114
1 0 0 2 -1 3 1 16 15 38 69 84 114
1 0 0 2 -1 3 1 9 3 8 45 54 72
1 0 0 2 -1 3 2 -13 9 23 42 51 69
1 0 0 2 -1 3 2 -17 9 23 28 32 46
1 0 0 2 -1 3 2 11 9 23 24 14 46
1 0 0 2 -1 3 2 7 9 23 42 51 69
1 0 0 2 -1 3 3 -15 9 23 28 32 46
1 0 0 2 -1 3 3 6 9 23 24 14 46
1 0 0 2 -1 3 4 -13 9 23 28 32 46
1 0 0 2 -1 3 4 -16 9 23 42 51 69
1 0 0 2 -1 3 4 1 9 23 24 14 46
1 0 0 2 -1 3 4 4 9 23 42 51 69
1 0 0 2 -1 3 5 -1 5 13 16 18 26
1 0 0 2 -1 3 5 -11 9 23 28 32 46
1 0 0 2 -1 3 5 -14 5 13 32 36 52
1 0 0 2 -1 3 5 -4 9 23 24 14 46
1 0 0 2 -1 3 6 -19 13 33 40 46 66
1 0 0 2 -1 3 6 -9 9 23 28 32 46
1 0 0 2 -1 3 6 1 13 33 34 20 66
1 0 0 2 -1 5 0 -14 13 33 100 40 165
1 0 0 2 -1 5 0 14 13 33 100 40 165
1 0 0 2 -1 9 -1 -3 3 8 135 54 216
1 0 0 2 -1 9 -1 12 3 8 20 22 32
1 0 0 2 -1 9 1 -12 3 8 20 22 32
1 0 0 2 -1 9 1 3 3 8 135 54 216
1 0 0 2 -10 -1 -2 -1 9 23 28 14 46
1 0 0 2 -10 -1 2 1 9 23 28 14 46
1 0 0 2 -10 -4 -2 -1 5 13 32 16 52
1 0 0 2 -10 -4 2 1 5 13 32 16 52
1 0 0 2 -10 1 -2 1 9 23 28 32 46
1 0 0 2 -10 1 2 -1 9 23 28 32 46
1 0 0 2 -10 4 -2 1 5 13 32 36 52
1 0 0 2 -10 4 2 -1 5 13 32 36 52
1 0 0 2 -11 -2 -2 -1 13 33 396 220 726
1 0 0 2 -11 -2 2 1 13 33 396 220 726
1 0 0 2 -11 2 -2 1 13 33 330 220 726
1 0 0 2 -11 2 2 -1 13 33 330 220 726
1 0 0 2 -13 -5 -2 -1 13 33 40 20 66
1 0 0 2 -13 -5 2 1 13 33 40 20 66
1 0 0 2 -13 5 -2 1 13 33 40 46 66
1 0 0 2 -13 5 2 -1 13 33 40 46 66
1 0 0 2 -2 -1 -10 -1 9 23 28 14 46
1 0 0 2 -2 -1 -10 -4 5 13 32 16 52
1 0 0 2 -2 -1 -11 -2 13 33 72 40 132
1 0 0 2 -2 -1 -13 -5 13 33 40 20 66
1 0 0 2 -2 -1 -6 2 5 13 56 32 104
1 0 0 2 -2 -1 -7 0 3 8 5 2 8
1 0 0 2 -2 -1 -8 -1 5 13 56 32 104
1 0 0 2 -2 -1 -8 -5 9 23 28 14 46
1 0 0 2 -2 -1 -9 -3 9 23 28 14 46
1 0 0 2 -2 -1 -9 1 13 33 72 40 132
1 0 0 2 -2 -1 10 1 9 23 28 14 46
1 0 0 2 -2 -1 10 4 5 13 32 16 52
1 0 0 2 -2 -1 11 2 13 33 72 40 132
1 0 0 2 -2 -1 13 5 13 33 40 20 66
1 0 0 2 -2 -1 6 -2 5 13 56 32 104
1 0 0 2 -2 -1 7 0 3 8 5 2 8
1 0 0 2 -2 -1 8 1 5 13 56 32 104
1 0 0 2 -2 -1 8 5 9 23 28 14 46
1 0 0 2 -2 -1 9 -1 13 33 72 40 132
1 0 0 2 -2 -1 9 3 9 23 28 14 46
1 0 0 2 -2 -10 -2 -7 9 23 140 170 230
1 0 0 2 -2 -10 2 7 9 23 140 170 230
1 0 0 2 -2 -11 -1 3 9 23 48 28 92
1 0 0 2 -2 -11 1 -3 9 23 48 28 92
1 0 0 2 -2 -13 -1 -3 9 23 182 78 299
1 0 0 2 -2 -13 1 3 9 23 182 78 299
1 0 0 2 -2 -17 -1 -3 9 23 28 14 46
1 0 0 2 -2 -17 1 3 9 23 28 14 46
1 0 0 2 -2 -3 -5 1 12 31 60 100 124
1 0 0 2 -2 -3 5 -1 12 31 60 100 124
1 0 0 2 -2 -5 0 -11 15 38 115 45 190
1 0 0 2 -2 -5 0 11 15 38 115 45 190
1 0 0 2 -2 -7 -1 3 9 23 98 119 161
1 0 0 2 -2 -7 -2 -10 9 23 98 119 161
1 0 0 2 -2 -7 1 -3 9 23 98 119 161
1 0 0 2 -2 -7 2 10 9 23 98 119 161
1 0 0 2 -2 1 -10 1 9 23 28 32 46
1 0 0 2 -2 1 -10 4 5 13 32 36 52
1 0 0 2 -2 1 -11 2 13 33 60 40 132
1 0 0 2 -2 1 -13 5 13 33 40 46 66
1 0 0 2 -2 1 -6 -2 5 13 48 32 104
1 0 0 2 -2 1 -7 0 3 8 3 2 8
1 0 0 2 -2 1 -8 1 5 13 48 32 104
1 0 0 2 -2 1 -8 5 9 23 28 32 46
1 0 0 2 -2 1 -9 -1 13 33 60 40 132
1 0 0 2 -2 1 -9 3 9 23 28 32 46
1 0 0 2 -2 1 10 -1 9 23 28 32 46
1 0 0 2 -2 1 10 -4 5 13 32 36 52
1 0 0 2 -2 1 11 -2 13 33 60 40 132
1 0 0 2 -2 1 13 -5 13 33 40 46 66
1 0 0 2 -2 1 6 2 5 13 48 32 104
1 0 0 2 -2 1 7 0 3 8 3 2 8
1 0 0 2 -2 1 8 -1 5 13 48 32 104
1 0 0 2 -2 1 8 -5 9 23 28 32 46
1 0 0 2 -2 1 9 -3 9 23 28 32 46
1 0 0 2 -2 1 9 1 13 33 60 40 132
1 0 0 2 -2 10 -2 7 9 23 140 60 230
1 0 0 2 -2 10 2 -7 9 23 140 60 230
1 0 0 2 -2 11 -1 -3 9 23 44 28 92
1 0 0 2 -2 11 1 3 9 23 44 28 92
1 0 0 2 -2 13 -1 3 9 23 182 221 299
1 0 0 2 -2 13 1 -3 9 23 182 221 299
1 0 0 2 -2 17 -1 3 9 23 28 32 46
1 0 0 2 -2 17 1 -3 9 23 28 32 46
1 0 0 2 -2 3 -5 -1 12 31 64 100 124
1 0 0 2 -2 3 5 1 12 31 64 100 124
1 0 0 2 -2 5 0 -11 15 38 115 145 190
1 0 0 2 -2 5 0 11 15 38 115 145 190
1 0 0 2 -2 7 -1 -3 9 23 98 42 161
1 0 0 2 -2 7 -2 10 9 23 98 42 161
1 0 0 2 -2 7 1 3 9 23 98 42 161
1 0 0 2 -2 7 2 -10 9 23 98 42 161
1 0 0 2 -3 -15 -1 -3 9 23 28 14 46
1 0 0 2 -3 -15 1 3 9 23 28 14 46
1 0 0 2 -3 -5 -4 -6 3 8 20 10 32
1 0 0 2 -3 -5 4 6 3 8 20 10 32
1 0 0 2 -3 -6 -1 3 9 23 72 42 138
1 0 0 2 -3 -6 1 -3 9 23 72 42 138
1 0 0 2 -3 15 -1 3 9 23 28 32 46
1 0 0 2 -3 15 1 -3 9 23 28 32 46
1 0 0 2 -3 5 -4 6 3 8 20 22 32
1 0 0 2 -3 5 4 -6 3 8 20 22 32
1 0 0 2 -3 6 -1 -3 9 23 66 42 138
1 0 0 2 -3 6 1 3 9 23 66 42 138
1 0 0 2 -4 -1 -1 3 9 23 96 56 184
1 0 0 2 -4 -1 -5 0 9 23 96 56 184
1 0 0 2 -4 -1 1 -3 9 23 96 56 184
1 0 0 2 -4 -1 5 0 9 23 96 56 184
1 0 0 2 -4 -13 -1 -3 9 23 28 14 46
1 0 0 2 -4 -13 1 3 9 23 28 14 46
1 0 0 2 -4 -16 -1 -3 9 23 224 96 368
1 0 0 2 -4 -16 1 3 9 23 224 96 368
1 0 0 2 -4 -3 -5 -4 3 8 20 10 32
1 0 0 2 -4 -3 5 4 3 8 20 10 32
1 0 0 2 -4 -4 -1 3 9 23 56 68 92
1 0 0 2 -4 -4 1 -3 9 23 56 68 92
1 0 0 2 -4 -6 -3 -5 3 8 20 10 32
1 0 0 2 -4 -6 3 5 3 8 20 10 32
1 0 0 2 -4 1 -1 -3 9 23 88 56 184
1 0 0 2 -4 1 -5 0 9 23 88 56 184
1 0 0 2 -4 1 1 3 9 23 88 56 184
1 0 0 2 -4 1 5 0 9 23 88 56 184
1 0 0 2 -4 13 -1 3 9 23 28 32 46
1 0 0 2 -4 13 1 -3 9 23 28 32 46
1 0 0 2 -4 16 -1 3 9 23 224 272 368
1 0 0 2 -4 16 1 -3 9 23 224 272 368
1 0 0 2 -4 3 -5 4 3 8 20 22 32
1 0 0 2 -4 3 5 -4 3 8 20 22 32
1 0 0 2 -4 4 -1 -3 9 23 56 24 92
1 0 0 2 -4 4 1 3 9 23 56 24 92
1 0 0 2 -4 6 -3 5 3 8 20 22 32
1 0 0 2 -4 6 3 -5 3 8 20 22 32
1 0 0 2 -5 -1 -1 -3 5 13 16 8 26
1 0 0 2 -5 -1 -2 3 12 31 160 250 310
1 0 0 2 -5 -1 -6 -2 5 13 120 80 260
1 0 0 2 -5 -1 -7 0 12 31 160 250 310
1 0 0 2 -5 -1 1 3 5 13 16 8 26
1 0 0 2 -5 -1 2 -3 12 31 160 250 310
1 0 0 2 -5 -1 6 2 5 13 120 80 260
1 0 0 2 -5 -1 7 0 12 31 160 250 310
1 0 0 2 -5 -11 -1 -3 9 23 28 14 46
1 0 0 2 -5 -11 1 3 9 23 28 14 46
1 0 0 2 -5 -14 -1 -3 5 13 32 16 52
1 0 0 2 -5 -14 1 3 5 13 32 16 52
1 0 0 2 -5 -4 -1 -3 9 23 110 70 230
1 0 0 2 -5 -4 -4 -3 3 8 20 10 32
1 0 0 2 -5 -4 -6 -5 9 23 110 70 230
1 0 0 2 -5 -4 1 3 9 23 110 70 230
1 0 0 2 -5 -4 4 3 3 8 20 10 32
1 0 0 2 -5 -4 6 5 9 23 110 70 230
1 0 0 2 -5 0 -4 -1 9 23 120 70 230
1 0 0 2 -5 0 -4 1 9 23 110 70 230
1 0 0 2 -5 0 4 -1 9 23 110 70 230
1 0 0 2 -5 0 4 1 9 23 120 70 230
1 0 0 2 -5 1 -1 3 5 13 16 18 26
1 0 0 2 -5 1 -2 -3 12 31 150 250 310
1 0 0 2 -5 1 -6 2 5 13 140 80 260
1 0 0 2 -5 1 -7 0 12 31 150 250 310
1 0 0 2 -5 1 1 -3 5 13 16 18 26
1 0 0 2 -5 1 2 3 12 31 150 250 310
1 0 0 2 -5 1 6 -2 5 13 140 80 260
1 0 0 2 -5 1 7 0 12 31 150 250 310
1 0 0 2 -5 11 -1 3 9 23 28 32 46
1 0 0 2 -5 11 1 -3 9 23 28 32 46
1 0 0 2 -5 14 -1 3 5 13 32 36 52
1 0 0 2 -5 14 1 -3 5 13 32 36 52
1 0 0 2 -5 4 -1 3 9 23 120 70 230
1 0 0 2 -5 4 -4 3 3 8 20 22 32
1 0 0 2 -5 4 -6 5 9 23 120 70 230
1 0 0 2 -5 4 1 -3 9 23 120 70 230
1 0 0 2 -5 4 4 -3 3 8 20 22 32
1 0 0 2 -5 4 6 -5 9 23 120 70 230
1 0 0 2 -6 -1 -1 3 13 33 204 120 396
1 0 0 2 -6 -1 -7 0 13 33 204 120 396
1 0 0 2 -6 -1 1 -3 13 33 204 120 396
1 0 0 2 -6 -1 7 0 13 33 204 120 396
1 0 0 2 -6 -19 -1 -3 13 33 40 20 66
1 0 0 2 -6 -19 1 3 13 33 40 20 66
1 0 0 2 -6 -2 -2 1 5 13 144 96 312
1 0 0 2 -6 -2 -5 -1 5 13 144 96 312
1 0 0 2 -6 -2 2 -1 5 13 144 96 312
1 0 0 2 -6 -2 5 1 5 13 144 96 312
1 0 0 2 -6 -5 -5 -4 9 23 132 84 276
1 0 0 2 -6 -5 5 4 9 23 132 84 276
1 0 0 2 -6 -6 -7 -7 9 23 28 14 46
1 0 0 2 -6 -6 7 7 9 23 28 14 46
1 0 0 2 -6 -9 -1 -3 9 23 28 14 46
1 0 0 2 -6 -9 1 3 9 23 28 14 46
1 0 0 2 -6 1 -1 -3 13 33 192 120 396
1 0 0 2 -6 1 -7 0 13 33 192 120 396
1 0 0 2 -6 1 1 3 13 33 192 120 396
1 0 0 2 -6 1 7 0 13 33 192 120 396
1 0 0 2 -6 19 -1 3 13 33 40 46 66
1 0 0 2 -6 19 1 -3 13 33 40 46 66
1 0 0 2 -6 2 -2 -1 5 13 168 96 312
1 0 0 2 -6 2 -5 1 5 13 168 96 312
1 0 0 2 -6 2 2 1 5 13 168 96 312
1 0 0 2 -6 2 5 -1 5 13 168 96 312
1 0 0 2 -6 5 -5 4 9 23 144 84 276
1 0 0 2 -6 5 5 -4 9 23 144 84 276
1 0 0 2 -6 6 -7 7 9 23 28 32 46
1 0 0 2 -6 6 7 -7 9 23 28 32 46
1 0 0 2 -6 9 -1 3 9 23 28 32 46
1 0 0 2 -6 9 1 -3 9 23 28 32 46
1 0 0 2 -7 -4 -8 -5 13 33 224 140 462
1 0 0 2 -7 -4 8 5 13 33 224 140 462
1 0 0 2 -7 -7 -6 -6 9 23 28 14 46
1 0 0 2 -7 -7 6 6 9 23 28 14 46
1 0 0 2 -7 0 -2 -1 3 8 5 2 8
1 0 0 2 -7 0 -2 1 3 8 3 2 8
1 0 0 2 -7 0 -5 -1 12 31 224 350 434
1 0 0 2 -7 0 -5 1 12 31 210 350 434
1 0 0 2 -7 0 -6 -1 13 33 238 140 462
1 0 0 2 -7 0 -6 1 13 33 224 140 462
1 0 0 2 -7 0 2 -1 3 8 3 2 8
1 0 0 2 -7 0 2 1 3 8 5 2 8
1 0 0 2 -7 0 5 -1 12 31 210 350 434
1 0 0 2 -7 0 5 1 12 31 224 350 434
1 0 0 2 -7 0 6 -1 13 33 224 140 462
1 0 0 2 -7 0 6 1 13 33 238 140 462
1 0 0 2 -7 4 -8 5 13 33 238 140 462
1 0 0 2 -7 4 8 -5 13 33 238 140 462
1 0 0 2 -7 7 -6 6 9 23 28 32 46
1 0 0 2 -7 7 6 -6 9 23 28 32 46
1 0 0 2 -8 -1 -2 -1 5 13 224 128 416
1 0 0 2 -8 -1 2 1 5 13 224 128 416
1 0 0 2 -8 -5 -2 -1 9 23 28 14 46
1 0 0 2 -8 -5 -7 -4 13 33 256 160 528
1 0 0 2 -8 -5 2 1 9 23 28 14 46
1 0 0 2 -8 -5 7 4 13 33 256 160 528
1 0 0 2 -8 1 -2 1 5 13 192 128 416
1 0 0 2 -8 1 2 -1 5 13 192 128 416
1 0 0 2 -8 5 -2 1 9 23 28 32 46
1 0 0 2 -8 5 -7 4 13 33 272 160 528
1 0 0 2 -8 5 2 -1 9 23 28 32 46
1 0 0 2 -8 5 7 -4 13 33 272 160 528
1 0 0 2 -9 -1 -2 1 13 33 270 180 594
1 0 0 2 -9 -1 2 -1 13 33 270 180 594
1 0 0 2 -9 -3 -2 -1 9 23 28 14 46
1 0 0 2 -9 -3 2 1 9 23 28 14 46
1 0 0 2 -9 1 -2 -1 13 33 324 180 594
1 0 0 2 -9 1 2 1 13 33 324 180 594
1 0 0 2 -9 3 -2 1 9 23 28 32 46
1 0 0 2 -9 3 2 -1 9 23 28 32 46
1 0 0 2 0 -10 -1 -3 9 23 140 60 230
1 0 0 2 0 -10 -1 3 9 23 140 170 230
1 0 0 2 0 -10 0 -13 9 23 140 170 230
1 0 0 2 0 -10 0 13 9 23 140 170 230
1 0 0 2 0 -10 1 -3 9 23 140 170 230
1 0 0 2 0 -10 1 3 9 23 140 60 230
1 0 0 2 0 -11 -1 -16 15 38 253 99 418
1 0 0 2 0 -11 -1 -3 5 13 16 8 26
1 0 0 2 0 -11 -1 16 15 38 253 319 418
1 0 0 2 0 -11 -1 3 5 13 16 18 26
1 0 0 2 0 -11 -2 -5 15 38 253 99 418
1 0 0 2 0 -11 -2 5 15 38 253 319 418
1 0 0 2 0 -11 0 -14 3 8 20 10 32
1 0 0 2 0 -11 0 -27 15 38 253 319 418
1 0 0 2 0 -11 0 14 3 8 20 10 32
1 0 0 2 0 -11 0 27 15 38 253 319 418
1 0 0 2 0 -11 1 -16 15 38 253 319 418
1 0 0 2 0 -11 1 -3 5 13 16 18 26
1 0 0 2 0 -11 1 16 15 38 253 99 418
1 0 0 2 0 -11 1 3 5 13 16 8 26
1 0 0 2 0 -11 2 -5 15 38 253 319 418
1 0 0 2 0 -11 2 5 15 38 253 99 418
1 0 0 2 0 -13 0 -10 9 23 182 78 299
1 0 0 2 0 -13 0 10 9 23 182 78 299
1 0 0 2 0 -14 -1 -3 12 31 266 112 434
1 0 0 2 0 -14 -1 -5 13 33 280 350 462
1 0 0 2 0 -14 -1 3 12 31 266 322 434
1 0 0 2 0 -14 -1 5 13 33 280 112 462
1 0 0 2 0 -14 0 -11 3 8 20 10 32
1 0 0 2 0 -14 0 -17 12 31 266 322 434
1 0 0 2 0 -14 0 -19 13 33 280 112 462
1 0 0 2 0 -14 0 11 3 8 20 10 32
1 0 0 2 0 -14 0 17 12 31 266 322 434
1 0 0 2 0 -14 0 19 13 33 280 112 462
1 0 0 2 0 -14 1 -3 12 31 266 322 434
1 0 0 2 0 -14 1 -5 13 33 280 112 462
1 0 0 2 0 -14 1 3 12 31 266 112 434
1 0 0 2 0 -14 1 5 13 33 280 350 462
1 0 0 2 0 -17 0 -14 12 31 323 136 527
1 0 0 2 0 -17 0 14 12 31 323 136 527
1 0 0 2 0 -18 0 -21 9 23 28 14 46
1 0 0 2 0 -18 0 21 9 23 28 14 46
1 0 0 2 0 -19 0 -14 13 33 380 475 627
1 0 0 2 0 -19 0 14 13 33 380 475 627
1 0 0 2 0 -21 0 -18 9 23 28 14 46
1 0 0 2 0 -21 0 -5 9 23 28 14 46
1 0 0 2 0 -21 0 18 9 23 28 14 46
1 0 0 2 0 -21 0 5 9 23 28 14 46
1 0 0 2 0 -24 0 -5 5 13 32 16 52
1 0 0 2 0 -24 0 5 5 13 32 16 52
1 0 0 2 0 -27 0 -11 15 38 621 243 1026
1 0 0 2 0 -27 0 11 15 38 621 243 1026
1 0 0 2 0 -31 0 -5 13 33 40 20 66
1 0 0 2 0 -31 0 5 13 33 40 20 66
1 0 0 2 0 -5 -1 -19 9 23 28 14 46
1 0 0 2 0 -5 -1 19 9 23 28 32 46
1 0 0 2 0 -5 0 -21 9 23 28 14 46
1 0 0 2 0 -5 0 -24 5 13 32 16 52
1 0 0 2 0 -5 0 -31 13 33 40 20 66
1 0 0 2 0 -5 0 21 9 23 28 14 46
1 0 0 2 0 -5 0 24 5 13 32 16 52
1 0 0 2 0 -5 0 31 13 33 40 20 66
1 0 0 2 0 -5 1 -19 9 23 28 32 46
1 0 0 2 0 -5 1 19 9 23 28 14 46
1 0 0 2 0 10 -1 -3 9 23 140 60 230
1 0 0 2 0 10 -1 3 9 23 140 170 230
1 0 0 2 0 10 0 -13 9 23 140 60 230
1 0 0 2 0 10 0 13 9 23 140 60 230
1 0 0 2 0 10 1 -3 9 23 140 170 230
1 0 0 2 0 10 1 3 9 23 140 60 230
1 0 0 2 0 11 -1 -16 15 38 253 99 418
1 0 0 2 0 11 -1 -3 5 13 16 8 26
1 0 0 2 0 11 -1 16 15 38 253 319 418
1 0 0 2 0 11 -1 3 5 13 16 18 26
1 0 0 2 0 11 -2 -5 15 38 253 99 418
1 0 0 2 0 11 -2 5 15 38 253 319 418
1 0 0 2 0 11 0 -14 3 8 20 10 32
1 0 0 2 0 11 0 -27 15 38 253 99 418
1 0 0 2 0 11 0 14 3 8 20 10 32
1 0 0 2 0 11 0 27 15 38 253 99 418
1 0 0 2 0 11 1 -16 15 38 253 319 418
1 0 0 2 0 11 1 -3 5 13 16 18 26
1 0 0 2 0 11 1 16 15 38 253 99 418
1 0 0 2 0 11 1 3 5 13 16 8 26
1 0 0 2 0 11 2 -5 15 38 253 319 418
1 0 0 2 0 11 2 5 15 38 253 99 418
1 0 0 2 0 13 0 -10 9 23 182 221 299
1 0 0 2 0 13 0 10 9 23 182 221 299
1 0 0 2 0 14 -1 -3 12 31 266 112 434
1 0 0 2 0 14 -1 -5 13 33 280 350 462
1 0 0 2 0 14 -1 3 12 31 266 322 434
1 0 0 2 0 14 -1 5 13 33 280 112 462
1 0 0 2 0 14 0 -11 3 8 20 10 32
1 0 0 2 0 14 0 -17 12 31 266 112 434
1 0 0 2 0 14 0 -19 13 33 280 350 462
1 0 0 2 0 14 0 11 3 8 20 10 32
1 0 0 2 0 14 0 17 12 31 266 112 434
1 0 0 2 0 14 0 19 13 33 280 350 462
1 0 0 2 0 14 1 -3 12 31 266 322 434
1 0 0 2 0 14 1 -5 13 33 280 112 462
1 0 0 2 0 14 1 3 12 31 266 112 434
1 0 0 2 0 14 1 5 13 33 280 350 462
1 0 0 2 0 17 0 -14 12 31 323 391 527
1 0 0 2 0 17 0 14 12 31 323 391 527
1 0 0 2 0 18 0 -21 9 23 28 14 46
1 0 0 2 0 18 0 21 9 23 28 14 46
1 0 0 2 0 19 0 -14 13 33 380 152 627
1 0 0 2 0 19 0 14 13 33 380 152 627
1 0 0 2 0 21 0 -18 9 23 28 14 46
1 0 0 2 0 21 0 -5 9 23 28 14 46
1 0 0 2 0 21 0 18 9 23 28 14 46
1 0 0 2 0 21 0 5 9 23 28 14 46
1 0 0 2 0 24 0 -5 5 13 32 16 52
1 0 0 2 0 24 0 5 5 13 32 16 52
1 0 0 2 0 27 0 -11 15 38 621 783 1026
1 0 0 2 0 27 0 11 15 38 621 783 1026
1 0 0 2 0 31 0 -5 13 33 40 20 66
1 0 0 2 0 31 0 5 13 33 40 20 66
1 0 0 2 0 5 -1 -19 9 23 28 14 46
1 0 0 2 0 5 -1 19 9 23 28 32 46
1 0 0 2 0 5 0 -21 9 23 28 14 46
1 0 0 2 0 5 0 -24 5 13 32 16 52
1 0 0 2 0 5 0 -31 13 33 40 20 66
1 0 0 2 0 5 0 21 9 23 28 14 46
1 0 0 2 0 5 0 24 5 13 32 16 52
1 0 0 2 0 5 0 31 13 33 40 20 66
1 0 0 2 0 5 1 -19 9 23 28 32 46
1 0 0 2 0 5 1 19 9 23 28 14 46
1 0 0 2 1 -12 -1 3 3 8 20 22 32
1 0 0 2 1 -12 -1 9 3 8 20 22 32
1 0 0 2 1 -12 1 -3 3 8 20 22 32
1 0 0 2 1 -12 1 -9 3 8 20 22 32
1 0 0 2 1 -16 -1 -3 15 38 368 160 608
1 0 0 2 1 -16 -1 19 15 38 368 160 608
1 0 0 2 1 -16 0 -11 15 38 368 464 608
1 0 0 2 1 -16 0 11 15 38 368 464 608
1 0 0 2 1 -16 1 -19 15 38 368 160 608
1 0 0 2 1 -16 1 3 15 38 368 160 608
1 0 0 2 1 -19 -1 16 15 38 437 190 722
1 0 0 2 1 -19 -1 3 15 38 437 532 722
1 0 0 2 1 -19 0 -5 9 23 28 32 46
1 0 0 2 1 -19 0 5 9 23 28 32 46
1 0 0 2 1 -19 1 -16 15 38 437 190 722
1 0 0 2 1 -19 1 -3 15 38 437 532 722
1 0 0 2 1 -3 -1 -16 15 38 69 84 114
1 0 0 2 1 -3 -1 -9 3 8 45 54 72
1 0 0 2 1 -3 -1 12 3 8 20 22 32
1 0 0 2 1 -3 -1 19 15 38 69 84 114
1 0 0 2 1 -3 -2 -11 9 23 24 14 46
1 0 0 2 1 -3 -2 -7 9 23 42 51 69
1 0 0 2 1 -3 -2 13 9 23 42 51 69
1 0 0 2 1 -3 -2 17 9 23 28 32 46
1 0 0 2 1 -3 -3 -6 9 23 24 14 46
1 0 0 2 1 -3 -3 15 9 23 28 32 46
1 0 0 2 1 -3 -4 -1 9 23 24 14 46
1 0 0 2 1 -3 -4 -4 9 23 42 51 69
1 0 0 2 1 -3 -4 13 9 23 28 32 46
1 0 0 2 1 -3 -4 16 9 23 42 51 69
1 0 0 2 1 -3 -5 1 5 13 16 18 26
1 0 0 2 1 -3 -5 11 9 23 28 32 46
1 0 0 2 1 -3 -5 14 5 13 32 36 52
1 0 0 2 1 -3 -5 4 9 23 24 14 46
1 0 0 2 1 -3 -6 -1 13 33 34 20 66
1 0 0 2 1 -3 -6 19 13 33 40 46 66
1 0 0 2 1 -3 -6 9 9 23 28 32 46
1 0 0 2 1 -3 0 -10 9 23 42 51 69
1 0 0 2 1 -3 0 -11 5 13 16 18 26
1 0 0 2 1 -3 0 -14 12 31 57 69 93
1 0 0 2 1 -3 0 10 9 23 42 51 69
1 0 0 2 1 -3 0 11 5 13 16 18 26
1 0 0 2 1 -3 0 14 12 31 57 69 93
1 0 0 2 1 -3 1 -12 3 8 20 22 32
1 0 0 2 1 -3 1 -19 15 38 69 84 114
1 0 0 2 1 -3 1 16 15 38 69 84 114
1 0 0 2 1 -3 1 9 3 8 45 54 72
1 0 0 2 1 -3 2 -13 9 23 42 51 69
1 0 0 2 1 -3 2 -17 9 23 28 32 46
1 0 0 2 1 -3 2 11 9 23 24 14 46
1 0 0 2 1 -3 2 7 9 23 42 51 69
1 0 0 2 1 -3 3 -15 9 23 28 32 46
1 0 0 2 1 -3 3 6 9 23 24 14 46
1 0 0 2 1 -3 4 -13 9 23 28 32 46
1 0 0 2 1 -3 4 -16 9 23 42 51 69
1 0 0 2 1 -3 4 1 9 23 24 14 46
1 0 0 2 1 -3 4 4 9 23 42 51 69
1 0 0 2 1 -3 5 -1 5 13 16 18 26
1 0 0 2 1 -3 5 -11 9 23 28 32 46
1 0 0 2 1 -3 5 -14 5 13 32 36 52
1 0 0 2 1 -3 5 -4 9 23 24 14 46
1 0 0 2 1 -3 6 -19 13 33 40 46 66
1 0 0 2 1 -3 6 -9 9 23 28 32 46
1 0 0 2 1 -3 6 1 13 33 34 20 66
1 0 0 2 1 -5 0 -14 13 33 100 40 165
1 0 0 2 1 -5 0 14 13 33 100 40 165
1 0 0 2 1 -9 -1 -3 3 8 135 54 216
1 0 0 2 1 -9 -1 12 3 8 20 22 32
1 0 0 2 1 -9 1 -12 3 8 20 22 32
1 0 0 2 1 -9 1 3 3 8 135 54 216
1 0 0 2 1 12 -1 -3 3 8 20 10 32
1 0 0 2 1 12 -1 -9 3 8 20 10 32
1 0 0 2 1 12 1 3 3 8 20 10 32
1 0 0 2 1 12 1 9 3 8 20 10 32
1 0 0 2 1 16 -1 -19 15 38 368 448 608
1 0 0 2 1 16 -1 3 15 38 368 448 608
1 0 0 2 1 16 0 -11 15 38 368 144 608
1 0 0 2 1 16 0 11 15 38 368 144 608
1 0 0 2 1 16 1 -3 15 38 368 448 608
1 0 0 2 1 16 1 19 15 38 368 448 608
1 0 0 2 1 19 -1 -16 15 38 437 532 722
1 0 0 2 1 19 -1 -3 15 38 437 190 722
1 0 0 2 1 19 0 -5 9 23 28 14 46
1 0 0 2 1 19 0 5 9 23 28 14 46
1 0 0 2 1 19 1 16 15 38 437 532 722
1 0 0 2 1 19 1 3 15 38 437 190 722
1 0 0 2 1 3 -1 -12 3 8 20 10 32
1 0 0 2 1 3 -1 -19 15 38 69 30 114
1 0 0 2 1 3 -1 16 15 38 69 30 114
1 0 0 2 1 3 -1 9 3 8 45 18 72
1 0 0 2 1 3 -2 -13 9 23 42 18 69
1 0 0 2 1 3 -2 -17 9 23 28 14 46
1 0 0 2 1 3 -2 11 9 23 22 14 46
1 0 0 2 1 3 -2 7 9 23 42 18 69
1 0 0 2 1 3 -3 -15 9 23 28 14 46
1 0 0 2 1 3 -3 6 9 23 22 14 46
1 0 0 2 1 3 -4 -13 9 23 28 14 46
1 0 0 2 1 3 -4 -16 9 23 42 18 69
1 0 0 2 1 3 -4 1 9 23 22 14 46
1 0 0 2 1 3 -4 4 9 23 42 18 69
1 0 0 2 1 3 -5 -1 5 13 16 8 26
1 0 0 2 1 3 -5 -11 9 23 28 14 46
1 0 0 2 1 3 -5 -14 5 13 32 16 52
1 0 0 2 1 3 -5 -4 9 23 22 14 46
1 0 0 2 1 3 -6 -19 13 33 40 20 66
1 0 0 2 1 3 -6 -9 9 23 28 14 46
1 0 0 2 1 3 -6 1 13 33 32 20 66
1 0 0 2 1 3 0 -10 9 23 42 18 69
1 0 0 2 1 3 0 -11 5 13 16 8 26
1 0 0 2 1 3 0 -14 12 31 57 24 93
1 0 0 2 1 3 0 10 9 23 42 18 69
1 0 0 2 1 3 0 11 5 13 16 8 26
1 0 0 2 1 3 0 14 12 31 57 24 93
1 0 0 2 1 3 1 -16 15 38 69 30 114
1 0 0 2 1 3 1 -9 3 8 45 18 72
1 0 0 2 1 3 1 12 3 8 20 10 32
1 0 0 2 1 3 1 19 15 38 69 30 114
1 0 0 2 1 3 2 -11 9 23 22 14 46
1 0 0 2 1 3 2 -7 9 23 42 18 69
1 0 0 2 1 3 2 13 9 23 42 18 69
1 0 0 2 1 3 2 17 9 23 28 14 46
1 0 0 2 1 3 3 -6 9 23 22 14 46
1 0 0 2 1 3 3 15 9 23 28 14 46
1 0 0 2 1 3 4 -1 9 23 22 14 46
1 0 0 2 1 3 4 -4 9 23 42 18 69
1 0 0 2 1 3 4 13 9 23 28 14 46
1 0 0 2 1 3 4 16 9 23 42 18 69
1 0 0 2 1 3 5 1 5 13 16 8 26
1 0 0 2 1 3 5 11 9 23 28 14 46
1 0 0 2 1 3 5 14 5 13 32 16 52
1 0 0 2 1 3 5 4 9 23 22 14 46
1 0 0 2 1 3 6 -1 13 33 32 20 66
1 0 0 2 1 3 6 19 13 33 40 20 66
1 0 0 2 1 3 6 9 9 23 28 14 46
1 0 0 2 1 5 0 -14 13 33 100 125 165
1 0 0 2 1 5 0 14 13 33 100 125 165
1 0 0 2 1 9 -1 -12 3 8 20 10 32
1 0 0 2 1 9 -1 3 3 8 135 162 216
1 0 0 2 1 9 1 -3 3 8 135 162 216
1 0 0 2 1 9 1 12 3 8 20 10 32
1 0 0 2 10 -1 -2 1 9 23 28 32 46
1 0 0 2 10 -1 2 -1 9 23 28 32 46
1 0 0 2 10 -4 -2 1 5 13 32 36 52
1 0 0 2 10 -4 2 -1 5 13 32 36 52
1 0 0 2 10 1 -2 -1 9 23 28 14 46
1 0 0 2 10 1 2 1 9 23 28 14 46
1 0 0 2 10 4 -2 -1 5 13 32 16 52
1 0 0 2 10 4 2 1 5 13 32 16 52
1 0 0 2 11 -2 -2 1 13 33 330 220 726
1 0 0 2 11 -2 2 -1 13 33 330 220 726
1 0 0 2 11 2 -2 -1 13 33 396 220 726
1 0 0 2 11 2 2 1 13 33 396 220 726
1 0 0 2 13 -5 -2 1 13 33 40 46 66
1 0 0 2 13 -5 2 -1 13 33 40 46 66
1 0 0 2 13 5 -2 -1 13 33 40 20 66
1 0 0 2 13 5 2 1 13 33 40 20 66
1 0 0 2 2 -1 -10 1 9 23 28 32 46
1 0 0 2 2 -1 -10 4 5 13 32 36 52
1 0 0 2 2 -1 -11 2 13 33 60 40 132
1 0 0 2 2 -1 -13 5 13 33 40 46 66
1 0 0 2 2 -1 -6 -2 5 13 48 32 104
1 0 0 2 2 -1 -7 0 3 8 3 2 8
1 0 0 2 2 -1 -8 1 5 13 48 32 104
1 0 0 2 2 -1 -8 5 9 23 28 32 46
1 0 0 2 2 -1 -9 -1 13 33 60 40 132
1 0 0 2 2 -1 -9 3 9 23 28 32 46
1 0 0 2 2 -1 10 -1 9 23 28 32 46
1 0 0 2 2 -1 10 -4 5 13 32 36 52
1 0 0 2 2 -1 11 -2 13 33 60 40 132
1 0 0 2 2 -1 13 -5 13 33 40 46 66
1 0 0 2 2 -1 6 2 5 13 48 32 104
1 0 0 2 2 -1 7 0 3 8 3 2 8
1 0 0 2 2 -1 8 -1 5 13 48 32 104
1 0 0 2 2 -1 8 -5 9 23 28 32 46
1 0 0 2 2 -1 9 -3 9 23 28 32 46
1 0 0 2 2 -1 9 1 13 33 60 40 132
1 0 0 2 2 -10 -2 7 9 23 140 60 230
1 0 0 2 2 -10 2 -7 9 23 140 60 230
1 0 0 2 2 -11 -1 -3 9 23 44 28 92
1 0 0 2 2 -11 1 3 9 23 44 28 92
1 0 0 2 2 -13 -1 3 9 23 182 221 299
1 0 0 2 2 -13 1 -3 9 23 182 221 299
1 0 0 2 2 -17 -1 3 9 23 28 32 46
1 0 0 2 2 -17 1 -3 9 23 28 32 46
1 0 0 2 2 -3 -5 -1 12 31 64 100 124
1 0 0 2 2 -3 5 1 12 31 64 100 124
1 0 0 2 2 -5 0 -11 15 38 115 145 190
1 0 0 2 2 -5 0 11 15 38 115 145 190
1 0 0 2 2 -7 -1 -3 9 23 98 42 161
1 0 0 2 2 -7 -2 10 9 23 98 42 161
1 0 0 2 2 -7 1 3 9 23 98 42 161
1 0 0 2 2 -7 2 -10 9 23 98 42 161
1 0 0 2 2 1 -10 -1 9 23 28 14 46
1 0 0 2 2 1 -10 -4 5 13 32 16 52
1 0 0 2 2 1 -11 -2 13 33 72 40 132
1 0 0 2 2 1 -13 -5 13 33 40 20 66
1 0 0 2 2 1 -6 2 5 13 56 32 104
1 0 0 2 2 1 -7 0 3 8 5 2 8
1 0 0 2 2 1 -8 -1 5 13 56 32 104
1 0 0 2 2 1 -8 -5 9 23 28 14 46
1 0 0 2 2 1 -9 -3 9 23 28 14 46
1 0 0 2 2 1 -9 1 13 33 72 40 132
1 0 0 2 2 1 10 1 9 23 28 14 46
1 0 0 2 2 1 10 4 5 13 32 16 52
1 0 0 2 2 1 11 2 13 33 72 40 132
1 0 0 2 2 1 13 5 13 33 40 20 66
1 0 0 2 2 1 6 -2 5 13 56 32 104
1 0 0 2 2 1 7 0 3 8 5 2 8
1 0 0 2 2 1 8 1 5 13 56 32 104
1 0 0 2 2 1 8 5 9 23 28 14 46
1 0 0 2 2 1 9 -1 13 33 72 40 132
1 0 0 2 2 1 9 3 9 23 28 14 46
1 0 0 2 2 10 -2 -7 9 23 140 170 230
1 0 0 2 2 10 2 7 9 23 140 170 230
1 0 0 2 2 11 -1 3 9 23 48 28 92
1 0 0 2 2 11 1 -3 9 23 48 28 92
1 0 0 2 2 13 -1 -3 9 23 182 78 299
1 0 0 2 2 13 1 3 9 23 182 78 299
1 0 0 2 2 17 -1 -3 9 23 28 14 46
1 0 0 2 2 17 1 3 9 23 28 14 46
1 0 0 2 2 3 -5 1 12 31 60 100 124
1 0 0 2 2 3 5 -1 12 31 60 100 124
1 0 0 2 2 5 0 -11 15 38 115 45 190
1 0 0 2 2 5 0 11 15 38 115 45 190
1 0 0 2 2 7 -1 3 9 23 98 119 161
1 0 0 2 2 7 -2 -10 9 23 98 119 161
1 0 0 2 2 7 1 -3 9 23 98 119 161
1 0 0 2 2 7 2 10 9 23 98 119 161
1 0 0 2 3 -15 -1 3 9 23 28 32 46
1 0 0 2 3 -15 1 -3 9 23 28 32 46
1 0 0 2 3 -5 -4 6 3 8 20 22 32
1 0 0 2 3 -5 4 -6 3 8 20 22 32
1 0 0 2 3 -6 -1 -3 9 23 66 42 138
1 0 0 2 3 -6 1 3 9 23 66 42 138
1 0 0 2 3 15 -1 -3 9 23 28 14 46
1 0 0 2 3 15 1 3 9 23 28 14 46
1 0 0 2 3 5 -4 -6 3 8 20 10 32
1 0 0 2 3 5 4 6 3 8 20 10 32
1 0 0 2 3 6 -1 3 9 23 72 42 138
1 0 0 2 3 6 1 -3 9 23 72 42 138
1 0 0 2 4 -1 -1 -3 9 23 88 56 184
1 0 0 2 4 -1 -5 0 9 23 88 56 184
1 0 0 2 4 -1 1 3 9 23 88 56 184
1 0 0 2 4 -1 5 0 9 23 88 56 184
1 0 0 2 4 -13 -1 3 9 23 28 32 46
1 0 0 2 4 -13 1 -3 9 23 28 32 46
1 0 0 2 4 -16 -1 3 9 23 224 272 368
1 0 0 2 4 -16 1 -3 9 23 224 272 368
1 0 0 2 4 -3 -5 4 3 8 20 22 32
1 0 0 2 4 -3 5 -4 3 8 20 22 32
1 0 0 2 4 -4 -1 -3 9 23 56 24 92
1 0 0 2 4 -4 1 3 9 23 56 24 92
1 0 0 2 4 -6 -3 5 3 8 20 22 32
1 0 0 2 4 -6 3 -5 3 8 20 22 32
1 0 0 2 4 1 -1 3 9 23 96 56 184
1 0 0 2 4 1 -5 0 9 23 96 56 184
1 0 0 2 4 1 1 -3 9 23 96 56 184
1 0 0 2 4 1 5 0 9 23 96 56 184
1 0 0 2 4 13 -1 -3 9 23 28 14 46
1 0 0 2 4 13 1 3 9 23 28 14 46
1 0 0 2 4 16 -1 -3 9 23 224 96 368
1 0 0 2 4 16 1 3 9 23 224 96 368
1 0 0 2 4 3 -5 -4 3 8 20 10 32
1 0 0 2 4 3 5 4 3 8 20 10 32
1 0 0 2 4 4 -1 3 9 23 56 68 92
1 0 0 2 4 4 1 -3 9 23 56 68 92
1 0 0 2 4 6 -3 -5 3 8 20 10 32
1 0 0 2 4 6 3 5 3 8 20 10 32
1 0 0 2 5 -1 -1 3 5 13 16 18 26
1 0 0 2 5 -1 -2 -3 12 31 150 250 310
1 0 0 2 5 -1 -6 2 5 13 140 80 260
1 0 0 2 5 -1 -7 0 12 31 150 250 310
1 0 0 2 5 -1 1 -3 5 13 16 18 26
1 0 0 2 5 -1 2 3 12 31 150 250 310
1 0 0 2 5 -1 6 -2 5 13 140 80 260
1 0 0 2 5 -1 7 0 12 31 150 250 310
1 0 0 2 5 -11 -1 3 9 23 28 32 46
1 0 0 2 5 -11 1 -3 9 23 28 32 46
1 0 0 2 5 -14 -1 3 5 13 32 36 52
1 0 0 2 5 -14 1 -3 5 13 32 36 52
1 0 0 2 5 -4 -1 3 9 23 120 70 230
1 0 0 2 5 -4 -4 3 3 8 20 22 32
1 0 0 2 5 -4 -6 5 9 23 120 70 230
1 0 0 2 5 -4 1 -3 9 23 120 70 230
1 0 0 2 5 -4 4 -3 3 8 20 22 32
1 0 0 2 5 -4 6 -5 9 23 120 70 230
1 0 0 2 5 0 -4 -1 9 23 120 70 230
1 0 0 2 5 0 -4 1 9 23 110 70 230
1 0 0 2 5 0 4 -1 9 23 110 70 230
1 0 0 2 5 0 4 1 9 23 120 70 230
1 0 0 2 5 1 -1 -3 5 13 16 8 26
1 0 0 2 5 1 -2 3 12 31 160 250 310
1 0 0 2 5 1 -6 -2 5 13 120 80 260
1 0 0 2 5 1 -7 0 12 31 160 250 310
1 0 0 2 5 1 1 3 5 13 16 8 26
1 0 0 2 5 1 2 -3 12 31 160 250 310
1 0 0 2 5 1 6 2 5 13 120 80 260
1 0 0 2 5 1 7 0 12 31 160 250 310
1 0 0 2 5 11 -1 -3 9 23 28 14 46
1 0 0 2 5 11 1 3 9 23 28 14 46
1 0 0 2 5 14 -1 -3 5 13 32 16 52
1 0 0 2 5 14 1 3 5 13 32 16 52
1 0 0 2 5 4 -1 -3 9 23 110 70 230
1 0 0 2 5 4 -4 -3 3 8 20 10 32
1 0 0 2 5 4 -6 -5 9 23 110 70 230
1 0 0 2 5 4 1 3 9 23 110 70 230
1 0 0 2 5 4 4 3 3 8 20 10 32
1 0 0 2 5 4 6 5 9 23 110 70 230
1 0 0 2 6 -1 -1 -3 13 33 192 120 396
1 0 0 2 6 -1 -7 0 13 33 192 120 396
1 0 0 2 6 -1 1 3 13 33 192 120 396
1 0 0 2 6 -1 7 0 13 33 192 120 396
1 0 0 2 6 -19 -1 3 13 33 40 46 66
1 0 0 2 6 -19 1 -3 13 33 40 46 66
1 0 0 2 6 -2 -2 -1 5 13 168 96 312
1 0 0 2 6 -2 -5 1 5 13 168 96 312
1 0 0 2 6 -2 2 1 5 13 168 96 312
1 0 0 2 6 -2 5 -1 5 13 168 96 312
1 0 0 2 6 -5 -5 4 9 23 144 84 276
1 0 0 2 6 -5 5 -4 9 23 144 84 276
1 0 0 2 6 -6 -7 7 9 23 28 32 46
1 0 0 2 6 -6 7 -7 9 23 28 32 46
1 0 0 2 6 -9 -1 3 9 23 28 32 46
1 0 0 2 6 -9 1 -3 9 23 28 32 46
1 0 0 2 6 1 -1 3 13 33 204 120 396
1 0 0 2 6 1 -7 0 13 33 204 120 396
1 0 0 2 6 1 1 -3 13 33 204 120 396
1 0 0 2 6 1 7 0 13 33 204 120 396
1 0 0 2 6 19 -1 -3 13 33 40 20 66
1 0 0 2 6 19 1 3 13 33 40 20 66
1 0 0 2 6 2 -2 1 5 13 144 96 312
1 0 0 2 6 2 -5 -1 5 13 144 96 312
1 0 0 2 6 2 2 -1 5 13 144 96 312
1 0 0 2 6 2 5 1 5 13 144 96 312
1 0 0 2 6 5 -5 -4 9 23 132 84 276
1 0 0 2 6 5 5 4 9 23 132 84 276
1 0 0 2 6 6 -7 -7 9 23 28 14 46
1 0 0 2 6 6 7 7 9 23 28 14 46
1 0 0 2 6 9 -1 -3 9 23 28 14 46
1 0 0 2 6 9 1 3 9 23 28 14 46
1 0 0 2 7 -4 -8 5 13 33 238 140 462
1 0 0 2 7 -4 8 -5 13 33 238 140 462
1 0 0 2 7 -7 -6 6 9 23 28 32 46
1 0 0 2 7 -7 6 -6 9 23 28 32 46
1 0 0 2 7 0 -2 -1 3 8 5 2 8
1 0 0 2 7 0 -2 1 3 8 3 2 8
1 0 0 2 7 0 -5 -1 12 31 224 350 434
1 0 0 2 7 0 -5 1 12 31 210 350 434
1 0 0 2 7 0 -6 -1 13 33 238 140 462
1 0 0 2 7 0 -6 1 13 33 224 140 462
1 0 0 2 7 0 2 -1 3 8 3 2 8
1 0 0 2 7 0 2 1 3 8 5 2 8
1 0 0 2 7 0 5 -1 12 31 210 350 434
1 0 0 2 7 0 5 1 12 31 224 350 434
1 0 0 2 7 0 6 -1 13 33 224 140 462
1 0 0 2 7 0 6 1 13 33 238 140 462
1 0 0 2 7 4 -8 -5 13 33 224 140 462
1 0 0 2 7 4 8 5 13 33 224 140 462
1 0 0 2 7 7 -6 -6 9 23 28 14 46
1 0 0 2 7 7 6 6 9 23 28 14 46
1 0 0 2 8 -1 -2 1 5 13 192 128 416
1 0 0 2 8 -1 2 -1 5 13 192 128 416
1 0 0 2 8 -5 -2 1 9 23 28 32 46
1 0 0 2 8 -5 -7 4 13 33 272 160 528
1 0 0 2 8 -5 2 -1 9 23 28 32 46
1 0 0 2 8 -5 7 -4 13 33 272 160 528
1 0 0 2 8 1 -2 -1 5 13 224 128 416
1 0 0 2 8 1 2 1 5 13 224 128 416
1 0 0 2 8 5 -2 -1 9 23 28 14 46
1 0 0 2 8 5 -7 -4 13 33 256 160 528
1 0 0 2 8 5 2 1 9 23 28 14 46
1 0 0 2 8 5 7 4 13 33 256 160 528
1 0 0 2 9 -1 -2 -1 13 33 324 180 594
1 0 0 2 9 -1 2 1 13 33 324 180 594
1 0 0 2 9 -3 -2 1 9 23 28 32 46
1 0 0 2 9 -3 2 -1 9 23 28 32 46
1 0 0 2 9 1 -2 1 13 33 270 180 594
1 0 0 2 9 1 2 -1 13 33 270 180 594
1 0 0 2 9 3 -2 -1 9 23 28 14 46
1 0 0 2 9 3 2 1 9 23 28 14 46
1 0 0 20 0 -1 0 -12 8 21 260 160 420
1 0 0 20 0 -1 0 12 8 21 260 160 420
1 0 0 20 0 -11 0 -6 12 31 380 360 620
1 0 0 20 0 -11 0 6 12 31 380 360 620
1 0 0 20 0 -12 0 -1 8 21 260 160 420
1 0 0 20 0 -12 0 1 8 21 260 160 420
1 0 0 20 0 -3 0 -4 9 23 280 60 460
1 0 0 20 0 -3 0 4 9 23 280 60 460
1 0 0 20 0 -4 0 -3 9 23 280 60 460
1 0 0 20 0 -4 0 3 9 23 280 60 460
1 0 0 20 0 -6 0 -11 12 31 380 360 620
1 0 0 20 0 -6 0 11 12 31 380 360 620
1 0 0 20 0 1 0 -12 8 21 260 160 420
1 0 0 20 0 1 0 12 8 21 260 160 420
1 0 0 20 0 11 0 -6 12 31 380 360 620
1 0 0 20 0 11 0 6 12 31 380 360 620
1 0 0 20 0 12 0 -1 8 21 260 160 420
1 0 0 20 0 12 0 1 8 21 260 160 420
1 0 0 20 0 3 0 -4 9 23 280 60 460
1 0 0 20 0 3 0 4 9 23 280 60 460
1 0 0 20 0 4 0 -3 9 23 280 60 460
1 0 0 20 0 4 0 3 9 23 280 60 460
1 0 0 20 0 6 0 -11 12 31 380 360 620
1 0 0 20 0 6 0 11 12 31 380 360 620
1 0 0 21 0 -10 0 -3 12 31 399 546 651
1 0 0 21 0 -10 0 3 12 31 399 546 651
1 0 0 21 0 -18 0 -2 9 23 294 336 483
1 0 0 21 0 -18 0 2 9 23 294 336 483
1 0 0 21 0 -2 0 -18 9 23 294 336 483
1 0 0 21 0 -2 0 -5 9 23 294 336 483
1 0 0 21 0 -2 0 18 9 23 294 336 483
1 0 0 21 0 -2 0 5 9 23 294 336 483
1 0 0 21 0 -3 0 -10 12 31 399 546 651
1 0 0 21 0 -3 0 -4 3 8 4 7 8
1 0 0 21 0 -3 0 10 12 31 399 546 651
1 0 0 21 0 -3 0 4 3 8 4 1 8
1 0 0 21 0 -4 0 -3 3 8 4 7 8
1 0 0 21 0 -4 0 3 3 8 4 7 8
1 0 0 21 0 -5 0 -2 9 23 294 336 483
1 0 0 21 0 -5 0 2 9 23 294 336 483
1 0 0 21 0 10 0 -3 12 31 399 546 651
1 0 0 21 0 10 0 3 12 31 399 546 651
1 0 0 21 0 18 0 -2 9 23 294 336 483
1 0 0 21 0 18 0 2 9 23 294 336 483
1 0 0 21 0 2 0 -18 9 23 294 336 483
1 0 0 21 0 2 0 -5 9 23 294 336 483
1 0 0 21 0 2 0 18 9 23 294 336 483
1 0 0 21 0 2 0 5 9 23 294 336 483
1 0 0 21 0 3 0 -10 12 31 399 546 651
1 0 0 21 0 3 0 -4 3 8 4 7 8
1 0 0 21 0 3 0 10 12 31 399 546 651
1 0 0 21 0 3 0 4 3 8 4 1 8
1 0 0 21 0 4 0 -3 3 8 4 1 8
1 0 0 21 0 4 0 3 3 8 4 1 8
1 0 0 21 0 5 0 -2 9 23 294 336 483
1 0 0 21 0 5 0 2 9 23 294 336 483
1 0 0 22 0 -1 0 -14 9 23 308 198 506
1 0 0 22 0 -1 0 -9 9 23 308 198 506
1 0 0 22 0 -1 0 14 9 23 308 198 506
1 0 0 22 0 -1 0 9 9 23 308 198 506
1 0 0 22 0 -14 0 -1 9 23 308 198 506
1 0 0 22 0 -14 0 1 9 23 308 198 506
1 0 0 22 0 -3 0 -4 5 13 352 484 572
1 0 0 22 0 -3 0 4 5 13 352 484 572
1 0 0 22 0 -4 0 -3 5 13 352 484 572
1 0 0 22 0 -4 0 3 5 13 352 484 572
1 0 0 22 0 -9 0 -1 9 23 308 198 506
1 0 0 22 0 -9 0 1 9 23 308 198 506
1 0 0 22 0 1 0 -14 9 23 308 198 506
1 0 0 22 0 1 0 -9 9 23 308 198 506
1 0 0 22 0 1 0 14 9 23 308 198 506
1 0 0 22 0 1 0 9 9 23 308 198 506
1 0 0 22 0 14 0 -1 9 23 308 198 506
1 0 0 22 0 14 0 1 9 23 308 198 506
1 0 0 22 0 3 0 -4 5 13 352 484 572
1 0 0 22 0 3 0 4 5 13 352 484 572
1 0 0 22 0 4 0 -3 5 13 352 484 572
1 0 0 22 0 4 0 3 5 13 352 484 572
1 0 0 22 0 9 0 -1 9 23 308 198 506
1 0 0 22 0 9 0 1 9 23 308 198 506
1 0 0 23 0 -10 0 -8 13 33 460 713 759
1 0 0 23 0 -10 0 8 13 33 460 713 759
1 0 0 23 0 -8 0 -10 13 33 460 713 759
1 0 0 23 0 -8 0 10 13 33 460 713 759
1 0 0 23 0 10 0 -8 13 33 460 713 759
1 0 0 23 0 10 0 8 13 33 460 713 759
1 0 0 23 0 8 0 -10 13 33 460 713 759
1 0 0 23 0 8 0 10 13 33 460 713 759
1 0 0 24 0 -1 0 -7 12 31 456 360 744
1 0 0 24 0 -1 0 7 12 31 456 360 744
1 0 0 24 0 -2 0 -5 5 13 384 432 624
1 0 0 24 0 -2 0 5 5 13 384 432 624
1 0 0 24 0 -5 0 -2 5 13 384 432 624
1 0 0 24 0 -5 0 2 5 13 384 432 624
1 0 0 24 0 -7 0 -1 12 31 456 360 744
1 0 0 24 0 -7 0 1 12 31 456 360 744
1 0 0 24 0 1 0 -7 12 31 456 360 744
1 0 0 24 0 1 0 7 12 31 456 360 744
1 0 0 24 0 2 0 -5 5 13 384 432 624
1 0 0 24 0 2 0 5 5 13 384 432 624
1 0 0 24 0 5 0 -2 5 13 384 432 624
1 0 0 24 0 5 0 2 5 13 384 432 624
1 0 0 24 0 7 0 -1 12 31 456 360 744
1 0 0 24 0 7 0 1 12 31 456 360 744
1 0 0 25 0 -13 0 -8 15 38 575 175 950
1 0 0 25 0 -13 0 8 15 38 575 175 950
1 0 0 25 0 -6 0 -8 13 33 500 350 825
1 0 0 25 0 -6 0 8 13 33 500 350 825
1 0 0 25 0 -8 0 -13 15 38 575 175 950
1 0 0 25 0 -8 0 -6 13 33 500 350 825
1 0 0 25 0 -8 0 13 15 38 575 175 950
1 0 0 25 0 -8 0 6 13 33 500 350 825
1 0 0 25 0 13 0 -8 15 38 575 175 950
1 0 0 25 0 13 0 8 15 38 575 175 950
1 0 0 25 0 6 0 -8 13 33 500 350 825
1 0 0 25 0 6 0 8 13 33 500 350 825
1 0 0 25 0 8 0 -13 15 38 575 175 950
1 0 0 25 0 8 0 -6 13 33 500 350 825
1 0 0 25 0 8 0 13 15 38 575 175 950
1 0 0 25 0 8 0 6 13 33 500 350 825
1 0 0 26 0 -1 0 -7 13 33 520 416 858
1 0 0 26 0 -1 0 7 13 33 520 416 858
1 0 0 26 0 -3 0 -7 13 33 520 416 858
1 0 0 26 0 -3 0 7 13 33 520 416 858
1 0 0 26 0 -7 0 -1 13 33 520 416 858
1 0 0 26 0 -7 0 -3 13 33 520 416 858
1 0 0 26 0 -7 0 1 13 33 520 416 858
1 0 0 26 0 -7 0 3 13 33 520 416 858
1 0 0 26 0 1 0 -7 13 33 520 416 858
1 0 0 26 0 1 0 7 13 33 520 416 858
1 0 0 26 0 3 0 -7 13 33 520 416 858
1 0 0 26 0 3 0 7 13 33 520 416 858
1 0 0 26 0 7 0 -1 13 33 520 416 858
1 0 0 26 0 7 0 -3 13 33 520 416 858
1 0 0 26 0 7 0 1 13 33 520 416 858
1 0 0 26 0 7 0 3 13 33 520 416 858
1 0 0 27 0 -11 0 -2 15 38 621 783 1026
1 0 0 27 0 -11 0 2 15 38 621 783 1026
1 0 0 27 0 -2 0 -11 15 38 621 783 1026
1 0 0 27 0 -2 0 11 15 38 621 783 1026
1 0 0 27 0 -4 0 -5 12 31 513 81 837
1 0 0 27 0 -4 0 5 12 31 513 81 837
1 0 0 27 0 -5 0 -4 12 31 513 81 837
1 0 0 27 0 -5 0 4 12 31 513 81 837
1 0 0 27 0 11 0 -2 15 38 621 783 1026
1 0 0 27 0 11 0 2 15 38 621 783 1026
1 0 0 27 0 2 0 -11 15 38 621 783 1026
1 0 0 27 0 2 0 11 15 38 621 783 1026
1 0 0 27 0 4 0 -5 12 31 513 81 837
1 0 0 27 0 4 0 5 12 31 513 81 837
1 0 0 27 0 5 0 -4 12 31 513 81 837
1 0 0 27 0 5 0 4 12 31 513 81 837
1 0 0 28 0 -3 0 -4 12 31 532 112 868
1 0 0 28 0 -3 0 4 12 31 532 112 868
1 0 0 28 0 -4 0 -3 12 31 532 112 868
1 0 0 28 0 -4 0 -5 13 33 560 812 924
1 0 0 28 0 -4 0 3 12 31 532 112 868
1 0 0 28 0 -4 0 5 13 33 560 812 924
1 0 0 28 0 -5 0 -4 13 33 560 812 924
1 0 0 28 0 -5 0 4 13 33 560 812 924
1 0 0 28 0 3 0 -4 12 31 532 112 868
1 0 0 28 0 3 0 4 12 31 532 112 868
1 0 0 28 0 4 0 -3 12 31 532 112 868
1 0 0 28 0 4 0 -5 13 33 560 812 924
1 0 0 28 0 4 0 3 12 31 532 112 868
1 0 0 28 0 4 0 5 13 33 560 812 924
1 0 0 28 0 5 0 -4 13 33 560 812 924
1 0 0 28 0 5 0 4 13 33 560 812 924
1 0 0 29 0 -3 0 -4 13 33 580 812 957
1 0 0 29 0 -3 0 4 13 33 580 812 957
1 0 0 29 0 -4 0 -3 13 33 580 812 957
1 0 0 29 0 -4 0 3 13 33 580 812 957
1 0 0 29 0 3 0 -4 13 33 580 812 957
1 0 0 29 0 3 0 4 13 33 580 812 957
1 0 0 29 0 4 0 -3 13 33 580 812 957
1 0 0 29 0 4 0 3 13 33 580 812 957
1 0 0 3 -1 -1 -10 -5 15 38 69 99 114
1 0 0 3 -1 -1 -4 -8 9 23 42 60 69
1 0 0 3 -1 -1 -4 4 9 23 36 60 69
1 0 0 3 -1 -1 -5 -5 9 23 42 60 69
1 0 0 3 -1 -1 -5 -6 3 8 45 63 72
1 0 0 3 -1 -1 -5 0 9 23 36 60 69
1 0 0 3 -1 -1 -5 1 3 8 36 63 72
1 0 0 3 -1 -1 -6 -2 9 23 42 60 69
1 0 0 3 -1 -1 -6 -3 3 8 45 63 72
1 0 0 3 -1 -1 -6 -4 9 23 36 60 69
1 0 0 3 -1 -1 -7 -7 12 31 57 81 93
1 0 0 3 -1 -1 -7 0 12 31 48 81 93
1 0 0 3 -1 -1 -8 -4 12 31 57 81 93
1 0 0 3 -1 -1 -9 -1 15 38 60 99 114
1 0 0 3 -1 -1 -9 -8 15 38 69 99 114
1 0 0 3 -1 -1 10 5 15 38 69 99 114
1 0 0 3 -1 -1 4 -4 9 23 36 60 69
1 0 0 3 -1 -1 4 8 9 23 42 60 69
1 0 0 3 -1 -1 5 -1 3 8 36 63 72
1 0 0 3 -1 -1 5 0 9 23 36 60 69
1 0 0 3 -1 -1 5 5 9 23 42 60 69
1 0 0 3 -1 -1 5 6 3 8 45 63 72
1 0 0 3 -1 -1 6 2 9 23 42 60 69
1 0 0 3 -1 -1 6 3 3 8 45 63 72
1 0 0 3 -1 -1 6 4 9 23 36 60 69
1 0 0 3 -1 -1 7 0 12 31 48 81 93
1 0 0 3 -1 -1 7 7 12 31 57 81 93
1 0 0 3 -1 -1 8 4 12 31 57 81 93
1 0 0 3 -1 -1 9 1 15 38 60 99 114
1 0 0 3 -1 -1 9 8 15 38 69 99 114
1 0 0 3 -1 -11 0 -10 12 31 209 55 341
1 0 0 3 -1 -11 0 10 12 31 209 55 341
1 0 0 3 -1 -17 0 -4 9 23 42 60 69
1 0 0 3 -1 -17 0 4 9 23 42 60 69
1 0 0 3 -1 -18 0 -4 5 13 288 72 468
1 0 0 3 -1 -18 0 4 5 13 288 72 468
1 0 0 3 -1 -2 0 -10 5 13 24 18 39
1 0 0 3 -1 -2 0 10 5 13 24 18 39
1 0 0 3 -1 -25 0 -4 13 33 500 125 825
1 0 0 3 -1 -25 0 4 13 33 500 125 825
1 0 0 3 -1 -7 -2 -15 9 23 98 133 161
1 0 0 3 -1 -7 -2 1 9 23 98 133 161
1 0 0 3 -1 -7 0 -8 9 23 98 133 161
1 0 0 3 -1 -7 0 8 9 23 98 133 161
1 0 0 3 -1 -7 2 -1 9 23 98 133 161
1 0 0 3 -1 -7 2 15 9 23 98 133 161
1 0 0 3 -1 1 -10 5 15 38 69 15 114
1 0 0 3 -1 1 -4 -4 9 23 33 60 69
1 0 0 3 -1 1 -4 8 9 23 42 9 69
1 0 0 3 -1 1 -5 -1 3 8 36 63 72
1 0 0 3 -1 1 -5 0 9 23 33 60 69
1 0 0 3 -1 1 -5 5 9 23 42 9 69
1 0 0 3 -1 1 -5 6 3 8 45 9 72
1 0 0 3 -1 1 -6 2 9 23 42 9 69
1 0 0 3 -1 1 -6 3 3 8 45 9 72
1 0 0 3 -1 1 -6 4 9 23 33 60 69
1 0 0 3 -1 1 -7 0 12 31 45 81 93
1 0 0 3 -1 1 -7 7 12 31 57 12 93
1 0 0 3 -1 1 -8 4 12 31 57 12 93
1 0 0 3 -1 1 -9 1 15 38 54 99 114
1 0 0 3 -1 1 -9 8 15 38 69 15 114
1 0 0 3 -1 1 10 -5 15 38 69 15 114
1 0 0 3 -1 1 4 -8 9 23 42 9 69
1 0 0 3 -1 1 4 4 9 23 33 60 69
1 0 0 3 -1 1 5 -5 9 23 42 9 69
1 0 0 3 -1 1 5 -6 3 8 45 9 72
1 0 0 3 -1 1 5 0 9 23 33 60 69
1 0 0 3 -1 1 5 1 3 8 36 63 72
1 0 0 3 -1 1 6 -2 9 23 42 9 69
1 0 0 3 -1 1 6 -3 3 8 45 9 72
1 0 0 3 -1 1 6 -4 9 23 33 60 69
1 0 0 3 -1 1 7 -7 12 31 57 12 93
1 0 0 3 -1 1 7 0 12 31 45 81 93
1 0 0 3 -1 1 8 -4 12 31 57 12 93
1 0 0 3 -1 1 9 -1 15 38 54 99 114
1 0 0 3 -1 1 9 -8 15 38 69 15 114
1 0 0 3 -1 11 0 -10 12 31 209 286 341
1 0 0 3 -1 11 0 10 12 31 209 286 341
1 0 0 3 -1 17 0 -4 9 23 42 9 69
1 0 0 3 -1 17 0 4 9 23 42 9 69
1 0 0 3 -1 18 0 -4 5 13 288 396 468
1 0 0 3 -1 18 0 4 5 13 288 396 468
1 0 0 3 -1 2 0 -10 5 13 24 21 39
1 0 0 3 -1 2 0 10 5 13 24 21 39
1 0 0 3 -1 25 0 -4 13 33 500 700 825
1 0 0 3 -1 25 0 4 13 33 500 700 825
1 0 0 3 -1 7 -2 -1 9 23 98 28 161
1 0 0 3 -1 7 -2 15 9 23 98 28 161
1 0 0 3 -1 7 0 -8 9 23 98 28 161
1 0 0 3 -1 7 0 8 9 23 98 28 161
1 0 0 3 -1 7 2 -15 9 23 98 28 161
1 0 0 3 -1 7 2 1 9 23 98 28 161
1 0 0 3 -10 -5 -1 -1 15 38 69 99 114
1 0 0 3 -10 -5 1 1 15 38 69 99 114
1 0 0 3 -10 5 -1 1 15 38 69 15 114
1 0 0 3 -10 5 1 -1 15 38 69 15 114
1 0 0 3 -2 -1 -1 7 9 23 14 4 23
1 0 0 3 -2 -1 -2 -8 9 23 14 4 23
1 0 0 3 -2 -1 0 -10 12 31 19 5 31
1 0 0 3 -2 -1 0 10 12 31 19 5 31
1 0 0 3 -2 -1 1 -7 9 23 14 4 23
1 0 0 3 -2 -1 2 8 9 23 14 4 23
1 0 0 3 -2 -14 0 -4 9 23 42 60 69
1 0 0 3 -2 -14 0 4 9 23 42 60 69
1 0 0 3 -2 -15 -1 -7 9 23 210 285 345
1 0 0 3 -2 -15 1 7 9 23 210 285 345
1 0 0 3 -2 -4 0 -5 3 8 4 1 8
1 0 0 3 -2 -4 0 5 3 8 4 1 8
1 0 0 3 -2 -8 -2 -1 9 23 112 32 184
1 0 0 3 -2 -8 2 1 9 23 112 32 184
1 0 0 3 -2 1 -1 -7 9 23 14 19 23
1 0 0 3 -2 1 -2 8 9 23 14 19 23
1 0 0 3 -2 1 0 -10 12 31 19 26 31
1 0 0 3 -2 1 0 10 12 31 19 26 31
1 0 0 3 -2 1 1 7 9 23 14 19 23
1 0 0 3 -2 1 2 -8 9 23 14 19 23
1 0 0 3 -2 14 0 -4 9 23 42 9 69
1 0 0 3 -2 14 0 4 9 23 42 9 69
1 0 0 3 -2 15 -1 7 9 23 210 60 345
1 0 0 3 -2 15 1 -7 9 23 210 60 345
1 0 0 3 -2 4 0 -5 3 8 4 7 8
1 0 0 3 -2 4 0 5 3 8 4 7 8
1 0 0 3 -2 8 -2 1 9 23 112 152 184
1 0 0 3 -2 8 2 -1 9 23 112 152 184
1 0 0 3 -3 -1 -3 1 3 8 5 4 8
1 0 0 3 -3 -1 0 -5 8 21 13 11 21
1 0 0 3 -3 -1 0 5 8 21 13 11 21
1 0 0 3 -3 -1 3 -1 3 8 5 4 8
1 0 0 3 -3 1 -3 -1 3 8 5 4 8
1 0 0 3 -3 1 0 -5 8 21 13 10 21
1 0 0 3 -3 1 0 5 8 21 13 10 21
1 0 0 3 -3 1 3 1 3 8 5 4 8
1 0 0 3 -4 -4 -1 1 9 23 132 240 276
1 0 0 3 -4 -4 1 -1 9 23 132 240 276
1 0 0 3 -4 -8 -1 -1 9 23 42 60 69
1 0 0 3 -4 -8 1 1 9 23 42 60 69
1 0 0 3 -4 4 -1 -1 9 23 144 240 276
1 0 0 3 -4 4 1 1 9 23 144 240 276
1 0 0 3 -4 8 -1 1 9 23 42 9 69
1 0 0 3 -4 8 1 -1 9 23 42 9 69
1 0 0 3 -5 -1 -1 1 3 8 180 315 360
1 0 0 3 -5 -1 1 -1 3 8 180 315 360
1 0 0 3 -5 -5 -1 -1 9 23 42 60 69
1 0 0 3 -5 -5 1 1 9 23 42 60 69
1 0 0 3 -5 -6 -1 -1 3 8 45 63 72
1 0 0 3 -5 -6 1 1 3 8 45 63 72
1 0 0 3 -5 0 -1 -1 9 23 180 300 345
1 0 0 3 -5 0 -1 1 9 23 165 300 345
1 0 0 3 -5 0 1 -1 9 23 165 300 345
1 0 0 3 -5 0 1 1 9 23 180 300 345
1 0 0 3 -5 1 -1 -1 3 8 180 315 360
1 0 0 3 -5 1 1 1 3 8 180 315 360
1 0 0 3 -5 5 -1 1 9 23 42 9 69
1 0 0 3 -5 5 1 -1 9 23 42 9 69
1 0 0 3 -5 6 -1 1 3 8 45 9 72
1 0 0 3 -5 6 1 -1 3 8 45 9 72
1 0 0 3 -6 -2 -1 -1 9 23 42 60 69
1 0 0 3 -6 -2 1 1 9 23 42 60 69
1 0 0 3 -6 -3 -1 -1 3 8 45 63 72
1 0 0 3 -6 -3 1 1 3 8 45 63 72
1 0 0 3 -6 -4 -1 -1 9 23 216 360 414
1 0 0 3 -6 -4 1 1 9 23 216 360 414
1 0 0 3 -6 2 -1 1 9 23 42 9 69
1 0 0 3 -6 2 1 -1 9 23 42 9 69
1 0 0 3 -6 3 -1 1 3 8 45 9 72
1 0 0 3 -6 3 1 -1 3 8 45 9 72
1 0 0 3 -6 4 -1 1 9 23 198 360 414
1 0 0 3 -6 4 1 -1 9 23 198 360 414
1 0 0 3 -7 -7 -1 -1 12 31 57 81 93
1 0 0 3 -7 -7 1 1 12 31 57 81 93
1 0 0 3 -7 0 -1 -1 12 31 336 567 651
1 0 0 3 -7 0 -1 1 12 31 315 567 651
1 0 0 3 -7 0 1 -1 12 31 315 567 651
1 0 0 3 -7 0 1 1 12 31 336 567 651
1 0 0 3 -7 7 -1 1 12 31 57 12 93
1 0 0 3 -7 7 1 -1 12 31 57 12 93
1 0 0 3 -8 -4 -1 -1 12 31 57 81 93
1 0 0 3 -8 -4 1 1 12 31 57 81 93
1 0 0 3 -8 4 -1 1 12 31 57 12 93
1 0 0 3 -8 4 1 -1 12 31 57 12 93
1 0 0 3 -9 -1 -1 -1 15 38 540 891 1026
1 0 0 3 -9 -1 1 1 15 38 540 891 1026
1 0 0 3 -9 -8 -1 -1 15 38 69 99 114
1 0 0 3 -9 -8 1 1 15 38 69 99 114
1 0 0 3 -9 1 -1 1 15 38 486 891 1026
1 0 0 3 -9 1 1 -1 15 38 486 891 1026
1 0 0 3 -9 8 -1 1 15 38 69 15 114
1 0 0 3 -9 8 1 -1 15 38 69 15 114
1 0 0 3 0 -10 -1 -11 12 31 190 50 310
1 0 0 3 0 -10 -1 -2 5 13 24 18 39
1 0 0 3 0 -10 -1 11 12 31 190 260 310
1 0 0 3 0 -10 -1 2 5 13 24 21 39
1 0 0 3 0 -10 -2 -1 12 31 190 50 310
1 0 0 3 0 -10 -2 1 12 31 190 260 310
1 0 0 3 0 -10 0 -21 12 31 190 260 310
1 0 0 3 0 -10 0 21 12 31 190 260 310
1 0 0 3 0 -10 1 -11 12 31 190 260 310
1 0 0 3 0 -10 1 -2 5 13 24 21 39
1 0 0 3 0 -10 1 11 12 31 190 50 310
1 0 0 3 0 -10 1 2 5 13 24 18 39
1 0 0 3 0 -10 2 -1 12 31 190 260 310
1 0 0 3 0 -10 2 1 12 31 190 50 310
1 0 0 3 0 -15 0 -8 9 23 210 285 345
1 0 0 3 0 -15 0 8 9 23 210 285 345
1 0 0 3 0 -20 0 -4 9 23 42 60 69
1 0 0 3 0 -20 0 4 9 23 42 60 69
1 0 0 3 0 -21 0 -10 12 31 399 105 651
1 0 0 3 0 -21 0 -4 3 8 4 7 8
1 0 0 3 0 -21 0 10 12 31 399 105 651
1 0 0 3 0 -21 0 4 3 8 4 1 8
1 0 0 3 0 -22 0 -4 5 13 352 88 572
1 0 0 3 0 -22 0 4 5 13 352 88 572
1 0 0 3 0 -26 0 -7 13 33 520 442 858
1 0 0 3 0 -26 0 7 13 33 520 442 858
1 0 0 3 0 -28 0 -4 12 31 57 81 93
1 0 0 3 0 -28 0 4 12 31 57 81 93
1 0 0 3 0 -29 0 -4 13 33 580 145 957
1 0 0 3 0 -29 0 4 13 33 580 145 957
1 0 0 3 0 -35 0 -4 15 38 69 99 114
1 0 0 3 0 -35 0 4 15 38 69 99 114
1 0 0 3 0 -4 -1 -17 9 23 42 60 69
1 0 0 3 0 -4 -1 -18 5 13 64 16 104
1 0 0 3 0 -4 -1 -25 13 33 80 20 132
1 0 0 3 0 -4 -1 17 9 23 42 9 69
1 0 0 3 0 -4 -1 18 5 13 64 88 104
1 0 0 3 0 -4 -1 25 13 33 80 112 132
1 0 0 3 0 -4 -2 -14 9 23 42 60 69
1 0 0 3 0 -4 -2 14 9 23 42 9 69
1 0 0 3 0 -4 0 -20 9 23 42 60 69
1 0 0 3 0 -4 0 -21 3 8 4 7 8
1 0 0 3 0 -4 0 -22 5 13 64 88 104
1 0 0 3 0 -4 0 -28 12 31 57 81 93
1 0 0 3 0 -4 0 -29 13 33 80 112 132
1 0 0 3 0 -4 0 -35 15 38 69 99 114
1 0 0 3 0 -4 0 20 9 23 42 60 69
1 0 0 3 0 -4 0 21 3 8 4 7 8
1 0 0 3 0 -4 0 22 5 13 64 88 104
1 0 0 3 0 -4 0 28 12 31 57 81 93
1 0 0 3 0 -4 0 29 13 33 80 112 132
1 0 0 3 0 -4 0 35 15 38 69 99 114
1 0 0 3 0 -4 1 -17 9 23 42 9 69
1 0 0 3 0 -4 1 -18 5 13 64 88 104
1 0 0 3 0 -4 1 -25 13 33 80 112 132
1 0 0 3 0 -4 1 17 9 23 42 60 69
1 0 0 3 0 -4 1 18 5 13 64 16 104
1 0 0 3 0 -4 1 25 13 33 80 20 132
1 0 0 3 0 -4 2 -14 9 23 42 9 69
1 0 0 3 0 -4 2 14 9 23 42 60 69
1 0 0 3 0 -5 -2 -4 3 8 4 1 8
1 0 0 3 0 -5 -2 4 3 8 4 7 8
1 0 0 3 0 -5 -3 -1 8 21 65 55 105
1 0 0 3 0 -5 -3 1 8 21 65 50 105
1 0 0 3 0 -5 2 -4 3 8 4 1 8
1 0 0 3 0 -5 2 4 3 8 4 7 8
1 0 0 3 0 -5 3 -1 8 21 65 50 105
1 0 0 3 0 -5 3 1 8 21 65 55 105
1 0 0 3 0 -7 0 -26 13 33 140 112 231
1 0 0 3 0 -7 0 26 13 33 140 112 231
1 0 0 3 0 -8 -1 -7 9 23 112 152 184
1 0 0 3 0 -8 -1 7 9 23 112 32 184
1 0 0 3 0 -8 0 -15 9 23 112 32 184
1 0 0 3 0 -8 0 15 9 23 112 32 184
1 0 0 3 0 -8 1 -7 9 23 112 32 184
1 0 0 3 0 -8 1 7 9 23 112 152 184
1 0 0 3 0 10 -1 -11 12 31 190 50 310
1 0 0 3 0 10 -1 -2 5 13 24 18 39
1 0 0 3 0 10 -1 11 12 31 190 260 310
1 0 0 3 0 10 -1 2 5 13 24 21 39
1 0 0 3 0 10 -2 -1 12 31 190 50 310
1 0 0 3 0 10 -2 1 12 31 190 260 310
1 0 0 3 0 10 0 -21 12 31 190 50 310
1 0 0 3 0 10 0 21 12 31 190 50 310
1 0 0 3 0 10 1 -11 12 31 190 260 310
1 0 0 3 0 10 1 -2 5 13 24 21 39
1 0 0 3 0 10 1 11 12 31 190 50 310
1 0 0 3 0 10 1 2 5 13 24 18 39
1 0 0 3 0 10 2 -1 12 31 190 260 310
1 0 0 3 0 10 2 1 12 31 190 50 310
1 0 0 3 0 15 0 -8 9 23 210 60 345
1 0 0 3 0 15 0 8 9 23 210 60 345
1 0 0 3 0 20 0 -4 9 23 42 60 69
1 0 0 3 0 20 0 4 9 23 42 60 69
1 0 0 3 0 21 0 -10 12 31 399 546 651
1 0 0 3 0 21 0 -4 3 8 4 7 8
1 0 0 3 0 21 0 10 12 31 399 546 651
1 0 0 3 0 21 0 4 3 8 4 1 8
1 0 0 3 0 22 0 -4 5 13 352 484 572
1 0 0 3 0 22 0 4 5 13 352 484 572
1 0 0 3 0 26 0 -7 13 33 520 416 858
1 0 0 3 0 26 0 7 13 33 520 416 858
1 0 0 3 0 28 0 -4 12 31 57 81 93
1 0 0 3 0 28 0 4 12 31 57 81 93
1 0 0 3 0 29 0 -4 13 33 580 812 957
1 0 0 3 0 29 0 4 13 33 580 812 957
1 0 0 3 0 35 0 -4 15 38 69 99 114
1 0 0 3 0 35 0 4 15 38 69 99 114
1 0 0 3 0 4 -1 -17 9 23 42 60 69
1 0 0 3 0 4 -1 -18 5 13 64 16 104
1 0 0 3 0 4 -1 -25 13 33 80 20 132
1 0 0 3 0 4 -1 17 9 23 42 9 69
1 0 0 3 0 4 -1 18 5 13 64 88 104
1 0 0 3 0 4 -1 25 13 33 80 112 132
1 0 0 3 0 4 -2 -14 9 23 42 60 69
1 0 0 3 0 4 -2 14 9 23 42 9 69
1 0 0 3 0 4 0 -20 9 23 42 60 69
1 0 0 3 0 4 0 -21 3 8 4 1 8
1 0 0 3 0 4 0 -22 5 13 64 16 104
1 0 0 3 0 4 0 -28 12 31 57 81 93
1 0 0 3 0 4 0 -29 13 33 80 20 132
1 0 0 3 0 4 0 -35 15 38 69 99 114
1 0 0 3 0 4 0 20 9 23 42 60 69
1 0 0 3 0 4 0 21 3 8 4 1 8
1 0 0 3 0 4 0 22 5 13 64 16 104
1 0 0 3 0 4 0 28 12 31 57 81 93
1 0 0 3 0 4 0 29 13 33 80 20 132
1 0 0 3 0 4 0 35 15 38 69 99 114
1 0 0 3 0 4 1 -17 9 23 42 9 69
1 0 0 3 0 4 1 -18 5 13 64 88 104
1 0 0 3 0 4 1 -25 13 33 80 112 132
1 0 0 3 0 4 1 17 9 23 42 60 69
1 0 0 3 0 4 1 18 5 13 64 16 104
1 0 0 3 0 4 1 25 13 33 80 20 132
1 0 0 3 0 4 2 -14 9 23 42 9 69
1 0 0 3 0 4 2 14 9 23 42 60 69
1 0 0 3 0 5 -2 -4 3 8 4 1 8
1 0 0 3 0 5 -2 4 3 8 4 7 8
1 0 0 3 0 5 -3 -1 8 21 65 55 105
1 0 0 3 0 5 -3 1 8 21 65 50 105
1 0 0 3 0 5 2 -4 3 8 4 1 8
1 0 0 3 0 5 2 4 3 8 4 7 8
1 0 0 3 0 5 3 -1 8 21 65 50 105
1 0 0 3 0 5 3 1 8 21 65 55 105
1 0 0 3 0 7 0 -26 13 33 140 119 231
1 0 0 3 0 7 0 26 13 33 140 119 231
1 0 0 3 0 8 -1 -7 9 23 112 152 184
1 0 0 3 0 8 -1 7 9 23 112 32 184
1 0 0 3 0 8 0 -15 9 23 112 152 184
1 0 0 3 0 8 0 15 9 23 112 152 184
1 0 0 3 0 8 1 -7 9 23 112 32 184
1 0 0 3 0 8 1 7 9 23 112 152 184
1 0 0 3 1 -1 -10 5 15 38 69 15 114
1 0 0 3 1 -1 -4 -4 9 23 33 60 69
1 0 0 3 1 -1 -4 8 9 23 42 9 69
1 0 0 3 1 -1 -5 -1 3 8 36 63 72
1 0 0 3 1 -1 -5 0 9 23 33 60 69
1 0 0 3 1 -1 -5 5 9 23 42 9 69
1 0 0 3 1 -1 -5 6 3 8 45 9 72
1 0 0 3 1 -1 -6 2 9 23 42 9 69
1 0 0 3 1 -1 -6 3 3 8 45 9 72
1 0 0 3 1 -1 -6 4 9 23 33 60 69
1 0 0 3 1 -1 -7 0 12 31 45 81 93
1 0 0 3 1 -1 -7 7 12 31 57 12 93
1 0 0 3 1 -1 -8 4 12 31 57 12 93
1 0 0 3 1 -1 -9 1 15 38 54 99 114
1 0 0 3 1 -1 -9 8 15 38 69 15 114
1 0 0 3 1 -1 10 -5 15 38 69 15 114
1 0 0 3 1 -1 4 -8 9 23 42 9 69
1 0 0 3 1 -1 4 4 9 23 33 60 69
1 0 0 3 1 -1 5 -5 9 23 42 9 69
1 0 0 3 1 -1 5 -6 3 8 45 9 72
1 0 0 3 1 -1 5 0 9 23 33 60 69
1 0 0 3 1 -1 5 1 3 8 36 63 72
1 0 0 3 1 -1 6 -2 9 23 42 9 69
1 0 0 3 1 -1 6 -3 3 8 45 9 72
1 0 0 3 1 -1 6 -4 9 23 33 60 69
1 0 0 3 1 -1 7 -7 12 31 57 12 93
1 0 0 3 1 -1 7 0 12 31 45 81 93
1 0 0 3 1 -1 8 -4 12 31 57 12 93
1 0 0 3 1 -1 9 -1 15 38 54 99 114
1 0 0 3 1 -1 9 -8 15 38 69 15 114
1 0 0 3 1 -11 0 -10 12 31 209 286 341
1 0 0 3 1 -11 0 10 12 31 209 286 341
1 0 0 3 1 -17 0 -4 9 23 42 9 69
1 0 0 3 1 -17 0 4 9 23 42 9 69
1 0 0 3 1 -18 0 -4 5 13 288 396 468
1 0 0 3 1 -18 0 4 5 13 288 396 468
1 0 0 3 1 -2 0 -10 5 13 24 21 39
1 0 0 3 1 -2 0 10 5 13 24 21 39
1 0 0 3 1 -25 0 -4 13 33 500 700 825
1 0 0 3 1 -25 0 4 13 33 500 700 825
1 0 0 3 1 -7 -2 -1 9 23 98 28 161
1 0 0 3 1 -7 -2 15 9 23 98 28 161
1 0 0 3 1 -7 0 -8 9 23 98 28 161
1 0 0 3 1 -7 0 8 9 23 98 28 161
1 0 0 3 1 -7 2 -15 9 23 98 28 161
1 0 0 3 1 -7 2 1 9 23 98 28 161
1 0 0 3 1 1 -10 -5 15 38 69 99 114
1 0 0 3 1 1 -4 -8 9 23 42 60 69
1 0 0 3 1 1 -4 4 9 23 36 60 69
1 0 0 3 1 1 -5 -5 9 23 42 60 69
1 0 0 3 1 1 -5 -6 3 8 45 63 72
1 0 0 3 1 1 -5 0 9 23 36 60 69
1 0 0 3 1 1 -5 1 3 8 36 63 72
1 0 0 3 1 1 -6 -2 9 23 42 60 69
1 0 0 3 1 1 -6 -3 3 8 45 63 72
1 0 0 3 1 1 -6 -4 9 23 36 60 69
1 0 0 3 1 1 -7 -7 12 31 57 81 93
1 0 0 3 1 1 -7 0 12 31 48 81 93
1 0 0 3 1 1 -8 -4 12 31 57 81 93
1 0 0 3 1 1 -9 -1 15 38 60 99 114
1 0 0 3 1 1 -9 -8 15 38 69 99 114
1 0 0 3 1 1 10 5 15 38 69 99 114
1 0 0 3 1 1 4 -4 9 23 36 60 69
1 0 0 3 1 1 4 8 9 23 42 60 69
1 0 0 3 1 1 5 -1 3 8 36 63 72
1 0 0 3 1 1 5 0 9 23 36 60 69
1 0 0 3 1 1 5 5 9 23 42 60 69
1 0 0 3 1 1 5 6 3 8 45 63 72
1 0 0 3 1 1 6 2 9 23 42 60 69
1 0 0 3 1 1 6 3 3 8 45 63 72
1 0 0 3 1 1 6 4 9 23 36 60 69
1 0 0 3 1 1 7 0 12 31 48 81 93
1 0 0 3 1 1 7 7 12 31 57 81 93
1 0 0 3 1 1 8 4 12 31 57 81 93
1 0 0 3 1 1 9 1 15 38 60 99 114
1 0 0 3 1 1 9 8 15 38 69 99 114
1 0 0 3 1 11 0 -10 12 31 209 55 341
1 0 0 3 1 11 0 10 12 31 209 55 341
1 0 0 3 1 17 0 -4 9 23 42 60 69
1 0 0 3 1 17 0 4 9 23 42 60 69
1 0 0 3 1 18 0 -4 5 13 288 72 468
1 0 0 3 1 18 0 4 5 13 288 72 468
1 0 0 3 1 2 0 -10 5 13 24 18 39
1 0 0 3 1 2 0 10 5 13 24 18 39
1 0 0 3 1 25 0 -4 13 33 500 125 825
1 0 0 3 1 25 0 4 13 33 500 125 825
1 0 0 3 1 7 -2 -15 9 23 98 133 161
1 0 0 3 1 7 -2 1 9 23 98 133 161
1 0 0 3 1 7 0 -8 9 23 98 133 161
1 0 0 3 1 7 0 8 9 23 98 133 161
1 0 0 3 1 7 2 -1 9 23 98 133 161
1 0 0 3 1 7 2 15 9 23 98 133 161
1 0 0 3 10 -5 -1 1 15 38 69 15 114
1 0 0 3 10 -5 1 -1 15 38 69 15 114
1 0 0 3 10 5 -1 -1 15 38 69 99 114
1 0 0 3 10 5 1 1 15 38 69 99 114
1 0 0 3 2 -1 -1 -7 9 23 14 19 23
1 0 0 3 2 -1 -2 8 9 23 14 19 23
1 0 0 3 2 -1 0 -10 12 31 19 26 31
1 0 0 3 2 -1 0 10 12 31 19 26 31
1 0 0 3 2 -1 1 7 9 23 14 19 23
1 0 0 3 2 -1 2 -8 9 23 14 19 23
1 0 0 3 2 -14 0 -4 9 23 42 9 69
1 0 0 3 2 -14 0 4 9 23 42 9 69
1 0 0 3 2 -15 -1 7 9 23 210 60 345
1 0 0 3 2 -15 1 -7 9 23 210 60 345
1 0 0 3 2 -4 0 -5 3 8 4 1 8
1 0 0 3 2 -4 0 5 3 8 4 1 8
1 0 0 3 2 -8 -2 1 9 23 112 152 184
1 0 0 3 2 -8 2 -1 9 23 112 152 184
1 0 0 3 2 1 -1 7 9 23 14 4 23
1 0 0 3 2 1 -2 -8 9 23 14 4 23
1 0 0 3 2 1 0 -10 12 31 19 5 31
1 0 0 3 2 1 0 10 12 31 19 5 31
1 0 0 3 2 1 1 -7 9 23 14 4 23
1 0 0 3 2 1 2 8 9 23 14 4 23
1 0 0 3 2 14 0 -4 9 23 42 60 69
1 0 0 3 2 14 0 4 9 23 42 60 69
1 0 0 3 2 15 -1 -7 9 23 210 285 345
1 0 0 3 2 15 1 7 9 23 210 285 345
1 0 0 3 2 4 0 -5 3 8 4 7 8
1 0 0 3 2 4 0 5 3 8 4 7 8
1 0 0 3 2 8 -2 -1 9 23 112 32 184
1 0 0 3 2 8 2 1 9 23 112 32 184
1 0 0 3 3 -1 -3 -1 3 8 5 4 8
1 0 0 3 3 -1 0 -5 8 21 13 10 21
1 0 0 3 3 -1 0 5 8 21 13 10 21
1 0 0 3 3 -1 3 1 3 8 5 4 8
1 0 0 3 3 1 -3 1 3 8 5 4 8
1 0 0 3 3 1 0 -5 8 21 13 11 21
1 0 0 3 3 1 0 5 8 21 13 11 21
1 0 0 3 3 1 3 -1 3 8 5 4 8
1 0 0 3 4 -4 -1 -1 9 23 144 240 276
1 0 0 3 4 -4 1 1 9 23 144 240 276
1 0 0 3 4 -8 -1 1 9 23 42 9 69
1 0 0 3 4 -8 1 -1 9 23 42 9 69
1 0 0 3 4 4 -1 1 9 23 132 240 276
1 0 0 3 4 4 1 -1 9 23 132 240 276
1 0 0 3 4 8 -1 -1 9 23 42 60 69
1 0 0 3 4 8 1 1 9 23 42 60 69
1 0 0 3 5 -1 -1 -1 3 8 180 315 360
1 0 0 3 5 -1 1 1 3 8 180 315 360
1 0 0 3 5 -5 -1 1 9 23 42 9 69
1 0 0 3 5 -5 1 -1 9 23 42 9 69
1 0 0 3 5 -6 -1 1 3 8 45 9 72
1 0 0 3 5 -6 1 -1 3 8 45 9 72
1 0 0 3 5 0 -1 -1 9 23 180 300 345
1 0 0 3 5 0 -1 1 9 23 165 300 345
1 0 0 3 5 0 1 -1 9 23 165 300 345
1 0 0 3 5 0 1 1 9 23 180 300 345
1 0 0 3 5 1 -1 1 3 8 180 315 360
1 0 0 3 5 1 1 -1 3 8 180 315 360
1 0 0 3 5 5 -1 -1 9 23 42 60 69
1 0 0 3 5 5 1 1 9 23 42 60 69
1 0 0 3 5 6 -1 -1 3 8 45 63 72
1 0 0 3 5 6 1 1 3 8 45 63 72
1 0 0 3 6 -2 -1 1 9 23 42 9 69
1 0 0 3 6 -2 1 -1 9 23 42 9 69
1 0 0 3 6 -3 -1 1 3 8 45 9 72
1 0 0 3 6 -3 1 -1 3 8 45 9 72
1 0 0 3 6 -4 -1 1 9 23 198 360 414
1 0 0 3 6 -4 1 -1 9 23 198 360 414
1 0 0 3 6 2 -1 -1 9 23 42 60 69
1 0 0 3 6 2 1 1 9 23 42 60 69
1 0 0 3 6 3 -1 -1 3 8 45 63 72
1 0 0 3 6 3 1 1 3 8 45 63 72
1 0 0 3 6 4 -1 -1 9 23 216 360 414
1 0 0 3 6 4 1 1 9 23 216 360 414
1 0 0 3 7 -7 -1 1 12 31 57 12 93
1 0 0 3 7 -7 1 -1 12 31 57 12 93
1 0 0 3 7 0 -1 -1 12 31 336 567 651
1 0 0 3 7 0 -1 1 12 31 315 567 651
1 0 0 3 7 0 1 -1 12 31 315 567 651
1 0 0 3 7 0 1 1 12 31 336 567 651
1 0 0 3 7 7 -1 -1 12 31 57 81 93
1 0 0 3 7 7 1 1 12 31 57 81 93
1 0 0 3 8 -4 -1 1 12 31 57 12 93
1 0 0 3 8 -4 1 -1 12 31 57 12 93
1 0 0 3 8 4 -1 -1 12 31 57 81 93
1 0 0 3 8 4 1 1 12 31 57 81 93
1 0 0 3 9 -1 -1 1 15 38 486 891 1026
1 0 0 3 9 -1 1 -1 15 38 486 891 1026
1 0 0 3 9 -8 -1 1 15 38 69 15 114
1 0 0 3 9 -8 1 -1 15 38 69 15 114
1 0 0 3 9 1 -1 -1 15 38 540 891 1026
1 0 0 3 9 1 1 1 15 38 540 891 1026
1 0 0 3 9 8 -1 -1 15 38 69 99 114
1 0 0 3 9 8 1 1 15 38 69 99 114
1 0 0 30 0 -1 0 -9 12 31 570 360 930
1 0 0 30 0 -1 0 9 12 31 570 360 930
1 0 0 30 0 -9 0 -1 12 31 570 360 930
1 0 0 30 0 -9 0 1 12 31 570 360 930
1 0 0 30 0 1 0 -9 12 31 570 360 930
1 0 0 30 0 1 0 9 12 31 570 360 930
1 0 0 30 0 9 0 -1 12 31 570 360 930
1 0 0 30 0 9 0 1 12 31 570 360 930
1 0 0 31 0 -2 0 -5 13 33 620 713 1023
1 0 0 31 0 -2 0 5 13 33 620 713 1023
1 0 0 31 0 -5 0 -2 13 33 620 713 1023
1 0 0 31 0 -5 0 2 13 33 620 713 1023
1 0 0 31 0 2 0 -5 13 33 620 713 1023
1 0 0 31 0 2 0 5 13 33 620 713 1023
1 0 0 31 0 5 0 -2 13 33 620 713 1023
1 0 0 31 0 5 0 2 13 33 620 713 1023
1 0 0 32 0 -1 0 -14 13 33 640 416 1056
1 0 0 32 0 -1 0 -9 13 33 640 416 1056
1 0 0 32 0 -1 0 14 13 33 640 416 1056
1 0 0 32 0 -1 0 9 13 33 640 416 1056
1 0 0 32 0 -14 0 -1 13 33 640 416 1056
1 0 0 32 0 -14 0 1 13 33 640 416 1056
1 0 0 32 0 -9 0 -1 13 33 640 416 1056
1 0 0 32 0 -9 0 1 13 33 640 416 1056
1 0 0 32 0 1 0 -14 13 33 640 416 1056
1 0 0 32 0 1 0 -9 13 33 640 416 1056
1 0 0 32 0 1 0 14 13 33 640 416 1056
1 0 0 32 0 1 0 9 13 33 640 416 1056
1 0 0 32 0 14 0 -1 13 33 640 416 1056
1 0 0 32 0 14 0 1 13 33 640 416 1056
1 0 0 32 0 9 0 -1 13 33 640 416 1056
1 0 0 32 0 9 0 1 13 33 640 416 1056
1 0 0 33 0 -5 0 -6 15 38 759 99 1254
1 0 0 33 0 -5 0 6 15 38 759 99 1254
1 0 0 33 0 -6 0 -5 15 38 759 99 1254
1 0 0 33 0 -6 0 5 15 38 759 99 1254
1 0 0 33 0 5 0 -6 15 38 759 99 1254
1 0 0 33 0 5 0 6 15 38 759 99 1254
1 0 0 33 0 6 0 -5 15 38 759 99 1254
1 0 0 33 0 6 0 5 15 38 759 99 1254
1 0 0 35 0 -3 0 -4 15 38 805 175 1330
1 0 0 35 0 -3 0 4 15 38 805 175 1330
1 0 0 35 0 -4 0 -3 15 38 805 175 1330
1 0 0 35 0 -4 0 3 15 38 805 175 1330
1 0 0 35 0 3 0 -4 15 38 805 175 1330
1 0 0 35 0 3 0 4 15 38 805 175 1330
1 0 0 35 0 4 0 -3 15 38 805 175 1330
1 0 0 35 0 4 0 3 15 38 805 175 1330
1 0 0 4 -1 -1 -5 -7 12 31 76 112 124
1 0 0 4 -1 -1 -5 2 12 31 60 112 124
1 0 0 4 -1 -1 -6 -3 12 31 76 112 124
1 0 0 4 -1 -1 5 -2 12 31 60 112 124
1 0 0 4 -1 -1 5 7 12 31 76 112 124
1 0 0 4 -1 -1 6 3 12 31 76 112 124
1 0 0 4 -1 -17 0 -3 9 23 238 340 391
1 0 0 4 -1 -17 0 3 9 23 238 340 391
1 0 0 4 -1 -18 0 -3 5 13 64 16 104
1 0 0 4 -1 -18 0 3 5 13 64 16 104
1 0 0 4 -1 -23 0 -5 13 33 460 92 759
1 0 0 4 -1 -23 0 5 13 33 460 92 759
1 0 0 4 -1 -25 0 -3 13 33 80 20 132
1 0 0 4 -1 -25 0 3 13 33 80 20 132
1 0 0 4 -1 -6 -2 -1 9 23 44 60 92
1 0 0 4 -1 -6 -2 -11 9 23 56 60 92
1 0 0 4 -1 -6 0 -9 5 13 32 8 52
1 0 0 4 -1 -6 0 9 5 13 32 8 52
1 0 0 4 -1 -6 2 1 9 23 44 60 92
1 0 0 4 -1 -6 2 11 9 23 56 60 92
1 0 0 4 -1 1 -5 -2 12 31 64 112 124
1 0 0 4 -1 1 -5 7 12 31 76 12 124
1 0 0 4 -1 1 -6 3 12 31 76 12 124
1 0 0 4 -1 1 5 -7 12 31 76 12 124
1 0 0 4 -1 1 5 2 12 31 64 112 124
1 0 0 4 -1 1 6 -3 12 31 76 12 124
1 0 0 4 -1 17 0 -3 9 23 238 51 391
1 0 0 4 -1 17 0 3 9 23 238 51 391
1 0 0 4 -1 18 0 -3 5 13 64 88 104
1 0 0 4 -1 18 0 3 5 13 64 88 104
1 0 0 4 -1 23 0 -5 13 33 460 667 759
1 0 0 4 -1 23 0 5 13 33 460 667 759
1 0 0 4 -1 25 0 -3 13 33 80 112 132
1 0 0 4 -1 25 0 3 13 33 80 112 132
1 0 0 4 -1 6 -2 1 9 23 48 60 92
1 0 0 4 -1 6 -2 11 9 23 56 32 92
1 0 0 4 -1 6 0 -9 5 13 32 44 52
1 0 0 4 -1 6 0 9 5 13 32 44 52
1 0 0 4 -1 6 2 -1 9 23 48 60 92
1 0 0 4 -1 6 2 -11 9 23 56 32 92
1 0 0 4 -2 -1 -1 -6 9 23 88 120 184
1 0 0 4 -2 -1 -3 -3 9 23 88 120 184
1 0 0 4 -2 -1 1 6 9 23 88 120 184
1 0 0 4 -2 -1 3 3 9 23 88 120 184
1 0 0 4 -2 -11 -1 -6 9 23 56 60 92
1 0 0 4 -2 -11 1 6 9 23 56 60 92
1 0 0 4 -2 -14 0 -3 9 23 196 280 322
1 0 0 4 -2 -14 0 3 9 23 196 280 322
1 0 0 4 -2 -2 -4 -3 9 23 56 60 92
1 0 0 4 -2 -2 4 3 9 23 56 60 92
1 0 0 4 -2 -5 -3 -7 9 23 56 60 92
1 0 0 4 -2 -5 3 7 9 23 56 60 92
1 0 0 4 -2 1 -1 6 9 23 96 120 184
1 0 0 4 -2 1 -3 3 9 23 96 120 184
1 0 0 4 -2 1 1 -6 9 23 96 120 184
1 0 0 4 -2 1 3 -3 9 23 96 120 184
1 0 0 4 -2 11 -1 6 9 23 56 32 92
1 0 0 4 -2 11 1 -6 9 23 56 32 92
1 0 0 4 -2 14 0 -3 9 23 196 42 322
1 0 0 4 -2 14 0 3 9 23 196 42 322
1 0 0 4 -2 2 -4 3 9 23 56 32 92
1 0 0 4 -2 2 4 -3 9 23 56 32 92
1 0 0 4 -2 5 -3 7 9 23 56 32 92
1 0 0 4 -2 5 3 -7 9 23 56 32 92
1 0 0 4 -3 -1 -4 -3 13 33 192 60 396
1 0 0 4 -3 -1 4 3 13 33 192 60 396
1 0 0 4 -3 -3 -2 -1 9 23 132 180 276
1 0 0 4 -3 -3 2 1 9 23 132 180 276
1 0 0 4 -3 -7 -2 -5 9 23 56 60 92
1 0 0 4 -3 -7 2 5 9 23 56 60 92
1 0 0 4 -3 1 -4 3 13 33 204 60 396
1 0 0 4 -3 1 4 -3 13 33 204 60 396
1 0 0 4 -3 3 -2 1 9 23 144 180 276
1 0 0 4 -3 3 2 -1 9 23 144 180 276
1 0 0 4 -3 7 -2 5 9 23 56 32 92
1 0 0 4 -3 7 2 -5 9 23 56 32 92
1 0 0 4 -4 -3 -2 -2 9 23 56 60 92
1 0 0 4 -4 -3 -3 -1 13 33 256 80 528
1 0 0 4 -4 -3 2 2 9 23 56 60 92
1 0 0 4 -4 -3 3 1 13 33 256 80 528
1 0 0 4 -4 3 -2 2 9 23 56 32 92
1 0 0 4 -4 3 -3 1 13 33 272 80 528
1 0 0 4 -4 3 2 -2 9 23 56 32 92
1 0 0 4 -4 3 3 -1 13 33 272 80 528
1 0 0 4 -5 -2 -1 1 12 31 320 560 620
1 0 0 4 -5 -2 1 -1 12 31 320 560 620
1 0 0 4 -5 -7 -1 -1 12 31 76 112 124
1 0 0 4 -5 -7 1 1 12 31 76 112 124
1 0 0 4 -5 2 -1 -1 12 31 300 560 620
1 0 0 4 -5 2 1 1 12 31 300 560 620
1 0 0 4 -5 7 -1 1 12 31 76 12 124
1 0 0 4 -5 7 1 -1 12 31 76 12 124
1 0 0 4 -6 -3 -1 -1 12 31 76 112 124
1 0 0 4 -6 -3 1 1 12 31 76 112 124
1 0 0 4 -6 3 -1 1 12 31 76 12 124
1 0 0 4 -6 3 1 -1 12 31 76 12 124
1 0 0 4 0 -10 0 -19 9 23 56 60 92
1 0 0 4 0 -10 0 19 9 23 56 60 92
1 0 0 4 0 -13 0 -19 9 23 56 60 92
1 0 0 4 0 -13 0 19 9 23 56 60 92
1 0 0 4 0 -15 0 -9 3 8 4 3 8
1 0 0 4 0 -15 0 9 3 8 4 3 8
1 0 0 4 0 -19 0 -10 9 23 56 60 92
1 0 0 4 0 -19 0 -13 9 23 56 60 92
1 0 0 4 0 -19 0 10 9 23 56 60 92
1 0 0 4 0 -19 0 13 9 23 56 60 92
1 0 0 4 0 -20 0 -3 9 23 280 400 460
1 0 0 4 0 -20 0 3 9 23 280 400 460
1 0 0 4 0 -21 0 -3 3 8 4 1 8
1 0 0 4 0 -21 0 3 3 8 4 1 8
1 0 0 4 0 -22 0 -3 5 13 64 16 104
1 0 0 4 0 -22 0 3 5 13 64 16 104
1 0 0 4 0 -27 0 -5 12 31 76 112 124
1 0 0 4 0 -27 0 5 12 31 76 112 124
1 0 0 4 0 -28 0 -3 12 31 532 756 868
1 0 0 4 0 -28 0 -5 13 33 560 112 924
1 0 0 4 0 -28 0 3 12 31 532 756 868
1 0 0 4 0 -28 0 5 13 33 560 112 924
1 0 0 4 0 -29 0 -3 13 33 80 20 132
1 0 0 4 0 -29 0 3 13 33 80 20 132
1 0 0 4 0 -3 -1 -17 9 23 42 60 69
1 0 0 4 0 -3 -1 -18 5 13 64 16 104
1 0 0 4 0 -3 -1 -25 13 33 80 20 132
1 0 0 4 0 -3 -1 17 9 23 42 9 69
1 0 0 4 0 -3 -1 18 5 13 64 88 104
1 0 0 4 0 -3 -1 25 13 33 80 112 132
1 0 0 4 0 -3 -2 -14 9 23 42 60 69
1 0 0 4 0 -3 -2 14 9 23 42 9 69
1 0 0 4 0 -3 0 -20 9 23 42 9 69
1 0 0 4 0 -3 0 -21 3 8 4 1 8
1 0 0 4 0 -3 0 -22 5 13 64 16 104
1 0 0 4 0 -3 0 -28 12 31 57 12 93
1 0 0 4 0 -3 0 -29 13 33 80 20 132
1 0 0 4 0 -3 0 -35 15 38 69 15 114
1 0 0 4 0 -3 0 20 9 23 42 9 69
1 0 0 4 0 -3 0 21 3 8 4 1 8
1 0 0 4 0 -3 0 22 5 13 64 16 104
1 0 0 4 0 -3 0 28 12 31 57 12 93
1 0 0 4 0 -3 0 29 13 33 80 20 132
1 0 0 4 0 -3 0 35 15 38 69 15 114
1 0 0 4 0 -3 1 -17 9 23 42 9 69
1 0 0 4 0 -3 1 -18 5 13 64 88 104
1 0 0 4 0 -3 1 -25 13 33 80 112 132
1 0 0 4 0 -3 1 17 9 23 42 60 69
1 0 0 4 0 -3 1 18 5 13 64 16 104
1 0 0 4 0 -3 1 25 13 33 80 20 132
1 0 0 4 0 -3 2 -14 9 23 42 9 69
1 0 0 4 0 -3 2 14 9 23 42 60 69
1 0 0 4 0 -35 0 -3 15 38 805 1155 1330
1 0 0 4 0 -35 0 3 15 38 805 1155 1330
1 0 0 4 0 -5 -1 -23 13 33 100 20 165
1 0 0 4 0 -5 -1 23 13 33 100 145 165
1 0 0 4 0 -5 0 -27 12 31 76 112 124
1 0 0 4 0 -5 0 -28 13 33 100 145 165
1 0 0 4 0 -5 0 27 12 31 76 112 124
1 0 0 4 0 -5 0 28 13 33 100 145 165
1 0 0 4 0 -5 1 -23 13 33 100 145 165
1 0 0 4 0 -5 1 23 13 33 100 20 165
1 0 0 4 0 -9 -1 -6 5 13 32 8 52
1 0 0 4 0 -9 -1 6 5 13 32 44 52
1 0 0 4 0 -9 0 -15 3 8 4 3 8
1 0 0 4 0 -9 0 15 3 8 4 3 8
1 0 0 4 0 -9 1 -6 5 13 32 44 52
1 0 0 4 0 -9 1 6 5 13 32 8 52
1 0 0 4 0 10 0 -19 9 23 56 60 92
1 0 0 4 0 10 0 19 9 23 56 60 92
1 0 0 4 0 13 0 -19 9 23 56 60 92
1 0 0 4 0 13 0 19 9 23 56 60 92
1 0 0 4 0 15 0 -9 3 8 4 3 8
1 0 0 4 0 15 0 9 3 8 4 3 8
1 0 0 4 0 19 0 -10 9 23 56 60 92
1 0 0 4 0 19 0 -13 9 23 56 60 92
1 0 0 4 0 19 0 10 9 23 56 60 92
1 0 0 4 0 19 0 13 9 23 56 60 92
1 0 0 4 0 20 0 -3 9 23 280 60 460
1 0 0 4 0 20 0 3 9 23 280 60 460
1 0 0 4 0 21 0 -3 3 8 4 1 8
1 0 0 4 0 21 0 3 3 8 4 1 8
1 0 0 4 0 22 0 -3 5 13 64 16 104
1 0 0 4 0 22 0 3 5 13 64 16 104
1 0 0 4 0 27 0 -5 12 31 76 112 124
1 0 0 4 0 27 0 5 12 31 76 112 124
1 0 0 4 0 28 0 -3 12 31 532 112 868
1 0 0 4 0 28 0 -5 13 33 560 812 924
1 0 0 4 0 28 0 3 12 31 532 112 868
1 0 0 4 0 28 0 5 13 33 560 812 924
1 0 0 4 0 29 0 -3 13 33 80 20 132
1 0 0 4 0 29 0 3 13 33 80 20 132
1 0 0 4 0 3 -1 -17 9 23 42 60 69
1 0 0 4 0 3 -1 -18 5 13 64 16 104
1 0 0 4 0 3 -1 -25 13 33 80 20 132
1 0 0 4 0 3 -1 17 9 23 42 9 69
1 0 0 4 0 3 -1 18 5 13 64 88 104
1 0 0 4 0 3 -1 25 13 33 80 112 132
1 0 0 4 0 3 -2 -14 9 23 42 60 69
1 0 0 4 0 3 -2 14 9 23 42 9 69
1 0 0 4 0 3 0 -20 9 23 42 60 69
1 0 0 4 0 3 0 -21 3 8 4 1 8
1 0 0 4 0 3 0 -22 5 13 64 16 104
1 0 0 4 0 3 0 -28 12 31 57 81 93
1 0 0 4 0 3 0 -29 13 33 80 20 132
1 0 0 4 0 3 0 -35 15 38 69 99 114
1 0 0 4 0 3 0 20 9 23 42 60 69
1 0 0 4 0 3 0 21 3 8 4 1 8
1 0 0 4 0 3 0 22 5 13 64 16 104
1 0 0 4 0 3 0 28 12 31 57 81 93
1 0 0 4 0 3 0 29 13 33 80 20 132
1 0 0 4 0 3 0 35 15 38 69 99 114
1 0 0 4 0 3 1 -17 9 23 42 9 69
1 0 0 4 0 3 1 -18 5 13 64 88 104
1 0 0 4 0 3 1 -25 13 33 80 112 132
1 0 0 4 0 3 1 17 9 23 42 60 69
1 0 0 4 0 3 1 18 5 13 64 16 104
1 0 0 4 0 3 1 25 13 33 80 20 132
1 0 0 4 0 3 2 -14 9 23 42 9 69
1 0 0 4 0 3 2 14 9 23 42 60 69
1 0 0 4 0 35 0 -3 15 38 805 175 1330
1 0 0 4 0 35 0 3 15 38 805 175 1330
1 0 0 4 0 5 -1 -23 13 33 100 20 165
1 0 0 4 0 5 -1 23 13 33 100 145 165
1 0 0 4 0 5 0 -27 12 31 76 112 124
1 0 0 4 0 5 0 -28 13 33 100 20 165
1 0 0 4 0 5 0 27 12 31 76 112 124
1 0 0 4 0 5 0 28 13 33 100 20 165
1 0 0 4 0 5 1 -23 13 33 100 145 165
1 0 0 4 0 5 1 23 13 33 100 20 165
1 0 0 4 0 9 -1 -6 5 13 32 8 52
1 0 0 4 0 9 -1 6 5 13 32 44 52
1 0 0 4 0 9 0 -15 3 8 4 3 8
1 0 0 4 0 9 0 15 3 8 4 3 8
1 0 0 4 0 9 1 -6 5 13 32 44 52
1 0 0 4 0 9 1 6 5 13 32 8 52
1 0 0 4 1 -1 -5 -2 12 31 64 112 124
1 0 0 4 1 -1 -5 7 12 31 76 12 124
1 0 0 4 1 -1 -6 3 12 31 76 12 124
1 0 0 4 1 -1 5 -7 12 31 76 12 124
1 0 0 4 1 -1 5 2 12 31 64 112 124
1 0 0 4 1 -1 6 -3 12 31 76 12 124
1 0 0 4 1 -17 0 -3 9 23 238 51 391
1 0 0 4 1 -17 0 3 9 23 238 51 391
1 0 0 4 1 -18 0 -3 5 13 64 88 104
1 0 0 4 1 -18 0 3 5 13 64 88 104
1 0 0 4 1 -23 0 -5 13 33 460 667 759
1 0 0 4 1 -23 0 5 13 33 460 667 759
1 0 0 4 1 -25 0 -3 13 33 80 112 132
1 0 0 4 1 -25 0 3 13 33 80 112 132
1 0 0 4 1 -6 -2 1 9 23 48 60 92
1 0 0 4 1 -6 -2 11 9 23 56 32 92
1 0 0 4 1 -6 0 -9 5 13 32 44 52
1 0 0 4 1 -6 0 9 5 13 32 44 52
1 0 0 4 1 -6 2 -1 9 23 48 60 92
1 0 0 4 1 -6 2 -11 9 23 56 32 92
1 0 0 4 1 1 -5 -7 12 31 76 112 124
1 0 0 4 1 1 -5 2 12 31 60 112 124
1 0 0 4 1 1 -6 -3 12 31 76 112 124
1 0 0 4 1 1 5 -2 12 31 60 112 124
1 0 0 4 1 1 5 7 12 31 76 112 124
1 0 0 4 1 1 6 3 12 31 76 112 124
1 0 0 4 1 17 0 -3 9 23 238 340 391
1 0 0 4 1 17 0 3 9 23 238 340 391
1 0 0 4 1 18 0 -3 5 13 64 16 104
1 0 0 4 1 18 0 3 5 13 64 16 104
1 0 0 4 1 23 0 -5 13 33 460 92 759
1 0 0 4 1 23 0 5 13 33 460 92 759
1 0 0 4 1 25 0 -3 13 33 80 20 132
1 0 0 4 1 25 0 3 13 33 80 20 132
1 0 0 4 1 6 -2 -1 9 23 44 60 92
1 0 0 4 1 6 -2 -11 9 23 56 60 92
1 0 0 4 1 6 0 -9 5 13 32 8 52
1 0 0 4 1 6 0 9 5 13 32 8 52
1 0 0 4 1 6 2 1 9 23 44 60 92
1 0 0 4 1 6 2 11 9 23 56 60 92
1 0 0 4 2 -1 -1 6 9 23 96 120 184
1 0 0 4 2 -1 -3 3 9 23 96 120 184
1 0 0 4 2 -1 1 -6 9 23 96 120 184
1 0 0 4 2 -1 3 -3 9 23 96 120 184
1 0 0 4 2 -11 -1 6 9 23 56 32 92
1 0 0 4 2 -11 1 -6 9 23 56 32 92
1 0 0 4 2 -14 0 -3 9 23 196 42 322
1 0 0 4 2 -14 0 3 9 23 196 42 322
1 0 0 4 2 -2 -4 3 9 23 56 32 92
1 0 0 4 2 -2 4 -3 9 23 56 32 92
1 0 0 4 2 -5 -3 7 9 23 56 32 92
1 0 0 4 2 -5 3 -7 9 23 56 32 92
1 0 0 4 2 1 -1 -6 9 23 88 120 184
1 0 0 4 2 1 -3 -3 9 23 88 120 184
1 0 0 4 2 1 1 6 9 23 88 120 184
1 0 0 4 2 1 3 3 9 23 88 120 184
1 0 0 4 2 11 -1 -6 9 23 56 60 92
1 0 0 4 2 11 1 6 9 23 56 60 92
1 0 0 4 2 14 0 -3 9 23 196 280 322
1 0 0 4 2 14 0 3 9 23 196 280 322
1 0 0 4 2 2 -4 -3 9 23 56 60 92
1 0 0 4 2 2 4 3 9 23 56 60 92
1 0 0 4 2 5 -3 -7 9 23 56 60 92
1 0 0 4 2 5 3 7 9 23 56 60 92
1 0 0 4 3 -1 -4 3 13 33 204 60 396
1 0 0 4 3 -1 4 -3 13 33 204 60 396
1 0 0 4 3 -3 -2 1 9 23 144 180 276
1 0 0 4 3 -3 2 -1 9 23 144 180 276
1 0 0 4 3 -7 -2 5 9 23 56 32 92
1 0 0 4 3 -7 2 -5 9 23 56 32 92
1 0 0 4 3 1 -4 -3 13 33 192 60 396
1 0 0 4 3 1 4 3 13 33 192 60 396
1 0 0 4 3 3 -2 -1 9 23 132 180 276
1 0 0 4 3 3 2 1 9 23 132 180 276
1 0 0 4 3 7 -2 -5 9 23 56 60 92
1 0 0 4 3 7 2 5 9 23 56 60 92
1 0 0 4 4 -3 -2 2 9 23 56 32 92
1 0 0 4 4 -3 -3 1 13 33 272 80 528
1 0 0 4 4 -3 2 -2 9 23 56 32 92
1 0 0 4 4 -3 3 -1 13 33 272 80 528
1 0 0 4 4 3 -2 -2 9 23 56 60 92
1 0 0 4 4 3 -3 -1 13 33 256 80 528
1 0 0 4 4 3 2 2 9 23 56 60 92
1 0 0 4 4 3 3 1 13 33 256 80 528
1 0 0 4 5 -2 -1 -1 12 31 300 560 620
1 0 0 4 5 -2 1 1 12 31 300 560 620
1 0 0 4 5 -7 -1 1 12 31 76 12 124
1 0 0 4 5 -7 1 -1 12 31 76 12 124
1 0 0 4 5 2 -1 1 12 31 320 560 620
1 0 0 4 5 2 1 -1 12 31 320 560 620
1 0 0 4 5 7 -1 -1 12 31 76 112 124
1 0 0 4 5 7 1 1 12 31 76 112 124
1 0 0 4 6 -3 -1 1 12 31 76 12 124
1 0 0 4 6 -3 1 -1 12 31 76 12 124
1 0 0 4 6 3 -1 -1 12 31 76 112 124
1 0 0 4 6 3 1 1 12 31 76 112 124
1 0 0 5 -1 -1 -5 -8 15 38 115 175 190
1 0 0 5 -1 -1 -5 3 15 38 90 175 190
1 0 0 5 -1 -1 -6 -3 15 38 115 175 190
1 0 0 5 -1 -1 0 -8 5 13 40 60 65
1 0 0 5 -1 -1 0 8 5 13 40 60 65
1 0 0 5 -1 -1 5 -3 15 38 90 175 190
1 0 0 5 -1 -1 5 8 15 38 115 175 190
1 0 0 5 -1 -1 6 3 15 38 115 175 190
1 0 0 5 -1 -13 0 -1 9 23 70 60 115
1 0 0 5 -1 -13 0 1 9 23 70 60 115
1 0 0 5 -1 -19 0 -2 9 23 266 133 437
1 0 0 5 -1 -19 0 2 9 23 266 133 437
1 0 0 5 -1 -23 0 -4 13 33 100 20 165
1 0 0 5 -1 -23 0 4 13 33 100 20 165
1 0 0 5 -1 1 -5 -3 15 38 100 175 190
1 0 0 5 -1 1 -5 8 15 38 115 15 190
1 0 0 5 -1 1 -6 3 15 38 115 15 190
1 0 0 5 -1 1 0 -8 5 13 40 5 65
1 0 0 5 -1 1 0 8 5 13 40 5 65
1 0 0 5 -1 1 5 -8 15 38 115 15 190
1 0 0 5 -1 1 5 3 15 38 100 175 190
1 0 0 5 -1 1 6 -3 15 38 115 15 190
1 0 0 5 -1 13 0 -1 9 23 70 55 115
1 0 0 5 -1 13 0 1 9 23 70 55 115
1 0 0 5 -1 19 0 -2 9 23 266 304 437
1 0 0 5 -1 19 0 2 9 23 266 304 437
1 0 0 5 -1 23 0 -4 13 33 100 145 165
1 0 0 5 -1 23 0 4 13 33 100 145 165
1 0 0 5 -2 -4 0 -3 3 8 4 1 8
1 0 0 5 -2 -4 0 3 3 8 4 1 8
1 0 0 5 -2 -8 0 -1 9 23 70 60 115
1 0 0 5 -2 -8 0 1 9 23 70 60 115
1 0 0 5 -2 4 0 -3 3 8 4 7 8
1 0 0 5 -2 4 0 3 3 8 4 7 8
1 0 0 5 -2 8 0 -1 9 23 70 55 115
1 0 0 5 -2 8 0 1 9 23 70 55 115
1 0 0 5 -3 -1 0 -3 8 21 65 55 105
1 0 0 5 -3 -1 0 3 8 21 65 55 105
1 0 0 5 -3 -3 0 -1 9 23 70 60 115
1 0 0 5 -3 -3 0 1 9 23 70 60 115
1 0 0 5 -3 1 0 -3 8 21 65 50 105
1 0 0 5 -3 1 0 3 8 21 65 50 105
1 0 0 5 -3 3 0 -1 9 23 70 55 115
1 0 0 5 -3 3 0 1 9 23 70 55 115
1 0 0 5 -5 -3 -1 1 15 38 500 875 950
1 0 0 5 -5 -3 1 -1 15 38 500 875 950
1 0 0 5 -5 -8 -1 -1 15 38 115 175 190
1 0 0 5 -5 -8 1 1 15 38 115 175 190
1 0 0 5 -5 3 -1 -1 15 38 450 875 950
1 0 0 5 -5 3 1 1 15 38 450 875 950
1 0 0 5 -5 8 -1 1 15 38 115 15 190
1 0 0 5 -5 8 1 -1 15 38 115 15 190
1 0 0 5 -6 -3 -1 -1 15 38 115 175 190
1 0 0 5 -6 -3 1 1 15 38 115 175 190
1 0 0 5 -6 3 -1 1 15 38 115 15 190
1 0 0 5 -6 3 1 -1 15 38 115 15 190
1 0 0 5 0 -1 -1 -13 9 23 70 60 115
1 0 0 5 0 -1 -1 13 9 23 70 55 115
1 0 0 5 0 -1 -2 -8 9 23 70 60 115
1 0 0 5 0 -1 -2 8 9 23 70 55 115
1 0 0 5 0 -1 -3 -3 9 23 70 60 115
1 0 0 5 0 -1 -3 3 9 23 70 55 115
1 0 0 5 0 -1 0 -18 9 23 70 60 115
1 0 0 5 0 -1 0 18 9 23 70 60 115
1 0 0 5 0 -1 1 -13 9 23 70 55 115
1 0 0 5 0 -1 1 13 9 23 70 60 115
1 0 0 5 0 -1 2 -8 9 23 70 55 115
1 0 0 5 0 -1 2 8 9 23 70 60 115
1 0 0 5 0 -1 3 -3 9 23 70 55 115
1 0 0 5 0 -1 3 3 9 23 70 60 115
1 0 0 5 0 -18 0 -1 9 23 70 60 115
1 0 0 5 0 -18 0 1 9 23 70 60 115
1 0 0 5 0 -2 -1 -19 9 23 28 14 46
1 0 0 5 0 -2 -1 19 9 23 28 32 46
1 0 0 5 0 -2 0 -21 9 23 28 32 46
1 0 0 5 0 -2 0 -24 5 13 32 36 52
1 0 0 5 0 -2 0 -31 13 33 40 46 66
1 0 0 5 0 -2 0 21 9 23 28 32 46
1 0 0 5 0 -2 0 24 5 13 32 36 52
1 0 0 5 0 -2 0 31 13 33 40 46 66
1 0 0 5 0 -2 1 -19 9 23 28 32 46
1 0 0 5 0 -2 1 19 9 23 28 14 46
1 0 0 5 0 -21 0 -2 9 23 294 147 483
1 0 0 5 0 -21 0 2 9 23 294 147 483
1 0 0 5 0 -24 0 -2 5 13 384 192 624
1 0 0 5 0 -24 0 2 5 13 384 192 624
1 0 0 5 0 -27 0 -4 12 31 513 756 837
1 0 0 5 0 -27 0 4 12 31 513 756 837
1 0 0 5 0 -28 0 -4 13 33 100 20 165
1 0 0 5 0 -28 0 4 13 33 100 20 165
1 0 0 5 0 -3 -2 -4 3 8 4 1 8
1 0 0 5 0 -3 -2 4 3 8 4 7 8
1 0 0 5 0 -3 -3 -1 8 21 65 55 105
1 0 0 5 0 -3 -3 1 8 21 65 50 105
1 0 0 5 0 -3 2 -4 3 8 4 1 8
1 0 0 5 0 -3 2 4 3 8 4 7 8
1 0 0 5 0 -3 3 -1 8 21 65 50 105
1 0 0 5 0 -3 3 1 8 21 65 55 105
1 0 0 5 0 -31 0 -2 13 33 620 310 1023
1 0 0 5 0 -31 0 2 13 33 620 310 1023
1 0 0 5 0 -33 0 -6 15 38 115 175 190
1 0 0 5 0 -33 0 6 15 38 115 175 190
1 0 0 5 0 -4 -1 -23 13 33 100 20 165
1 0 0 5 0 -4 -1 23 13 33 100 145 165
1 0 0 5 0 -4 0 -27 12 31 76 12 124
1 0 0 5 0 -4 0 -28 13 33 100 20 165
1 0 0 5 0 -4 0 27 12 31 76 12 124
1 0 0 5 0 -4 0 28 13 33 100 20 165
1 0 0 5 0 -4 1 -23 13 33 100 145 165
1 0 0 5 0 -4 1 23 13 33 100 20 165
1 0 0 5 0 -6 0 -33 15 38 115 175 190
1 0 0 5 0 -6 0 33 15 38 115 175 190
1 0 0 5 0 -8 -1 -1 5 13 40 60 65
1 0 0 5 0 -8 -1 1 5 13 40 5 65
1 0 0 5 0 -8 1 -1 5 13 40 5 65
1 0 0 5 0 -8 1 1 5 13 40 60 65
1 0 0 5 0 1 -1 -13 9 23 70 60 115
1 0 0 5 0 1 -1 13 9 23 70 55 115
1 0 0 5 0 1 -2 -8 9 23 70 60 115
1 0 0 5 0 1 -2 8 9 23 70 55 115
1 0 0 5 0 1 -3 -3 9 23 70 60 115
1 0 0 5 0 1 -3 3 9 23 70 55 115
1 0 0 5 0 1 0 -18 9 23 70 60 115
1 0 0 5 0 1 0 18 9 23 70 60 115
1 0 0 5 0 1 1 -13 9 23 70 55 115
1 0 0 5 0 1 1 13 9 23 70 60 115
1 0 0 5 0 1 2 -8 9 23 70 55 115
1 0 0 5 0 1 2 8 9 23 70 60 115
1 0 0 5 0 1 3 -3 9 23 70 55 115
1 0 0 5 0 1 3 3 9 23 70 60 115
1 0 0 5 0 18 0 -1 9 23 70 60 115
1 0 0 5 0 18 0 1 9 23 70 60 115
1 0 0 5 0 2 -1 -19 9 23 28 14 46
1 0 0 5 0 2 -1 19 9 23 28 32 46
1 0 0 5 0 2 0 -21 9 23 28 14 46
1 0 0 5 0 2 0 -24 5 13 32 16 52
1 0 0 5 0 2 0 -31 13 33 40 20 66
1 0 0 5 0 2 0 21 9 23 28 14 46
1 0 0 5 0 2 0 24 5 13 32 16 52
1 0 0 5 0 2 0 31 13 33 40 20 66
1 0 0 5 0 2 1 -19 9 23 28 32 46
1 0 0 5 0 2 1 19 9 23 28 14 46
1 0 0 5 0 21 0 -2 9 23 294 336 483
1 0 0 5 0 21 0 2 9 23 294 336 483
1 0 0 5 0 24 0 -2 5 13 384 432 624
1 0 0 5 0 24 0 2 5 13 384 432 624
1 0 0 5 0 27 0 -4 12 31 513 81 837
1 0 0 5 0 27 0 4 12 31 513 81 837
1 0 0 5 0 28 0 -4 13 33 100 20 165
1 0 0 5 0 28 0 4 13 33 100 20 165
1 0 0 5 0 3 -2 -4 3 8 4 1 8
1 0 0 5 0 3 -2 4 3 8 4 7 8
1 0 0 5 0 3 -3 -1 8 21 65 55 105
1 0 0 5 0 3 -3 1 8 21 65 50 105
1 0 0 5 0 3 2 -4 3 8 4 1 8
1 0 0 5 0 3 2 4 3 8 4 7 8
1 0 0 5 0 3 3 -1 8 21 65 50 105
1 0 0 5 0 3 3 1 8 21 65 55 105
1 0 0 5 0 31 0 -2 13 33 620 713 1023
1 0 0 5 0 31 0 2 13 33 620 713 1023
1 0 0 5 0 33 0 -6 15 38 115 175 190
1 0 0 5 0 33 0 6 15 38 115 175 190
1 0 0 5 0 4 -1 -23 13 33 100 20 165
1 0 0 5 0 4 -1 23 13 33 100 145 165
1 0 0 5 0 4 0 -27 12 31 76 112 124
1 0 0 5 0 4 0 -28 13 33 100 20 165
1 0 0 5 0 4 0 27 12 31 76 112 124
1 0 0 5 0 4 0 28 13 33 100 20 165
1 0 0 5 0 4 1 -23 13 33 100 145 165
1 0 0 5 0 4 1 23 13 33 100 20 165
1 0 0 5 0 6 0 -33 15 38 115 175 190
1 0 0 5 0 6 0 33 15 38 115 175 190
1 0 0 5 0 8 -1 -1 5 13 40 60 65
1 0 0 5 0 8 -1 1 5 13 40 5 65
1 0 0 5 0 8 1 -1 5 13 40 5 65
1 0 0 5 0 8 1 1 5 13 40 60 65
1 0 0 5 1 -1 -5 -3 15 38 100 175 190
1 0 0 5 1 -1 -5 8 15 38 115 15 190
1 0 0 5 1 -1 -6 3 15 38 115 15 190
1 0 0 5 1 -1 0 -8 5 13 40 5 65
1 0 0 5 1 -1 0 8 5 13 40 5 65
1 0 0 5 1 -1 5 -8 15 38 115 15 190
1 0 0 5 1 -1 5 3 15 38 100 175 190
1 0 0 5 1 -1 6 -3 15 38 115 15 190
1 0 0 5 1 -13 0 -1 9 23 70 55 115
1 0 0 5 1 -13 0 1 9 23 70 55 115
1 0 0 5 1 -19 0 -2 9 23 266 304 437
1 0 0 5 1 -19 0 2 9 23 266 304 437
1 0 0 5 1 -23 0 -4 13 33 100 145 165
1 0 0 5 1 -23 0 4 13 33 100 145 165
1 0 0 5 1 1 -5 -8 15 38 115 175 190
1 0 0 5 1 1 -5 3 15 38 90 175 190
1 0 0 5 1 1 -6 -3 15 38 115 175 190
1 0 0 5 1 1 0 -8 5 13 40 60 65
1 0 0 5 1 1 0 8 5 13 40 60 65
1 0 0 5 1 1 5 -3 15 38 90 175 190
1 0 0 5 1 1 5 8 15 38 115 175 190
1 0 0 5 1 1 6 3 15 38 115 175 190
1 0 0 5 1 13 0 -1 9 23 70 60 115
1 0 0 5 1 13 0 1 9 23 70 60 115
1 0 0 5 1 19 0 -2 9 23 266 133 437
1 0 0 5 1 19 0 2 9 23 266 133 437
1 0 0 5 1 23 0 -4 13 33 100 20 165
1 0 0 5 1 23 0 4 13 33 100 20 165
1 0 0 5 2 -4 0 -3 3 8 4 1 8
1 0 0 5 2 -4 0 3 3 8 4 1 8
1 0 0 5 2 -8 0 -1 9 23 70 55 115
1 0 0 5 2 -8 0 1 9 23 70 55 115
1 0 0 5 2 4 0 -3 3 8 4 7 8
1 0 0 5 2 4 0 3 3 8 4 7 8
1 0 0 5 2 8 0 -1 9 23 70 60 115
1 0 0 5 2 8 0 1 9 23 70 60 115
1 0 0 5 3 -1 0 -3 8 21 65 50 105
1 0 0 5 3 -1 0 3 8 21 65 50 105
1 0 0 5 3 -3 0 -1 9 23 70 55 115
1 0 0 5 3 -3 0 1 9 23 70 55 115
1 0 0 5 3 1 0 -3 8 21 65 55 105
1 0 0 5 3 1 0 3 8 21 65 55 105
1 0 0 5 3 3 0 -1 9 23 70 60 115
1 0 0 5 3 3 0 1 9 23 70 60 115
1 0 0 5 5 -3 -1 -1 15 38 450 875 950
1 0 0 5 5 -3 1 1 15 38 450 875 950
1 0 0 5 5 -8 -1 1 15 38 115 15 190
1 0 0 5 5 -8 1 -1 15 38 115 15 190
1 0 0 5 5 3 -1 1 15 38 500 875 950
1 0 0 5 5 3 1 -1 15 38 500 875 950
1 0 0 5 5 8 -1 -1 15 38 115 175 190
1 0 0 5 5 8 1 1 15 38 115 175 190
1 0 0 5 6 -3 -1 1 15 38 115 15 190
1 0 0 5 6 -3 1 -1 15 38 115 15 190
1 0 0 5 6 3 -1 -1 15 38 115 175 190
1 0 0 5 6 3 1 1 15 38 115 175 190
1 0 0 6 -1 -1 0 -10 8 21 13 16 21
1 0 0 6 -1 -1 0 10 8 21 13 16 21
1 0 0 6 -1 -2 -2 -5 9 23 84 60 138
1 0 0 6 -1 -2 -2 1 9 23 72 60 138
1 0 0 6 -1 -2 2 -1 9 23 72 60 138
1 0 0 6 -1 -2 2 5 9 23 84 60 138
1 0 0 6 -1 -4 0 -7 5 13 48 18 78
1 0 0 6 -1 -4 0 7 5 13 48 18 78
1 0 0 6 -1 -9 0 -7 9 23 126 18 207
1 0 0 6 -1 -9 0 7 9 23 126 18 207
1 0 0 6 -1 1 0 -10 8 21 13 5 21
1 0 0 6 -1 1 0 10 8 21 13 5 21
1 0 0 6 -1 2 -2 -1 9 23 66 60 138
1 0 0 6 -1 2 -2 5 9 23 84 78 138
1 0 0 6 -1 2 2 -5 9 23 84 78 138
1 0 0 6 -1 2 2 1 9 23 66 60 138
1 0 0 6 -1 4 0 -7 5 13 48 60 78
1 0 0 6 -1 4 0 7 5 13 48 60 78
1 0 0 6 -1 9 0 -7 9 23 126 189 207
1 0 0 6 -1 9 0 7 9 23 126 189 207
1 0 0 6 -2 -1 -1 2 9 23 132 120 276
1 0 0 6 -2 -1 1 -2 9 23 132 120 276
1 0 0 6 -2 -2 0 -7 9 23 28 4 46
1 0 0 6 -2 -2 0 7 9 23 28 4 46
1 0 0 6 -2 -5 -1 -2 9 23 84 60 138
1 0 0 6 -2 -5 1 2 9 23 84 60 138
1 0 0 6 -2 1 -1 -2 9 23 144 120 276
1 0 0 6 -2 1 1 2 9 23 144 120 276
1 0 0 6 -2 2 0 -7 9 23 28 42 46
1 0 0 6 -2 2 0 7 9 23 28 42 46
1 0 0 6 -2 5 -1 2 9 23 84 78 138
1 0 0 6 -2 5 1 -2 9 23 84 78 138
1 0 0 6 0 -10 -1 -1 8 21 130 160 210
1 0 0 6 0 -10 -1 1 8 21 130 50 210
1 0 0 6 0 -10 1 -1 8 21 130 50 210
1 0 0 6 0 -10 1 1 8 21 130 160 210
1 0 0 6 0 -11 0 -20 12 31 209 198 341
1 0 0 6 0 -11 0 20 12 31 209 198 341
1 0 0 6 0 -16 0 -7 9 23 224 32 368
1 0 0 6 0 -16 0 7 9 23 224 32 368
1 0 0 6 0 -17 0 -8 9 23 84 60 138
1 0 0 6 0 -17 0 8 9 23 84 60 138
1 0 0 6 0 -20 0 -11 12 31 380 260 620
1 0 0 6 0 -20 0 11 12 31 380 260 620
1 0 0 6 0 -25 0 -8 13 33 500 475 825
1 0 0 6 0 -25 0 8 13 33 500 475 825
1 0 0 6 0 -33 0 -5 15 38 759 1155 1254
1 0 0 6 0 -33 0 5 15 38 759 1155 1254
1 0 0 6 0 -5 0 -33 15 38 115 15 190
1 0 0 6 0 -5 0 33 15 38 115 15 190
1 0 0 6 0 -7 -1 -4 5 13 48 18 78
1 0 0 6 0 -7 -1 -9 9 23 98 14 161
1 0 0 6 0 -7 -1 4 5 13 48 60 78
1 0 0 6 0 -7 -1 9 9 23 98 147 161
1 0 0 6 0 -7 -2 -2 9 23 98 14 161
1 0 0 6 0 -7 -2 2 9 23 98 147 161
1 0 0 6 0 -7 0 -16 9 23 98 147 161
1 0 0 6 0 -7 0 16 9 23 98 147 161
1 0 0 6 0 -7 1 -4 5 13 48 60 78
1 0 0 6 0 -7 1 -9 9 23 98 147 161
1 0 0 6 0 -7 1 4 5 13 48 18 78
1 0 0 6 0 -7 1 9 9 23 98 14 161
1 0 0 6 0 -7 2 -2 9 23 98 147 161
1 0 0 6 0 -7 2 2 9 23 98 14 161
1 0 0 6 0 -8 0 -17 9 23 84 60 138
1 0 0 6 0 -8 0 -25 13 33 160 112 264
1 0 0 6 0 -8 0 17 9 23 84 60 138
1 0 0 6 0 -8 0 25 13 33 160 112 264
1 0 0 6 0 10 -1 -1 8 21 130 160 210
1 0 0 6 0 10 -1 1 8 21 130 50 210
1 0 0 6 0 10 1 -1 8 21 130 50 210
1 0 0 6 0 10 1 1 8 21 130 160 210
1 0 0 6 0 11 0 -20 12 31 209 143 341
1 0 0 6 0 11 0 20 12 31 209 143 341
1 0 0 6 0 16 0 -7 9 23 224 336 368
1 0 0 6 0 16 0 7 9 23 224 336 368
1 0 0 6 0 17 0 -8 9 23 84 60 138
1 0 0 6 0 17 0 8 9 23 84 60 138
1 0 0 6 0 20 0 -11 12 31 380 360 620
1 0 0 6 0 20 0 11 12 31 380 360 620
1 0 0 6 0 25 0 -8 13 33 500 350 825
1 0 0 6 0 25 0 8 13 33 500 350 825
1 0 0 6 0 33 0 -5 15 38 759 99 1254
1 0 0 6 0 33 0 5 15 38 759 99 1254
1 0 0 6 0 5 0 -33 15 38 115 175 190
1 0 0 6 0 5 0 33 15 38 115 175 190
1 0 0 6 0 7 -1 -4 5 13 48 18 78
1 0 0 6 0 7 -1 -9 9 23 98 14 161
1 0 0 6 0 7 -1 4 5 13 48 60 78
1 0 0 6 0 7 -1 9 9 23 98 147 161
1 0 0 6 0 7 -2 -2 9 23 98 14 161
1 0 0 6 0 7 -2 2 9 23 98 147 161
1 0 0 6 0 7 0 -16 9 23 98 14 161
1 0 0 6 0 7 0 16 9 23 98 14 161
1 0 0 6 0 7 1 -4 5 13 48 60 78
1 0 0 6 0 7 1 -9 9 23 98 147 161
1 0 0 6 0 7 1 4 5 13 48 18 78
1 0 0 6 0 7 1 9 9 23 98 14 161
1 0 0 6 0 7 2 -2 9 23 98 147 161
1 0 0 6 0 7 2 2 9 23 98 14 161
1 0 0 6 0 8 0 -17 9 23 84 60 138
1 0 0 6 0 8 0 -25 13 33 160 152 264
1 0 0 6 0 8 0 17 9 23 84 60 138
1 0 0 6 0 8 0 25 13 33 160 152 264
1 0 0 6 1 -1 0 -10 8 21 13 5 21
1 0 0 6 1 -1 0 10 8 21 13 5 21
1 0 0 6 1 -2 -2 -1 9 23 66 60 138
1 0 0 6 1 -2 -2 5 9 23 84 78 138
1 0 0 6 1 -2 2 -5 9 23 84 78 138
1 0 0 6 1 -2 2 1 9 23 66 60 138
1 0 0 6 1 -4 0 -7 5 13 48 60 78
1 0 0 6 1 -4 0 7 5 13 48 60 78
1 0 0 6 1 -9 0 -7 9 23 126 189 207
1 0 0 6 1 -9 0 7 9 23 126 189 207
1 0 0 6 1 1 0 -10 8 21 13 16 21
1 0 0 6 1 1 0 10 8 21 13 16 21
1 0 0 6 1 2 -2 -5 9 23 84 60 138
1 0 0 6 1 2 -2 1 9 23 72 60 138
1 0 0 6 1 2 2 -1 9 23 72 60 138
1 0 0 6 1 2 2 5 9 23 84 60 138
1 0 0 6 1 4 0 -7 5 13 48 18 78
1 0 0 6 1 4 0 7 5 13 48 18 78
1 0 0 6 1 9 0 -7 9 23 126 18 207
1 0 0 6 1 9 0 7 9 23 126 18 207
1 0 0 6 2 -1 -1 -2 9 23 144 120 276
1 0 0 6 2 -1 1 2 9 23 144 120 276
1 0 0 6 2 -2 0 -7 9 23 28 42 46
1 0 0 6 2 -2 0 7 9 23 28 42 46
1 0 0 6 2 -5 -1 2 9 23 84 78 138
1 0 0 6 2 -5 1 -2 9 23 84 78 138
1 0 0 6 2 1 -1 2 9 23 132 120 276
1 0 0 6 2 1 1 -2 9 23 132 120 276
1 0 0 6 2 2 0 -7 9 23 28 4 46
1 0 0 6 2 2 0 7 9 23 28 4 46
1 0 0 6 2 5 -1 -2 9 23 84 60 138
1 0 0 6 2 5 1 2 9 23 84 60 138
1 0 0 7 -1 -1 0 -11 9 23 14 18 23
1 0 0 7 -1 -1 0 -16 13 33 20 26 33
1 0 0 7 -1 -1 0 11 9 23 14 18 23
1 0 0 7 -1 -1 0 16 13 33 20 26 33
1 0 0 7 -1 -11 0 -1 3 8 35 35 56
1 0 0 7 -1 -11 0 1 3 8 35 35 56
1 0 0 7 -1 -17 0 -1 12 31 133 112 217
1 0 0 7 -1 -17 0 1 12 31 133 112 217
1 0 0 7 -1 -19 0 -1 13 33 140 119 231
1 0 0 7 -1 -19 0 1 13 33 140 119 231
1 0 0 7 -1 -4 0 -6 5 13 56 21 91
1 0 0 7 -1 -4 0 6 5 13 56 21 91
1 0 0 7 -1 -9 0 -6 9 23 98 14 161
1 0 0 7 -1 -9 0 6 9 23 98 14 161
1 0 0 7 -1 1 0 -11 9 23 14 5 23
1 0 0 7 -1 1 0 -16 13 33 20 7 33
1 0 0 7 -1 1 0 11 9 23 14 5 23
1 0 0 7 -1 1 0 16 13 33 20 7 33
1 0 0 7 -1 11 0 -1 3 8 35 21 56
1 0 0 7 -1 11 0 1 3 8 35 21 56
1 0 0 7 -1 17 0 -1 12 31 133 105 217
1 0 0 7 -1 17 0 1 12 31 133 105 217
1 0 0 7 -1 19 0 -1 13 33 140 112 231
1 0 0 7 -1 19 0 1 13 33 140 112 231
1 0 0 7 -1 4 0 -6 5 13 56 70 91
1 0 0 7 -1 4 0 6 5 13 56 70 91
1 0 0 7 -1 9 0 -6 9 23 98 147 161
1 0 0 7 -1 9 0 6 9 23 98 147 161
1 0 0 7 -2 -10 0 -1 12 31 133 112 217
1 0 0 7 -2 -10 0 1 12 31 133 112 217
1 0 0 7 -2 -12 0 -1 13 33 140 119 231
1 0 0 7 -2 -12 0 1 13 33 140 119 231
1 0 0 7 -2 -2 0 -6 9 23 98 14 161
1 0 0 7 -2 -2 0 6 9 23 98 14 161
1 0 0 7 -2 -4 0 -1 3 8 4 5 8
1 0 0 7 -2 -4 0 1 3 8 4 5 8
1 0 0 7 -2 10 0 -1 12 31 133 105 217
1 0 0 7 -2 10 0 1 12 31 133 105 217
1 0 0 7 -2 12 0 -1 13 33 140 112 231
1 0 0 7 -2 12 0 1 13 33 140 112 231
1 0 0 7 -2 2 0 -6 9 23 98 147 161
1 0 0 7 -2 2 0 6 9 23 98 147 161
1 0 0 7 -2 4 0 -1 3 8 4 3 8
1 0 0 7 -2 4 0 1 3 8 4 3 8
1 0 0 7 -3 -3 0 -1 12 31 133 112 217
1 0 0 7 -3 -3 0 1 12 31 133 112 217
1 0 0 7 -3 -5 0 -1 13 33 140 119 231
1 0 0 7 -3 -5 0 1 13 33 140 119 231
1 0 0 7 -3 3 0 -1 12 31 133 105 217
1 0 0 7 -3 3 0 1 12 31 133 105 217
1 0 0 7 -3 5 0 -1 13 33 140 112 231
1 0 0 7 -3 5 0 1 13 33 140 112 231
1 0 0 7 0 -1 -1 -11 3 8 35 35 56
1 0 0 7 0 -1 -1 -17 12 31 133 112 217
1 0 0 7 0 -1 -1 -19 13 33 140 119 231
1 0 0 7 0 -1 -1 11 3 8 35 21 56
1 0 0 7 0 -1 -1 17 12 31 133 105 217
1 0 0 7 0 -1 -1 19 13 33 140 112 231
1 0 0 7 0 -1 -2 -10 12 31 133 112 217
1 0 0 7 0 -1 -2 -12 13 33 140 119 231
1 0 0 7 0 -1 -2 -4 3 8 4 5 8
1 0 0 7 0 -1 -2 10 12 31 133 105 217
1 0 0 7 0 -1 -2 12 13 33 140 112 231
1 0 0 7 0 -1 -2 4 3 8 4 3 8
1 0 0 7 0 -1 -3 -3 12 31 133 112 217
1 0 0 7 0 -1 -3 -5 13 33 140 119 231
1 0 0 7 0 -1 -3 3 12 31 133 105 217
1 0 0 7 0 -1 -3 5 13 33 140 112 231
1 0 0 7 0 -1 0 -18 7 19 12 7 19
1 0 0 7 0 -1 0 -24 12 31 133 112 217
1 0 0 7 0 -1 0 -26 13 33 140 119 231
1 0 0 7 0 -1 0 18 7 19 12 7 19
1 0 0 7 0 -1 0 24 12 31 133 112 217
1 0 0 7 0 -1 0 26 13 33 140 119 231
1 0 0 7 0 -1 1 -11 3 8 35 21 56
1 0 0 7 0 -1 1 -17 12 31 133 105 217
1 0 0 7 0 -1 1 -19 13 33 140 112 231
1 0 0 7 0 -1 1 11 3 8 35 35 56
1 0 0 7 0 -1 1 17 12 31 133 112 217
1 0 0 7 0 -1 1 19 13 33 140 119 231
1 0 0 7 0 -1 2 -10 12 31 133 105 217
1 0 0 7 0 -1 2 -12 13 33 140 112 231
1 0 0 7 0 -1 2 -4 3 8 4 5 8
1 0 0 7 0 -1 2 10 12 31 133 112 217
1 0 0 7 0 -1 2 12 13 33 140 119 231
1 0 0 7 0 -1 2 4 3 8 4 3 8
1 0 0 7 0 -1 3 -3 12 31 133 105 217
1 0 0 7 0 -1 3 -5 13 33 140 112 231
1 0 0 7 0 -1 3 3 12 31 133 112 217
1 0 0 7 0 -1 3 5 13 33 140 119 231
1 0 0 7 0 -11 -1 -1 9 23 154 198 253
1 0 0 7 0 -11 -1 1 9 23 154 55 253
1 0 0 7 0 -11 0 -12 9 23 154 55 253
1 0 0 7 0 -11 0 12 9 23 154 55 253
1 0 0 7 0 -11 1 -1 9 23 154 55 253
1 0 0 7 0 -11 1 1 9 23 154 198 253
1 0 0 7 0 -12 0 -11 9 23 168 216 276
1 0 0 7 0 -12 0 11 9 23 168 216 276
1 0 0 7 0 -16 -1 -1 13 33 320 416 528
1 0 0 7 0 -16 -1 1 13 33 320 112 528
1 0 0 7 0 -16 0 -17 13 33 320 112 528
1 0 0 7 0 -16 0 -6 9 23 98 14 161
1 0 0 7 0 -16 0 17 13 33 320 112 528
1 0 0 7 0 -16 0 6 9 23 98 14 161
1 0 0 7 0 -16 1 -1 13 33 320 112 528
1 0 0 7 0 -16 1 1 13 33 320 416 528
1 0 0 7 0 -17 0 -16 13 33 340 442 561
1 0 0 7 0 -17 0 16 13 33 340 442 561
1 0 0 7 0 -18 0 -1 7 19 216 216 342
1 0 0 7 0 -18 0 1 7 19 216 216 342
1 0 0 7 0 -24 0 -1 12 31 133 112 217
1 0 0 7 0 -24 0 1 12 31 133 112 217
1 0 0 7 0 -26 0 -1 13 33 140 119 231
1 0 0 7 0 -26 0 -3 13 33 140 119 231
1 0 0 7 0 -26 0 1 13 33 140 119 231
1 0 0 7 0 -26 0 3 13 33 140 119 231
1 0 0 7 0 -3 0 -26 13 33 140 119 231
1 0 0 7 0 -3 0 26 13 33 140 119 231
1 0 0 7 0 -6 -1 -4 5 13 56 21 91
1 0 0 7 0 -6 -1 -9 9 23 98 14 161
1 0 0 7 0 -6 -1 4 5 13 56 70 91
1 0 0 7 0 -6 -1 9 9 23 98 147 161
1 0 0 7 0 -6 -2 -2 9 23 98 14 161
1 0 0 7 0 -6 -2 2 9 23 98 147 161
1 0 0 7 0 -6 0 -16 9 23 98 14 161
1 0 0 7 0 -6 0 16 9 23 98 14 161
1 0 0 7 0 -6 1 -4 5 13 56 70 91
1 0 0 7 0 -6 1 -9 9 23 98 147 161
1 0 0 7 0 -6 1 4 5 13 56 21 91
1 0 0 7 0 -6 1 9 9 23 98 14 161
1 0 0 7 0 -6 2 -2 9 23 98 147 161
1 0 0 7 0 -6 2 2 9 23 98 14 161
1 0 0 7 0 1 -1 -11 3 8 35 35 56
1 0 0 7 0 1 -1 -17 12 31 133 112 217
1 0 0 7 0 1 -1 -19 13 33 140 119 231
1 0 0 7 0 1 -1 11 3 8 35 21 56
1 0 0 7 0 1 -1 17 12 31 133 105 217
1 0 0 7 0 1 -1 19 13 33 140 112 231
1 0 0 7 0 1 -2 -10 12 31 133 112 217
1 0 0 7 0 1 -2 -12 13 33 140 119 231
1 0 0 7 0 1 -2 -4 3 8 4 5 8
1 0 0 7 0 1 -2 10 12 31 133 105 217
1 0 0 7 0 1 -2 12 13 33 140 112 231
1 0 0 7 0 1 -2 4 3 8 4 3 8
1 0 0 7 0 1 -3 -3 12 31 133 112 217
1 0 0 7 0 1 -3 -5 13 33 140 119 231
1 0 0 7 0 1 -3 3 12 31 133 105 217
1 0 0 7 0 1 -3 5 13 33 140 112 231
1 0 0 7 0 1 0 -18 7 19 12 12 19
1 0 0 7 0 1 0 -24 12 31 133 112 217
1 0 0 7 0 1 0 -26 13 33 140 119 231
1 0 0 7 0 1 0 18 7 19 12 12 19
1 0 0 7 0 1 0 24 12 31 133 112 217
1 0 0 7 0 1 0 26 13 33 140 119 231
1 0 0 7 0 1 1 -11 3 8 35 21 56
1 0 0 7 0 1 1 -17 12 31 133 105 217
1 0 0 7 0 1 1 -19 13 33 140 112 231
1 0 0 7 0 1 1 11 3 8 35 35 56
1 0 0 7 0 1 1 17 12 31 133 112 217
1 0 0 7 0 1 1 19 13 33 140 119 231
1 0 0 7 0 1 2 -10 12 31 133 105 217
1 0 0 7 0 1 2 -12 13 33 140 112 231
1 0 0 7 0 1 2 -4 3 8 4 5 8
1 0 0 7 0 1 2 10 12 31 133 112 217
1 0 0 7 0 1 2 12 13 33 140 119 231
1 0 0 7 0 1 2 4 3 8 4 3 8
1 0 0 7 0 1 3 -3 12 31 133 105 217
1 0 0 7 0 1 3 -5 13 33 140 112 231
1 0 0 7 0 1 3 3 12 31 133 112 217
1 0 0 7 0 1 3 5 13 33 140 119 231
1 0 0 7 0 11 -1 -1 9 23 154 198 253
1 0 0 7 0 11 -1 1 9 23 154 55 253
1 0 0 7 0 11 0 -12 9 23 154 198 253
1 0 0 7 0 11 0 12 9 23 154 198 253
1 0 0 7 0 11 1 -1 9 23 154 55 253
1 0 0 7 0 11 1 1 9 23 154 198 253
1 0 0 7 0 12 0 -11 9 23 168 60 276
1 0 0 7 0 12 0 11 9 23 168 60 276
1 0 0 7 0 16 -1 -1 13 33 320 416 528
1 0 0 7 0 16 -1 1 13 33 320 112 528
1 0 0 7 0 16 0 -17 13 33 320 416 528
1 0 0 7 0 16 0 -6 9 23 98 14 161
1 0 0 7 0 16 0 17 13 33 320 416 528
1 0 0 7 0 16 0 6 9 23 98 14 161
1 0 0 7 0 16 1 -1 13 33 320 112 528
1 0 0 7 0 16 1 1 13 33 320 416 528
1 0 0 7 0 17 0 -16 13 33 340 119 561
1 0 0 7 0 17 0 16 13 33 340 119 561
1 0 0 7 0 18 0 -1 7 19 216 126 342
1 0 0 7 0 18 0 1 7 19 216 126 342
1 0 0 7 0 24 0 -1 12 31 133 112 217
1 0 0 7 0 24 0 1 12 31 133 112 217
1 0 0 7 0 26 0 -1 13 33 140 119 231
1 0 0 7 0 26 0 -3 13 33 140 119 231
1 0 0 7 0 26 0 1 13 33 140 119 231
1 0 0 7 0 26 0 3 13 33 140 119 231
1 0 0 7 0 3 0 -26 13 33 140 119 231
1 0 0 7 0 3 0 26 13 33 140 119 231
1 0 0 7 0 6 -1 -4 5 13 56 21 91
1 0 0 7 0 6 -1 -9 9 23 98 14 161
1 0 0 7 0 6 -1 4 5 13 56 70 91
1 0 0 7 0 6 -1 9 9 23 98 147 161
1 0 0 7 0 6 -2 -2 9 23 98 14 161
1 0 0 7 0 6 -2 2 9 23 98 147 161
1 0 0 7 0 6 0 -16 9 23 98 14 161
1 0 0 7 0 6 0 16 9 23 98 14 161
1 0 0 7 0 6 1 -4 5 13 56 70 91
1 0 0 7 0 6 1 -9 9 23 98 147 161
1 0 0 7 0 6 1 4 5 13 56 21 91
1 0 0 7 0 6 1 9 9 23 98 14 161
1 0 0 7 0 6 2 -2 9 23 98 147 161
1 0 0 7 0 6 2 2 9 23 98 14 161
1 0 0 7 1 -1 0 -11 9 23 14 5 23
1 0 0 7 1 -1 0 -16 13 33 20 7 33
1 0 0 7 1 -1 0 11 9 23 14 5 23
1 0 0 7 1 -1 0 16 13 33 20 7 33
1 0 0 7 1 -11 0 -1 3 8 35 21 56
1 0 0 7 1 -11 0 1 3 8 35 21 56
1 0 0 7 1 -17 0 -1 12 31 133 105 217
1 0 0 7 1 -17 0 1 12 31 133 105 217
1 0 0 7 1 -19 0 -1 13 33 140 112 231
1 0 0 7 1 -19 0 1 13 33 140 112 231
1 0 0 7 1 -4 0 -6 5 13 56 70 91
1 0 0 7 1 -4 0 6 5 13 56 70 91
1 0 0 7 1 -9 0 -6 9 23 98 147 161
1 0 0 7 1 -9 0 6 9 23 98 147 161
1 0 0 7 1 1 0 -11 9 23 14 18 23
1 0 0 7 1 1 0 -16 13 33 20 26 33
1 0 0 7 1 1 0 11 9 23 14 18 23
1 0 0 7 1 1 0 16 13 33 20 26 33
1 0 0 7 1 11 0 -1 3 8 35 35 56
1 0 0 7 1 11 0 1 3 8 35 35 56
1 0 0 7 1 17 0 -1 12 31 133 112 217
1 0 0 7 1 17 0 1 12 31 133 112 217
1 0 0 7 1 19 0 -1 13 33 140 119 231
1 0 0 7 1 19 0 1 13 33 140 119 231
1 0 0 7 1 4 0 -6 5 13 56 21 91
1 0 0 7 1 4 0 6 5 13 56 21 91
1 0 0 7 1 9 0 -6 9 23 98 14 161
1 0 0 7 1 9 0 6 9 23 98 14 161
1 0 0 7 2 -10 0 -1 12 31 133 105 217
1 0 0 7 2 -10 0 1 12 31 133 105 217
1 0 0 7 2 -12 0 -1 13 33 140 112 231
1 0 0 7 2 -12 0 1 13 33 140 112 231
1 0 0 7 2 -2 0 -6 9 23 98 147 161
1 0 0 7 2 -2 0 6 9 23 98 147 161
1 0 0 7 2 -4 0 -1 3 8 4 5 8
1 0 0 7 2 -4 0 1 3 8 4 5 8
1 0 0 7 2 10 0 -1 12 31 133 112 217
1 0 0 7 2 10 0 1 12 31 133 112 217
1 0 0 7 2 12 0 -1 13 33 140 119 231
1 0 0 7 2 12 0 1 13 33 140 119 231
1 0 0 7 2 2 0 -6 9 23 98 14 161
1 0 0 7 2 2 0 6 9 23 98 14 161
1 0 0 7 2 4 0 -1 3 8 4 3 8
1 0 0 7 2 4 0 1 3 8 4 3 8
1 0 0 7 3 -3 0 -1 12 31 133 105 217
1 0 0 7 3 -3 0 1 12 31 133 105 217
1 0 0 7 3 -5 0 -1 13 33 140 112 231
1 0 0 7 3 -5 0 1 13 33 140 112 231
1 0 0 7 3 3 0 -1 12 31 133 112 217
1 0 0 7 3 3 0 1 12 31 133 112 217
1 0 0 7 3 5 0 -1 13 33 140 119 231
1 0 0 7 3 5 0 1 13 33 140 119 231
1 0 0 8 -1 -1 0 -5 5 13 64 96 104
1 0 0 8 -1 -1 0 5 5 13 64 96 104
1 0 0 8 -1 -7 0 -3 9 23 112 152 184
1 0 0 8 -1 -7 0 3 9 23 112 152 184
1 0 0 8 -1 1 0 -5 5 13 64 8 104
1 0 0 8 -1 1 0 5 5 13 64 8 104
1 0 0 8 -1 7 0 -3 9 23 112 32 184
1 0 0 8 -1 7 0 3 9 23 112 32 184
1 0 0 8 0 -10 0 -23 13 33 200 310 330
1 0 0 8 0 -10 0 23 13 33 200 310 330
1 0 0 8 0 -13 0 -25 15 38 299 91 494
1 0 0 8 0 -13 0 25 15 38 299 91 494
1 0 0 8 0 -15 0 -3 9 23 112 152 184
1 0 0 8 0 -15 0 3 9 23 112 152 184
1 0 0 8 0 -17 0 -6 9 23 238 170 391
1 0 0 8 0 -17 0 6 9 23 238 170 391
1 0 0 8 0 -23 0 -10 13 33 460 46 759
1 0 0 8 0 -23 0 10 13 33 460 46 759
1 0 0 8 0 -25 0 -13 15 38 575 775 950
1 0 0 8 0 -25 0 -6 13 33 160 152 264
1 0 0 8 0 -25 0 13 15 38 575 775 950
1 0 0 8 0 -25 0 6 13 33 160 152 264
1 0 0 8 0 -3 -1 -7 9 23 112 152 184
1 0 0 8 0 -3 -1 7 9 23 112 32 184
1 0 0 8 0 -3 0 -15 9 23 112 152 184
1 0 0 8 0 -3 0 15 9 23 112 152 184
1 0 0 8 0 -3 1 -7 9 23 112 32 184
1 0 0 8 0 -3 1 7 9 23 112 152 184
1 0 0 8 0 -5 -1 -1 5 13 64 96 104
1 0 0 8 0 -5 -1 1 5 13 64 8 104
1 0 0 8 0 -5 1 -1 5 13 64 8 104
1 0 0 8 0 -5 1 1 5 13 64 96 104
1 0 0 8 0 -6 0 -17 9 23 84 78 138
1 0 0 8 0 -6 0 -25 13 33 160 152 264
1 0 0 8 0 -6 0 17 9 23 84 78 138
1 0 0 8 0 -6 0 25 13 33 160 152 264
1 0 0 8 0 10 0 -23 13 33 200 20 330
1 0 0 8 0 10 0 23 13 33 200 20 330
1 0 0 8 0 13 0 -25 15 38 299 403 494
1 0 0 8 0 13 0 25 15 38 299 403 494
1 0 0 8 0 15 0 -3 9 23 112 152 184
1 0 0 8 0 15 0 3 9 23 112 152 184
1 0 0 8 0 17 0 -6 9 23 238 221 391
1 0 0 8 0 17 0 6 9 23 238 221 391
1 0 0 8 0 23 0 -10 13 33 460 713 759
1 0 0 8 0 23 0 10 13 33 460 713 759
1 0 0 8 0 25 0 -13 15 38 575 175 950
1 0 0 8 0 25 0 -6 13 33 160 152 264
1 0 0 8 0 25 0 13 15 38 575 175 950
1 0 0 8 0 25 0 6 13 33 160 152 264
1 0 0 8 0 3 -1 -7 9 23 112 152 184
1 0 0 8 0 3 -1 7 9 23 112 32 184
1 0 0 8 0 3 0 -15 9 23 112 152 184
1 0 0 8 0 3 0 15 9 23 112 152 184
1 0 0 8 0 3 1 -7 9 23 112 32 184
1 0 0 8 0 3 1 7 9 23 112 152 184
1 0 0 8 0 5 -1 -1 5 13 64 96 104
1 0 0 8 0 5 -1 1 5 13 64 8 104
1 0 0 8 0 5 1 -1 5 13 64 8 104
1 0 0 8 0 5 1 1 5 13 64 96 104
1 0 0 8 0 6 0 -17 9 23 84 60 138
1 0 0 8 0 6 0 -25 13 33 160 152 264
1 0 0 8 0 6 0 17 9 23 84 60 138
1 0 0 8 0 6 0 25 13 33 160 152 264
1 0 0 8 1 -1 0 -5 5 13 64 8 104
1 0 0 8 1 -1 0 5 5 13 64 8 104
1 0 0 8 1 -7 0 -3 9 23 112 32 184
1 0 0 8 1 -7 0 3 9 23 112 32 184
1 0 0 8 1 1 0 -5 5 13 64 96 104
1 0 0 8 1 1 0 5 5 13 64 96 104
1 0 0 8 1 7 0 -3 9 23 112 152 184
1 0 0 8 1 7 0 3 9 23 112 152 184
1 0 0 9 -1 -21 0 -1 9 23 294 294 483
1 0 0 9 -1 -21 0 1 9 23 294 294 483
1 0 0 9 -1 -6 0 -4 5 13 72 18 117
1 0 0 9 -1 -6 0 4 5 13 72 18 117
1 0 0 9 -1 21 0 -1 9 23 294 189 483
1 0 0 9 -1 21 0 1 9 23 294 189 483
1 0 0 9 -1 6 0 -4 5 13 72 99 117
1 0 0 9 -1 6 0 4 5 13 72 99 117
1 0 0 9 0 -1 -1 -21 9 23 14 14 23
1 0 0 9 0 -1 -1 21 9 23 14 9 23
1 0 0 9 0 -1 0 -22 9 23 14 9 23
1 0 0 9 0 -1 0 -30 12 31 19 12 31
1 0 0 9 0 -1 0 -32 13 33 20 13 33
1 0 0 9 0 -1 0 22 9 23 14 9 23
1 0 0 9 0 -1 0 30 12 31 19 12 31
1 0 0 9 0 -1 0 32 13 33 20 13 33
1 0 0 9 0 -1 1 -21 9 23 14 9 23
1 0 0 9 0 -1 1 21 9 23 14 14 23
1 0 0 9 0 -12 0 -14 9 23 126 198 207
1 0 0 9 0 -12 0 14 9 23 126 198 207
1 0 0 9 0 -14 0 -12 9 23 126 198 207
1 0 0 9 0 -14 0 12 9 23 126 198 207
1 0 0 9 0 -15 0 -4 3 8 4 5 8
1 0 0 9 0 -15 0 4 3 8 4 3 8
1 0 0 9 0 -22 0 -1 9 23 308 308 506
1 0 0 9 0 -22 0 1 9 23 308 308 506
1 0 0 9 0 -30 0 -1 12 31 570 570 930
1 0 0 9 0 -30 0 1 12 31 570 570 930
1 0 0 9 0 -32 0 -1 13 33 640 640 1056
1 0 0 9 0 -32 0 1 13 33 640 640 1056
1 0 0 9 0 -4 -1 -6 5 13 72 18 117
1 0 0 9 0 -4 -1 6 5 13 72 99 117
1 0 0 9 0 -4 0 -15 3 8 4 5 8
1 0 0 9 0 -4 0 15 3 8 4 5 8
1 0 0 9 0 -4 1 -6 5 13 72 99 117
1 0 0 9 0 -4 1 6 5 13 72 18 117
1 0 0 9 0 1 -1 -21 9 23 14 14 23
1 0 0 9 0 1 -1 21 9 23 14 9 23
1 0 0 9 0 1 0 -22 9 23 14 14 23
1 0 0 9 0 1 0 -30 12 31 19 19 31
1 0 0 9 0 1 0 -32 13 33 20 20 33
1 0 0 9 0 1 0 22 9 23 14 14 23
1 0 0 9 0 1 0 30 12 31 19 19 31
1 0 0 9 0 1 0 32 13 33 20 20 33
1 0 0 9 0 1 1 -21 9 23 14 9 23
1 0 0 9 0 1 1 21 9 23 14 14 23
1 0 0 9 0 12 0 -14 9 23 126 198 207
1 0 0 9 0 12 0 14 9 23 126 198 207
1 0 0 9 0 14 0 -12 9 23 126 198 207
1 0 0 9 0 14 0 12 9 23 126 198 207
1 0 0 9 0 15 0 -4 3 8 4 5 8
1 0 0 9 0 15 0 4 3 8 4 3 8
1 0 0 9 0 22 0 -1 9 23 308 198 506
1 0 0 9 0 22 0 1 9 23 308 198 506
1 0 0 9 0 30 0 -1 12 31 570 360 930
1 0 0 9 0 30 0 1 12 31 570 360 930
1 0 0 9 0 32 0 -1 13 33 640 416 1056
1 0 0 9 0 32 0 1 13 33 640 416 1056
1 0 0 9 0 4 -1 -6 5 13 72 18 117
1 0 0 9 0 4 -1 6 5 13 72 99 117
1 0 0 9 0 4 0 -15 3 8 4 3 8
1 0 0 9 0 4 0 15 3 8 4 3 8
1 0 0 9 0 4 1 -6 5 13 72 99 117
1 0 0 9 0 4 1 6 5 13 72 18 117
1 0 0 9 1 -21 0 -1 9 23 294 189 483
1 0 0 9 1 -21 0 1 9 23 294 189 483
1 0 0 9 1 -6 0 -4 5 13 72 99 117
1 0 0 9 1 -6 0 4 5 13 72 99 117
1 0 0 9 1 21 0 -1 9 23 294 294 483
1 0 0 9 1 21 0 1 9 23 294 294 483
1 0 0 9 1 6 0 -4 5 13 72 18 117
1 0 0 9 1 6 0 4 5 13 72 18 117
1 0 1 11 -1 -19 0 -1 15 38 253 220 418
1 0 1 11 -1 -19 0 1 15 38 253 220 418
1 0 1 11 -1 8 0 -1 15 38 253 220 418
1 0 1 11 -1 8 0 1 15 38 253 220 418
1 0 1 11 -2 -15 0 -1 13 33 220 198 363
1 0 1 11 -2 -15 0 1 13 33 220 198 363
1 0 1 11 -2 -18 0 -1 13 33 220 165 363
1 0 1 11 -2 -18 0 1 13 33 220 165 363
1 0 1 11 -2 -4 0 -1 13 33 220 198 363
1 0 1 11 -2 -4 0 1 13 33 220 198 363
1 0 1 11 -2 -7 0 -1 13 33 220 165 363
1 0 1 11 -2 -7 0 1 13 33 220 165 363
1 0 1 11 0 -1 -1 -19 15 38 253 220 418
1 0 1 11 0 -1 -1 8 15 38 253 220 418
1 0 1 11 0 -1 -2 -15 13 33 220 198 363
1 0 1 11 0 -1 -2 -18 13 33 220 165 363
1 0 1 11 0 -1 -2 -4 13 33 220 198 363
1 0 1 11 0 -1 -2 -7 13 33 220 165 363
1 0 1 11 0 -1 0 -7 3 8 5 5 8
1 0 1 11 0 -1 0 7 3 8 5 5 8
1 0 1 11 0 -1 1 -8 15 38 253 220 418
1 0 1 11 0 -1 1 19 15 38 253 220 418
1 0 1 11 0 -1 2 15 13 33 220 198 363
1 0 1 11 0 -1 2 18 13 33 220 165 363
1 0 1 11 0 -1 2 4 13 33 220 198 363
1 0 1 11 0 -1 2 7 13 33 220 165 363
1 0 1 11 0 -10 0 -3 12 31 209 55 341
1 0 1 11 0 -10 0 3 12 31 209 55 341
1 0 1 11 0 -3 0 -10 12 31 209 55 341
1 0 1 11 0 -3 0 10 12 31 209 55 341
1 0 1 11 0 -7 0 -1 3 8 35 35 56
1 0 1 11 0 -7 0 1 3 8 35 35 56
1 0 1 11 0 1 -1 -19 15 38 253 220 418
1 0 1 11 0 1 -1 8 15 38 253 220 418
1 0 1 11 0 1 -2 -15 13 33 220 198 363
1 0 1 11 0 1 -2 -18 13 33 220 165 363
1 0 1 11 0 1 -2 -4 13 33 220 198 363
1 0 1 11 0 1 -2 -7 13 33 220 165 363
1 0 1 11 0 1 0 -7 3 8 5 5 8
1 0 1 11 0 1 0 7 3 8 5 5 8
1 0 1 11 0 1 1 -8 15 38 253 220 418
1 0 1 11 0 1 1 19 15 38 253 220 418
1 0 1 11 0 1 2 15 13 33 220 198 363
1 0 1 11 0 1 2 18 13 33 220 165 363
1 0 1 11 0 1 2 4 13 33 220 198 363
1 0 1 11 0 1 2 7 13 33 220 165 363
1 0 1 11 0 10 0 -3 12 31 209 55 341
1 0 1 11 0 10 0 3 12 31 209 55 341
1 0 1 11 0 3 0 -10 12 31 209 55 341
1 0 1 11 0 3 0 10 12 31 209 55 341
1 0 1 11 0 7 0 -1 3 8 35 35 56
1 0 1 11 0 7 0 1 3 8 35 35 56
1 0 1 11 1 -8 0 -1 15 38 253 220 418
1 0 1 11 1 -8 0 1 15 38 253 220 418
1 0 1 11 1 19 0 -1 15 38 253 220 418
1 0 1 11 1 19 0 1 15 38 253 220 418
1 0 1 11 2 15 0 -1 13 33 220 198 363
1 0 1 11 2 15 0 1 13 33 220 198 363
1 0 1 11 2 18 0 -1 13 33 220 165 363
1 0 1 11 2 18 0 1 13 33 220 165 363
1 0 1 11 2 4 0 -1 13 33 220 198 363
1 0 1 11 2 4 0 1 13 33 220 198 363
1 0 1 11 2 7 0 -1 13 33 220 165 363
1 0 1 11 2 7 0 1 13 33 220 165 363
1 0 1 12 -1 -3 0 -2 3 8 180 72 288
1 0 1 12 -1 -3 0 2 3 8 180 72 288
1 0 1 12 -1 -9 0 -2 3 8 180 216 288
1 0 1 12 -1 -9 0 2 3 8 180 216 288
1 0 1 12 0 -2 -1 -3 3 8 120 60 192
1 0 1 12 0 -2 -1 -9 3 8 120 60 192
1 0 1 12 0 -2 1 3 3 8 120 60 192
1 0 1 12 0 -2 1 9 3 8 120 60 192
1 0 1 12 0 2 -1 -3 3 8 120 60 192
1 0 1 12 0 2 -1 -9 3 8 120 60 192
1 0 1 12 0 2 1 3 3 8 120 60 192
1 0 1 12 0 2 1 9 3 8 120 60 192
1 0 1 12 1 3 0 -2 3 8 180 72 288
1 0 1 12 1 3 0 2 3 8 180 72 288
1 0 1 12 1 9 0 -2 3 8 180 216 288
1 0 1 12 1 9 0 2 3 8 180 216 288
1 0 1 13 0 -1 0 -5 9 23 182 156 299
1 0 1 13 0 -1 0 5 9 23 182 156 299
1 0 1 13 0 -5 0 -1 9 23 182 156 299
1 0 1 13 0 -5 0 1 9 23 182 156 299
1 0 1 13 0 1 0 -5 9 23 182 156 299
1 0 1 13 0 1 0 5 9 23 182 156 299
1 0 1 13 0 5 0 -1 9 23 182 156 299
1 0 1 13 0 5 0 1 9 23 182 156 299
1 0 1 16 -1 -19 0 -2 15 38 368 448 608
1 0 1 16 -1 -19 0 2 15 38 368 448 608
1 0 1 16 -1 3 0 -2 15 38 368 448 608
1 0 1 16 -1 3 0 2 15 38 368 448 608
1 0 1 16 0 -11 0 -2 15 38 368 144 608
1 0 1 16 0 -11 0 2 15 38 368 144 608
1 0 1 16 0 -2 -1 -19 15 38 368 448 608
1 0 1 16 0 -2 -1 3 15 38 368 448 608
1 0 1 16 0 -2 0 -11 15 38 368 144 608
1 0 1 16 0 -2 0 11 15 38 368 144 608
1 0 1 16 0 -2 1 -3 15 38 368 448 608
1 0 1 16 0 -2 1 19 15 38 368 448 608
1 0 1 16 0 11 0 -2 15 38 368 144 608
1 0 1 16 0 11 0 2 15 38 368 144 608
1 0 1 16 0 2 -1 -19 15 38 368 448 608
1 0 1 16 0 2 -1 3 15 38 368 448 608
1 0 1 16 0 2 0 -11 15 38 368 144 608
1 0 1 16 0 2 0 11 15 38 368 144 608
1 0 1 16 0 2 1 -3 15 38 368 448 608
1 0 1 16 0 2 1 19 15 38 368 448 608
1 0 1 16 1 -3 0 -2 15 38 368 448 608
1 0 1 16 1 -3 0 2 15 38 368 448 608
1 0 1 16 1 19 0 -2 15 38 368 448 608
1 0 1 16 1 19 0 2 15 38 368 448 608
1 0 1 17 0 -1 0 -7 12 31 323 272 527
1 0 1 17 0 -1 0 7 12 31 323 272 527
1 0 1 17 0 -3 0 -4 9 23 238 340 391
1 0 1 17 0 -3 0 4 9 23 238 340 391
1 0 1 17 0 -4 0 -3 9 23 238 340 391
1 0 1 17 0 -4 0 3 9 23 238 340 391
1 0 1 17 0 -7 0 -1 12 31 323 272 527
1 0 1 17 0 -7 0 1 12 31 323 272 527
1 0 1 17 0 1 0 -7 12 31 323 272 527
1 0 1 17 0 1 0 7 12 31 323 272 527
1 0 1 17 0 3 0 -4 9 23 238 340 391
1 0 1 17 0 3 0 4 9 23 238 340 391
1 0 1 17 0 4 0 -3 9 23 238 340 391
1 0 1 17 0 4 0 3 9 23 238 340 391
1 0 1 17 0 7 0 -1 12 31 323 272 527
1 0 1 17 0 7 0 1 12 31 323 272 527
1 0 1 18 0 -3 0 -4 5 13 288 72 468
1 0 1 18 0 -3 0 4 5 13 288 72 468
1 0 1 18 0 -4 0 -3 5 13 288 72 468
1 0 1 18 0 -4 0 3 5 13 288 72 468
1 0 1 18 0 3 0 -4 5 13 288 72 468
1 0 1 18 0 3 0 4 5 13 288 72 468
1 0 1 18 0 4 0 -3 5 13 288 72 468
1 0 1 18 0 4 0 3 5 13 288 72 468
1 0 1 19 -1 -11 0 -1 15 38 437 380 722
1 0 1 19 -1 -11 0 1 15 38 437 380 722
1 0 1 19 -1 -16 0 -2 15 38 437 532 722
1 0 1 19 -1 -16 0 2 15 38 437 532 722
1 0 1 19 -1 -3 0 -2 15 38 437 190 722
1 0 1 19 -1 -3 0 2 15 38 437 190 722
1 0 1 19 -1 -8 0 -1 15 38 437 342 722
1 0 1 19 -1 -8 0 1 15 38 437 342 722
1 0 1 19 0 -1 -1 -11 15 38 437 380 722
1 0 1 19 0 -1 -1 -8 15 38 437 342 722
1 0 1 19 0 -1 0 -7 13 33 380 323 627
1 0 1 19 0 -1 0 7 13 33 380 323 627
1 0 1 19 0 -1 1 11 15 38 437 380 722
1 0 1 19 0 -1 1 8 15 38 437 342 722
1 0 1 19 0 -2 -1 -16 15 38 437 532 722
1 0 1 19 0 -2 -1 -3 15 38 437 190 722
1 0 1 19 0 -2 0 -5 9 23 266 133 437
1 0 1 19 0 -2 0 5 9 23 266 133 437
1 0 1 19 0 -2 1 16 15 38 437 532 722
1 0 1 19 0 -2 1 3 15 38 437 190 722
1 0 1 19 0 -5 0 -2 9 23 266 133 437
1 0 1 19 0 -5 0 2 9 23 266 133 437
1 0 1 19 0 -7 0 -1 13 33 380 323 627
1 0 1 19 0 -7 0 1 13 33 380 323 627
1 0 1 19 0 1 -1 -11 15 38 437 380 722
1 0 1 19 0 1 -1 -8 15 38 437 342 722
1 0 1 19 0 1 0 -7 13 33 380 323 627
1 0 1 19 0 1 0 7 13 33 380 323 627
1 0 1 19 0 1 1 11 15 38 437 380 722
1 0 1 19 0 1 1 8 15 38 437 342 722
1 0 1 19 0 2 -1 -16 15 38 437 532 722
1 0 1 19 0 2 -1 -3 15 38 437 190 722
1 0 1 19 0 2 0 -5 9 23 266 133 437
1 0 1 19 0 2 0 5 9 23 266 133 437
1 0 1 19 0 2 1 16 15 38 437 532 722
1 0 1 19 0 2 1 3 15 38 437 190 722
1 0 1 19 0 5 0 -2 9 23 266 133 437
1 0 1 19 0 5 0 2 9 23 266 133 437
1 0 1 19 0 7 0 -1 13 33 380 323 627
1 0 1 19 0 7 0 1 13 33 380 323 627
1 0 1 19 1 11 0 -1 15 38 437 380 722
1 0 1 19 1 11 0 1 15 38 437 380 722
1 0 1 19 1 16 0 -2 15 38 437 532 722
1 0 1 19 1 16 0 2 15 38 437 532 722
1 0 1 19 1 3 0 -2 15 38 437 190 722
1 0 1 19 1 3 0 2 15 38 437 190 722
1 0 1 19 1 8 0 -1 15 38 437 342 722
1 0 1 19 1 8 0 1 15 38 437 342 722
1 0 1 2 -1 -5 -2 -14 9 23 70 110 115
1 0 1 2 -1 -5 2 14 9 23 70 110 115
1 0 1 2 -1 3 -2 10 9 23 60 5 115
1 0 1 2 -1 3 2 -10 9 23 60 5 115
1 0 1 2 -10 -10 -3 -3 5 13 80 120 130
1 0 1 2 -10 -10 3 3 5 13 80 120 130
1 0 1 2 -10 -16 -3 -5 9 23 224 352 368
1 0 1 2 -10 -16 3 5 9 23 224 352 368
1 0 1 2 -10 -22 -3 -7 13 33 440 704 726
1 0 1 2 -10 -22 3 7 13 33 440 704 726
1 0 1 2 -10 -4 -3 -1 9 23 192 16 368
1 0 1 2 -10 -4 3 1 9 23 192 16 368
1 0 1 2 -10 2 -3 1 13 33 396 22 726
1 0 1 2 -10 2 3 -1 13 33 396 22 726
1 0 1 2 -12 -10 -4 -3 9 23 154 182 322
1 0 1 2 -12 -10 4 3 9 23 154 182 322
1 0 1 2 -12 -14 -4 -5 9 23 196 140 322
1 0 1 2 -12 -14 4 5 9 23 196 140 322
1 0 1 2 -12 -2 -4 -1 13 33 330 418 726
1 0 1 2 -12 -2 4 1 13 33 330 418 726
1 0 1 2 -12 -20 -4 -7 12 31 380 280 620
1 0 1 2 -12 -20 4 7 12 31 380 280 620
1 0 1 2 -12 -22 -4 -7 13 33 440 308 726
1 0 1 2 -12 -22 4 7 13 33 440 308 726
1 0 1 2 -12 -4 -4 -1 12 31 320 340 620
1 0 1 2 -12 -4 4 1 12 31 320 340 620
1 0 1 2 -18 -11 -5 -3 15 38 46 38 76
1 0 1 2 -18 -11 5 3 15 38 46 38 76
1 0 1 2 -18 -25 -5 -7 15 38 46 38 76
1 0 1 2 -18 -25 5 7 15 38 46 38 76
1 0 1 2 -2 -10 -3 -7 13 33 200 310 330
1 0 1 2 -2 -10 3 7 13 33 200 310 330
1 0 1 2 -2 -14 -1 -5 9 23 196 308 322
1 0 1 2 -2 -14 1 5 9 23 196 308 322
1 0 1 2 -2 -5 -3 -1 7 19 60 45 95
1 0 1 2 -2 -5 -3 -11 9 23 70 50 115
1 0 1 2 -2 -5 -3 1 9 23 70 50 115
1 0 1 2 -2 -5 -6 -16 9 23 70 50 115
1 0 1 2 -2 -5 0 -6 9 23 70 50 115
1 0 1 2 -2 -5 0 6 9 23 70 50 115
1 0 1 2 -2 -5 3 -1 9 23 70 50 115
1 0 1 2 -2 -5 3 1 7 19 60 45 95
1 0 1 2 -2 -5 3 11 9 23 70 50 115
1 0 1 2 -2 -5 6 16 9 23 70 50 115
1 0 1 2 -2 -7 -3 1 13 33 48 6 99
1 0 1 2 -2 -7 -7 -25 15 38 46 68 76
1 0 1 2 -2 -7 3 -1 13 33 48 6 99
1 0 1 2 -2 -7 7 25 15 38 46 68 76
1 0 1 2 -2 -8 -4 -7 13 33 160 112 264
1 0 1 2 -2 -8 4 7 13 33 160 112 264
1 0 1 2 -2 1 -3 -5 7 19 12 17 19
1 0 1 2 -2 1 -3 -7 9 23 55 65 115
1 0 1 2 -2 1 -3 5 9 23 55 65 115
1 0 1 2 -2 1 -6 4 9 23 55 65 115
1 0 1 2 -2 1 0 -6 9 23 55 65 115
1 0 1 2 -2 1 0 6 9 23 55 65 115
1 0 1 2 -2 1 3 -5 9 23 55 65 115
1 0 1 2 -2 1 3 5 7 19 12 17 19
1 0 1 2 -2 1 3 7 9 23 55 65 115
1 0 1 2 -2 1 6 -4 9 23 55 65 115
1 0 1 2 -2 10 -1 3 9 23 168 14 322
1 0 1 2 -2 10 1 -3 9 23 168 14 322
1 0 1 2 -2 3 -3 -7 13 33 60 93 99
1 0 1 2 -2 3 -7 11 15 38 46 68 76
1 0 1 2 -2 3 3 7 13 33 60 93 99
1 0 1 2 -2 3 7 -11 15 38 46 68 76
1 0 1 2 -2 4 -4 -1 13 33 120 152 264
1 0 1 2 -2 4 4 1 13 33 120 152 264
1 0 1 2 -2 6 -3 1 13 33 160 20 330
1 0 1 2 -2 6 3 -1 13 33 160 20 330
1 0 1 2 -3 -1 -10 -4 9 23 60 5 115
1 0 1 2 -3 -1 -2 -5 7 19 12 9 19
1 0 1 2 -3 -1 -4 -7 9 23 60 5 115
1 0 1 2 -3 -1 -6 -6 9 23 60 5 115
1 0 1 2 -3 -1 -8 -5 9 23 60 5 115
1 0 1 2 -3 -1 10 4 9 23 60 5 115
1 0 1 2 -3 -1 2 5 7 19 12 9 19
1 0 1 2 -3 -1 4 7 9 23 60 5 115
1 0 1 2 -3 -1 6 6 9 23 60 5 115
1 0 1 2 -3 -1 8 5 9 23 60 5 115
1 0 1 2 -3 -11 -2 -5 9 23 154 110 253
1 0 1 2 -3 -11 2 5 9 23 154 110 253
1 0 1 2 -3 -3 -10 -10 5 13 24 36 39
1 0 1 2 -3 -3 10 10 5 13 24 36 39
1 0 1 2 -3 -5 -10 -16 9 23 70 110 115
1 0 1 2 -3 -5 -2 1 7 19 60 85 95
1 0 1 2 -3 -5 -4 -1 9 23 70 110 115
1 0 1 2 -3 -5 -6 -6 9 23 70 110 115
1 0 1 2 -3 -5 -8 -11 9 23 70 110 115
1 0 1 2 -3 -5 10 16 9 23 70 110 115
1 0 1 2 -3 -5 2 -1 7 19 60 85 95
1 0 1 2 -3 -5 4 1 9 23 70 110 115
1 0 1 2 -3 -5 6 6 9 23 70 110 115
1 0 1 2 -3 -5 8 11 9 23 70 110 115
1 0 1 2 -3 -7 -10 -22 13 33 140 224 231
1 0 1 2 -3 -7 -2 -10 13 33 140 217 231
1 0 1 2 -3 -7 -2 1 9 23 11 13 23
1 0 1 2 -3 -7 -2 3 13 33 140 217 231
1 0 1 2 -3 -7 -4 -1 13 33 140 224 231
1 0 1 2 -3 -7 -6 -8 13 33 140 224 231
1 0 1 2 -3 -7 -8 -15 13 33 140 224 231
1 0 1 2 -3 -7 -8 -20 12 31 133 203 217
1 0 1 2 -3 -7 10 22 13 33 140 224 231
1 0 1 2 -3 -7 2 -1 9 23 11 13 23
1 0 1 2 -3 -7 2 -3 13 33 140 217 231
1 0 1 2 -3 -7 2 10 13 33 140 217 231
1 0 1 2 -3 -7 4 1 13 33 140 224 231
1 0 1 2 -3 -7 6 8 13 33 140 224 231
1 0 1 2 -3 -7 8 15 13 33 140 224 231
1 0 1 2 -3 -7 8 20 12 31 133 203 217
1 0 1 2 -3 1 -10 2 13 33 126 7 231
1 0 1 2 -3 1 -2 -5 9 23 14 10 23
1 0 1 2 -3 1 -2 -7 13 33 112 14 231
1 0 1 2 -3 1 -2 6 13 33 112 14 231
1 0 1 2 -3 1 -4 -7 13 33 20 14 33
1 0 1 2 -3 1 -6 -4 13 33 126 7 231
1 0 1 2 -3 1 -8 -1 13 33 126 7 231
1 0 1 2 -3 1 -8 4 12 31 105 14 217
1 0 1 2 -3 1 10 -2 13 33 126 7 231
1 0 1 2 -3 1 2 -6 13 33 112 14 231
1 0 1 2 -3 1 2 5 9 23 14 10 23
1 0 1 2 -3 1 2 7 13 33 112 14 231
1 0 1 2 -3 1 4 7 13 33 20 14 33
1 0 1 2 -3 1 6 4 13 33 126 7 231
1 0 1 2 -3 1 8 -4 12 31 105 14 217
1 0 1 2 -3 1 8 1 13 33 126 7 231
1 0 1 2 -3 5 -2 1 9 23 121 143 253
1 0 1 2 -3 5 2 -1 9 23 121 143 253
1 0 1 2 -4 -1 -12 -2 13 33 105 133 231
1 0 1 2 -4 -1 -12 -4 12 31 112 119 217
1 0 1 2 -4 -1 -2 4 13 33 105 133 231
1 0 1 2 -4 -1 -3 -5 9 23 14 22 23
1 0 1 2 -4 -1 -3 -7 13 33 20 32 33
1 0 1 2 -4 -1 -5 -7 13 33 119 126 231
1 0 1 2 -4 -1 -7 1 13 33 105 133 231
1 0 1 2 -4 -1 -8 -6 13 33 119 126 231
1 0 1 2 -4 -1 12 2 13 33 105 133 231
1 0 1 2 -4 -1 12 4 12 31 112 119 217
1 0 1 2 -4 -1 2 -4 13 33 105 133 231
1 0 1 2 -4 -1 3 5 9 23 14 22 23
1 0 1 2 -4 -1 3 7 13 33 20 32 33
1 0 1 2 -4 -1 5 7 13 33 119 126 231
1 0 1 2 -4 -1 7 -1 13 33 105 133 231
1 0 1 2 -4 -1 8 6 13 33 119 126 231
1 0 1 2 -4 -3 -12 -10 9 23 55 65 115
1 0 1 2 -4 -3 12 10 9 23 55 65 115
1 0 1 2 -4 -5 -12 -14 9 23 70 50 115
1 0 1 2 -4 -5 12 14 9 23 70 50 115
1 0 1 2 -4 -7 -12 -20 12 31 133 98 217
1 0 1 2 -4 -7 -12 -22 13 33 140 98 231
1 0 1 2 -4 -7 -2 -8 13 33 140 98 231
1 0 1 2 -4 -7 -3 -1 9 23 12 1 23
1 0 1 2 -4 -7 -3 1 13 33 140 98 231
1 0 1 2 -4 -7 -5 -3 13 33 140 105 231
1 0 1 2 -4 -7 -7 -15 13 33 140 98 231
1 0 1 2 -4 -7 -8 -10 13 33 140 105 231
1 0 1 2 -4 -7 12 20 12 31 133 98 217
1 0 1 2 -4 -7 12 22 13 33 140 98 231
1 0 1 2 -4 -7 2 8 13 33 140 98 231
1 0 1 2 -4 -7 3 -1 13 33 140 98 231
1 0 1 2 -4 -7 3 1 9 23 12 1 23
1 0 1 2 -4 -7 5 3 13 33 140 105 231
1 0 1 2 -4 -7 7 15 13 33 140 98 231
1 0 1 2 -4 -7 8 10 13 33 140 105 231
1 0 1 2 -5 -3 -18 -11 15 38 46 38 76
1 0 1 2 -5 -3 -4 -7 13 33 60 45 99
1 0 1 2 -5 -3 18 11 15 38 46 38 76
1 0 1 2 -5 -3 4 7 13 33 60 45 99
1 0 1 2 -5 -7 -18 -25 15 38 46 38 76
1 0 1 2 -5 -7 -4 -1 13 33 51 54 99
1 0 1 2 -5 -7 18 25 15 38 46 38 76
1 0 1 2 -5 -7 4 1 13 33 51 54 99
1 0 1 2 -6 -16 -2 -5 9 23 224 160 368
1 0 1 2 -6 -16 2 5 9 23 224 160 368
1 0 1 2 -6 -4 -3 1 13 33 144 8 264
1 0 1 2 -6 -4 3 -1 13 33 144 8 264
1 0 1 2 -6 -6 -3 -1 9 23 72 6 138
1 0 1 2 -6 -6 -3 -5 9 23 84 132 138
1 0 1 2 -6 -6 3 1 9 23 72 6 138
1 0 1 2 -6 -6 3 5 9 23 84 132 138
1 0 1 2 -6 -8 -3 -7 13 33 160 256 264
1 0 1 2 -6 -8 3 7 13 33 160 256 264
1 0 1 2 -6 4 -2 1 9 23 176 208 368
1 0 1 2 -6 4 2 -1 9 23 176 208 368
1 0 1 2 -7 -15 -4 -7 13 33 300 210 495
1 0 1 2 -7 -15 4 7 13 33 300 210 495
1 0 1 2 -7 -25 -2 -7 15 38 46 68 76
1 0 1 2 -7 -25 2 7 15 38 46 68 76
1 0 1 2 -7 1 -4 -1 13 33 225 285 495
1 0 1 2 -7 1 4 1 13 33 225 285 495
1 0 1 2 -7 11 -2 3 15 38 46 68 76
1 0 1 2 -7 11 2 -3 15 38 46 68 76
1 0 1 2 -8 -1 -3 1 13 33 270 15 495
1 0 1 2 -8 -1 3 -1 13 33 270 15 495
1 0 1 2 -8 -10 -4 -7 13 33 200 150 330
1 0 1 2 -8 -10 4 7 13 33 200 150 330
1 0 1 2 -8 -11 -3 -5 9 23 154 242 253
1 0 1 2 -8 -11 3 5 9 23 154 242 253
1 0 1 2 -8 -15 -3 -7 13 33 300 480 495
1 0 1 2 -8 -15 3 7 13 33 300 480 495
1 0 1 2 -8 -20 -3 -7 12 31 380 580 620
1 0 1 2 -8 -20 3 7 12 31 380 580 620
1 0 1 2 -8 -5 -3 -1 9 23 132 11 253
1 0 1 2 -8 -5 3 1 9 23 132 11 253
1 0 1 2 -8 -6 -4 -1 13 33 170 180 330
1 0 1 2 -8 -6 4 1 13 33 170 180 330
1 0 1 2 -8 4 -3 1 12 31 300 40 620
1 0 1 2 -8 4 3 -1 12 31 300 40 620
1 0 1 2 0 -10 0 -3 5 13 80 60 130
1 0 1 2 0 -10 0 3 5 13 80 60 130
1 0 1 2 0 -3 0 -10 5 13 24 18 39
1 0 1 2 0 -3 0 10 5 13 24 18 39
1 0 1 2 0 -6 -2 -5 9 23 84 60 138
1 0 1 2 0 -6 -2 1 9 23 66 78 138
1 0 1 2 0 -6 2 -1 9 23 66 78 138
1 0 1 2 0 -6 2 5 9 23 84 60 138
1 0 1 2 0 10 0 -3 5 13 80 60 130
1 0 1 2 0 10 0 3 5 13 80 60 130
1 0 1 2 0 3 0 -10 5 13 24 18 39
1 0 1 2 0 3 0 10 5 13 24 18 39
1 0 1 2 0 6 -2 -5 9 23 84 60 138
1 0 1 2 0 6 -2 1 9 23 66 78 138
1 0 1 2 0 6 2 -1 9 23 66 78 138
1 0 1 2 0 6 2 5 9 23 84 60 138
1 0 1 2 1 -3 -2 10 9 23 60 5 115
1 0 1 2 1 -3 2 -10 9 23 60 5 115
1 0 1 2 1 5 -2 -14 9 23 70 110 115
1 0 1 2 1 5 2 14 9 23 70 110 115
1 0 1 2 10 -2 -3 1 13 33 396 22 726
1 0 1 2 10 -2 3 -1 13 33 396 22 726
1 0 1 2 10 10 -3 -3 5 13 80 120 130
1 0 1 2 10 10 3 3 5 13 80 120 130
1 0 1 2 10 16 -3 -5 9 23 224 352 368
1 0 1 2 10 16 3 5 9 23 224 352 368
1 0 1 2 10 22 -3 -7 13 33 440 704 726
1 0 1 2 10 22 3 7 13 33 440 704 726
1 0 1 2 10 4 -3 -1 9 23 192 16 368
1 0 1 2 10 4 3 1 9 23 192 16 368
1 0 1 2 12 10 -4 -3 9 23 154 182 322
1 0 1 2 12 10 4 3 9 23 154 182 322
1 0 1 2 12 14 -4 -5 9 23 196 140 322
1 0 1 2 12 14 4 5 9 23 196 140 322
1 0 1 2 12 2 -4 -1 13 33 330 418 726
1 0 1 2 12 2 4 1 13 33 330 418 726
1 0 1 2 12 20 -4 -7 12 31 380 280 620
1 0 1 2 12 20 4 7 12 31 380 280 620
1 0 1 2 12 22 -4 -7 13 33 440 308 726
1 0 1 2 12 22 4 7 13 33 440 308 726
1 0 1 2 12 4 -4 -1 12 31 320 340 620
1 0 1 2 12 4 4 1 12 31 320 340 620
1 0 1 2 18 11 -5 -3 15 38 46 38 76
1 0 1 2 18 11 5 3 15 38 46 38 76
1 0 1 2 18 25 -5 -7 15 38 46 38 76
1 0 1 2 18 25 5 7 15 38 46 38 76
1 0 1 2 2 -1 -3 -5 7 19 12 17 19
1 0 1 2 2 -1 -3 -7 9 23 55 65 115
1 0 1 2 2 -1 -3 5 9 23 55 65 115
1 0 1 2 2 -1 -6 4 9 23 55 65 115
1 0 1 2 2 -1 0 -6 9 23 55 65 115
1 0 1 2 2 -1 0 6 9 23 55 65 115
1 0 1 2 2 -1 3 -5 9 23 55 65 115
1 0 1 2 2 -1 3 5 7 19 12 17 19
1 0 1 2 2 -1 3 7 9 23 55 65 115
1 0 1 2 2 -1 6 -4 9 23 55 65 115
1 0 1 2 2 -10 -1 3 9 23 168 14 322
1 0 1 2 2 -10 1 -3 9 23 168 14 322
1 0 1 2 2 -3 -3 -7 13 33 60 93 99
1 0 1 2 2 -3 -7 11 15 38 46 68 76
1 0 1 2 2 -3 3 7 13 33 60 93 99
1 0 1 2 2 -3 7 -11 15 38 46 68 76
1 0 1 2 2 -4 -4 -1 13 33 120 152 264
1 0 1 2 2 -4 4 1 13 33 120 152 264
1 0 1 2 2 -6 -3 1 13 33 160 20 330
1 0 1 2 2 -6 3 -1 13 33 160 20 330
1 0 1 2 2 10 -3 -7 13 33 200 310 330
1 0 1 2 2 10 3 7 13 33 200 310 330
1 0 1 2 2 14 -1 -5 9 23 196 308 322
1 0 1 2 2 14 1 5 9 23 196 308 322
1 0 1 2 2 5 -3 -1 7 19 60 45 95
1 0 1 2 2 5 -3 -11 9 23 70 50 115
1 0 1 2 2 5 -3 1 9 23 70 50 115
1 0 1 2 2 5 -6 -16 9 23 70 50 115
1 0 1 2 2 5 0 -6 9 23 70 50 115
1 0 1 2 2 5 0 6 9 23 70 50 115
1 0 1 2 2 5 3 -1 9 23 70 50 115
1 0 1 2 2 5 3 1 7 19 60 45 95
1 0 1 2 2 5 3 11 9 23 70 50 115
1 0 1 2 2 5 6 16 9 23 70 50 115
1 0 1 2 2 7 -3 1 13 33 48 6 99
1 0 1 2 2 7 -7 -25 15 38 46 68 76
1 0 1 2 2 7 3 -1 13 33 48 6 99
1 0 1 2 2 7 7 25 15 38 46 68 76
1 0 1 2 2 8 -4 -7 13 33 160 112 264
1 0 1 2 2 8 4 7 13 33 160 112 264
1 0 1 2 3 -1 -10 2 13 33 126 7 231
1 0 1 2 3 -1 -2 -5 9 23 14 10 23
1 0 1 2 3 -1 -2 -7 13 33 112 14 231
1 0 1 2 3 -1 -2 6 13 33 112 14 231
1 0 1 2 3 -1 -4 -7 13 33 20 14 33
1 0 1 2 3 -1 -6 -4 13 33 126 7 231
1 0 1 2 3 -1 -8 -1 13 33 126 7 231
1 0 1 2 3 -1 -8 4 12 31 105 14 217
1 0 1 2 3 -1 10 -2 13 33 126 7 231
1 0 1 2 3 -1 2 -6 13 33 112 14 231
1 0 1 2 3 -1 2 5 9 23 14 10 23
1 0 1 2 3 -1 2 7 13 33 112 14 231
1 0 1 2 3 -1 4 7 13 33 20 14 33
1 0 1 2 3 -1 6 4 13 33 126 7 231
1 0 1 2 3 -1 8 -4 12 31 105 14 217
1 0 1 2 3 -1 8 1 13 33 126 7 231
1 0 1 2 3 -5 -2 1 9 23 121 143 253
1 0 1 2 3 -5 2 -1 9 23 121 143 253
1 0 1 2 3 1 -10 -4 9 23 60 5 115
1 0 1 2 3 1 -2 -5 7 19 12 9 19
1 0 1 2 3 1 -4 -7 9 23 60 5 115
1 0 1 2 3 1 -6 -6 9 23 60 5 115
1 0 1 2 3 1 -8 -5 9 23 60 5 115
1 0 1 2 3 1 10 4 9 23 60 5 115
1 0 1 2 3 1 2 5 7 19 12 9 19
1 0 1 2 3 1 4 7 9 23 60 5 115
1 0 1 2 3 1 6 6 9 23 60 5 115
1 0 1 2 3 1 8 5 9 23 60 5 115
1 0 1 2 3 11 -2 -5 9 23 154 110 253
1 0 1 2 3 11 2 5 9 23 154 110 253
1 0 1 2 3 3 -10 -10 5 13 24 36 39
1 0 1 2 3 3 10 10 5 13 24 36 39
1 0 1 2 3 5 -10 -16 9 23 70 110 115
1 0 1 2 3 5 -2 1 7 19 60 85 95
1 0 1 2 3 5 -4 -1 9 23 70 110 115
1 0 1 2 3 5 -6 -6 9 23 70 110 115
1 0 1 2 3 5 -8 -11 9 23 70 110 115
1 0 1 2 3 5 10 16 9 23 70 110 115
1 0 1 2 3 5 2 -1 7 19 60 85 95
1 0 1 2 3 5 4 1 9 23 70 110 115
1 0 1 2 3 5 6 6 9 23 70 110 115
1 0 1 2 3 5 8 11 9 23 70 110 115
1 0 1 2 3 7 -10 -22 13 33 140 224 231
1 0 1 2 3 7 -2 -10 13 33 140 217 231
1 0 1 2 3 7 -2 1 9 23 11 13 23
1 0 1 2 3 7 -2 3 13 33 140 217 231
1 0 1 2 3 7 -4 -1 13 33 140 224 231
1 0 1 2 3 7 -6 -8 13 33 140 224 231
1 0 1 2 3 7 -8 -15 13 33 140 224 231
1 0 1 2 3 7 -8 -20 12 31 133 203 217
1 0 1 2 3 7 10 22 13 33 140 224 231
1 0 1 2 3 7 2 -1 9 23 11 13 23
1 0 1 2 3 7 2 -3 13 33 140 217 231
1 0 1 2 3 7 2 10 13 33 140 217 231
1 0 1 2 3 7 4 1 13 33 140 224 231
1 0 1 2 3 7 6 8 13 33 140 224 231
1 0 1 2 3 7 8 15 13 33 140 224 231
1 0 1 2 3 7 8 20 12 31 133 203 217
1 0 1 2 4 1 -12 -2 13 33 105 133 231
1 0 1 2 4 1 -12 -4 12 31 112 119 217
1 0 1 2 4 1 -2 4 13 33 105 133 231
1 0 1 2 4 1 -3 -5 9 23 14 22 23
1 0 1 2 4 1 -3 -7 13 33 20 32 33
1 0 1 2 4 1 -5 -7 13 33 119 126 231
1 0 1 2 4 1 -7 1 13 33 105 133 231
1 0 1 2 4 1 -8 -6 13 33 119 126 231
1 0 1 2 4 1 12 2 13 33 105 133 231
1 0 1 2 4 1 12 4 12 31 112 119 217
1 0 1 2 4 1 2 -4 13 33 105 133 231
1 0 1 2 4 1 3 5 9 23 14 22 23
1 0 1 2 4 1 3 7 13 33 20 32 33
1 0 1 2 4 1 5 7 13 33 119 126 231
1 0 1 2 4 1 7 -1 13 33 105 133 231
1 0 1 2 4 1 8 6 13 33 119 126 231
1 0 1 2 4 3 -12 -10 9 23 55 65 115
1 0 1 2 4 3 12 10 9 23 55 65 115
1 0 1 2 4 5 -12 -14 9 23 70 50 115
1 0 1 2 4 5 12 14 9 23 70 50 115
1 0 1 2 4 7 -12 -20 12 31 133 98 217
1 0 1 2 4 7 -12 -22 13 33 140 98 231
1 0 1 2 4 7 -2 -8 13 33 140 98 231
1 0 1 2 4 7 -3 -1 9 23 12 1 23
1 0 1 2 4 7 -3 1 13 33 140 98 231
1 0 1 2 4 7 -5 -3 13 33 140 105 231
1 0 1 2 4 7 -7 -15 13 33 140 98 231
1 0 1 2 4 7 -8 -10 13 33 140 105 231
1 0 1 2 4 7 12 20 12 31 133 98 217
1 0 1 2 4 7 12 22 13 33 140 98 231
1 0 1 2 4 7 2 8 13 33 140 98 231
1 0 1 2 4 7 3 -1 13 33 140 98 231
1 0 1 2 4 7 3 1 9 23 12 1 23
1 0 1 2 4 7 5 3 13 33 140 105 231
1 0 1 2 4 7 7 15 13 33 140 98 231
1 0 1 2 4 7 8 10 13 33 140 105 231
1 0 1 2 5 3 -18 -11 15 38 46 38 76
1 0 1 2 5 3 -4 -7 13 33 60 45 99
1 0 1 2 5 3 18 11 15 38 46 38 76
1 0 1 2 5 3 4 7 13 33 60 45 99
1 0 1 2 5 7 -18 -25 15 38 46 38 76
1 0 1 2 5 7 -4 -1 13 33 51 54 99
1 0 1 2 5 7 18 25 15 38 46 38 76
1 0 1 2 5 7 4 1 13 33 51 54 99
1 0 1 2 6 -4 -2 1 9 23 176 208 368
1 0 1 2 6 -4 2 -1 9 23 176 208 368
1 0 1 2 6 16 -2 -5 9 23 224 160 368
1 0 1 2 6 16 2 5 9 23 224 160 368
1 0 1 2 6 4 -3 1 13 33 144 8 264
1 0 1 2 6 4 3 -1 13 33 144 8 264
1 0 1 2 6 6 -3 -1 9 23 72 6 138
1 0 1 2 6 6 -3 -5 9 23 84 132 138
1 0 1 2 6 6 3 1 9 23 72 6 138
1 0 1 2 6 6 3 5 9 23 84 132 138
1 0 1 2 6 8 -3 -7 13 33 160 256 264
1 0 1 2 6 8 3 7 13 33 160 256 264
1 0 1 2 7 -1 -4 -1 13 33 225 285 495
1 0 1 2 7 -1 4 1 13 33 225 285 495
1 0 1 2 7 -11 -2 3 15 38 46 68 76
1 0 1 2 7 -11 2 -3 15 38 46 68 76
1 0 1 2 7 15 -4 -7 13 33 300 210 495
1 0 1 2 7 15 4 7 13 33 300 210 495
1 0 1 2 7 25 -2 -7 15 38 46 68 76
1 0 1 2 7 25 2 7 15 38 46 68 76
1 0 1 2 8 -4 -3 1 12 31 300 40 620
1 0 1 2 8 -4 3 -1 12 31 300 40 620
1 0 1 2 8 1 -3 1 13 33 270 15 495
1 0 1 2 8 1 3 -1 13 33 270 15 495
1 0 1 2 8 10 -4 -7 13 33 200 150 330
1 0 1 2 8 10 4 7 13 33 200 150 330
1 0 1 2 8 11 -3 -5 9 23 154 242 253
1 0 1 2 8 11 3 5 9 23 154 242 253
1 0 1 2 8 15 -3 -7 13 33 300 480 495
1 0 1 2 8 15 3 7 13 33 300 480 495
1 0 1 2 8 20 -3 -7 12 31 380 580 620
1 0 1 2 8 20 3 7 12 31 380 580 620
1 0 1 2 8 5 -3 -1 9 23 132 11 253
1 0 1 2 8 5 3 1 9 23 132 11 253
1 0 1 2 8 6 -4 -1 13 33 170 180 330
1 0 1 2 8 6 4 1 13 33 170 180 330
1 0 1 21 0 -1 0 -9 9 23 294 294 483
1 0 1 21 0 -1 0 9 9 23 294 294 483
1 0 1 21 0 -9 0 -1 9 23 294 294 483
1 0 1 21 0 -9 0 1 9 23 294 294 483
1 0 1 21 0 1 0 -9 9 23 294 294 483
1 0 1 21 0 1 0 9 9 23 294 294 483
1 0 1 21 0 9 0 -1 9 23 294 294 483
1 0 1 21 0 9 0 1 9 23 294 294 483
1 0 1 23 0 -4 0 -5 13 33 460 92 759
1 0 1 23 0 -4 0 5 13 33 460 92 759
1 0 1 23 0 -5 0 -4 13 33 460 92 759
1 0 1 23 0 -5 0 4 13 33 460 92 759
1 0 1 23 0 4 0 -5 13 33 460 92 759
1 0 1 23 0 4 0 5 13 33 460 92 759
1 0 1 23 0 5 0 -4 13 33 460 92 759
1 0 1 23 0 5 0 4 13 33 460 92 759
1 0 1 25 0 -3 0 -4 13 33 500 125 825
1 0 1 25 0 -3 0 4 13 33 500 125 825
1 0 1 25 0 -4 0 -3 13 33 500 125 825
1 0 1 25 0 -4 0 3 13 33 500 125 825
1 0 1 25 0 3 0 -4 13 33 500 125 825
1 0 1 25 0 3 0 4 13 33 500 125 825
1 0 1 25 0 4 0 -3 13 33 500 125 825
1 0 1 25 0 4 0 3 13 33 500 125 825
1 0 1 3 -1 -12 0 -2 3 8 45 18 72
1 0 1 3 -1 -12 0 2 3 8 45 18 72
1 0 1 3 -1 -19 0 -2 15 38 69 30 114
1 0 1 3 -1 -19 0 2 15 38 69 30 114
1 0 1 3 -1 -4 -2 2 3 8 40 60 64
1 0 1 3 -1 -4 2 -2 3 8 40 60 64
1 0 1 3 -1 -5 -2 4 9 23 70 110 115
1 0 1 3 -1 -5 2 -4 9 23 70 110 115
1 0 1 3 -1 1 -2 -8 3 8 28 4 64
1 0 1 3 -1 1 2 8 3 8 28 4 64
1 0 1 3 -1 16 0 -2 15 38 69 30 114
1 0 1 3 -1 16 0 2 15 38 69 30 114
1 0 1 3 -1 2 -2 -10 9 23 55 5 115
1 0 1 3 -1 2 2 10 9 23 55 5 115
1 0 1 3 -1 9 0 -2 3 8 45 18 72
1 0 1 3 -1 9 0 2 3 8 45 18 72
1 0 1 3 -10 -14 -3 -4 13 33 60 66 99
1 0 1 3 -10 -14 3 4 13 33 60 66 99
1 0 1 3 -10 -16 -3 -5 13 33 60 33 99
1 0 1 3 -10 -16 3 5 13 33 60 33 99
1 0 1 3 -10 -23 -3 -7 13 33 60 66 99
1 0 1 3 -10 -23 3 7 13 33 60 66 99
1 0 1 3 -10 -25 -3 -8 15 38 575 925 950
1 0 1 3 -10 -25 3 8 15 38 575 925 950
1 0 1 3 -10 -26 -2 -5 13 33 60 66 99
1 0 1 3 -10 -26 2 5 13 33 60 66 99
1 0 1 3 -10 -4 -2 -1 13 33 60 33 99
1 0 1 3 -10 -4 2 1 13 33 60 33 99
1 0 1 3 -10 -5 -3 -1 15 38 500 25 950
1 0 1 3 -10 -5 3 1 15 38 500 25 950
1 0 1 3 -10 -7 -3 -2 13 33 60 33 99
1 0 1 3 -10 -7 3 2 13 33 60 33 99
1 0 1 3 -2 -1 -10 -4 13 33 60 33 99
1 0 1 3 -2 -1 -4 4 13 33 85 60 165
1 0 1 3 -2 -1 -6 1 9 23 42 18 69
1 0 1 3 -2 -1 -7 0 13 33 85 60 165
1 0 1 3 -2 -1 10 4 13 33 60 33 99
1 0 1 3 -2 -1 4 -4 13 33 85 60 165
1 0 1 3 -2 -1 6 -1 9 23 42 18 69
1 0 1 3 -2 -1 7 0 13 33 85 60 165
1 0 1 3 -2 -10 -1 2 9 23 44 4 92
1 0 1 3 -2 -10 1 -2 9 23 44 4 92
1 0 1 3 -2 -13 0 -2 9 23 42 18 69
1 0 1 3 -2 -13 0 2 9 23 42 18 69
1 0 1 3 -2 -17 0 -2 9 23 238 119 391
1 0 1 3 -2 -17 0 2 9 23 238 119 391
1 0 1 3 -2 -2 -6 -1 12 31 60 88 124
1 0 1 3 -2 -2 6 1 12 31 60 88 124
1 0 1 3 -2 -4 -6 -17 12 31 76 36 124
1 0 1 3 -2 -4 6 17 12 31 76 36 124
1 0 1 3 -2 -5 -10 -26 13 33 60 66 99
1 0 1 3 -2 -5 -4 -16 13 33 100 105 165
1 0 1 3 -2 -5 -6 -19 9 23 42 18 69
1 0 1 3 -2 -5 -7 -21 13 33 100 105 165
1 0 1 3 -2 -5 10 26 13 33 60 66 99
1 0 1 3 -2 -5 4 16 13 33 100 105 165
1 0 1 3 -2 -5 6 19 9 23 42 18 69
1 0 1 3 -2 -5 7 21 13 33 100 105 165
1 0 1 3 -2 -8 -1 1 3 8 14 2 32
1 0 1 3 -2 -8 1 -1 3 8 14 2 32
1 0 1 3 -2 11 0 -2 9 23 204 272 391
1 0 1 3 -2 11 0 2 9 23 204 272 391
1 0 1 3 -2 2 -1 -4 3 8 20 30 32
1 0 1 3 -2 2 1 4 3 8 20 30 32
1 0 1 3 -2 4 -1 -5 9 23 56 88 92
1 0 1 3 -2 4 1 5 9 23 56 88 92
1 0 1 3 -2 7 0 -2 9 23 42 18 69
1 0 1 3 -2 7 0 2 9 23 42 18 69
1 0 1 3 -3 -1 -10 -5 15 38 160 8 304
1 0 1 3 -3 -1 10 5 15 38 160 8 304
1 0 1 3 -3 -15 0 -2 9 23 210 105 345
1 0 1 3 -3 -15 0 2 9 23 210 105 345
1 0 1 3 -3 -2 -10 -7 13 33 60 33 99
1 0 1 3 -3 -2 -4 -11 15 38 46 22 76
1 0 1 3 -3 -2 10 7 13 33 60 33 99
1 0 1 3 -3 -2 4 11 15 38 46 22 76
1 0 1 3 -3 -4 -10 -14 13 33 60 66 99
1 0 1 3 -3 -4 10 14 13 33 60 66 99
1 0 1 3 -3 -5 -10 -16 13 33 60 33 99
1 0 1 3 -3 -5 10 16 13 33 60 33 99
1 0 1 3 -3 -7 -10 -23 13 33 60 66 99
1 0 1 3 -3 -7 -4 -1 15 38 36 54 76
1 0 1 3 -3 -7 10 23 13 33 60 66 99
1 0 1 3 -3 -7 4 1 15 38 36 54 76
1 0 1 3 -3 -8 -10 -25 15 38 184 296 304
1 0 1 3 -3 -8 10 25 15 38 184 296 304
1 0 1 3 -3 6 0 -2 9 23 180 240 345
1 0 1 3 -3 6 0 2 9 23 180 240 345
1 0 1 3 -4 -1 -3 -7 15 38 198 297 418
1 0 1 3 -4 -1 3 7 15 38 198 297 418
1 0 1 3 -4 -11 -3 -2 15 38 253 121 418
1 0 1 3 -4 -11 3 2 15 38 253 121 418
1 0 1 3 -4 -13 0 -2 9 23 182 91 299
1 0 1 3 -4 -13 0 2 9 23 182 91 299
1 0 1 3 -4 -16 -2 -5 13 33 320 336 528
1 0 1 3 -4 -16 0 -2 9 23 42 18 69
1 0 1 3 -4 -16 0 2 9 23 42 18 69
1 0 1 3 -4 -16 2 5 13 33 320 336 528
1 0 1 3 -4 1 0 -2 9 23 156 208 299
1 0 1 3 -4 1 0 2 9 23 156 208 299
1 0 1 3 -4 4 -2 -1 13 33 272 192 528
1 0 1 3 -4 4 0 -2 9 23 42 18 69
1 0 1 3 -4 4 0 2 9 23 42 18 69
1 0 1 3 -4 4 2 1 13 33 272 192 528
1 0 1 3 -5 -1 0 -2 5 13 8 4 13
1 0 1 3 -5 -1 0 2 5 13 8 4 13
1 0 1 3 -5 -11 0 -2 9 23 154 77 253
1 0 1 3 -5 -11 0 2 9 23 154 77 253
1 0 1 3 -5 -14 0 -2 5 13 224 112 364
1 0 1 3 -5 -14 0 2 5 13 224 112 364
1 0 1 3 -5 -4 0 -2 9 23 132 176 253
1 0 1 3 -5 -4 0 2 9 23 132 176 253
1 0 1 3 -6 -1 -2 -2 12 31 255 374 527
1 0 1 3 -6 -1 2 2 12 31 255 374 527
1 0 1 3 -6 -17 -2 -4 12 31 323 153 527
1 0 1 3 -6 -17 2 4 12 31 323 153 527
1 0 1 3 -6 -19 -2 -5 9 23 42 18 69
1 0 1 3 -6 -19 0 -2 13 33 380 190 627
1 0 1 3 -6 -19 0 2 13 33 380 190 627
1 0 1 3 -6 -19 2 5 9 23 42 18 69
1 0 1 3 -6 -9 0 -2 9 23 126 63 207
1 0 1 3 -6 -9 0 2 9 23 126 63 207
1 0 1 3 -6 1 -2 -1 9 23 42 18 69
1 0 1 3 -6 1 0 -2 13 33 323 437 627
1 0 1 3 -6 1 0 2 13 33 323 437 627
1 0 1 3 -6 1 2 1 9 23 42 18 69
1 0 1 3 -7 -21 -2 -5 13 33 420 441 693
1 0 1 3 -7 -21 2 5 13 33 420 441 693
1 0 1 3 -7 0 -2 -1 13 33 357 252 693
1 0 1 3 -7 0 2 1 13 33 357 252 693
1 0 1 3 0 -10 0 -2 9 23 42 18 69
1 0 1 3 0 -10 0 2 9 23 42 18 69
1 0 1 3 0 -11 0 -2 5 13 88 44 143
1 0 1 3 0 -11 0 2 5 13 88 44 143
1 0 1 3 0 -14 0 -2 12 31 57 24 93
1 0 1 3 0 -14 0 2 12 31 57 24 93
1 0 1 3 0 -2 -1 -12 3 8 45 18 72
1 0 1 3 0 -2 -1 -19 15 38 69 30 114
1 0 1 3 0 -2 -1 16 15 38 69 30 114
1 0 1 3 0 -2 -1 9 3 8 45 18 72
1 0 1 3 0 -2 -2 -13 9 23 42 18 69
1 0 1 3 0 -2 -2 -17 9 23 28 14 46
1 0 1 3 0 -2 -2 11 9 23 24 32 46
1 0 1 3 0 -2 -2 7 9 23 42 18 69
1 0 1 3 0 -2 -3 -15 9 23 28 14 46
1 0 1 3 0 -2 -3 6 9 23 24 32 46
1 0 1 3 0 -2 -4 -13 9 23 28 14 46
1 0 1 3 0 -2 -4 -16 9 23 42 18 69
1 0 1 3 0 -2 -4 1 9 23 24 32 46
1 0 1 3 0 -2 -4 4 9 23 42 18 69
1 0 1 3 0 -2 -5 -1 5 13 16 8 26
1 0 1 3 0 -2 -5 -11 9 23 28 14 46
1 0 1 3 0 -2 -5 -14 5 13 32 16 52
1 0 1 3 0 -2 -5 -4 9 23 24 32 46
1 0 1 3 0 -2 -6 -19 13 33 40 20 66
1 0 1 3 0 -2 -6 -9 9 23 28 14 46
1 0 1 3 0 -2 -6 1 13 33 34 46 66
1 0 1 3 0 -2 0 -10 9 23 42 18 69
1 0 1 3 0 -2 0 -11 5 13 16 8 26
1 0 1 3 0 -2 0 -14 12 31 57 24 93
1 0 1 3 0 -2 0 10 9 23 42 18 69
1 0 1 3 0 -2 0 11 5 13 16 8 26
1 0 1 3 0 -2 0 14 12 31 57 24 93
1 0 1 3 0 -2 1 -16 15 38 69 30 114
1 0 1 3 0 -2 1 -9 3 8 45 18 72
1 0 1 3 0 -2 1 12 3 8 45 18 72
1 0 1 3 0 -2 1 19 15 38 69 30 114
1 0 1 3 0 -2 2 -11 9 23 24 32 46
1 0 1 3 0 -2 2 -7 9 23 42 18 69
1 0 1 3 0 -2 2 13 9 23 42 18 69
1 0 1 3 0 -2 2 17 9 23 28 14 46
1 0 1 3 0 -2 3 -6 9 23 24 32 46
1 0 1 3 0 -2 3 15 9 23 28 14 46
1 0 1 3 0 -2 4 -1 9 23 24 32 46
1 0 1 3 0 -2 4 -4 9 23 42 18 69
1 0 1 3 0 -2 4 13 9 23 28 14 46
1 0 1 3 0 -2 4 16 9 23 42 18 69
1 0 1 3 0 -2 5 1 5 13 16 8 26
1 0 1 3 0 -2 5 11 9 23 28 14 46
1 0 1 3 0 -2 5 14 5 13 32 16 52
1 0 1 3 0 -2 5 4 9 23 24 32 46
1 0 1 3 0 -2 6 -1 13 33 34 46 66
1 0 1 3 0 -2 6 19 13 33 40 20 66
1 0 1 3 0 -2 6 9 9 23 28 14 46
1 0 1 3 0 10 0 -2 9 23 42 18 69
1 0 1 3 0 10 0 2 9 23 42 18 69
1 0 1 3 0 11 0 -2 5 13 88 44 143
1 0 1 3 0 11 0 2 5 13 88 44 143
1 0 1 3 0 14 0 -2 12 31 57 24 93
1 0 1 3 0 14 0 2 12 31 57 24 93
1 0 1 3 0 2 -1 -12 3 8 45 18 72
1 0 1 3 0 2 -1 -19 15 38 69 30 114
1 0 1 3 0 2 -1 16 15 38 69 30 114
1 0 1 3 0 2 -1 9 3 8 45 18 72
1 0 1 3 0 2 -2 -13 9 23 42 18 69
1 0 1 3 0 2 -2 -17 9 23 28 14 46
1 0 1 3 0 2 -2 11 9 23 24 32 46
1 0 1 3 0 2 -2 7 9 23 42 18 69
1 0 1 3 0 2 -3 -15 9 23 28 14 46
1 0 1 3 0 2 -3 6 9 23 24 32 46
1 0 1 3 0 2 -4 -13 9 23 28 14 46
1 0 1 3 0 2 -4 -16 9 23 42 18 69
1 0 1 3 0 2 -4 1 9 23 24 32 46
1 0 1 3 0 2 -4 4 9 23 42 18 69
1 0 1 3 0 2 -5 -1 5 13 16 8 26
1 0 1 3 0 2 -5 -11 9 23 28 14 46
1 0 1 3 0 2 -5 -14 5 13 32 16 52
1 0 1 3 0 2 -5 -4 9 23 24 32 46
1 0 1 3 0 2 -6 -19 13 33 40 20 66
1 0 1 3 0 2 -6 -9 9 23 28 14 46
1 0 1 3 0 2 -6 1 13 33 34 46 66
1 0 1 3 0 2 0 -10 9 23 42 18 69
1 0 1 3 0 2 0 -11 5 13 16 8 26
1 0 1 3 0 2 0 -14 12 31 57 24 93
1 0 1 3 0 2 0 10 9 23 42 18 69
1 0 1 3 0 2 0 11 5 13 16 8 26
1 0 1 3 0 2 0 14 12 31 57 24 93
1 0 1 3 0 2 1 -16 15 38 69 30 114
1 0 1 3 0 2 1 -9 3 8 45 18 72
1 0 1 3 0 2 1 12 3 8 45 18 72
1 0 1 3 0 2 1 19 15 38 69 30 114
1 0 1 3 0 2 2 -11 9 23 24 32 46
1 0 1 3 0 2 2 -7 9 23 42 18 69
1 0 1 3 0 2 2 13 9 23 42 18 69
1 0 1 3 0 2 2 17 9 23 28 14 46
1 0 1 3 0 2 3 -6 9 23 24 32 46
1 0 1 3 0 2 3 15 9 23 28 14 46
1 0 1 3 0 2 4 -1 9 23 24 32 46
1 0 1 3 0 2 4 -4 9 23 42 18 69
1 0 1 3 0 2 4 13 9 23 28 14 46
1 0 1 3 0 2 4 16 9 23 42 18 69
1 0 1 3 0 2 5 1 5 13 16 8 26
1 0 1 3 0 2 5 11 9 23 28 14 46
1 0 1 3 0 2 5 14 5 13 32 16 52
1 0 1 3 0 2 5 4 9 23 24 32 46
1 0 1 3 0 2 6 -1 13 33 34 46 66
1 0 1 3 0 2 6 19 13 33 40 20 66
1 0 1 3 0 2 6 9 9 23 28 14 46
1 0 1 3 1 -1 -2 -8 3 8 28 4 64
1 0 1 3 1 -1 2 8 3 8 28 4 64
1 0 1 3 1 -16 0 -2 15 38 69 30 114
1 0 1 3 1 -16 0 2 15 38 69 30 114
1 0 1 3 1 -2 -2 -10 9 23 55 5 115
1 0 1 3 1 -2 2 10 9 23 55 5 115
1 0 1 3 1 -9 0 -2 3 8 45 18 72
1 0 1 3 1 -9 0 2 3 8 45 18 72
1 0 1 3 1 12 0 -2 3 8 45 18 72
1 0 1 3 1 12 0 2 3 8 45 18 72
1 0 1 3 1 19 0 -2 15 38 69 30 114
1 0 1 3 1 19 0 2 15 38 69 30 114
1 0 1 3 1 4 -2 2 3 8 40 60 64
1 0 1 3 1 4 2 -2 3 8 40 60 64
1 0 1 3 1 5 -2 4 9 23 70 110 115
1 0 1 3 1 5 2 -4 9 23 70 110 115
1 0 1 3 10 14 -3 -4 13 33 60 66 99
1 0 1 3 10 14 3 4 13 33 60 66 99
1 0 1 3 10 16 -3 -5 13 33 60 33 99
1 0 1 3 10 16 3 5 13 33 60 33 99
1 0 1 3 10 23 -3 -7 13 33 60 66 99
1 0 1 3 10 23 3 7 13 33 60 66 99
1 0 1 3 10 25 -3 -8 15 38 575 925 950
1 0 1 3 10 25 3 8 15 38 575 925 950
1 0 1 3 10 26 -2 -5 13 33 60 66 99
1 0 1 3 10 26 2 5 13 33 60 66 99
1 0 1 3 10 4 -2 -1 13 33 60 33 99
1 0 1 3 10 4 2 1 13 33 60 33 99
1 0 1 3 10 5 -3 -1 15 38 500 25 950
1 0 1 3 10 5 3 1 15 38 500 25 950
1 0 1 3 10 7 -3 -2 13 33 60 33 99
1 0 1 3 10 7 3 2 13 33 60 33 99
1 0 1 3 2 -11 0 -2 9 23 204 272 391
1 0 1 3 2 -11 0 2 9 23 204 272 391
1 0 1 3 2 -2 -1 -4 3 8 20 30 32
1 0 1 3 2 -2 1 4 3 8 20 30 32
1 0 1 3 2 -4 -1 -5 9 23 56 88 92
1 0 1 3 2 -4 1 5 9 23 56 88 92
1 0 1 3 2 -7 0 -2 9 23 42 18 69
1 0 1 3 2 -7 0 2 9 23 42 18 69
1 0 1 3 2 1 -10 -4 13 33 60 33 99
1 0 1 3 2 1 -4 4 13 33 85 60 165
1 0 1 3 2 1 -6 1 9 23 42 18 69
1 0 1 3 2 1 -7 0 13 33 85 60 165
1 0 1 3 2 1 10 4 13 33 60 33 99
1 0 1 3 2 1 4 -4 13 33 85 60 165
1 0 1 3 2 1 6 -1 9 23 42 18 69
1 0 1 3 2 1 7 0 13 33 85 60 165
1 0 1 3 2 10 -1 2 9 23 44 4 92
1 0 1 3 2 10 1 -2 9 23 44 4 92
1 0 1 3 2 13 0 -2 9 23 42 18 69
1 0 1 3 2 13 0 2 9 23 42 18 69
1 0 1 3 2 17 0 -2 9 23 238 119 391
1 0 1 3 2 17 0 2 9 23 238 119 391
1 0 1 3 2 2 -6 -1 12 31 60 88 124
1 0 1 3 2 2 6 1 12 31 60 88 124
1 0 1 3 2 4 -6 -17 12 31 76 36 124
1 0 1 3 2 4 6 17 12 31 76 36 124
1 0 1 3 2 5 -10 -26 13 33 60 66 99
1 0 1 3 2 5 -4 -16 13 33 100 105 165
1 0 1 3 2 5 -6 -19 9 23 42 18 69
1 0 1 3 2 5 -7 -21 13 33 100 105 165
1 0 1 3 2 5 10 26 13 33 60 66 99
1 0 1 3 2 5 4 16 13 33 100 105 165
1 0 1 3 2 5 6 19 9 23 42 18 69
1 0 1 3 2 5 7 21 13 33 100 105 165
1 0 1 3 2 8 -1 1 3 8 14 2 32
1 0 1 3 2 8 1 -1 3 8 14 2 32
1 0 1 3 3 -6 0 -2 9 23 180 240 345
1 0 1 3 3 -6 0 2 9 23 180 240 345
1 0 1 3 3 1 -10 -5 15 38 160 8 304
1 0 1 3 3 1 10 5 15 38 160 8 304
1 0 1 3 3 15 0 -2 9 23 210 105 345
1 0 1 3 3 15 0 2 9 23 210 105 345
1 0 1 3 3 2 -10 -7 13 33 60 33 99
1 0 1 3 3 2 -4 -11 15 38 46 22 76
1 0 1 3 3 2 10 7 13 33 60 33 99
1 0 1 3 3 2 4 11 15 38 46 22 76
1 0 1 3 3 4 -10 -14 13 33 60 66 99
1 0 1 3 3 4 10 14 13 33 60 66 99
1 0 1 3 3 5 -10 -16 13 33 60 33 99
1 0 1 3 3 5 10 16 13 33 60 33 99
1 0 1 3 3 7 -10 -23 13 33 60 66 99
1 0 1 3 3 7 -4 -1 15 38 36 54 76
1 0 1 3 3 7 10 23 13 33 60 66 99
1 0 1 3 3 7 4 1 15 38 36 54 76
1 0 1 3 3 8 -10 -25 15 38 184 296 304
1 0 1 3 3 8 10 25 15 38 184 296 304
1 0 1 3 4 -1 0 -2 9 23 156 208 299
1 0 1 3 4 -1 0 2 9 23 156 208 299
1 0 1 3 4 -4 -2 -1 13 33 272 192 528
1 0 1 3 4 -4 0 -2 9 23 42 18 69
1 0 1 3 4 -4 0 2 9 23 42 18 69
1 0 1 3 4 -4 2 1 13 33 272 192 528
1 0 1 3 4 1 -3 -7 15 38 198 297 418
1 0 1 3 4 1 3 7 15 38 198 297 418
1 0 1 3 4 11 -3 -2 15 38 253 121 418
1 0 1 3 4 11 3 2 15 38 253 121 418
1 0 1 3 4 13 0 -2 9 23 182 91 299
1 0 1 3 4 13 0 2 9 23 182 91 299
1 0 1 3 4 16 -2 -5 13 33 320 336 528
1 0 1 3 4 16 0 -2 9 23 42 18 69
1 0 1 3 4 16 0 2 9 23 42 18 69
1 0 1 3 4 16 2 5 13 33 320 336 528
1 0 1 3 5 1 0 -2 5 13 8 4 13
1 0 1 3 5 1 0 2 5 13 8 4 13
1 0 1 3 5 11 0 -2 9 23 154 77 253
1 0 1 3 5 11 0 2 9 23 154 77 253
1 0 1 3 5 14 0 -2 5 13 224 112 364
1 0 1 3 5 14 0 2 5 13 224 112 364
1 0 1 3 5 4 0 -2 9 23 132 176 253
1 0 1 3 5 4 0 2 9 23 132 176 253
1 0 1 3 6 -1 -2 -1 9 23 42 18 69
1 0 1 3 6 -1 0 -2 13 33 323 437 627
1 0 1 3 6 -1 0 2 13 33 323 437 627
1 0 1 3 6 -1 2 1 9 23 42 18 69
1 0 1 3 6 1 -2 -2 12 31 255 374 527
1 0 1 3 6 1 2 2 12 31 255 374 527
1 0 1 3 6 17 -2 -4 12 31 323 153 527
1 0 1 3 6 17 2 4 12 31 323 153 527
1 0 1 3 6 19 -2 -5 9 23 42 18 69
1 0 1 3 6 19 0 -2 13 33 380 190 627
1 0 1 3 6 19 0 2 13 33 380 190 627
1 0 1 3 6 19 2 5 9 23 42 18 69
1 0 1 3 6 9 0 -2 9 23 126 63 207
1 0 1 3 6 9 0 2 9 23 126 63 207
1 0 1 3 7 0 -2 -1 13 33 357 252 693
1 0 1 3 7 0 2 1 13 33 357 252 693
1 0 1 3 7 21 -2 -5 13 33 420 441 693
1 0 1 3 7 21 2 5 13 33 420 441 693
1 0 1 4 -1 -1 -2 -10 3 8 40 60 64
1 0 1 4 -1 -1 2 10 3 8 40 60 64
1 0 1 4 -1 -3 -2 2 3 8 40 60 64
1 0 1 4 -1 -3 2 -2 3 8 40 60 64
1 0 1 4 -1 -5 -2 2 9 23 11 18 23
1 0 1 4 -1 -5 2 -2 9 23 11 18 23
1 0 1 4 -1 1 -2 -10 9 23 14 5 23
1 0 1 4 -1 1 2 10 9 23 14 5 23
1 0 1 4 -2 -10 -1 -1 3 8 40 60 64
1 0 1 4 -2 -10 -1 1 9 23 140 50 230
1 0 1 4 -2 -10 -2 -11 9 23 140 50 230
1 0 1 4 -2 -10 1 -1 9 23 140 50 230
1 0 1 4 -2 -10 1 1 3 8 40 60 64
1 0 1 4 -2 -10 2 11 9 23 140 50 230
1 0 1 4 -2 -11 -2 -10 9 23 154 55 253
1 0 1 4 -2 -11 2 10 9 23 154 55 253
1 0 1 4 -2 -3 -4 -14 13 33 60 72 99
1 0 1 4 -2 -3 4 14 13 33 60 72 99
1 0 1 4 -2 -5 -4 -2 13 33 51 27 99
1 0 1 4 -2 -5 4 2 13 33 51 27 99
1 0 1 4 -2 2 -1 -3 3 8 40 60 64
1 0 1 4 -2 2 -1 -5 9 23 110 180 230
1 0 1 4 -2 2 -2 3 9 23 110 180 230
1 0 1 4 -2 2 1 3 3 8 40 60 64
1 0 1 4 -2 2 1 5 9 23 110 180 230
1 0 1 4 -2 2 2 -3 9 23 110 180 230
1 0 1 4 -2 3 -2 2 9 23 121 198 253
1 0 1 4 -2 3 2 -2 9 23 121 198 253
1 0 1 4 -4 -14 -2 -3 13 33 280 336 462
1 0 1 4 -4 -14 2 3 13 33 280 336 462
1 0 1 4 -4 -2 -2 -5 13 33 238 126 462
1 0 1 4 -4 -2 2 5 13 33 238 126 462
1 0 1 4 0 -6 0 -7 5 13 48 18 78
1 0 1 4 0 -6 0 7 5 13 48 18 78
1 0 1 4 0 -7 0 -6 5 13 56 21 91
1 0 1 4 0 -7 0 6 5 13 56 21 91
1 0 1 4 0 6 0 -7 5 13 48 18 78
1 0 1 4 0 6 0 7 5 13 48 18 78
1 0 1 4 0 7 0 -6 5 13 56 21 91
1 0 1 4 0 7 0 6 5 13 56 21 91
1 0 1 4 1 -1 -2 -10 9 23 14 5 23
1 0 1 4 1 -1 2 10 9 23 14 5 23
1 0 1 4 1 1 -2 -10 3 8 40 60 64
1 0 1 4 1 1 2 10 3 8 40 60 64
1 0 1 4 1 3 -2 2 3 8 40 60 64
1 0 1 4 1 3 2 -2 3 8 40 60 64
1 0 1 4 1 5 -2 2 9 23 11 18 23
1 0 1 4 1 5 2 -2 9 23 11 18 23
1 0 1 4 2 -2 -1 -3 3 8 40 60 64
1 0 1 4 2 -2 -1 -5 9 23 110 180 230
1 0 1 4 2 -2 -2 3 9 23 110 180 230
1 0 1 4 2 -2 1 3 3 8 40 60 64
1 0 1 4 2 -2 1 5 9 23 110 180 230
1 0 1 4 2 -2 2 -3 9 23 110 180 230
1 0 1 4 2 -3 -2 2 9 23 121 198 253
1 0 1 4 2 -3 2 -2 9 23 121 198 253
1 0 1 4 2 10 -1 -1 3 8 40 60 64
1 0 1 4 2 10 -1 1 9 23 140 50 230
1 0 1 4 2 10 -2 -11 9 23 140 50 230
1 0 1 4 2 10 1 -1 9 23 140 50 230
1 0 1 4 2 10 1 1 3 8 40 60 64
1 0 1 4 2 10 2 11 9 23 140 50 230
1 0 1 4 2 11 -2 -10 9 23 154 55 253
1 0 1 4 2 11 2 10 9 23 154 55 253
1 0 1 4 2 3 -4 -14 13 33 60 72 99
1 0 1 4 2 3 4 14 13 33 60 72 99
1 0 1 4 2 5 -4 -2 13 33 51 27 99
1 0 1 4 2 5 4 2 13 33 51 27 99
1 0 1 4 4 14 -2 -3 13 33 280 336 462
1 0 1 4 4 14 2 3 13 33 280 336 462
1 0 1 4 4 2 -2 -5 13 33 238 126 462
1 0 1 4 4 2 2 5 13 33 238 126 462
1 0 1 5 -1 -1 -2 -12 9 23 14 18 23
1 0 1 5 -1 -1 2 12 9 23 14 18 23
1 0 1 5 -1 -2 -2 -14 9 23 70 110 115
1 0 1 5 -1 -2 2 14 9 23 70 110 115
1 0 1 5 -1 -3 -2 4 9 23 70 110 115
1 0 1 5 -1 -3 2 -4 9 23 70 110 115
1 0 1 5 -1 -4 -2 2 9 23 12 5 23
1 0 1 5 -1 -4 2 -2 9 23 12 5 23
1 0 1 5 -2 -12 -1 -1 9 23 168 216 276
1 0 1 5 -2 -12 1 1 9 23 168 216 276
1 0 1 5 -2 -14 -1 -2 9 23 70 110 115
1 0 1 5 -2 -14 1 2 9 23 70 110 115
1 0 1 5 -2 2 -1 -4 9 23 144 60 276
1 0 1 5 -2 2 1 4 9 23 144 60 276
1 0 1 5 -2 4 -1 -3 9 23 70 110 115
1 0 1 5 -2 4 1 3 9 23 70 110 115
1 0 1 5 0 -1 0 -12 5 13 8 5 13
1 0 1 5 0 -1 0 12 5 13 8 5 13
1 0 1 5 0 -12 0 -1 5 13 96 60 156
1 0 1 5 0 -12 0 1 5 13 96 60 156
1 0 1 5 0 -14 0 -2 13 33 100 125 165
1 0 1 5 0 -14 0 2 13 33 100 125 165
1 0 1 5 0 -2 0 -14 13 33 100 125 165
1 0 1 5 0 -2 0 14 13 33 100 125 165
1 0 1 5 0 1 0 -12 5 13 8 5 13
1 0 1 5 0 1 0 12 5 13 8 5 13
1 0 1 5 0 12 0 -1 5 13 96 60 156
1 0 1 5 0 12 0 1 5 13 96 60 156
1 0 1 5 0 14 0 -2 13 33 100 125 165
1 0 1 5 0 14 0 2 13 33 100 125 165
1 0 1 5 0 2 0 -14 13 33 100 125 165
1 0 1 5 0 2 0 14 13 33 100 125 165
1 0 1 5 1 1 -2 -12 9 23 14 18 23
1 0 1 5 1 1 2 12 9 23 14 18 23
1 0 1 5 1 2 -2 -14 9 23 70 110 115
1 0 1 5 1 2 2 14 9 23 70 110 115
1 0 1 5 1 3 -2 4 9 23 70 110 115
1 0 1 5 1 3 2 -4 9 23 70 110 115
1 0 1 5 1 4 -2 2 9 23 12 5 23
1 0 1 5 1 4 2 -2 9 23 12 5 23
1 0 1 5 2 -2 -1 -4 9 23 144 60 276
1 0 1 5 2 -2 1 4 9 23 144 60 276
1 0 1 5 2 -4 -1 -3 9 23 70 110 115
1 0 1 5 2 -4 1 3 9 23 70 110 115
1 0 1 5 2 12 -1 -1 9 23 168 216 276
1 0 1 5 2 12 1 1 9 23 168 216 276
1 0 1 5 2 14 -1 -2 9 23 70 110 115
1 0 1 5 2 14 1 2 9 23 70 110 115
1 0 1 6 -2 -1 0 -4 9 23 132 88 253
1 0 1 6 -2 -1 0 4 9 23 132 88 253
1 0 1 6 -2 -11 0 -4 9 23 154 165 253
1 0 1 6 -2 -11 0 4 9 23 154 165 253
1 0 1 6 -2 -16 0 -1 5 13 96 72 156
1 0 1 6 -2 -16 0 1 5 13 96 72 156
1 0 1 6 -2 4 0 -1 5 13 96 72 156
1 0 1 6 -2 4 0 1 5 13 96 72 156
1 0 1 6 -3 -15 0 -1 3 8 90 72 144
1 0 1 6 -3 -15 0 1 3 8 90 72 144
1 0 1 6 -3 -3 0 -1 3 8 90 72 144
1 0 1 6 -3 -3 0 1 3 8 90 72 144
1 0 1 6 -3 -9 0 -1 3 8 90 72 144
1 0 1 6 -3 -9 0 1 3 8 90 72 144
1 0 1 6 0 -1 -2 -16 5 13 96 72 156
1 0 1 6 0 -1 -2 4 5 13 96 72 156
1 0 1 6 0 -1 -3 -15 3 8 90 72 144
1 0 1 6 0 -1 -3 -3 3 8 90 72 144
1 0 1 6 0 -1 -3 -9 3 8 30 30 48
1 0 1 6 0 -1 0 -10 5 13 96 72 156
1 0 1 6 0 -1 0 10 5 13 96 72 156
1 0 1 6 0 -1 2 -4 5 13 96 72 156
1 0 1 6 0 -1 2 16 5 13 96 72 156
1 0 1 6 0 -1 3 15 3 8 90 72 144
1 0 1 6 0 -1 3 3 3 8 90 72 144
1 0 1 6 0 -1 3 9 3 8 30 30 48
1 0 1 6 0 -10 0 -1 5 13 96 72 156
1 0 1 6 0 -10 0 1 5 13 96 72 156
1 0 1 6 0 -4 -2 -1 9 23 48 32 92
1 0 1 6 0 -4 -2 -11 9 23 56 60 92
1 0 1 6 0 -4 0 -9 5 13 32 8 52
1 0 1 6 0 -4 0 9 5 13 32 8 52
1 0 1 6 0 -4 2 1 9 23 48 32 92
1 0 1 6 0 -4 2 11 9 23 56 60 92
1 0 1 6 0 -9 0 -4 5 13 72 18 117
1 0 1 6 0 -9 0 4 5 13 72 18 117
1 0 1 6 0 1 -2 -16 5 13 96 72 156
1 0 1 6 0 1 -2 4 5 13 96 72 156
1 0 1 6 0 1 -3 -15 3 8 90 72 144
1 0 1 6 0 1 -3 -3 3 8 90 72 144
1 0 1 6 0 1 -3 -9 3 8 30 30 48
1 0 1 6 0 1 0 -10 5 13 96 72 156
1 0 1 6 0 1 0 10 5 13 96 72 156
1 0 1 6 0 1 2 -4 5 13 96 72 156
1 0 1 6 0 1 2 16 5 13 96 72 156
1 0 1 6 0 1 3 15 3 8 90 72 144
1 0 1 6 0 1 3 3 3 8 90 72 144
1 0 1 6 0 1 3 9 3 8 30 30 48
1 0 1 6 0 10 0 -1 5 13 96 72 156
1 0 1 6 0 10 0 1 5 13 96 72 156
1 0 1 6 0 4 -2 -1 9 23 48 32 92
1 0 1 6 0 4 -2 -11 9 23 56 60 92
1 0 1 6 0 4 0 -9 5 13 32 8 52
1 0 1 6 0 4 0 9 5 13 32 8 52
1 0 1 6 0 4 2 1 9 23 48 32 92
1 0 1 6 0 4 2 11 9 23 56 60 92
1 0 1 6 0 9 0 -4 5 13 72 18 117
1 0 1 6 0 9 0 4 5 13 72 18 117
1 0 1 6 2 -4 0 -1 5 13 96 72 156
1 0 1 6 2 -4 0 1 5 13 96 72 156
1 0 1 6 2 1 0 -4 9 23 132 88 253
1 0 1 6 2 1 0 4 9 23 132 88 253
1 0 1 6 2 11 0 -4 9 23 154 165 253
1 0 1 6 2 11 0 4 9 23 154 165 253
1 0 1 6 2 16 0 -1 5 13 96 72 156
1 0 1 6 2 16 0 1 5 13 96 72 156
1 0 1 6 3 15 0 -1 3 8 90 72 144
1 0 1 6 3 15 0 1 3 8 90 72 144
1 0 1 6 3 3 0 -1 3 8 90 72 144
1 0 1 6 3 3 0 1 3 8 90 72 144
1 0 1 6 3 9 0 -1 3 8 90 72 144
1 0 1 6 3 9 0 1 3 8 90 72 144
1 0 1 7 -2 -15 0 -3 9 23 98 133 161
1 0 1 7 -2 -15 0 3 9 23 98 133 161
1 0 1 7 -2 1 0 -3 9 23 98 133 161
1 0 1 7 -2 1 0 3 9 23 98 133 161
1 0 1 7 0 -3 -2 -15 9 23 98 133 161
1 0 1 7 0 -3 -2 1 9 23 98 133 161
1 0 1 7 0 -3 0 -8 9 23 98 133 161
1 0 1 7 0 -3 0 8 9 23 98 133 161
1 0 1 7 0 -3 2 -1 9 23 98 133 161
1 0 1 7 0 -3 2 15 9 23 98 133 161
1 0 1 7 0 -8 0 -3 9 23 98 133 161
1 0 1 7 0 -8 0 3 9 23 98 133 161
1 0 1 7 0 3 -2 -15 9 23 98 133 161
1 0 1 7 0 3 -2 1 9 23 98 133 161
1 0 1 7 0 3 0 -8 9 23 98 133 161
1 0 1 7 0 3 0 8 9 23 98 133 161
1 0 1 7 0 3 2 -1 9 23 98 133 161
1 0 1 7 0 3 2 15 9 23 98 133 161
1 0 1 7 0 8 0 -3 9 23 98 133 161
1 0 1 7 0 8 0 3 9 23 98 133 161
1 0 1 7 2 -1 0 -3 9 23 98 133 161
1 0 1 7 2 -1 0 3 9 23 98 133 161
1 0 1 7 2 15 0 -3 9 23 98 133 161
1 0 1 7 2 15 0 3 9 23 98 133 161
1 0 1 8 -1 -19 0 -1 15 38 184 144 304
1 0 1 8 -1 -19 0 1 15 38 184 144 304
1 0 1 8 -1 11 0 -1 15 38 184 144 304
1 0 1 8 -1 11 0 1 15 38 184 144 304
1 0 1 8 -2 -20 0 -1 9 23 280 280 460
1 0 1 8 -2 -20 0 1 9 23 280 280 460
1 0 1 8 -2 4 0 -1 9 23 220 180 460
1 0 1 8 -2 4 0 1 9 23 220 180 460
1 0 1 8 -3 -19 0 -1 9 23 266 266 437
1 0 1 8 -3 -19 0 1 9 23 266 266 437
1 0 1 8 -3 -27 0 -1 15 38 184 144 304
1 0 1 8 -3 -27 0 1 15 38 184 144 304
1 0 1 8 -3 -5 0 -1 9 23 209 171 437
1 0 1 8 -3 -5 0 1 9 23 209 171 437
1 0 1 8 -3 3 0 -1 15 38 184 144 304
1 0 1 8 -3 3 0 1 15 38 184 144 304
1 0 1 8 0 -1 -1 -19 15 38 184 144 304
1 0 1 8 0 -1 -1 11 15 38 184 144 304
1 0 1 8 0 -1 -2 -20 9 23 14 14 23
1 0 1 8 0 -1 -2 4 9 23 11 9 23
1 0 1 8 0 -1 -3 -19 9 23 14 14 23
1 0 1 8 0 -1 -3 -27 15 38 184 144 304
1 0 1 8 0 -1 -3 -5 9 23 11 9 23
1 0 1 8 0 -1 -3 3 15 38 184 144 304
1 0 1 8 0 -1 0 -12 5 13 8 8 13
1 0 1 8 0 -1 0 12 5 13 8 8 13
1 0 1 8 0 -1 1 -11 15 38 184 144 304
1 0 1 8 0 -1 1 19 15 38 184 144 304
1 0 1 8 0 -1 2 -4 9 23 11 9 23
1 0 1 8 0 -1 2 20 9 23 14 14 23
1 0 1 8 0 -1 3 -3 15 38 184 144 304
1 0 1 8 0 -1 3 19 9 23 14 14 23
1 0 1 8 0 -1 3 27 15 38 184 144 304
1 0 1 8 0 -1 3 5 9 23 11 9 23
1 0 1 8 0 -12 0 -1 5 13 96 96 156
1 0 1 8 0 -12 0 1 5 13 96 96 156
1 0 1 8 0 1 -1 -19 15 38 184 144 304
1 0 1 8 0 1 -1 11 15 38 184 144 304
1 0 1 8 0 1 -2 -20 9 23 14 14 23
1 0 1 8 0 1 -2 4 9 23 11 9 23
1 0 1 8 0 1 -3 -19 9 23 14 14 23
1 0 1 8 0 1 -3 -27 15 38 184 144 304
1 0 1 8 0 1 -3 -5 9 23 11 9 23
1 0 1 8 0 1 -3 3 15 38 184 144 304
1 0 1 8 0 1 0 -12 5 13 8 8 13
1 0 1 8 0 1 0 12 5 13 8 8 13
1 0 1 8 0 1 1 -11 15 38 184 144 304
1 0 1 8 0 1 1 19 15 38 184 144 304
1 0 1 8 0 1 2 -4 9 23 11 9 23
1 0 1 8 0 1 2 20 9 23 14 14 23
1 0 1 8 0 1 3 -3 15 38 184 144 304
1 0 1 8 0 1 3 19 9 23 14 14 23
1 0 1 8 0 1 3 27 15 38 184 144 304
1 0 1 8 0 1 3 5 9 23 11 9 23
1 0 1 8 0 12 0 -1 5 13 96 96 156
1 0 1 8 0 12 0 1 5 13 96 96 156
1 0 1 8 1 -11 0 -1 15 38 184 144 304
1 0 1 8 1 -11 0 1 15 38 184 144 304
1 0 1 8 1 19 0 -1 15 38 184 144 304
1 0 1 8 1 19 0 1 15 38 184 144 304
1 0 1 8 2 -4 0 -1 9 23 220 180 460
1 0 1 8 2 -4 0 1 9 23 220 180 460
1 0 1 8 2 20 0 -1 9 23 280 280 460
1 0 1 8 2 20 0 1 9 23 280 280 460
1 0 1 8 3 -3 0 -1 15 38 184 144 304
1 0 1 8 3 -3 0 1 15 38 184 144 304
1 0 1 8 3 19 0 -1 9 23 266 266 437
1 0 1 8 3 19 0 1 9 23 266 266 437
1 0 1 8 3 27 0 -1 15 38 184 144 304
1 0 1 8 3 27 0 1 15 38 184 144 304
1 0 1 8 3 5 0 -1 9 23 209 171 437
1 0 1 8 3 5 0 1 9 23 209 171 437
1 0 1 9 -1 -12 0 -2 3 8 135 162 216
1 0 1 9 -1 -12 0 2 3 8 135 162 216
1 0 1 9 -1 3 0 -2 3 8 135 162 216
1 0 1 9 -1 3 0 2 3 8 135 162 216
1 0 1 9 0 -2 -1 -12 3 8 135 162 216
1 0 1 9 0 -2 -1 3 3 8 135 162 216
1 0 1 9 0 -2 1 -3 3 8 135 162 216
1 0 1 9 0 -2 1 12 3 8 135 162 216
1 0 1 9 0 -6 0 -7 9 23 126 18 207
1 0 1 9 0 -6 0 7 9 23 126 18 207
1 0 1 9 0 -7 0 -6 9 23 126 18 207
1 0 1 9 0 -7 0 6 9 23 126 18 207
1 0 1 9 0 2 -1 -12 3 8 135 162 216
1 0 1 9 0 2 -1 3 3 8 135 162 216
1 0 1 9 0 2 1 -3 3 8 135 162 216
1 0 1 9 0 2 1 12 3 8 135 162 216
1 0 1 9 0 6 0 -7 9 23 126 18 207
1 0 1 9 0 6 0 7 9 23 126 18 207
1 0 1 9 0 7 0 -6 9 23 126 18 207
1 0 1 9 0 7 0 6 9 23 126 18 207
1 0 1 9 1 -3 0 -2 3 8 135 162 216
1 0 1 9 1 -3 0 2 3 8 135 162 216
1 0 1 9 1 12 0 -2 3 8 135 162 216
1 0 1 9 1 12 0 2 3 8 135 162 216
1 0 10 0 -16 0 0 1 5 13 120 160 260
1 0 10 0 0 1 -16 0 5 13 120 160 260
1 0 10 0 0 1 -6 -1 5 13 120 160 260
1 0 10 0 0 1 -6 1 5 13 120 100 260
1 0 10 0 0 1 16 0 5 13 120 160 260
1 0 10 0 0 1 6 -1 5 13 120 100 260
1 0 10 0 0 1 6 1 5 13 120 160 260
1 0 10 0 16 0 0 1 5 13 120 160 260
1 0 10 11 -1 -1 -13 -15 13 33 220 308 363
1 0 10 11 -1 -1 -16 -18 13 33 220 341 363
1 0 10 11 -1 -1 -18 -19 15 38 253 363 418
1 0 10 11 -1 -1 -2 -4 13 33 220 308 363
1 0 10 11 -1 -1 -5 -7 13 33 220 341 363
1 0 10 11 -1 -1 -7 -7 3 8 5 6 8
1 0 10 11 -1 -1 -9 -8 15 38 253 363 418
1 0 10 11 -1 -1 13 15 13 33 220 308 363
1 0 10 11 -1 -1 16 18 13 33 220 341 363
1 0 10 11 -1 -1 18 19 15 38 253 363 418
1 0 10 11 -1 -1 2 4 13 33 220 308 363
1 0 10 11 -1 -1 5 7 13 33 220 341 363
1 0 10 11 -1 -1 7 7 3 8 5 6 8
1 0 10 11 -1 -1 9 8 15 38 253 363 418
1 0 10 11 -10 -10 -3 -3 12 31 209 77 341
1 0 10 11 -10 -10 3 3 12 31 209 77 341
1 0 10 11 -13 -15 -1 -1 13 33 220 308 363
1 0 10 11 -13 -15 1 1 13 33 220 308 363
1 0 10 11 -16 -18 -1 -1 13 33 220 341 363
1 0 10 11 -16 -18 1 1 13 33 220 341 363
1 0 10 11 -18 -19 -1 -1 15 38 253 363 418
1 0 10 11 -18 -19 1 1 15 38 253 363 418
1 0 10 11 -2 -4 -1 -1 13 33 220 308 363
1 0 10 11 -2 -4 1 1 13 33 220 308 363
1 0 10 11 -3 -3 -10 -10 12 31 209 77 341
1 0 10 11 -3 -3 10 10 12 31 209 77 341
1 0 10 11 -5 -7 -1 -1 13 33 220 341 363
1 0 10 11 -5 -7 1 1 13 33 220 341 363
1 0 10 11 -7 -7 -1 -1 3 8 35 42 56
1 0 10 11 -7 -7 1 1 3 8 35 42 56
1 0 10 11 -9 -8 -1 -1 15 38 253 363 418
1 0 10 11 -9 -8 1 1 15 38 253 363 418
1 0 10 11 1 1 -13 -15 13 33 220 308 363
1 0 10 11 1 1 -16 -18 13 33 220 341 363
1 0 10 11 1 1 -18 -19 15 38 253 363 418
1 0 10 11 1 1 -2 -4 13 33 220 308 363
1 0 10 11 1 1 -5 -7 13 33 220 341 363
1 0 10 11 1 1 -7 -7 3 8 5 6 8
1 0 10 11 1 1 -9 -8 15 38 253 363 418
1 0 10 11 1 1 13 15 13 33 220 308 363
1 0 10 11 1 1 16 18 13 33 220 341 363
1 0 10 11 1 1 18 19 15 38 253 363 418
1 0 10 11 1 1 2 4 13 33 220 308 363
1 0 10 11 1 1 5 7 13 33 220 341 363
1 0 10 11 1 1 7 7 3 8 5 6 8
1 0 10 11 1 1 9 8 15 38 253 363 418
1 0 10 11 10 10 -3 -3 12 31 209 77 341
1 0 10 11 10 10 3 3 12 31 209 77 341
1 0 10 11 13 15 -1 -1 13 33 220 308 363
1 0 10 11 13 15 1 1 13 33 220 308 363
1 0 10 11 16 18 -1 -1 13 33 220 341 363
1 0 10 11 16 18 1 1 13 33 220 341 363
1 0 10 11 18 19 -1 -1 15 38 253 363 418
1 0 10 11 18 19 1 1 15 38 253 363 418
1 0 10 11 2 4 -1 -1 13 33 220 308 363
1 0 10 11 2 4 1 1 13 33 220 308 363
1 0 10 11 3 3 -10 -10 12 31 209 77 341
1 0 10 11 3 3 10 10 12 31 209 77 341
1 0 10 11 5 7 -1 -1 13 33 220 341 363
1 0 10 11 5 7 1 1 13 33 220 341 363
1 0 10 11 7 7 -1 -1 3 8 35 42 56
1 0 10 11 7 7 1 1 3 8 35 42 56
1 0 10 11 9 8 -1 -1 15 38 253 363 418
1 0 10 11 9 8 1 1 15 38 253 363 418
1 0 10 12 -1 -1 -16 -19 13 33 240 348 396
1 0 10 12 -1 -1 -7 -7 13 33 240 348 396
1 0 10 12 -1 -1 16 19 13 33 240 348 396
1 0 10 12 -1 -1 7 7 13 33 240 348 396
1 0 10 12 -16 -19 -1 -1 13 33 240 348 396
1 0 10 12 -16 -19 1 1 13 33 240 348 396
1 0 10 12 -4 -5 0 -1 9 23 168 168 276
1 0 10 12 -4 -5 0 1 9 23 168 168 276
1 0 10 12 -7 -7 -1 -1 13 33 240 348 396
1 0 10 12 -7 -7 1 1 13 33 240 348 396
1 0 10 12 0 -1 -4 -5 9 23 168 168 276
1 0 10 12 0 -1 4 5 9 23 168 168 276
1 0 10 12 0 1 -4 -5 9 23 168 168 276
1 0 10 12 0 1 4 5 9 23 168 168 276
1 0 10 12 1 1 -16 -19 13 33 240 348 396
1 0 10 12 1 1 -7 -7 13 33 240 348 396
1 0 10 12 1 1 16 19 13 33 240 348 396
1 0 10 12 1 1 7 7 13 33 240 348 396
1 0 10 12 16 19 -1 -1 13 33 240 348 396
1 0 10 12 16 19 1 1 13 33 240 348 396
1 0 10 12 4 5 0 -1 9 23 168 168 276
1 0 10 12 4 5 0 1 9 23 168 168 276
1 0 10 12 7 7 -1 -1 13 33 240 348 396
1 0 10 12 7 7 1 1 13 33 240 348 396
1 0 10 13 -1 -1 -6 -8 9 23 182 260 299
1 0 10 13 -1 -1 6 8 9 23 182 260 299
1 0 10 13 -6 -8 -1 -1 9 23 182 260 299
1 0 10 13 -6 -8 1 1 9 23 182 260 299
1 0 10 13 1 1 -6 -8 9 23 182 260 299
1 0 10 13 1 1 6 8 9 23 182 260 299
1 0 10 13 6 8 -1 -1 9 23 182 260 299
1 0 10 13 6 8 1 1 9 23 182 260 299
1 0 10 14 -1 -3 -3 -4 13 33 280 308 462
1 0 10 14 -1 -3 3 4 13 33 280 308 462
1 0 10 14 -3 -4 -1 -3 13 33 280 308 462
1 0 10 14 -3 -4 1 3 13 33 280 308 462
1 0 10 14 1 3 -3 -4 13 33 280 308 462
1 0 10 14 1 3 3 4 13 33 280 308 462
1 0 10 14 3 4 -1 -3 13 33 280 308 462
1 0 10 14 3 4 1 3 13 33 280 308 462
1 0 10 15 -1 -1 -6 -9 8 21 195 240 315
1 0 10 15 -1 -1 6 9 8 21 195 240 315
1 0 10 15 -6 -9 -1 -1 8 21 195 240 315
1 0 10 15 -6 -9 1 1 8 21 195 240 315
1 0 10 15 1 1 -6 -9 8 21 195 240 315
1 0 10 15 1 1 6 9 8 21 195 240 315
1 0 10 15 6 9 -1 -1 8 21 195 240 315
1 0 10 15 6 9 1 1 8 21 195 240 315
1 0 10 16 -1 -1 -5 -7 13 33 320 480 528
1 0 10 16 -1 -1 5 7 13 33 320 480 528
1 0 10 16 -1 -2 -3 -5 9 23 224 352 368
1 0 10 16 -1 -2 3 5 9 23 224 352 368
1 0 10 16 -1 -3 -3 -5 13 33 320 176 528
1 0 10 16 -1 -3 3 5 13 33 320 176 528
1 0 10 16 -3 -5 -1 -2 9 23 224 352 368
1 0 10 16 -3 -5 -1 -3 13 33 320 176 528
1 0 10 16 -3 -5 1 2 9 23 224 352 368
1 0 10 16 -3 -5 1 3 13 33 320 176 528
1 0 10 16 -5 -7 -1 -1 13 33 320 480 528
1 0 10 16 -5 -7 1 1 13 33 320 480 528
1 0 10 16 1 1 -5 -7 13 33 320 480 528
1 0 10 16 1 1 5 7 13 33 320 480 528
1 0 10 16 1 2 -3 -5 9 23 224 352 368
1 0 10 16 1 2 3 5 9 23 224 352 368
1 0 10 16 1 3 -3 -5 13 33 320 176 528
1 0 10 16 1 3 3 5 13 33 320 176 528
1 0 10 16 3 5 -1 -2 9 23 224 352 368
1 0 10 16 3 5 -1 -3 13 33 320 176 528
1 0 10 16 3 5 1 2 9 23 224 352 368
1 0 10 16 3 5 1 3 13 33 320 176 528
1 0 10 16 5 7 -1 -1 13 33 320 480 528
1 0 10 16 5 7 1 1 13 33 320 480 528
1 0 10 17 -1 -1 -3 -5 9 23 238 357 391
1 0 10 17 -1 -1 3 5 9 23 238 357 391
1 0 10 17 -3 -5 -1 -1 9 23 238 357 391
1 0 10 17 -3 -5 1 1 9 23 238 357 391
1 0 10 17 1 1 -3 -5 9 23 238 357 391
1 0 10 17 1 1 3 5 9 23 238 357 391
1 0 10 17 3 5 -1 -1 9 23 238 357 391
1 0 10 17 3 5 1 1 9 23 238 357 391
1 0 10 20 -1 -1 -3 -6 12 31 380 480 620
1 0 10 20 -1 -1 3 6 12 31 380 480 620
1 0 10 20 -3 -6 -1 -1 12 31 380 480 620
1 0 10 20 -3 -6 0 -1 12 31 380 380 620
1 0 10 20 -3 -6 0 1 12 31 380 380 620
1 0 10 20 -3 -6 1 1 12 31 380 480 620
1 0 10 20 0 -1 -3 -6 12 31 380 380 620
1 0 10 20 0 -1 3 6 12 31 380 380 620
1 0 10 20 0 1 -3 -6 12 31 380 380 620
1 0 10 20 0 1 3 6 12 31 380 380 620
1 0 10 20 1 1 -3 -6 12 31 380 480 620
1 0 10 20 1 1 3 6 12 31 380 480 620
1 0 10 20 3 6 -1 -1 12 31 380 480 620
1 0 10 20 3 6 0 -1 12 31 380 380 620
1 0 10 20 3 6 0 1 12 31 380 380 620
1 0 10 20 3 6 1 1 12 31 380 480 620
1 0 10 22 -1 -2 -3 -7 13 33 440 704 726
1 0 10 22 -1 -2 3 7 13 33 440 704 726
1 0 10 22 -3 -7 -1 -2 13 33 440 704 726
1 0 10 22 -3 -7 1 2 13 33 440 704 726
1 0 10 22 1 2 -3 -7 13 33 440 704 726
1 0 10 22 1 2 3 7 13 33 440 704 726
1 0 10 22 3 7 -1 -2 13 33 440 704 726
1 0 10 22 3 7 1 2 13 33 440 704 726
1 0 10 23 -1 -3 -3 -7 13 33 460 506 759
1 0 10 23 -1 -3 3 7 13 33 460 506 759
1 0 10 23 -3 -7 -1 -3 13 33 460 506 759
1 0 10 23 -3 -7 1 3 13 33 460 506 759
1 0 10 23 1 3 -3 -7 13 33 460 506 759
1 0 10 23 1 3 3 7 13 33 460 506 759
1 0 10 23 3 7 -1 -3 13 33 460 506 759
1 0 10 23 3 7 1 3 13 33 460 506 759
1 0 10 25 -1 -3 -3 -8 15 38 575 925 950
1 0 10 25 -1 -3 3 8 15 38 575 925 950
1 0 10 25 -3 -8 -1 -3 15 38 575 925 950
1 0 10 25 -3 -8 1 3 15 38 575 925 950
1 0 10 25 1 3 -3 -8 15 38 575 925 950
1 0 10 25 1 3 3 8 15 38 575 925 950
1 0 10 25 3 8 -1 -3 15 38 575 925 950
1 0 10 25 3 8 1 3 15 38 575 925 950
1 0 10 26 -1 -3 -2 -5 13 33 520 572 858
1 0 10 26 -1 -3 2 5 13 33 520 572 858
1 0 10 26 -2 -5 -1 -3 13 33 520 546 858
1 0 10 26 -2 -5 1 3 13 33 520 546 858
1 0 10 26 1 3 -2 -5 13 33 520 572 858
1 0 10 26 1 3 2 5 13 33 520 572 858
1 0 10 26 2 5 -1 -3 13 33 520 546 858
1 0 10 26 2 5 1 3 13 33 520 546 858
1 0 11 12 -2 -2 -2 -3 3 8 120 12 192
1 0 11 12 -2 -2 -8 -9 3 8 120 12 192
1 0 11 12 -2 -2 2 3 3 8 120 12 192
1 0 11 12 -2 -2 8 9 3 8 120 12 192
1 0 11 12 -2 -3 -2 -2 3 8 180 36 288
1 0 11 12 -2 -3 2 2 3 8 180 36 288
1 0 11 12 -8 -9 -2 -2 3 8 180 180 288
1 0 11 12 -8 -9 2 2 3 8 180 180 288
1 0 11 12 2 2 -2 -3 3 8 120 12 192
1 0 11 12 2 2 -8 -9 3 8 120 12 192
1 0 11 12 2 2 2 3 3 8 120 12 192
1 0 11 12 2 2 8 9 3 8 120 12 192
1 0 11 12 2 3 -2 -2 3 8 180 36 288
1 0 11 12 2 3 2 2 3 8 180 36 288
1 0 11 12 8 9 -2 -2 3 8 180 180 288
1 0 11 12 8 9 2 2 3 8 180 180 288
1 0 11 13 -2 -2 -2 -3 9 23 182 39 299
1 0 11 13 -2 -2 2 3 9 23 182 39 299
1 0 11 13 -2 -3 -2 -2 9 23 182 39 299
1 0 11 13 -2 -3 2 2 9 23 182 39 299
1 0 11 13 2 2 -2 -3 9 23 182 39 299
1 0 11 13 2 2 2 3 9 23 182 39 299
1 0 11 13 2 3 -2 -2 9 23 182 39 299
1 0 11 13 2 3 2 2 9 23 182 39 299
1 0 11 14 -1 -1 -8 -10 5 13 224 308 364
1 0 11 14 -1 -1 8 10 5 13 224 308 364
1 0 11 14 -8 -10 -1 -1 5 13 224 308 364
1 0 11 14 -8 -10 1 1 5 13 224 308 364
1 0 11 14 1 1 -8 -10 5 13 224 308 364
1 0 11 14 1 1 8 10 5 13 224 308 364
1 0 11 14 8 10 -1 -1 5 13 224 308 364
1 0 11 14 8 10 1 1 5 13 224 308 364
1 0 11 17 -2 -3 -2 -4 12 31 323 51 527
1 0 11 17 -2 -3 2 4 12 31 323 51 527
1 0 11 17 -2 -4 -2 -3 12 31 323 51 527
1 0 11 17 -2 -4 2 3 12 31 323 51 527
1 0 11 17 2 3 -2 -4 12 31 323 51 527
1 0 11 17 2 3 2 4 12 31 323 51 527
1 0 11 17 2 4 -2 -3 12 31 323 51 527
1 0 11 17 2 4 2 3 12 31 323 51 527
1 0 11 22 -2 -4 -2 -5 15 38 506 66 836
1 0 11 22 -2 -4 -3 -5 15 38 506 264 836
1 0 11 22 -2 -4 2 5 15 38 506 66 836
1 0 11 22 -2 -4 3 5 15 38 506 264 836
1 0 11 22 -2 -5 -2 -4 15 38 506 66 836
1 0 11 22 -2 -5 2 4 15 38 506 66 836
1 0 11 22 -3 -5 -2 -4 15 38 506 264 836
1 0 11 22 -3 -5 2 4 15 38 506 264 836
1 0 11 22 2 4 -2 -5 15 38 506 66 836
1 0 11 22 2 4 -3 -5 15 38 506 264 836
1 0 11 22 2 4 2 5 15 38 506 66 836
1 0 11 22 2 4 3 5 15 38 506 264 836
1 0 11 22 2 5 -2 -4 15 38 506 66 836
1 0 11 22 2 5 2 4 15 38 506 66 836
1 0 11 22 3 5 -2 -4 15 38 506 264 836
1 0 11 22 3 5 2 4 15 38 506 264 836
1 0 12 0 -17 0 0 1 5 13 8 8 13
1 0 12 0 -20 0 0 1 8 21 13 13 21
1 0 12 0 0 1 -17 0 5 13 8 8 13
1 0 12 0 0 1 -20 0 8 21 13 13 21
1 0 12 0 0 1 -5 -1 5 13 8 5 13
1 0 12 0 0 1 -5 1 5 13 8 8 13
1 0 12 0 0 1 -8 -1 5 13 8 8 13
1 0 12 0 0 1 -8 1 5 13 8 5 13
1 0 12 0 0 1 17 0 5 13 8 8 13
1 0 12 0 0 1 20 0 8 21 13 13 21
1 0 12 0 0 1 5 -1 5 13 8 8 13
1 0 12 0 0 1 5 1 5 13 8 5 13
1 0 12 0 0 1 8 -1 5 13 8 5 13
1 0 12 0 0 1 8 1 5 13 8 8 13
1 0 12 0 17 0 0 1 5 13 8 8 13
1 0 12 0 20 0 0 1 8 21 13 13 21
1 0 12 13 -1 -1 -5 -5 9 23 182 260 299
1 0 12 13 -1 -1 5 5 9 23 182 260 299
1 0 12 13 -5 -5 -1 -1 9 23 182 260 299
1 0 12 13 -5 -5 1 1 9 23 182 260 299
1 0 12 13 1 1 -5 -5 9 23 182 260 299
1 0 12 13 1 1 5 5 9 23 182 260 299
1 0 12 13 5 5 -1 -1 9 23 182 260 299
1 0 12 13 5 5 1 1 9 23 182 260 299
1 0 12 14 -1 -2 -4 -5 9 23 196 140 322
1 0 12 14 -1 -2 4 5 9 23 196 140 322
1 0 12 14 -3 -3 -4 -4 9 23 196 168 322
1 0 12 14 -3 -3 4 4 9 23 196 168 322
1 0 12 14 -4 -4 -3 -3 9 23 196 168 322
1 0 12 14 -4 -4 3 3 9 23 196 168 322
1 0 12 14 -4 -5 -1 -2 9 23 196 140 322
1 0 12 14 -4 -5 1 2 9 23 196 140 322
1 0 12 14 1 2 -4 -5 9 23 196 140 322
1 0 12 14 1 2 4 5 9 23 196 140 322
1 0 12 14 3 3 -4 -4 9 23 196 168 322
1 0 12 14 3 3 4 4 9 23 196 168 322
1 0 12 14 4 4 -3 -3 9 23 196 168 322
1 0 12 14 4 4 3 3 9 23 196 168 322
1 0 12 14 4 5 -1 -2 9 23 196 140 322
1 0 12 14 4 5 1 2 9 23 196 140 322
1 0 12 15 -1 -1 -5 -6 3 8 225 315 360
1 0 12 15 -1 -1 5 6 3 8 225 315 360
1 0 12 15 -2 -2 -2 -3 9 23 210 30 345
1 0 12 15 -2 -2 2 3 9 23 210 30 345
1 0 12 15 -2 -3 -2 -2 9 23 210 30 345
1 0 12 15 -2 -3 2 2 9 23 210 30 345
1 0 12 15 -5 -6 -1 -1 3 8 225 315 360
1 0 12 15 -5 -6 1 1 3 8 225 315 360
1 0 12 15 1 1 -5 -6 3 8 225 315 360
1 0 12 15 1 1 5 6 3 8 225 315 360
1 0 12 15 2 2 -2 -3 9 23 210 30 345
1 0 12 15 2 2 2 3 9 23 210 30 345
1 0 12 15 2 3 -2 -2 9 23 210 30 345
1 0 12 15 2 3 2 2 9 23 210 30 345
1 0 12 15 5 6 -1 -1 3 8 225 315 360
1 0 12 15 5 6 1 1 3 8 225 315 360
1 0 12 16 -2 -2 -2 -3 9 23 224 48 368
1 0 12 16 -2 -2 2 3 9 23 224 48 368
1 0 12 16 -2 -3 -2 -2 9 23 224 48 368
1 0 12 16 -2 -3 -3 -5 13 33 320 400 528
1 0 12 16 -2 -3 2 2 9 23 224 48 368
1 0 12 16 -2 -3 3 5 13 33 320 400 528
1 0 12 16 -3 -5 -2 -3 13 33 320 400 528
1 0 12 16 -3 -5 2 3 13 33 320 400 528
1 0 12 16 2 2 -2 -3 9 23 224 48 368
1 0 12 16 2 2 2 3 9 23 224 48 368
1 0 12 16 2 3 -2 -2 9 23 224 48 368
1 0 12 16 2 3 -3 -5 13 33 320 400 528
1 0 12 16 2 3 2 2 9 23 224 48 368
1 0 12 16 2 3 3 5 13 33 320 400 528
1 0 12 16 3 5 -2 -3 13 33 320 400 528
1 0 12 16 3 5 2 3 13 33 320 400 528
1 0 12 17 -1 -1 -5 -7 9 23 238 306 391
1 0 12 17 -1 -1 5 7 9 23 238 306 391
1 0 12 17 -5 -7 -1 -1 9 23 238 306 391
1 0 12 17 -5 -7 1 1 9 23 238 306 391
1 0 12 17 1 1 -5 -7 9 23 238 306 391
1 0 12 17 1 1 5 7 9 23 238 306 391
1 0 12 17 5 7 -1 -1 9 23 238 306 391
1 0 12 17 5 7 1 1 9 23 238 306 391
1 0 12 20 -1 -2 -4 -7 12 31 380 280 620
1 0 12 20 -1 -2 4 7 12 31 380 280 620
1 0 12 20 -4 -7 -1 -2 12 31 380 280 620
1 0 12 20 -4 -7 1 2 12 31 380 280 620
1 0 12 20 1 2 -4 -7 12 31 380 280 620
1 0 12 20 1 2 4 7 12 31 380 280 620
1 0 12 20 4 7 -1 -2 12 31 380 280 620
1 0 12 20 4 7 1 2 12 31 380 280 620
1 0 12 22 -1 -2 -4 -7 13 33 440 308 726
1 0 12 22 -1 -2 4 7 13 33 440 308 726
1 0 12 22 -4 -7 -1 -2 13 33 440 308 726
1 0 12 22 -4 -7 1 2 13 33 440 308 726
1 0 12 22 1 2 -4 -7 13 33 440 308 726
1 0 12 22 1 2 4 7 13 33 440 308 726
1 0 12 22 4 7 -1 -2 13 33 440 308 726
1 0 12 22 4 7 1 2 13 33 440 308 726
1 0 13 15 -1 -1 -10 -11 13 33 300 420 495
1 0 13 15 -1 -1 10 11 13 33 300 420 495
1 0 13 15 -10 -11 -1 -1 13 33 300 420 495
1 0 13 15 -10 -11 1 1 13 33 300 420 495
1 0 13 15 -3 -3 -6 -7 9 23 210 195 345
1 0 13 15 -3 -3 6 7 9 23 210 195 345
1 0 13 15 -6 -7 -3 -3 9 23 210 195 345
1 0 13 15 -6 -7 3 3 9 23 210 195 345
1 0 13 15 1 1 -10 -11 13 33 300 420 495
1 0 13 15 1 1 10 11 13 33 300 420 495
1 0 13 15 10 11 -1 -1 13 33 300 420 495
1 0 13 15 10 11 1 1 13 33 300 420 495
1 0 13 15 3 3 -6 -7 9 23 210 195 345
1 0 13 15 3 3 6 7 9 23 210 195 345
1 0 13 15 6 7 -3 -3 9 23 210 195 345
1 0 13 15 6 7 3 3 9 23 210 195 345
1 0 13 19 -2 -2 -2 -3 13 33 380 57 627
1 0 13 19 -2 -2 2 3 13 33 380 57 627
1 0 13 19 -2 -3 -2 -2 13 33 380 57 627
1 0 13 19 -2 -3 -3 -5 9 23 266 57 437
1 0 13 19 -2 -3 2 2 13 33 380 57 627
1 0 13 19 -2 -3 3 5 9 23 266 57 437
1 0 13 19 -3 -5 -2 -3 9 23 266 57 437
1 0 13 19 -3 -5 2 3 9 23 266 57 437
1 0 13 19 2 2 -2 -3 13 33 380 57 627
1 0 13 19 2 2 2 3 13 33 380 57 627
1 0 13 19 2 3 -2 -2 13 33 380 57 627
1 0 13 19 2 3 -3 -5 9 23 266 57 437
1 0 13 19 2 3 2 2 13 33 380 57 627
1 0 13 19 2 3 3 5 9 23 266 57 437
1 0 13 19 3 5 -2 -3 9 23 266 57 437
1 0 13 19 3 5 2 3 9 23 266 57 437
1 0 13 23 -2 -3 -4 -7 13 33 460 552 759
1 0 13 23 -2 -3 4 7 13 33 460 552 759
1 0 13 23 -4 -7 -2 -3 13 33 460 552 759
1 0 13 23 -4 -7 2 3 13 33 460 552 759
1 0 13 23 2 3 -4 -7 13 33 460 552 759
1 0 13 23 2 3 4 7 13 33 460 552 759
1 0 13 23 4 7 -2 -3 13 33 460 552 759
1 0 13 23 4 7 2 3 13 33 460 552 759
1 0 14 0 -22 0 0 1 9 23 14 14 23
1 0 14 0 -32 0 0 1 13 33 20 20 33
1 0 14 0 0 1 -22 0 9 23 14 14 23
1 0 14 0 0 1 -32 0 13 33 20 20 33
1 0 14 0 0 1 22 0 9 23 14 14 23
1 0 14 0 0 1 32 0 13 33 20 20 33
1 0 14 0 22 0 0 1 9 23 14 14 23
1 0 14 0 32 0 0 1 13 33 20 20 33
1 0 14 16 -1 -1 -5 -6 5 13 256 384 416
1 0 14 16 -1 -1 5 6 5 13 256 384 416
1 0 14 16 -5 -6 -1 -1 5 13 256 384 416
1 0 14 16 -5 -6 1 1 5 13 256 384 416
1 0 14 16 1 1 -5 -6 5 13 256 384 416
1 0 14 16 1 1 5 6 5 13 256 384 416
1 0 14 16 5 6 -1 -1 5 13 256 384 416
1 0 14 16 5 6 1 1 5 13 256 384 416
1 0 14 17 -1 -1 -8 -10 12 31 323 459 527
1 0 14 17 -1 -1 8 10 12 31 323 459 527
1 0 14 17 -8 -10 -1 -1 12 31 323 459 527
1 0 14 17 -8 -10 1 1 12 31 323 459 527
1 0 14 17 1 1 -8 -10 12 31 323 459 527
1 0 14 17 1 1 8 10 12 31 323 459 527
1 0 14 17 8 10 -1 -1 12 31 323 459 527
1 0 14 17 8 10 1 1 12 31 323 459 527
1 0 14 18 -1 -1 -5 -7 13 33 360 558 594
1 0 14 18 -1 -1 5 7 13 33 360 558 594
1 0 14 18 -5 -7 -1 -1 13 33 360 558 594
1 0 14 18 -5 -7 1 1 13 33 360 558 594
1 0 14 18 1 1 -5 -7 13 33 360 558 594
1 0 14 18 1 1 5 7 13 33 360 558 594
1 0 14 18 5 7 -1 -1 13 33 360 558 594
1 0 14 18 5 7 1 1 13 33 360 558 594
1 0 14 21 -2 -3 -3 -5 13 33 420 525 693
1 0 14 21 -2 -3 3 5 13 33 420 525 693
1 0 14 21 -3 -5 -2 -3 13 33 420 525 693
1 0 14 21 -3 -5 2 3 13 33 420 525 693
1 0 14 21 2 3 -3 -5 13 33 420 525 693
1 0 14 21 2 3 3 5 13 33 420 525 693
1 0 14 21 3 5 -2 -3 13 33 420 525 693
1 0 14 21 3 5 2 3 13 33 420 525 693
1 0 15 16 -11 -11 -2 -2 15 38 368 96 608
1 0 15 16 -11 -11 2 2 15 38 368 96 608
1 0 15 16 -18 -19 -2 -2 15 38 368 400 608
1 0 15 16 -18 -19 2 2 15 38 368 400 608
1 0 15 16 -2 -2 -11 -11 15 38 368 96 608
1 0 15 16 -2 -2 -18 -19 15 38 368 400 608
1 0 15 16 -2 -2 -4 -3 15 38 368 400 608
1 0 15 16 -2 -2 11 11 15 38 368 96 608
1 0 15 16 -2 -2 18 19 15 38 368 400 608
1 0 15 16 -2 -2 4 3 15 38 368 400 608
1 0 15 16 -4 -3 -2 -2 15 38 368 400 608
1 0 15 16 -4 -3 2 2 15 38 368 400 608
1 0 15 16 11 11 -2 -2 15 38 368 96 608
1 0 15 16 11 11 2 2 15 38 368 96 608
1 0 15 16 18 19 -2 -2 15 38 368 400 608
1 0 15 16 18 19 2 2 15 38 368 400 608
1 0 15 16 2 2 -11 -11 15 38 368 96 608
1 0 15 16 2 2 -18 -19 15 38 368 400 608
1 0 15 16 2 2 -4 -3 15 38 368 400 608
1 0 15 16 2 2 11 11 15 38 368 96 608
1 0 15 16 2 2 18 19 15 38 368 400 608
1 0 15 16 2 2 4 3 15 38 368 400 608
1 0 15 16 4 3 -2 -2 15 38 368 400 608
1 0 15 16 4 3 2 2 15 38 368 400 608
1 0 15 17 -2 -2 -2 -3 9 23 238 34 391
1 0 15 17 -2 -2 2 3 9 23 238 34 391
1 0 15 17 -2 -3 -2 -2 9 23 238 34 391
1 0 15 17 -2 -3 2 2 9 23 238 34 391
1 0 15 17 2 2 -2 -3 9 23 238 34 391
1 0 15 17 2 2 2 3 9 23 238 34 391
1 0 15 17 2 3 -2 -2 9 23 238 34 391
1 0 15 17 2 3 2 2 9 23 238 34 391
1 0 15 25 -2 -3 -5 -8 15 38 575 400 950
1 0 15 25 -2 -3 5 8 15 38 575 400 950
1 0 15 25 -5 -8 -2 -3 15 38 575 400 950
1 0 15 25 -5 -8 2 3 15 38 575 400 950
1 0 15 25 2 3 -5 -8 15 38 575 400 950
1 0 15 25 2 3 5 8 15 38 575 400 950
1 0 15 25 5 8 -2 -3 15 38 575 400 950
1 0 15 25 5 8 2 3 15 38 575 400 950
1 0 16 0 -10 0 0 1 5 13 224 256 416
1 0 16 0 0 1 -10 0 5 13 224 256 416
1 0 16 0 0 1 10 0 5 13 224 256 416
1 0 16 0 10 0 0 1 5 13 224 256 416
1 0 16 17 -1 -1 -7 -7 12 31 323 459 527
1 0 16 17 -1 -1 7 7 12 31 323 459 527
1 0 16 17 -3 -3 -4 -4 9 23 238 204 391
1 0 16 17 -3 -3 4 4 9 23 238 204 391
1 0 16 17 -4 -4 -3 -3 9 23 238 204 391
1 0 16 17 -4 -4 3 3 9 23 238 204 391
1 0 16 17 -7 -7 -1 -1 12 31 323 459 527
1 0 16 17 -7 -7 1 1 12 31 323 459 527
1 0 16 17 1 1 -7 -7 12 31 323 459 527
1 0 16 17 1 1 7 7 12 31 323 459 527
1 0 16 17 3 3 -4 -4 9 23 238 204 391
1 0 16 17 3 3 4 4 9 23 238 204 391
1 0 16 17 4 4 -3 -3 9 23 238 204 391
1 0 16 17 4 4 3 3 9 23 238 204 391
1 0 16 17 7 7 -1 -1 12 31 323 459 527
1 0 16 17 7 7 1 1 12 31 323 459 527
1 0 16 18 -1 -1 -10 -11 13 33 360 558 594
1 0 16 18 -1 -1 10 11 13 33 360 558 594
1 0 16 18 -10 -11 -1 -1 13 33 360 558 594
1 0 16 18 -10 -11 1 1 13 33 360 558 594
1 0 16 18 1 1 -10 -11 13 33 360 558 594
1 0 16 18 1 1 10 11 13 33 360 558 594
1 0 16 18 10 11 -1 -1 13 33 360 558 594
1 0 16 18 10 11 1 1 13 33 360 558 594
1 0 16 19 -1 -1 -10 -12 13 33 380 551 627
1 0 16 19 -1 -1 -7 -8 9 23 266 342 437
1 0 16 19 -1 -1 10 12 13 33 380 551 627
1 0 16 19 -1 -1 7 8 9 23 266 342 437
1 0 16 19 -10 -12 -1 -1 13 33 380 551 627
1 0 16 19 -10 -12 1 1 13 33 380 551 627
1 0 16 19 -7 -8 -1 -1 9 23 266 342 437
1 0 16 19 -7 -8 1 1 9 23 266 342 437
1 0 16 19 1 1 -10 -12 13 33 380 551 627
1 0 16 19 1 1 -7 -8 9 23 266 342 437
1 0 16 19 1 1 10 12 13 33 380 551 627
1 0 16 19 1 1 7 8 9 23 266 342 437
1 0 16 19 10 12 -1 -1 13 33 380 551 627
1 0 16 19 10 12 1 1 13 33 380 551 627
1 0 16 19 7 8 -1 -1 9 23 266 342 437
1 0 16 19 7 8 1 1 9 23 266 342 437
1 0 16 23 -1 -1 -5 -7 13 33 460 690 759
1 0 16 23 -1 -1 5 7 13 33 460 690 759
1 0 16 23 -5 -7 -1 -1 13 33 460 690 759
1 0 16 23 -5 -7 1 1 13 33 460 690 759
1 0 16 23 1 1 -5 -7 13 33 460 690 759
1 0 16 23 1 1 5 7 13 33 460 690 759
1 0 16 23 5 7 -1 -1 13 33 460 690 759
1 0 16 23 5 7 1 1 13 33 460 690 759
1 0 16 26 -2 -3 -3 -5 13 33 520 624 858
1 0 16 26 -2 -3 3 5 13 33 520 624 858
1 0 16 26 -3 -5 -2 -3 13 33 520 650 858
1 0 16 26 -3 -5 2 3 13 33 520 650 858
1 0 16 26 2 3 -3 -5 13 33 520 624 858
1 0 16 26 2 3 3 5 13 33 520 624 858
1 0 16 26 3 5 -2 -3 13 33 520 650 858
1 0 16 26 3 5 2 3 13 33 520 650 858
1 0 17 0 -12 0 0 1 5 13 8 8 13
1 0 17 0 0 1 -12 0 5 13 8 8 13
1 0 17 0 0 1 12 0 5 13 8 8 13
1 0 17 0 12 0 0 1 5 13 8 8 13
1 0 17 18 -3 -3 -4 -4 5 13 288 108 468
1 0 17 18 -3 -3 4 4 5 13 288 108 468
1 0 17 18 -4 -4 -3 -3 5 13 288 108 468
1 0 17 18 -4 -4 3 3 5 13 288 108 468
1 0 17 18 3 3 -4 -4 5 13 288 108 468
1 0 17 18 3 3 4 4 5 13 288 108 468
1 0 17 18 4 4 -3 -3 5 13 288 108 468
1 0 17 18 4 4 3 3 5 13 288 108 468
1 0 18 0 -5 0 0 1 9 23 198 252 414
1 0 18 0 -7 0 0 1 7 19 12 12 19
1 0 18 0 0 1 -5 0 9 23 198 252 414
1 0 18 0 0 1 -7 0 7 19 12 12 19
1 0 18 0 0 1 5 0 9 23 198 252 414
1 0 18 0 0 1 7 0 7 19 12 12 19
1 0 18 0 5 0 0 1 9 23 198 252 414
1 0 18 0 7 0 0 1 7 19 12 12 19
1 0 18 19 -1 -1 -10 -11 15 38 437 627 722
1 0 18 19 -1 -1 -7 -7 13 33 380 551 627
1 0 18 19 -1 -1 -7 -8 15 38 437 665 722
1 0 18 19 -1 -1 10 11 15 38 437 627 722
1 0 18 19 -1 -1 7 7 13 33 380 551 627
1 0 18 19 -1 -1 7 8 15 38 437 665 722
1 0 18 19 -10 -11 -1 -1 15 38 437 627 722
1 0 18 19 -10 -11 1 1 15 38 437 627 722
1 0 18 19 -15 -16 -2 -2 15 38 437 475 722
1 0 18 19 -15 -16 2 2 15 38 437 475 722
1 0 18 19 -2 -2 -15 -16 15 38 437 475 722
1 0 18 19 -2 -2 -2 -3 15 38 437 95 722
1 0 18 19 -2 -2 -5 -5 9 23 266 38 437
1 0 18 19 -2 -2 15 16 15 38 437 475 722
1 0 18 19 -2 -2 2 3 15 38 437 95 722
1 0 18 19 -2 -2 5 5 9 23 266 38 437
1 0 18 19 -2 -3 -2 -2 15 38 437 95 722
1 0 18 19 -2 -3 2 2 15 38 437 95 722
1 0 18 19 -5 -5 -2 -2 9 23 266 38 437
1 0 18 19 -5 -5 2 2 9 23 266 38 437
1 0 18 19 -7 -7 -1 -1 13 33 380 551 627
1 0 18 19 -7 -7 1 1 13 33 380 551 627
1 0 18 19 -7 -8 -1 -1 15 38 437 665 722
1 0 18 19 -7 -8 1 1 15 38 437 665 722
1 0 18 19 1 1 -10 -11 15 38 437 627 722
1 0 18 19 1 1 -7 -7 13 33 380 551 627
1 0 18 19 1 1 -7 -8 15 38 437 665 722
1 0 18 19 1 1 10 11 15 38 437 627 722
1 0 18 19 1 1 7 7 13 33 380 551 627
1 0 18 19 1 1 7 8 15 38 437 665 722
1 0 18 19 10 11 -1 -1 15 38 437 627 722
1 0 18 19 10 11 1 1 15 38 437 627 722
1 0 18 19 15 16 -2 -2 15 38 437 475 722
1 0 18 19 15 16 2 2 15 38 437 475 722
1 0 18 19 2 2 -15 -16 15 38 437 475 722
1 0 18 19 2 2 -2 -3 15 38 437 95 722
1 0 18 19 2 2 -5 -5 9 23 266 38 437
1 0 18 19 2 2 15 16 15 38 437 475 722
1 0 18 19 2 2 2 3 15 38 437 95 722
1 0 18 19 2 2 5 5 9 23 266 38 437
1 0 18 19 2 3 -2 -2 15 38 437 95 722
1 0 18 19 2 3 2 2 15 38 437 95 722
1 0 18 19 5 5 -2 -2 9 23 266 38 437
1 0 18 19 5 5 2 2 9 23 266 38 437
1 0 18 19 7 7 -1 -1 13 33 380 551 627
1 0 18 19 7 7 1 1 13 33 380 551 627
1 0 18 19 7 8 -1 -1 15 38 437 665 722
1 0 18 19 7 8 1 1 15 38 437 665 722
1 0 18 20 -1 -1 -7 -8 9 23 280 360 460
1 0 18 20 -1 -1 7 8 9 23 280 360 460
1 0 18 20 -7 -8 -1 -1 9 23 280 360 460
1 0 18 20 -7 -8 1 1 9 23 280 360 460
1 0 18 20 1 1 -7 -8 9 23 280 360 460
1 0 18 20 1 1 7 8 9 23 280 360 460
1 0 18 20 7 8 -1 -1 9 23 280 360 460
1 0 18 20 7 8 1 1 9 23 280 360 460
1 0 18 25 -1 -1 -5 -7 13 33 500 650 825
1 0 18 25 -1 -1 -8 -11 15 38 575 825 950
1 0 18 25 -1 -1 5 7 13 33 500 650 825
1 0 18 25 -1 -1 8 11 15 38 575 825 950
1 0 18 25 -1 -2 -5 -7 15 38 575 475 950
1 0 18 25 -1 -2 5 7 15 38 575 475 950
1 0 18 25 -5 -7 -1 -1 13 33 500 775 825
1 0 18 25 -5 -7 -1 -2 15 38 575 475 950
1 0 18 25 -5 -7 1 1 13 33 500 775 825
1 0 18 25 -5 -7 1 2 15 38 575 475 950
1 0 18 25 -8 -11 -1 -1 15 38 575 825 950
1 0 18 25 -8 -11 1 1 15 38 575 825 950
1 0 18 25 1 1 -5 -7 13 33 500 650 825
1 0 18 25 1 1 -8 -11 15 38 575 825 950
1 0 18 25 1 1 5 7 13 33 500 650 825
1 0 18 25 1 1 8 11 15 38 575 825 950
1 0 18 25 1 2 -5 -7 15 38 575 475 950
1 0 18 25 1 2 5 7 15 38 575 475 950
1 0 18 25 5 7 -1 -1 13 33 500 775 825
1 0 18 25 5 7 -1 -2 15 38 575 475 950
1 0 18 25 5 7 1 1 13 33 500 775 825
1 0 18 25 5 7 1 2 15 38 575 475 950
1 0 18 25 8 11 -1 -1 15 38 575 825 950
1 0 18 25 8 11 1 1 15 38 575 825 950
1 0 2 10 -1 -1 -1 -4 3 8 100 150 160
1 0 2 10 -1 -1 1 4 3 8 100 150 160
1 0 2 10 -1 -2 -3 -7 13 33 200 310 330
1 0 2 10 -1 -2 3 7 13 33 200 310 330
1 0 2 10 -1 -3 -1 2 9 23 48 88 92
1 0 2 10 -1 -3 1 -2 9 23 48 88 92
1 0 2 10 -1 -4 -1 -1 3 8 100 150 160
1 0 2 10 -1 -4 -1 1 9 23 140 50 230
1 0 2 10 -1 -4 -2 -11 9 23 140 50 230
1 0 2 10 -1 -4 1 -1 9 23 140 50 230
1 0 2 10 -1 -4 1 1 3 8 100 150 160
1 0 2 10 -1 -4 2 11 9 23 140 50 230
1 0 2 10 -1 1 -1 -4 9 23 140 50 230
1 0 2 10 -1 1 1 4 9 23 140 50 230
1 0 2 10 -1 2 -1 -3 9 23 168 308 322
1 0 2 10 -1 2 1 3 9 23 168 308 322
1 0 2 10 -2 -11 -1 -4 9 23 140 50 230
1 0 2 10 -2 -11 1 4 9 23 140 50 230
1 0 2 10 -2 -4 0 -1 5 13 160 140 260
1 0 2 10 -2 -4 0 1 5 13 160 140 260
1 0 2 10 -2 -7 0 -2 9 23 140 170 230
1 0 2 10 -2 -7 0 2 9 23 140 170 230
1 0 2 10 -3 -14 0 -1 5 13 160 140 260
1 0 2 10 -3 -14 0 1 5 13 160 140 260
1 0 2 10 -3 -17 0 -1 12 31 190 160 310
1 0 2 10 -3 -17 0 1 12 31 190 160 310
1 0 2 10 -3 -7 -1 -2 13 33 200 310 330
1 0 2 10 -3 -7 1 2 13 33 200 310 330
1 0 2 10 0 -1 -2 -4 5 13 160 140 260
1 0 2 10 0 -1 -3 -14 5 13 80 80 130
1 0 2 10 0 -1 -3 -17 12 31 190 160 310
1 0 2 10 0 -1 0 -7 12 31 190 160 310
1 0 2 10 0 -1 0 7 12 31 190 160 310
1 0 2 10 0 -1 2 4 5 13 160 140 260
1 0 2 10 0 -1 3 14 5 13 80 80 130
1 0 2 10 0 -1 3 17 12 31 190 160 310
1 0 2 10 0 -2 -2 -7 9 23 140 170 230
1 0 2 10 0 -2 2 7 9 23 140 170 230
1 0 2 10 0 -7 0 -1 12 31 190 160 310
1 0 2 10 0 -7 0 1 12 31 190 160 310
1 0 2 10 0 1 -2 -4 5 13 160 140 260
1 0 2 10 0 1 -3 -14 5 13 80 80 130
1 0 2 10 0 1 -3 -17 12 31 190 160 310
1 0 2 10 0 1 0 -7 12 31 190 160 310
1 0 2 10 0 1 0 7 12 31 190 160 310
1 0 2 10 0 1 2 4 5 13 160 140 260
1 0 2 10 0 1 3 14 5 13 80 80 130
1 0 2 10 0 1 3 17 12 31 190 160 310
1 0 2 10 0 2 -2 -7 9 23 140 170 230
1 0 2 10 0 2 2 7 9 23 140 170 230
1 0 2 10 0 7 0 -1 12 31 190 160 310
1 0 2 10 0 7 0 1 12 31 190 160 310
1 0 2 10 1 -1 -1 -4 9 23 140 50 230
1 0 2 10 1 -1 1 4 9 23 140 50 230
1 0 2 10 1 -2 -1 -3 9 23 168 308 322
1 0 2 10 1 -2 1 3 9 23 168 308 322
1 0 2 10 1 1 -1 -4 3 8 100 150 160
1 0 2 10 1 1 1 4 3 8 100 150 160
1 0 2 10 1 2 -3 -7 13 33 200 310 330
1 0 2 10 1 2 3 7 13 33 200 310 330
1 0 2 10 1 3 -1 2 9 23 48 88 92
1 0 2 10 1 3 1 -2 9 23 48 88 92
1 0 2 10 1 4 -1 -1 3 8 100 150 160
1 0 2 10 1 4 -1 1 9 23 140 50 230
1 0 2 10 1 4 -2 -11 9 23 140 50 230
1 0 2 10 1 4 1 -1 9 23 140 50 230
1 0 2 10 1 4 1 1 3 8 100 150 160
1 0 2 10 1 4 2 11 9 23 140 50 230
1 0 2 10 2 11 -1 -4 9 23 140 50 230
1 0 2 10 2 11 1 4 9 23 140 50 230
1 0 2 10 2 4 0 -1 5 13 160 140 260
1 0 2 10 2 4 0 1 5 13 160 140 260
1 0 2 10 2 7 0 -2 9 23 140 170 230
1 0 2 10 2 7 0 2 9 23 140 170 230
1 0 2 10 3 14 0 -1 5 13 160 140 260
1 0 2 10 3 14 0 1 5 13 160 140 260
1 0 2 10 3 17 0 -1 12 31 190 160 310
1 0 2 10 3 17 0 1 12 31 190 160 310
1 0 2 10 3 7 -1 -2 13 33 200 310 330
1 0 2 10 3 7 1 2 13 33 200 310 330
1 0 2 11 -1 -4 -2 -10 9 23 154 55 253
1 0 2 11 -1 -4 2 10 9 23 154 55 253
1 0 2 11 -1 -6 0 -4 9 23 154 165 253
1 0 2 11 -1 -6 0 4 9 23 154 165 253
1 0 2 11 -1 3 0 -2 9 23 187 272 391
1 0 2 11 -1 3 0 2 9 23 187 272 391
1 0 2 11 -2 -10 -1 -4 9 23 154 55 253
1 0 2 11 -2 -10 1 4 9 23 154 55 253
1 0 2 11 0 -2 -1 3 9 23 44 64 92
1 0 2 11 0 -2 1 -3 9 23 44 64 92
1 0 2 11 0 -4 -1 -6 9 23 154 165 253
1 0 2 11 0 -4 1 6 9 23 154 165 253
1 0 2 11 0 2 -1 3 9 23 44 64 92
1 0 2 11 0 2 1 -3 9 23 44 64 92
1 0 2 11 0 4 -1 -6 9 23 154 165 253
1 0 2 11 0 4 1 6 9 23 154 165 253
1 0 2 11 1 -3 0 -2 9 23 187 272 391
1 0 2 11 1 -3 0 2 9 23 187 272 391
1 0 2 11 1 4 -2 -10 9 23 154 55 253
1 0 2 11 1 4 2 10 9 23 154 55 253
1 0 2 11 1 6 0 -4 9 23 154 165 253
1 0 2 11 1 6 0 4 9 23 154 165 253
1 0 2 11 2 10 -1 -4 9 23 154 55 253
1 0 2 11 2 10 1 4 9 23 154 55 253
1 0 2 12 -1 -1 -1 -5 9 23 168 216 276
1 0 2 12 -1 -1 1 5 9 23 168 216 276
1 0 2 12 -1 -5 -1 -1 9 23 168 216 276
1 0 2 12 -1 -5 1 1 9 23 168 216 276
1 0 2 12 -3 -19 0 -1 13 33 240 204 396
1 0 2 12 -3 -19 0 1 13 33 240 204 396
1 0 2 12 0 -1 -3 -19 13 33 240 204 396
1 0 2 12 0 -1 0 -7 13 33 240 204 396
1 0 2 12 0 -1 0 7 13 33 240 204 396
1 0 2 12 0 -1 3 19 13 33 240 204 396
1 0 2 12 0 -7 0 -1 13 33 240 204 396
1 0 2 12 0 -7 0 1 13 33 240 204 396
1 0 2 12 0 1 -3 -19 13 33 240 204 396
1 0 2 12 0 1 0 -7 13 33 240 204 396
1 0 2 12 0 1 0 7 13 33 240 204 396
1 0 2 12 0 1 3 19 13 33 240 204 396
1 0 2 12 0 7 0 -1 13 33 240 204 396
1 0 2 12 0 7 0 1 13 33 240 204 396
1 0 2 12 1 1 -1 -5 9 23 168 216 276
1 0 2 12 1 1 1 5 9 23 168 216 276
1 0 2 12 1 5 -1 -1 9 23 168 216 276
1 0 2 12 1 5 1 1 9 23 168 216 276
1 0 2 12 3 19 0 -1 13 33 240 204 396
1 0 2 12 3 19 0 1 13 33 240 204 396
1 0 2 13 -1 -3 0 -2 9 23 182 78 299
1 0 2 13 -1 -3 0 2 9 23 182 78 299
1 0 2 13 0 -2 -1 -3 9 23 182 78 299
1 0 2 13 0 -2 1 3 9 23 182 78 299
1 0 2 13 0 2 -1 -3 9 23 182 78 299
1 0 2 13 0 2 1 3 9 23 182 78 299
1 0 2 13 1 3 0 -2 9 23 182 78 299
1 0 2 13 1 3 0 2 9 23 182 78 299
1 0 2 14 -1 -2 -1 -5 9 23 196 308 322
1 0 2 14 -1 -2 1 5 9 23 196 308 322
1 0 2 14 -1 -5 -1 -2 9 23 196 308 322
1 0 2 14 -1 -5 1 2 9 23 196 308 322
1 0 2 14 0 -3 0 -4 9 23 196 280 322
1 0 2 14 0 -3 0 4 9 23 196 280 322
1 0 2 14 0 -4 0 -3 9 23 196 280 322
1 0 2 14 0 -4 0 3 9 23 196 280 322
1 0 2 14 0 3 0 -4 9 23 196 280 322
1 0 2 14 0 3 0 4 9 23 196 280 322
1 0 2 14 0 4 0 -3 9 23 196 280 322
1 0 2 14 0 4 0 3 9 23 196 280 322
1 0 2 14 1 2 -1 -5 9 23 196 308 322
1 0 2 14 1 2 1 5 9 23 196 308 322
1 0 2 14 1 5 -1 -2 9 23 196 308 322
1 0 2 14 1 5 1 2 9 23 196 308 322
1 0 2 15 -1 -11 0 -1 13 33 300 270 495
1 0 2 15 -1 -11 0 1 13 33 300 270 495
1 0 2 15 -1 -7 0 -3 9 23 210 285 345
1 0 2 15 -1 -7 0 3 9 23 210 285 345
1 0 2 15 0 -1 -1 -11 13 33 300 270 495
1 0 2 15 0 -1 1 11 13 33 300 270 495
1 0 2 15 0 -3 -1 -7 9 23 210 285 345
1 0 2 15 0 -3 1 7 9 23 210 285 345
1 0 2 15 0 1 -1 -11 13 33 300 270 495
1 0 2 15 0 1 1 11 13 33 300 270 495
1 0 2 15 0 3 -1 -7 9 23 210 285 345
1 0 2 15 0 3 1 7 9 23 210 285 345
1 0 2 15 1 11 0 -1 13 33 300 270 495
1 0 2 15 1 11 0 1 13 33 300 270 495
1 0 2 15 1 7 0 -3 9 23 210 285 345
1 0 2 15 1 7 0 3 9 23 210 285 345
1 0 2 16 -1 -6 0 -1 5 13 256 192 416
1 0 2 16 -1 -6 0 1 5 13 256 192 416
1 0 2 16 0 -1 -1 -6 5 13 256 192 416
1 0 2 16 0 -1 1 6 5 13 256 192 416
1 0 2 16 0 1 -1 -6 5 13 256 192 416
1 0 2 16 0 1 1 6 5 13 256 192 416
1 0 2 16 1 6 0 -1 5 13 256 192 416
1 0 2 16 1 6 0 1 5 13 256 192 416
1 0 2 17 -1 -3 0 -2 9 23 238 119 391
1 0 2 17 -1 -3 0 2 9 23 238 119 391
1 0 2 17 0 -2 -1 -3 9 23 238 119 391
1 0 2 17 0 -2 1 3 9 23 238 119 391
1 0 2 17 0 2 -1 -3 9 23 238 119 391
1 0 2 17 0 2 1 3 9 23 238 119 391
1 0 2 17 1 3 0 -2 9 23 238 119 391
1 0 2 17 1 3 0 2 9 23 238 119 391
1 0 2 18 -1 -11 0 -1 13 33 360 270 594
1 0 2 18 -1 -11 0 1 13 33 360 270 594
1 0 2 18 0 -1 -1 -11 13 33 360 270 594
1 0 2 18 0 -1 1 11 13 33 360 270 594
1 0 2 18 0 1 -1 -11 13 33 360 270 594
1 0 2 18 0 1 1 11 13 33 360 270 594
1 0 2 18 1 11 0 -1 13 33 360 270 594
1 0 2 18 1 11 0 1 13 33 360 270 594
1 0 2 20 -1 -8 0 -1 9 23 280 280 460
1 0 2 20 -1 -8 0 1 9 23 280 280 460
1 0 2 20 0 -1 -1 -8 9 23 280 280 460
1 0 2 20 0 -1 1 8 9 23 280 280 460
1 0 2 20 0 1 -1 -8 9 23 280 280 460
1 0 2 20 0 1 1 8 9 23 280 280 460
1 0 2 20 1 8 0 -1 9 23 280 280 460
1 0 2 20 1 8 0 1 9 23 280 280 460
1 0 2 3 -1 -4 -4 -14 13 33 60 72 99
1 0 2 3 -1 -4 4 14 13 33 60 72 99
1 0 2 3 -1 1 -6 4 13 33 60 6 99
1 0 2 3 -1 1 -7 -1 9 23 42 9 69
1 0 2 3 -1 1 -7 0 13 33 80 145 165
1 0 2 3 -1 1 -8 -4 13 33 80 145 165
1 0 2 3 -1 1 6 -4 13 33 60 6 99
1 0 2 3 -1 1 7 0 13 33 80 145 165
1 0 2 3 -1 1 7 1 9 23 42 9 69
1 0 2 3 -1 1 8 4 13 33 80 145 165
1 0 2 3 -1 2 -3 7 13 33 60 6 99
1 0 2 3 -1 2 -7 -11 15 38 46 8 76
1 0 2 3 -1 2 3 -7 13 33 60 6 99
1 0 2 3 -1 2 7 11 15 38 46 8 76
1 0 2 3 -1 4 -2 -2 9 23 121 55 253
1 0 2 3 -1 4 2 2 9 23 121 55 253
1 0 2 3 -10 -10 -2 -2 9 23 42 9 69
1 0 2 3 -10 -10 2 2 9 23 42 9 69
1 0 2 3 -10 -9 -2 -2 3 8 45 9 72
1 0 2 3 -10 -9 2 2 3 8 45 9 72
1 0 2 3 -11 -11 -2 -2 5 13 88 11 143
1 0 2 3 -11 -11 2 2 5 13 88 11 143
1 0 2 3 -11 -12 -2 -2 3 8 45 9 72
1 0 2 3 -11 -12 2 2 3 8 45 9 72
1 0 2 3 -11 -13 -2 -2 9 23 42 9 69
1 0 2 3 -11 -13 2 2 9 23 42 9 69
1 0 2 3 -11 -17 -2 -4 12 31 323 51 527
1 0 2 3 -11 -17 2 4 12 31 323 51 527
1 0 2 3 -12 -15 -2 -2 9 23 210 30 345
1 0 2 3 -12 -15 2 2 9 23 210 30 345
1 0 2 3 -12 -16 -2 -2 9 23 42 9 69
1 0 2 3 -12 -16 -3 -5 13 33 320 400 528
1 0 2 3 -12 -16 2 2 9 23 42 9 69
1 0 2 3 -12 -16 3 5 13 33 320 400 528
1 0 2 3 -13 -11 -2 -2 9 23 187 85 391
1 0 2 3 -13 -11 2 2 9 23 187 85 391
1 0 2 3 -13 -19 -2 -2 13 33 380 57 627
1 0 2 3 -13 -19 -3 -5 9 23 42 9 69
1 0 2 3 -13 -19 2 2 13 33 380 57 627
1 0 2 3 -13 -19 3 5 9 23 42 9 69
1 0 2 3 -13 -23 -4 -7 13 33 60 72 99
1 0 2 3 -13 -23 4 7 13 33 60 72 99
1 0 2 3 -14 -14 -2 -2 12 31 57 12 93
1 0 2 3 -14 -14 2 2 12 31 57 12 93
1 0 2 3 -14 -21 -3 -5 13 33 420 525 693
1 0 2 3 -14 -21 3 5 13 33 420 525 693
1 0 2 3 -15 -17 -2 -2 9 23 238 34 391
1 0 2 3 -15 -17 2 2 9 23 238 34 391
1 0 2 3 -15 -25 -5 -8 15 38 575 400 950
1 0 2 3 -15 -25 5 8 15 38 575 400 950
1 0 2 3 -16 -26 -3 -5 13 33 60 72 99
1 0 2 3 -16 -26 3 5 13 33 60 72 99
1 0 2 3 -17 -16 -2 -2 15 38 69 15 114
1 0 2 3 -17 -16 2 2 15 38 69 15 114
1 0 2 3 -18 -19 -2 -2 15 38 69 15 114
1 0 2 3 -18 -19 2 2 15 38 69 15 114
1 0 2 3 -2 -1 -6 -8 3 8 36 32 64
1 0 2 3 -2 -1 6 8 3 8 36 32 64
1 0 2 3 -2 -2 -1 4 9 23 22 10 46
1 0 2 3 -2 -2 -10 -10 9 23 42 9 69
1 0 2 3 -2 -2 -10 -9 3 8 45 9 72
1 0 2 3 -2 -2 -11 -11 5 13 16 2 26
1 0 2 3 -2 -2 -11 -12 3 8 45 9 72
1 0 2 3 -2 -2 -11 -13 9 23 42 9 69
1 0 2 3 -2 -2 -12 -15 9 23 28 4 46
1 0 2 3 -2 -2 -12 -16 9 23 42 9 69
1 0 2 3 -2 -2 -13 -11 9 23 22 10 46
1 0 2 3 -2 -2 -13 -19 13 33 40 6 66
1 0 2 3 -2 -2 -14 -14 12 31 57 12 93
1 0 2 3 -2 -2 -15 -17 9 23 28 4 46
1 0 2 3 -2 -2 -17 -16 15 38 69 15 114
1 0 2 3 -2 -2 -18 -19 15 38 69 15 114
1 0 2 3 -2 -2 -3 -9 9 23 28 4 46
1 0 2 3 -2 -2 -4 1 5 13 16 2 26
1 0 2 3 -2 -2 -5 -1 9 23 22 10 46
1 0 2 3 -2 -2 -6 -11 9 23 28 4 46
1 0 2 3 -2 -2 -7 -1 13 33 32 14 66
1 0 2 3 -2 -2 -8 -4 9 23 42 9 69
1 0 2 3 -2 -2 -9 -13 9 23 28 4 46
1 0 2 3 -2 -2 -9 -14 5 13 32 4 52
1 0 2 3 -2 -2 -9 -6 9 23 22 10 46
1 0 2 3 -2 -2 -9 -7 9 23 42 9 69
1 0 2 3 -2 -2 1 -4 9 23 22 10 46
1 0 2 3 -2 -2 10 10 9 23 42 9 69
1 0 2 3 -2 -2 10 9 3 8 45 9 72
1 0 2 3 -2 -2 11 11 5 13 16 2 26
1 0 2 3 -2 -2 11 12 3 8 45 9 72
1 0 2 3 -2 -2 11 13 9 23 42 9 69
1 0 2 3 -2 -2 12 15 9 23 28 4 46
1 0 2 3 -2 -2 12 16 9 23 42 9 69
1 0 2 3 -2 -2 13 11 9 23 22 10 46
1 0 2 3 -2 -2 13 19 13 33 40 6 66
1 0 2 3 -2 -2 14 14 12 31 57 12 93
1 0 2 3 -2 -2 15 17 9 23 28 4 46
1 0 2 3 -2 -2 17 16 15 38 69 15 114
1 0 2 3 -2 -2 18 19 15 38 69 15 114
1 0 2 3 -2 -2 3 9 9 23 28 4 46
1 0 2 3 -2 -2 4 -1 5 13 16 2 26
1 0 2 3 -2 -2 5 1 9 23 22 10 46
1 0 2 3 -2 -2 6 11 9 23 28 4 46
1 0 2 3 -2 -2 7 1 13 33 32 14 66
1 0 2 3 -2 -2 8 4 9 23 42 9 69
1 0 2 3 -2 -2 9 13 9 23 28 4 46
1 0 2 3 -2 -2 9 14 5 13 32 4 52
1 0 2 3 -2 -2 9 6 9 23 22 10 46
1 0 2 3 -2 -2 9 7 9 23 42 9 69
1 0 2 3 -2 -4 -11 -17 12 31 76 12 124
1 0 2 3 -2 -4 11 17 12 31 76 12 124
1 0 2 3 -2 -5 -6 -16 13 33 60 6 99
1 0 2 3 -2 -5 6 16 13 33 60 6 99
1 0 2 3 -2 1 -5 5 15 38 144 168 304
1 0 2 3 -2 1 5 -5 15 38 144 168 304
1 0 2 3 -3 -2 -8 -10 9 23 60 60 115
1 0 2 3 -3 -2 8 10 9 23 60 60 115
1 0 2 3 -3 -4 -4 -2 3 8 40 28 64
1 0 2 3 -3 -4 4 2 3 8 40 28 64
1 0 2 3 -3 -5 -12 -16 13 33 100 125 165
1 0 2 3 -3 -5 -13 -19 9 23 42 9 69
1 0 2 3 -3 -5 -14 -21 13 33 100 125 165
1 0 2 3 -3 -5 -16 -26 13 33 60 72 99
1 0 2 3 -3 -5 12 16 13 33 100 125 165
1 0 2 3 -3 -5 13 19 9 23 42 9 69
1 0 2 3 -3 -5 14 21 13 33 100 125 165
1 0 2 3 -3 -5 16 26 13 33 60 72 99
1 0 2 3 -3 -9 -2 -2 9 23 126 18 207
1 0 2 3 -3 -9 2 2 9 23 126 18 207
1 0 2 3 -3 1 -4 -7 15 38 220 77 418
1 0 2 3 -3 1 4 7 15 38 220 77 418
1 0 2 3 -3 7 -1 2 13 33 60 6 99
1 0 2 3 -3 7 1 -2 13 33 60 6 99
1 0 2 3 -4 -14 -1 -4 13 33 60 72 99
1 0 2 3 -4 -14 1 4 13 33 60 72 99
1 0 2 3 -4 -2 -3 -4 3 8 20 14 32
1 0 2 3 -4 -2 3 4 3 8 20 14 32
1 0 2 3 -4 -5 -6 -4 9 23 70 50 115
1 0 2 3 -4 -5 6 4 9 23 70 50 115
1 0 2 3 -4 -7 -13 -23 13 33 60 72 99
1 0 2 3 -4 -7 -3 1 15 38 40 14 76
1 0 2 3 -4 -7 13 23 13 33 60 72 99
1 0 2 3 -4 -7 3 -1 15 38 40 14 76
1 0 2 3 -4 1 -2 -2 5 13 8 1 13
1 0 2 3 -4 1 2 2 5 13 8 1 13
1 0 2 3 -5 -1 -2 -2 9 23 143 65 299
1 0 2 3 -5 -1 2 2 9 23 143 65 299
1 0 2 3 -5 -8 -15 -25 15 38 184 128 304
1 0 2 3 -5 -8 15 25 15 38 184 128 304
1 0 2 3 -5 1 0 -2 12 31 272 102 527
1 0 2 3 -5 1 0 2 12 31 272 102 527
1 0 2 3 -5 5 -2 1 15 38 450 525 950
1 0 2 3 -5 5 2 -1 15 38 450 525 950
1 0 2 3 -6 -11 -2 -2 9 23 154 22 253
1 0 2 3 -6 -11 2 2 9 23 154 22 253
1 0 2 3 -6 -16 -2 -5 13 33 60 6 99
1 0 2 3 -6 -16 2 5 13 33 60 6 99
1 0 2 3 -6 -4 -4 -5 9 23 56 40 92
1 0 2 3 -6 -4 4 5 9 23 56 40 92
1 0 2 3 -6 -8 -2 -1 3 8 18 16 32
1 0 2 3 -6 -8 2 1 3 8 18 16 32
1 0 2 3 -6 4 -1 1 13 33 60 6 99
1 0 2 3 -6 4 1 -1 13 33 60 6 99
1 0 2 3 -7 -1 -1 1 9 23 42 9 69
1 0 2 3 -7 -1 -2 -2 13 33 304 133 627
1 0 2 3 -7 -1 1 -1 9 23 42 9 69
1 0 2 3 -7 -1 2 2 13 33 304 133 627
1 0 2 3 -7 -11 -1 2 15 38 253 44 418
1 0 2 3 -7 -11 1 -2 15 38 253 44 418
1 0 2 3 -7 0 -1 1 13 33 336 609 693
1 0 2 3 -7 0 1 -1 13 33 336 609 693
1 0 2 3 -8 -10 -3 -2 9 23 48 48 92
1 0 2 3 -8 -10 3 2 9 23 48 48 92
1 0 2 3 -8 -4 -1 1 13 33 256 464 528
1 0 2 3 -8 -4 -2 -2 9 23 42 9 69
1 0 2 3 -8 -4 1 -1 13 33 256 464 528
1 0 2 3 -8 -4 2 2 9 23 42 9 69
1 0 2 3 -9 -13 -2 -2 9 23 182 26 299
1 0 2 3 -9 -13 2 2 9 23 182 26 299
1 0 2 3 -9 -14 -2 -2 5 13 224 28 364
1 0 2 3 -9 -14 2 2 5 13 224 28 364
1 0 2 3 -9 -6 -2 -2 9 23 165 75 345
1 0 2 3 -9 -6 2 2 9 23 165 75 345
1 0 2 3 -9 -7 -2 -2 9 23 42 9 69
1 0 2 3 -9 -7 2 2 9 23 42 9 69
1 0 2 3 0 -2 -5 1 12 31 64 24 124
1 0 2 3 0 -2 5 -1 12 31 64 24 124
1 0 2 3 0 2 -5 1 12 31 64 24 124
1 0 2 3 0 2 5 -1 12 31 64 24 124
1 0 2 3 1 -1 -6 4 13 33 60 6 99
1 0 2 3 1 -1 -7 -1 9 23 42 9 69
1 0 2 3 1 -1 -7 0 13 33 80 145 165
1 0 2 3 1 -1 -8 -4 13 33 80 145 165
1 0 2 3 1 -1 6 -4 13 33 60 6 99
1 0 2 3 1 -1 7 0 13 33 80 145 165
1 0 2 3 1 -1 7 1 9 23 42 9 69
1 0 2 3 1 -1 8 4 13 33 80 145 165
1 0 2 3 1 -2 -3 7 13 33 60 6 99
1 0 2 3 1 -2 -7 -11 15 38 46 8 76
1 0 2 3 1 -2 3 -7 13 33 60 6 99
1 0 2 3 1 -2 7 11 15 38 46 8 76
1 0 2 3 1 -4 -2 -2 9 23 121 55 253
1 0 2 3 1 -4 2 2 9 23 121 55 253
1 0 2 3 1 4 -4 -14 13 33 60 72 99
1 0 2 3 1 4 4 14 13 33 60 72 99
1 0 2 3 10 10 -2 -2 9 23 42 9 69
1 0 2 3 10 10 2 2 9 23 42 9 69
1 0 2 3 10 9 -2 -2 3 8 45 9 72
1 0 2 3 10 9 2 2 3 8 45 9 72
1 0 2 3 11 11 -2 -2 5 13 88 11 143
1 0 2 3 11 11 2 2 5 13 88 11 143
1 0 2 3 11 12 -2 -2 3 8 45 9 72
1 0 2 3 11 12 2 2 3 8 45 9 72
1 0 2 3 11 13 -2 -2 9 23 42 9 69
1 0 2 3 11 13 2 2 9 23 42 9 69
1 0 2 3 11 17 -2 -4 12 31 323 51 527
1 0 2 3 11 17 2 4 12 31 323 51 527
1 0 2 3 12 15 -2 -2 9 23 210 30 345
1 0 2 3 12 15 2 2 9 23 210 30 345
1 0 2 3 12 16 -2 -2 9 23 42 9 69
1 0 2 3 12 16 -3 -5 13 33 320 400 528
1 0 2 3 12 16 2 2 9 23 42 9 69
1 0 2 3 12 16 3 5 13 33 320 400 528
1 0 2 3 13 11 -2 -2 9 23 187 85 391
1 0 2 3 13 11 2 2 9 23 187 85 391
1 0 2 3 13 19 -2 -2 13 33 380 57 627
1 0 2 3 13 19 -3 -5 9 23 42 9 69
1 0 2 3 13 19 2 2 13 33 380 57 627
1 0 2 3 13 19 3 5 9 23 42 9 69
1 0 2 3 13 23 -4 -7 13 33 60 72 99
1 0 2 3 13 23 4 7 13 33 60 72 99
1 0 2 3 14 14 -2 -2 12 31 57 12 93
1 0 2 3 14 14 2 2 12 31 57 12 93
1 0 2 3 14 21 -3 -5 13 33 420 525 693
1 0 2 3 14 21 3 5 13 33 420 525 693
1 0 2 3 15 17 -2 -2 9 23 238 34 391
1 0 2 3 15 17 2 2 9 23 238 34 391
1 0 2 3 15 25 -5 -8 15 38 575 400 950
1 0 2 3 15 25 5 8 15 38 575 400 950
1 0 2 3 16 26 -3 -5 13 33 60 72 99
1 0 2 3 16 26 3 5 13 33 60 72 99
1 0 2 3 17 16 -2 -2 15 38 69 15 114
1 0 2 3 17 16 2 2 15 38 69 15 114
1 0 2 3 18 19 -2 -2 15 38 69 15 114
1 0 2 3 18 19 2 2 15 38 69 15 114
1 0 2 3 2 -1 -5 5 15 38 144 168 304
1 0 2 3 2 -1 5 -5 15 38 144 168 304
1 0 2 3 2 1 -6 -8 3 8 36 32 64
1 0 2 3 2 1 6 8 3 8 36 32 64
1 0 2 3 2 2 -1 4 9 23 22 10 46
1 0 2 3 2 2 -10 -10 9 23 42 9 69
1 0 2 3 2 2 -10 -9 3 8 45 9 72
1 0 2 3 2 2 -11 -11 5 13 16 2 26
1 0 2 3 2 2 -11 -12 3 8 45 9 72
1 0 2 3 2 2 -11 -13 9 23 42 9 69
1 0 2 3 2 2 -12 -15 9 23 28 4 46
1 0 2 3 2 2 -12 -16 9 23 42 9 69
1 0 2 3 2 2 -13 -11 9 23 22 10 46
1 0 2 3 2 2 -13 -19 13 33 40 6 66
1 0 2 3 2 2 -14 -14 12 31 57 12 93
1 0 2 3 2 2 -15 -17 9 23 28 4 46
1 0 2 3 2 2 -17 -16 15 38 69 15 114
1 0 2 3 2 2 -18 -19 15 38 69 15 114
1 0 2 3 2 2 -3 -9 9 23 28 4 46
1 0 2 3 2 2 -4 1 5 13 16 2 26
1 0 2 3 2 2 -5 -1 9 23 22 10 46
1 0 2 3 2 2 -6 -11 9 23 28 4 46
1 0 2 3 2 2 -7 -1 13 33 32 14 66
1 0 2 3 2 2 -8 -4 9 23 42 9 69
1 0 2 3 2 2 -9 -13 9 23 28 4 46
1 0 2 3 2 2 -9 -14 5 13 32 4 52
1 0 2 3 2 2 -9 -6 9 23 22 10 46
1 0 2 3 2 2 -9 -7 9 23 42 9 69
1 0 2 3 2 2 1 -4 9 23 22 10 46
1 0 2 3 2 2 10 10 9 23 42 9 69
1 0 2 3 2 2 10 9 3 8 45 9 72
1 0 2 3 2 2 11 11 5 13 16 2 26
1 0 2 3 2 2 11 12 3 8 45 9 72
1 0 2 3 2 2 11 13 9 23 42 9 69
1 0 2 3 2 2 12 15 9 23 28 4 46
1 0 2 3 2 2 12 16 9 23 42 9 69
1 0 2 3 2 2 13 11 9 23 22 10 46
1 0 2 3 2 2 13 19 13 33 40 6 66
1 0 2 3 2 2 14 14 12 31 57 12 93
1 0 2 3 2 2 15 17 9 23 28 4 46
1 0 2 3 2 2 17 16 15 38 69 15 114
1 0 2 3 2 2 18 19 15 38 69 15 114
1 0 2 3 2 2 3 9 9 23 28 4 46
1 0 2 3 2 2 4 -1 5 13 16 2 26
1 0 2 3 2 2 5 1 9 23 22 10 46
1 0 2 3 2 2 6 11 9 23 28 4 46
1 0 2 3 2 2 7 1 13 33 32 14 66
1 0 2 3 2 2 8 4 9 23 42 9 69
1 0 2 3 2 2 9 13 9 23 28 4 46
1 0 2 3 2 2 9 14 5 13 32 4 52
1 0 2 3 2 2 9 6 9 23 22 10 46
1 0 2 3 2 2 9 7 9 23 42 9 69
1 0 2 3 2 4 -11 -17 12 31 76 12 124
1 0 2 3 2 4 11 17 12 31 76 12 124
1 0 2 3 2 5 -6 -16 13 33 60 6 99
1 0 2 3 2 5 6 16 13 33 60 6 99
1 0 2 3 3 -1 -4 -7 15 38 220 77 418
1 0 2 3 3 -1 4 7 15 38 220 77 418
1 0 2 3 3 -7 -1 2 13 33 60 6 99
1 0 2 3 3 -7 1 -2 13 33 60 6 99
1 0 2 3 3 2 -8 -10 9 23 60 60 115
1 0 2 3 3 2 8 10 9 23 60 60 115
1 0 2 3 3 4 -4 -2 3 8 40 28 64
1 0 2 3 3 4 4 2 3 8 40 28 64
1 0 2 3 3 5 -12 -16 13 33 100 125 165
1 0 2 3 3 5 -13 -19 9 23 42 9 69
1 0 2 3 3 5 -14 -21 13 33 100 125 165
1 0 2 3 3 5 -16 -26 13 33 60 72 99
1 0 2 3 3 5 12 16 13 33 100 125 165
1 0 2 3 3 5 13 19 9 23 42 9 69
1 0 2 3 3 5 14 21 13 33 100 125 165
1 0 2 3 3 5 16 26 13 33 60 72 99
1 0 2 3 3 9 -2 -2 9 23 126 18 207
1 0 2 3 3 9 2 2 9 23 126 18 207
1 0 2 3 4 -1 -2 -2 5 13 8 1 13
1 0 2 3 4 -1 2 2 5 13 8 1 13
1 0 2 3 4 14 -1 -4 13 33 60 72 99
1 0 2 3 4 14 1 4 13 33 60 72 99
1 0 2 3 4 2 -3 -4 3 8 20 14 32
1 0 2 3 4 2 3 4 3 8 20 14 32
1 0 2 3 4 5 -6 -4 9 23 70 50 115
1 0 2 3 4 5 6 4 9 23 70 50 115
1 0 2 3 4 7 -13 -23 13 33 60 72 99
1 0 2 3 4 7 -3 1 15 38 40 14 76
1 0 2 3 4 7 13 23 13 33 60 72 99
1 0 2 3 4 7 3 -1 15 38 40 14 76
1 0 2 3 5 -1 0 -2 12 31 272 102 527
1 0 2 3 5 -1 0 2 12 31 272 102 527
1 0 2 3 5 -5 -2 1 15 38 450 525 950
1 0 2 3 5 -5 2 -1 15 38 450 525 950
1 0 2 3 5 1 -2 -2 9 23 143 65 299
1 0 2 3 5 1 2 2 9 23 143 65 299
1 0 2 3 5 8 -15 -25 15 38 184 128 304
1 0 2 3 5 8 15 25 15 38 184 128 304
1 0 2 3 6 -4 -1 1 13 33 60 6 99
1 0 2 3 6 -4 1 -1 13 33 60 6 99
1 0 2 3 6 11 -2 -2 9 23 154 22 253
1 0 2 3 6 11 2 2 9 23 154 22 253
1 0 2 3 6 16 -2 -5 13 33 60 6 99
1 0 2 3 6 16 2 5 13 33 60 6 99
1 0 2 3 6 4 -4 -5 9 23 56 40 92
1 0 2 3 6 4 4 5 9 23 56 40 92
1 0 2 3 6 8 -2 -1 3 8 18 16 32
1 0 2 3 6 8 2 1 3 8 18 16 32
1 0 2 3 7 0 -1 1 13 33 336 609 693
1 0 2 3 7 0 1 -1 13 33 336 609 693
1 0 2 3 7 1 -1 1 9 23 42 9 69
1 0 2 3 7 1 -2 -2 13 33 304 133 627
1 0 2 3 7 1 1 -1 9 23 42 9 69
1 0 2 3 7 1 2 2 13 33 304 133 627
1 0 2 3 7 11 -1 2 15 38 253 44 418
1 0 2 3 7 11 1 -2 15 38 253 44 418
1 0 2 3 8 10 -3 -2 9 23 48 48 92
1 0 2 3 8 10 3 2 9 23 48 48 92
1 0 2 3 8 4 -1 1 13 33 256 464 528
1 0 2 3 8 4 -2 -2 9 23 42 9 69
1 0 2 3 8 4 1 -1 13 33 256 464 528
1 0 2 3 8 4 2 2 9 23 42 9 69
1 0 2 3 9 13 -2 -2 9 23 182 26 299
1 0 2 3 9 13 2 2 9 23 182 26 299
1 0 2 3 9 14 -2 -2 5 13 224 28 364
1 0 2 3 9 14 2 2 5 13 224 28 364
1 0 2 3 9 6 -2 -2 9 23 165 75 345
1 0 2 3 9 6 2 2 9 23 165 75 345
1 0 2 3 9 7 -2 -2 9 23 42 9 69
1 0 2 3 9 7 2 2 9 23 42 9 69
1 0 2 4 -1 -1 -10 -11 13 33 80 112 132
1 0 2 4 -1 -1 -3 2 9 23 22 42 46
1 0 2 4 -1 -1 -6 -2 5 13 64 88 104
1 0 2 4 -1 -1 -6 -3 9 23 22 42 46
1 0 2 4 -1 -1 -7 -6 5 13 64 88 104
1 0 2 4 -1 -1 -7 -7 3 8 4 7 8
1 0 2 4 -1 -1 -8 -10 5 13 64 88 104
1 0 2 4 -1 -1 -8 -3 13 33 80 112 132
1 0 2 4 -1 -1 -9 -7 13 33 80 112 132
1 0 2 4 -1 -1 -9 -8 9 23 22 42 46
1 0 2 4 -1 -1 10 11 13 33 80 112 132
1 0 2 4 -1 -1 3 -2 9 23 22 42 46
1 0 2 4 -1 -1 6 2 5 13 64 88 104
1 0 2 4 -1 -1 6 3 9 23 22 42 46
1 0 2 4 -1 -1 7 6 5 13 64 88 104
1 0 2 4 -1 -1 7 7 3 8 4 7 8
1 0 2 4 -1 -1 8 10 5 13 64 88 104
1 0 2 4 -1 -1 8 3 13 33 80 112 132
1 0 2 4 -1 -1 9 7 13 33 80 112 132
1 0 2 4 -1 -1 9 8 9 23 22 42 46
1 0 2 4 -1 -11 0 -1 13 33 80 72 132
1 0 2 4 -1 -11 0 1 13 33 80 72 132
1 0 2 4 -1 -3 -6 -17 12 31 76 36 124
1 0 2 4 -1 -3 6 17 12 31 76 36 124
1 0 2 4 -1 2 -4 1 13 33 120 112 264
1 0 2 4 -1 2 4 -1 13 33 120 112 264
1 0 2 4 -1 3 -1 5 9 23 56 4 92
1 0 2 4 -1 3 1 -5 9 23 56 4 92
1 0 2 4 -1 5 -1 3 9 23 56 4 92
1 0 2 4 -1 5 1 -3 9 23 56 4 92
1 0 2 4 -1 6 0 -1 5 13 64 56 104
1 0 2 4 -1 6 0 1 5 13 64 56 104
1 0 2 4 -1 8 0 -1 9 23 240 180 460
1 0 2 4 -1 8 0 1 9 23 240 180 460
1 0 2 4 -10 -11 -1 -1 13 33 80 112 132
1 0 2 4 -10 -11 1 1 13 33 80 112 132
1 0 2 4 -11 -17 -2 -3 12 31 76 12 124
1 0 2 4 -11 -17 2 3 12 31 76 12 124
1 0 2 4 -11 -22 -2 -5 15 38 506 66 836
1 0 2 4 -11 -22 -3 -5 15 38 506 264 836
1 0 2 4 -11 -22 2 5 15 38 506 66 836
1 0 2 4 -11 -22 3 5 15 38 506 264 836
1 0 2 4 -2 -10 0 -1 5 13 64 56 104
1 0 2 4 -2 -10 0 1 5 13 64 56 104
1 0 2 4 -2 -3 -11 -17 12 31 76 12 124
1 0 2 4 -2 -3 11 17 12 31 76 12 124
1 0 2 4 -2 -5 -11 -22 15 38 115 15 190
1 0 2 4 -2 -5 11 22 15 38 115 15 190
1 0 2 4 -2 -6 -4 -7 9 23 84 78 138
1 0 2 4 -2 -6 -5 -13 9 23 56 4 92
1 0 2 4 -2 -6 4 7 9 23 84 78 138
1 0 2 4 -2 -6 5 13 9 23 56 4 92
1 0 2 4 -2 7 0 -1 13 33 80 72 132
1 0 2 4 -2 7 0 1 13 33 80 72 132
1 0 2 4 -3 -2 -5 -1 13 33 144 232 264
1 0 2 4 -3 -2 5 1 13 33 144 232 264
1 0 2 4 -3 -3 -5 -5 3 8 4 3 8
1 0 2 4 -3 -3 5 5 3 8 4 3 8
1 0 2 4 -3 -5 -11 -22 15 38 115 60 190
1 0 2 4 -3 -5 11 22 15 38 115 60 190
1 0 2 4 -3 -7 -4 -6 9 23 98 133 161
1 0 2 4 -3 -7 -6 -13 9 23 98 133 161
1 0 2 4 -3 -7 4 6 9 23 98 133 161
1 0 2 4 -3 -7 6 13 9 23 98 133 161
1 0 2 4 -3 2 -1 -1 9 23 176 336 368
1 0 2 4 -3 2 1 1 9 23 176 336 368
1 0 2 4 -3 3 0 -1 9 23 216 162 414
1 0 2 4 -3 3 0 1 9 23 216 162 414
1 0 2 4 -4 -3 -6 -5 9 23 56 32 92
1 0 2 4 -4 -3 6 5 9 23 56 32 92
1 0 2 4 -4 -6 -3 -7 9 23 84 114 138
1 0 2 4 -4 -6 -8 -13 9 23 56 32 92
1 0 2 4 -4 -6 3 7 9 23 84 114 138
1 0 2 4 -4 -6 8 13 9 23 56 32 92
1 0 2 4 -4 -7 -2 -6 9 23 98 91 161
1 0 2 4 -4 -7 -7 -13 9 23 98 91 161
1 0 2 4 -4 -7 2 6 9 23 98 91 161
1 0 2 4 -4 -7 7 13 9 23 98 91 161
1 0 2 4 -4 1 -1 2 13 33 270 252 594
1 0 2 4 -4 1 1 -2 13 33 270 252 594
1 0 2 4 -4 2 0 -1 5 13 64 56 104
1 0 2 4 -4 2 0 1 5 13 64 56 104
1 0 2 4 -5 -1 -3 -2 13 33 324 522 594
1 0 2 4 -5 -1 3 2 13 33 324 522 594
1 0 2 4 -5 -11 -8 -17 9 23 56 4 92
1 0 2 4 -5 -11 8 17 9 23 56 4 92
1 0 2 4 -5 -13 -2 -6 9 23 56 4 92
1 0 2 4 -5 -13 2 6 9 23 56 4 92
1 0 2 4 -5 -2 0 -1 9 23 192 144 368
1 0 2 4 -5 -2 0 1 9 23 192 144 368
1 0 2 4 -5 -5 -3 -3 3 8 4 3 8
1 0 2 4 -5 -5 3 3 3 8 4 3 8
1 0 2 4 -5 3 0 -1 13 33 80 72 132
1 0 2 4 -5 3 0 1 13 33 80 72 132
1 0 2 4 -6 -11 -9 -17 9 23 56 32 92
1 0 2 4 -6 -11 9 17 9 23 56 32 92
1 0 2 4 -6 -13 -3 -7 9 23 182 247 299
1 0 2 4 -6 -13 3 7 9 23 182 247 299
1 0 2 4 -6 -17 -1 -3 12 31 76 36 124
1 0 2 4 -6 -17 1 3 12 31 76 36 124
1 0 2 4 -6 -2 -1 -1 5 13 64 88 104
1 0 2 4 -6 -2 1 1 5 13 64 88 104
1 0 2 4 -6 -3 -1 -1 9 23 198 378 414
1 0 2 4 -6 -3 1 1 9 23 198 378 414
1 0 2 4 -6 -5 -4 -3 9 23 56 32 92
1 0 2 4 -6 -5 4 3 9 23 56 32 92
1 0 2 4 -7 -13 -4 -7 9 23 182 169 299
1 0 2 4 -7 -13 4 7 9 23 182 169 299
1 0 2 4 -7 -6 -1 -1 5 13 64 88 104
1 0 2 4 -7 -6 1 1 5 13 64 88 104
1 0 2 4 -7 -7 -1 -1 3 8 4 7 8
1 0 2 4 -7 -7 1 1 3 8 4 7 8
1 0 2 4 -8 -10 -1 -1 5 13 64 88 104
1 0 2 4 -8 -10 1 1 5 13 64 88 104
1 0 2 4 -8 -13 -4 -6 9 23 56 32 92
1 0 2 4 -8 -13 4 6 9 23 56 32 92
1 0 2 4 -8 -17 -5 -11 9 23 56 4 92
1 0 2 4 -8 -17 5 11 9 23 56 4 92
1 0 2 4 -8 -3 -1 -1 13 33 80 112 132
1 0 2 4 -8 -3 1 1 13 33 80 112 132
1 0 2 4 -9 -17 -6 -11 9 23 56 32 92
1 0 2 4 -9 -17 6 11 9 23 56 32 92
1 0 2 4 -9 -7 -1 -1 13 33 80 112 132
1 0 2 4 -9 -7 1 1 13 33 80 112 132
1 0 2 4 -9 -8 -1 -1 9 23 220 420 460
1 0 2 4 -9 -8 1 1 9 23 220 420 460
1 0 2 4 0 -1 -1 -11 13 33 80 72 132
1 0 2 4 0 -1 -1 6 5 13 64 56 104
1 0 2 4 0 -1 -1 8 9 23 24 18 46
1 0 2 4 0 -1 -2 -10 5 13 64 56 104
1 0 2 4 0 -1 -2 7 13 33 80 72 132
1 0 2 4 0 -1 -3 3 9 23 24 18 46
1 0 2 4 0 -1 -4 2 5 13 64 56 104
1 0 2 4 0 -1 -5 -2 9 23 24 18 46
1 0 2 4 0 -1 -5 3 13 33 80 72 132
1 0 2 4 0 -1 0 -7 3 8 4 3 8
1 0 2 4 0 -1 0 7 3 8 4 3 8
1 0 2 4 0 -1 1 -6 5 13 64 56 104
1 0 2 4 0 -1 1 -8 9 23 24 18 46
1 0 2 4 0 -1 1 11 13 33 80 72 132
1 0 2 4 0 -1 2 -7 13 33 80 72 132
1 0 2 4 0 -1 2 10 5 13 64 56 104
1 0 2 4 0 -1 3 -3 9 23 24 18 46
1 0 2 4 0 -1 4 -2 5 13 64 56 104
1 0 2 4 0 -1 5 -3 13 33 80 72 132
1 0 2 4 0 -1 5 2 9 23 24 18 46
1 0 2 4 0 -3 0 -5 3 8 4 7 8
1 0 2 4 0 -3 0 5 3 8 4 7 8
1 0 2 4 0 -5 0 -3 3 8 4 7 8
1 0 2 4 0 -5 0 3 3 8 4 7 8
1 0 2 4 0 -7 0 -1 3 8 4 3 8
1 0 2 4 0 -7 0 1 3 8 4 3 8
1 0 2 4 0 1 -1 -11 13 33 80 72 132
1 0 2 4 0 1 -1 6 5 13 64 56 104
1 0 2 4 0 1 -1 8 9 23 24 18 46
1 0 2 4 0 1 -2 -10 5 13 64 56 104
1 0 2 4 0 1 -2 7 13 33 80 72 132
1 0 2 4 0 1 -3 3 9 23 24 18 46
1 0 2 4 0 1 -4 2 5 13 64 56 104
1 0 2 4 0 1 -5 -2 9 23 24 18 46
1 0 2 4 0 1 -5 3 13 33 80 72 132
1 0 2 4 0 1 0 -7 3 8 4 3 8
1 0 2 4 0 1 0 7 3 8 4 3 8
1 0 2 4 0 1 1 -6 5 13 64 56 104
1 0 2 4 0 1 1 -8 9 23 24 18 46
1 0 2 4 0 1 1 11 13 33 80 72 132
1 0 2 4 0 1 2 -7 13 33 80 72 132
1 0 2 4 0 1 2 10 5 13 64 56 104
1 0 2 4 0 1 3 -3 9 23 24 18 46
1 0 2 4 0 1 4 -2 5 13 64 56 104
1 0 2 4 0 1 5 -3 13 33 80 72 132
1 0 2 4 0 1 5 2 9 23 24 18 46
1 0 2 4 0 3 0 -5 3 8 4 7 8
1 0 2 4 0 3 0 5 3 8 4 7 8
1 0 2 4 0 5 0 -3 3 8 4 7 8
1 0 2 4 0 5 0 3 3 8 4 7 8
1 0 2 4 0 7 0 -1 3 8 4 3 8
1 0 2 4 0 7 0 1 3 8 4 3 8
1 0 2 4 1 -2 -4 1 13 33 120 112 264
1 0 2 4 1 -2 4 -1 13 33 120 112 264
1 0 2 4 1 -3 -1 5 9 23 56 4 92
1 0 2 4 1 -3 1 -5 9 23 56 4 92
1 0 2 4 1 -5 -1 3 9 23 56 4 92
1 0 2 4 1 -5 1 -3 9 23 56 4 92
1 0 2 4 1 -6 0 -1 5 13 64 56 104
1 0 2 4 1 -6 0 1 5 13 64 56 104
1 0 2 4 1 -8 0 -1 9 23 240 180 460
1 0 2 4 1 -8 0 1 9 23 240 180 460
1 0 2 4 1 1 -10 -11 13 33 80 112 132
1 0 2 4 1 1 -3 2 9 23 22 42 46
1 0 2 4 1 1 -6 -2 5 13 64 88 104
1 0 2 4 1 1 -6 -3 9 23 22 42 46
1 0 2 4 1 1 -7 -6 5 13 64 88 104
1 0 2 4 1 1 -7 -7 3 8 4 7 8
1 0 2 4 1 1 -8 -10 5 13 64 88 104
1 0 2 4 1 1 -8 -3 13 33 80 112 132
1 0 2 4 1 1 -9 -7 13 33 80 112 132
1 0 2 4 1 1 -9 -8 9 23 22 42 46
1 0 2 4 1 1 10 11 13 33 80 112 132
1 0 2 4 1 1 3 -2 9 23 22 42 46
1 0 2 4 1 1 6 2 5 13 64 88 104
1 0 2 4 1 1 6 3 9 23 22 42 46
1 0 2 4 1 1 7 6 5 13 64 88 104
1 0 2 4 1 1 7 7 3 8 4 7 8
1 0 2 4 1 1 8 10 5 13 64 88 104
1 0 2 4 1 1 8 3 13 33 80 112 132
1 0 2 4 1 1 9 7 13 33 80 112 132
1 0 2 4 1 1 9 8 9 23 22 42 46
1 0 2 4 1 11 0 -1 13 33 80 72 132
1 0 2 4 1 11 0 1 13 33 80 72 132
1 0 2 4 1 3 -6 -17 12 31 76 36 124
1 0 2 4 1 3 6 17 12 31 76 36 124
1 0 2 4 10 11 -1 -1 13 33 80 112 132
1 0 2 4 10 11 1 1 13 33 80 112 132
1 0 2 4 11 17 -2 -3 12 31 76 12 124
1 0 2 4 11 17 2 3 12 31 76 12 124
1 0 2 4 11 22 -2 -5 15 38 506 66 836
1 0 2 4 11 22 -3 -5 15 38 506 264 836
1 0 2 4 11 22 2 5 15 38 506 66 836
1 0 2 4 11 22 3 5 15 38 506 264 836
1 0 2 4 2 -7 0 -1 13 33 80 72 132
1 0 2 4 2 -7 0 1 13 33 80 72 132
1 0 2 4 2 10 0 -1 5 13 64 56 104
1 0 2 4 2 10 0 1 5 13 64 56 104
1 0 2 4 2 3 -11 -17 12 31 76 12 124
1 0 2 4 2 3 11 17 12 31 76 12 124
1 0 2 4 2 5 -11 -22 15 38 115 15 190
1 0 2 4 2 5 11 22 15 38 115 15 190
1 0 2 4 2 6 -4 -7 9 23 84 78 138
1 0 2 4 2 6 -5 -13 9 23 56 4 92
1 0 2 4 2 6 4 7 9 23 84 78 138
1 0 2 4 2 6 5 13 9 23 56 4 92
1 0 2 4 3 -2 -1 -1 9 23 176 336 368
1 0 2 4 3 -2 1 1 9 23 176 336 368
1 0 2 4 3 -3 0 -1 9 23 216 162 414
1 0 2 4 3 -3 0 1 9 23 216 162 414
1 0 2 4 3 2 -5 -1 13 33 144 232 264
1 0 2 4 3 2 5 1 13 33 144 232 264
1 0 2 4 3 3 -5 -5 3 8 4 3 8
1 0 2 4 3 3 5 5 3 8 4 3 8
1 0 2 4 3 5 -11 -22 15 38 115 60 190
1 0 2 4 3 5 11 22 15 38 115 60 190
1 0 2 4 3 7 -4 -6 9 23 98 133 161
1 0 2 4 3 7 -6 -13 9 23 98 133 161
1 0 2 4 3 7 4 6 9 23 98 133 161
1 0 2 4 3 7 6 13 9 23 98 133 161
1 0 2 4 4 -1 -1 2 13 33 270 252 594
1 0 2 4 4 -1 1 -2 13 33 270 252 594
1 0 2 4 4 -2 0 -1 5 13 64 56 104
1 0 2 4 4 -2 0 1 5 13 64 56 104
1 0 2 4 4 3 -6 -5 9 23 56 32 92
1 0 2 4 4 3 6 5 9 23 56 32 92
1 0 2 4 4 6 -3 -7 9 23 84 114 138
1 0 2 4 4 6 -8 -13 9 23 56 32 92
1 0 2 4 4 6 3 7 9 23 84 114 138
1 0 2 4 4 6 8 13 9 23 56 32 92
1 0 2 4 4 7 -2 -6 9 23 98 91 161
1 0 2 4 4 7 -7 -13 9 23 98 91 161
1 0 2 4 4 7 2 6 9 23 98 91 161
1 0 2 4 4 7 7 13 9 23 98 91 161
1 0 2 4 5 -3 0 -1 13 33 80 72 132
1 0 2 4 5 -3 0 1 13 33 80 72 132
1 0 2 4 5 1 -3 -2 13 33 324 522 594
1 0 2 4 5 1 3 2 13 33 324 522 594
1 0 2 4 5 11 -8 -17 9 23 56 4 92
1 0 2 4 5 11 8 17 9 23 56 4 92
1 0 2 4 5 13 -2 -6 9 23 56 4 92
1 0 2 4 5 13 2 6 9 23 56 4 92
1 0 2 4 5 2 0 -1 9 23 192 144 368
1 0 2 4 5 2 0 1 9 23 192 144 368
1 0 2 4 5 5 -3 -3 3 8 4 3 8
1 0 2 4 5 5 3 3 3 8 4 3 8
1 0 2 4 6 11 -9 -17 9 23 56 32 92
1 0 2 4 6 11 9 17 9 23 56 32 92
1 0 2 4 6 13 -3 -7 9 23 182 247 299
1 0 2 4 6 13 3 7 9 23 182 247 299
1 0 2 4 6 17 -1 -3 12 31 76 36 124
1 0 2 4 6 17 1 3 12 31 76 36 124
1 0 2 4 6 2 -1 -1 5 13 64 88 104
1 0 2 4 6 2 1 1 5 13 64 88 104
1 0 2 4 6 3 -1 -1 9 23 198 378 414
1 0 2 4 6 3 1 1 9 23 198 378 414
1 0 2 4 6 5 -4 -3 9 23 56 32 92
1 0 2 4 6 5 4 3 9 23 56 32 92
1 0 2 4 7 13 -4 -7 9 23 182 169 299
1 0 2 4 7 13 4 7 9 23 182 169 299
1 0 2 4 7 6 -1 -1 5 13 64 88 104
1 0 2 4 7 6 1 1 5 13 64 88 104
1 0 2 4 7 7 -1 -1 3 8 4 7 8
1 0 2 4 7 7 1 1 3 8 4 7 8
1 0 2 4 8 10 -1 -1 5 13 64 88 104
1 0 2 4 8 10 1 1 5 13 64 88 104
1 0 2 4 8 13 -4 -6 9 23 56 32 92
1 0 2 4 8 13 4 6 9 23 56 32 92
1 0 2 4 8 17 -5 -11 9 23 56 4 92
1 0 2 4 8 17 5 11 9 23 56 4 92
1 0 2 4 8 3 -1 -1 13 33 80 112 132
1 0 2 4 8 3 1 1 13 33 80 112 132
1 0 2 4 9 17 -6 -11 9 23 56 32 92
1 0 2 4 9 17 6 11 9 23 56 32 92
1 0 2 4 9 7 -1 -1 13 33 80 112 132
1 0 2 4 9 7 1 1 13 33 80 112 132
1 0 2 4 9 8 -1 -1 9 23 220 420 460
1 0 2 4 9 8 1 1 9 23 220 420 460
1 0 2 5 -1 -1 -6 -2 13 33 100 145 165
1 0 2 5 -1 -1 -7 -7 13 33 100 145 165
1 0 2 5 -1 -1 -7 -8 9 23 33 9 69
1 0 2 5 -1 -1 -8 -12 13 33 100 145 165
1 0 2 5 -1 -1 6 2 13 33 100 145 165
1 0 2 5 -1 -1 7 7 13 33 100 145 165
1 0 2 5 -1 -1 7 8 9 23 33 9 69
1 0 2 5 -1 -1 8 12 13 33 100 145 165
1 0 2 5 -1 -2 -3 -1 7 19 60 45 95
1 0 2 5 -1 -2 -3 -11 9 23 70 50 115
1 0 2 5 -1 -2 -3 1 9 23 70 50 115
1 0 2 5 -1 -2 -6 -16 9 23 70 50 115
1 0 2 5 -1 -2 0 -6 9 23 70 50 115
1 0 2 5 -1 -2 0 6 9 23 70 50 115
1 0 2 5 -1 -2 3 -1 9 23 70 50 115
1 0 2 5 -1 -2 3 1 7 19 60 45 95
1 0 2 5 -1 -2 3 11 9 23 70 50 115
1 0 2 5 -1 -2 6 16 9 23 70 50 115
1 0 2 5 -1 -3 -10 -26 13 33 100 105 165
1 0 2 5 -1 -3 -4 -16 13 33 100 105 165
1 0 2 5 -1 -3 -6 -19 9 23 42 18 69
1 0 2 5 -1 -3 -7 -21 13 33 100 105 165
1 0 2 5 -1 -3 10 26 13 33 100 105 165
1 0 2 5 -1 -3 4 16 13 33 100 105 165
1 0 2 5 -1 -3 6 19 9 23 42 18 69
1 0 2 5 -1 -3 7 21 13 33 100 105 165
1 0 2 5 -1 -4 -4 -2 13 33 48 72 99
1 0 2 5 -1 -4 4 2 13 33 48 72 99
1 0 2 5 -1 1 -3 -2 9 23 84 147 161
1 0 2 5 -1 1 -3 -7 5 13 40 15 65
1 0 2 5 -1 1 -4 -8 9 23 84 147 161
1 0 2 5 -1 1 3 2 9 23 84 147 161
1 0 2 5 -1 1 3 7 5 13 40 15 65
1 0 2 5 -1 1 4 8 9 23 84 147 161
1 0 2 5 -10 -26 -1 -3 13 33 100 105 165
1 0 2 5 -10 -26 1 3 13 33 100 105 165
1 0 2 5 -11 -22 -2 -4 15 38 115 15 190
1 0 2 5 -11 -22 2 4 15 38 115 15 190
1 0 2 5 -2 -2 -2 -6 3 8 20 2 32
1 0 2 5 -2 -2 2 6 3 8 20 2 32
1 0 2 5 -2 -3 -6 -16 13 33 60 6 99
1 0 2 5 -2 -3 6 16 13 33 60 6 99
1 0 2 5 -2 -4 -11 -22 15 38 115 15 190
1 0 2 5 -2 -4 11 22 15 38 115 15 190
1 0 2 5 -2 -6 -2 -2 3 8 60 6 96
1 0 2 5 -2 -6 2 2 3 8 60 6 96
1 0 2 5 -3 -1 -1 -2 7 19 60 45 95
1 0 2 5 -3 -1 1 2 7 19 60 45 95
1 0 2 5 -3 -11 -1 -2 9 23 70 50 115
1 0 2 5 -3 -11 1 2 9 23 70 50 115
1 0 2 5 -3 -2 -1 1 9 23 132 231 253
1 0 2 5 -3 -2 1 -1 9 23 132 231 253
1 0 2 5 -3 -7 -1 1 5 13 40 5 65
1 0 2 5 -3 -7 -4 -11 9 23 98 105 161
1 0 2 5 -3 -7 0 -4 9 23 98 105 161
1 0 2 5 -3 -7 0 4 9 23 98 105 161
1 0 2 5 -3 -7 1 -1 5 13 40 5 65
1 0 2 5 -3 -7 4 11 9 23 98 105 161
1 0 2 5 -3 1 -1 -2 9 23 70 50 115
1 0 2 5 -3 1 1 2 9 23 70 50 115
1 0 2 5 -4 -11 -3 -7 9 23 154 165 253
1 0 2 5 -4 -11 3 7 9 23 154 165 253
1 0 2 5 -4 -16 -1 -3 13 33 100 105 165
1 0 2 5 -4 -16 1 3 13 33 100 105 165
1 0 2 5 -4 -2 -1 -4 13 33 256 384 528
1 0 2 5 -4 -2 0 -1 9 23 70 55 115
1 0 2 5 -4 -2 0 1 9 23 70 55 115
1 0 2 5 -4 -2 1 4 13 33 256 384 528
1 0 2 5 -4 -8 -1 1 9 23 48 84 92
1 0 2 5 -4 -8 1 -1 9 23 48 84 92
1 0 2 5 -5 -13 0 -1 7 19 60 40 95
1 0 2 5 -5 -13 0 1 7 19 60 40 95
1 0 2 5 -5 -7 0 -1 9 23 70 55 115
1 0 2 5 -5 -7 0 1 9 23 70 55 115
1 0 2 5 -6 -12 0 -1 9 23 70 55 115
1 0 2 5 -6 -12 0 1 9 23 70 55 115
1 0 2 5 -6 -16 -1 -2 9 23 70 50 115
1 0 2 5 -6 -16 -2 -3 13 33 320 32 528
1 0 2 5 -6 -16 1 2 9 23 70 50 115
1 0 2 5 -6 -16 2 3 13 33 320 32 528
1 0 2 5 -6 -19 -1 -3 9 23 266 114 437
1 0 2 5 -6 -19 1 3 9 23 266 114 437
1 0 2 5 -6 -2 -1 -1 13 33 100 145 165
1 0 2 5 -6 -2 1 1 13 33 100 145 165
1 0 2 5 -7 -17 0 -1 9 23 70 55 115
1 0 2 5 -7 -17 0 1 9 23 70 55 115
1 0 2 5 -7 -21 -1 -3 13 33 100 105 165
1 0 2 5 -7 -21 1 3 13 33 100 105 165
1 0 2 5 -7 -7 -1 -1 13 33 100 145 165
1 0 2 5 -7 -7 1 1 13 33 100 145 165
1 0 2 5 -7 -8 -1 -1 9 23 209 57 437
1 0 2 5 -7 -8 1 1 9 23 209 57 437
1 0 2 5 -8 -12 -1 -1 13 33 100 145 165
1 0 2 5 -8 -12 1 1 13 33 100 145 165
1 0 2 5 0 -1 -4 -2 9 23 70 55 115
1 0 2 5 0 -1 -5 -13 7 19 60 40 95
1 0 2 5 0 -1 -5 -7 9 23 70 55 115
1 0 2 5 0 -1 -6 -12 9 23 70 55 115
1 0 2 5 0 -1 -7 -17 9 23 70 55 115
1 0 2 5 0 -1 4 2 9 23 70 55 115
1 0 2 5 0 -1 5 13 7 19 60 40 95
1 0 2 5 0 -1 5 7 9 23 70 55 115
1 0 2 5 0 -1 6 12 9 23 70 55 115
1 0 2 5 0 -1 7 17 9 23 70 55 115
1 0 2 5 0 -11 0 -2 15 38 115 45 190
1 0 2 5 0 -11 0 2 15 38 115 45 190
1 0 2 5 0 -2 0 -11 15 38 115 45 190
1 0 2 5 0 -2 0 11 15 38 115 45 190
1 0 2 5 0 -4 -3 -7 9 23 56 60 92
1 0 2 5 0 -4 3 7 9 23 56 60 92
1 0 2 5 0 -6 -1 -2 9 23 70 50 115
1 0 2 5 0 -6 1 2 9 23 70 50 115
1 0 2 5 0 1 -4 -2 9 23 70 55 115
1 0 2 5 0 1 -5 -13 7 19 60 40 95
1 0 2 5 0 1 -5 -7 9 23 70 55 115
1 0 2 5 0 1 -6 -12 9 23 70 55 115
1 0 2 5 0 1 -7 -17 9 23 70 55 115
1 0 2 5 0 1 4 2 9 23 70 55 115
1 0 2 5 0 1 5 13 7 19 60 40 95
1 0 2 5 0 1 5 7 9 23 70 55 115
1 0 2 5 0 1 6 12 9 23 70 55 115
1 0 2 5 0 1 7 17 9 23 70 55 115
1 0 2 5 0 11 0 -2 15 38 115 45 190
1 0 2 5 0 11 0 2 15 38 115 45 190
1 0 2 5 0 2 0 -11 15 38 115 45 190
1 0 2 5 0 2 0 11 15 38 115 45 190
1 0 2 5 0 4 -3 -7 9 23 56 60 92
1 0 2 5 0 4 3 7 9 23 56 60 92
1 0 2 5 0 6 -1 -2 9 23 70 50 115
1 0 2 5 0 6 1 2 9 23 70 50 115
1 0 2 5 1 -1 -3 -2 9 23 84 147 161
1 0 2 5 1 -1 -3 -7 5 13 40 15 65
1 0 2 5 1 -1 -4 -8 9 23 84 147 161
1 0 2 5 1 -1 3 2 9 23 84 147 161
1 0 2 5 1 -1 3 7 5 13 40 15 65
1 0 2 5 1 -1 4 8 9 23 84 147 161
1 0 2 5 1 1 -6 -2 13 33 100 145 165
1 0 2 5 1 1 -7 -7 13 33 100 145 165
1 0 2 5 1 1 -7 -8 9 23 33 9 69
1 0 2 5 1 1 -8 -12 13 33 100 145 165
1 0 2 5 1 1 6 2 13 33 100 145 165
1 0 2 5 1 1 7 7 13 33 100 145 165
1 0 2 5 1 1 7 8 9 23 33 9 69
1 0 2 5 1 1 8 12 13 33 100 145 165
1 0 2 5 1 2 -3 -1 7 19 60 45 95
1 0 2 5 1 2 -3 -11 9 23 70 50 115
1 0 2 5 1 2 -3 1 9 23 70 50 115
1 0 2 5 1 2 -6 -16 9 23 70 50 115
1 0 2 5 1 2 0 -6 9 23 70 50 115
1 0 2 5 1 2 0 6 9 23 70 50 115
1 0 2 5 1 2 3 -1 9 23 70 50 115
1 0 2 5 1 2 3 1 7 19 60 45 95
1 0 2 5 1 2 3 11 9 23 70 50 115
1 0 2 5 1 2 6 16 9 23 70 50 115
1 0 2 5 1 3 -10 -26 13 33 100 105 165
1 0 2 5 1 3 -4 -16 13 33 100 105 165
1 0 2 5 1 3 -6 -19 9 23 42 18 69
1 0 2 5 1 3 -7 -21 13 33 100 105 165
1 0 2 5 1 3 10 26 13 33 100 105 165
1 0 2 5 1 3 4 16 13 33 100 105 165
1 0 2 5 1 3 6 19 9 23 42 18 69
1 0 2 5 1 3 7 21 13 33 100 105 165
1 0 2 5 1 4 -4 -2 13 33 48 72 99
1 0 2 5 1 4 4 2 13 33 48 72 99
1 0 2 5 10 26 -1 -3 13 33 100 105 165
1 0 2 5 10 26 1 3 13 33 100 105 165
1 0 2 5 11 22 -2 -4 15 38 115 15 190
1 0 2 5 11 22 2 4 15 38 115 15 190
1 0 2 5 2 2 -2 -6 3 8 20 2 32
1 0 2 5 2 2 2 6 3 8 20 2 32
1 0 2 5 2 3 -6 -16 13 33 60 6 99
1 0 2 5 2 3 6 16 13 33 60 6 99
1 0 2 5 2 4 -11 -22 15 38 115 15 190
1 0 2 5 2 4 11 22 15 38 115 15 190
1 0 2 5 2 6 -2 -2 3 8 60 6 96
1 0 2 5 2 6 2 2 3 8 60 6 96
1 0 2 5 3 -1 -1 -2 9 23 70 50 115
1 0 2 5 3 -1 1 2 9 23 70 50 115
1 0 2 5 3 1 -1 -2 7 19 60 45 95
1 0 2 5 3 1 1 2 7 19 60 45 95
1 0 2 5 3 11 -1 -2 9 23 70 50 115
1 0 2 5 3 11 1 2 9 23 70 50 115
1 0 2 5 3 2 -1 1 9 23 132 231 253
1 0 2 5 3 2 1 -1 9 23 132 231 253
1 0 2 5 3 7 -1 1 5 13 40 5 65
1 0 2 5 3 7 -4 -11 9 23 98 105 161
1 0 2 5 3 7 0 -4 9 23 98 105 161
1 0 2 5 3 7 0 4 9 23 98 105 161
1 0 2 5 3 7 1 -1 5 13 40 5 65
1 0 2 5 3 7 4 11 9 23 98 105 161
1 0 2 5 4 11 -3 -7 9 23 154 165 253
1 0 2 5 4 11 3 7 9 23 154 165 253
1 0 2 5 4 16 -1 -3 13 33 100 105 165
1 0 2 5 4 16 1 3 13 33 100 105 165
1 0 2 5 4 2 -1 -4 13 33 256 384 528
1 0 2 5 4 2 0 -1 9 23 70 55 115
1 0 2 5 4 2 0 1 9 23 70 55 115
1 0 2 5 4 2 1 4 13 33 256 384 528
1 0 2 5 4 8 -1 1 9 23 48 84 92
1 0 2 5 4 8 1 -1 9 23 48 84 92
1 0 2 5 5 13 0 -1 7 19 60 40 95
1 0 2 5 5 13 0 1 7 19 60 40 95
1 0 2 5 5 7 0 -1 9 23 70 55 115
1 0 2 5 5 7 0 1 9 23 70 55 115
1 0 2 5 6 12 0 -1 9 23 70 55 115
1 0 2 5 6 12 0 1 9 23 70 55 115
1 0 2 5 6 16 -1 -2 9 23 70 50 115
1 0 2 5 6 16 -2 -3 13 33 320 32 528
1 0 2 5 6 16 1 2 9 23 70 50 115
1 0 2 5 6 16 2 3 13 33 320 32 528
1 0 2 5 6 19 -1 -3 9 23 266 114 437
1 0 2 5 6 19 1 3 9 23 266 114 437
1 0 2 5 6 2 -1 -1 13 33 100 145 165
1 0 2 5 6 2 1 1 13 33 100 145 165
1 0 2 5 7 17 0 -1 9 23 70 55 115
1 0 2 5 7 17 0 1 9 23 70 55 115
1 0 2 5 7 21 -1 -3 13 33 100 105 165
1 0 2 5 7 21 1 3 13 33 100 105 165
1 0 2 5 7 7 -1 -1 13 33 100 145 165
1 0 2 5 7 7 1 1 13 33 100 145 165
1 0 2 5 7 8 -1 -1 9 23 209 57 437
1 0 2 5 7 8 1 1 9 23 209 57 437
1 0 2 5 8 12 -1 -1 13 33 100 145 165
1 0 2 5 8 12 1 1 13 33 100 145 165
1 0 2 6 -1 2 -3 -1 13 33 160 310 330
1 0 2 6 -1 2 3 1 13 33 160 310 330
1 0 2 6 -2 -2 -2 -5 3 8 60 6 96
1 0 2 6 -2 -2 2 5 3 8 60 6 96
1 0 2 6 -2 -4 -4 -7 9 23 84 78 138
1 0 2 6 -2 -4 -5 -13 9 23 84 78 138
1 0 2 6 -2 -4 4 7 9 23 84 78 138
1 0 2 6 -2 -4 5 13 9 23 84 78 138
1 0 2 6 -2 -5 -2 -2 3 8 60 6 96
1 0 2 6 -2 -5 2 2 3 8 60 6 96
1 0 2 6 -3 -1 -1 2 13 33 256 496 528
1 0 2 6 -3 -1 1 -2 13 33 256 496 528
1 0 2 6 -4 -7 -2 -4 9 23 84 78 138
1 0 2 6 -4 -7 2 4 9 23 84 78 138
1 0 2 6 -5 -13 -2 -4 9 23 84 78 138
1 0 2 6 -5 -13 2 4 9 23 84 78 138
1 0 2 6 1 -2 -3 -1 13 33 160 310 330
1 0 2 6 1 -2 3 1 13 33 160 310 330
1 0 2 6 2 2 -2 -5 3 8 60 6 96
1 0 2 6 2 2 2 5 3 8 60 6 96
1 0 2 6 2 4 -4 -7 9 23 84 78 138
1 0 2 6 2 4 -5 -13 9 23 84 78 138
1 0 2 6 2 4 4 7 9 23 84 78 138
1 0 2 6 2 4 5 13 9 23 84 78 138
1 0 2 6 2 5 -2 -2 3 8 60 6 96
1 0 2 6 2 5 2 2 3 8 60 6 96
1 0 2 6 3 1 -1 2 13 33 256 496 528
1 0 2 6 3 1 1 -2 13 33 256 496 528
1 0 2 6 4 7 -2 -4 9 23 84 78 138
1 0 2 6 4 7 2 4 9 23 84 78 138
1 0 2 6 5 13 -2 -4 9 23 84 78 138
1 0 2 6 5 13 2 4 9 23 84 78 138
1 0 2 7 -1 -1 -3 -10 5 13 56 70 91
1 0 2 7 -1 -1 -3 -5 9 23 98 147 161
1 0 2 7 -1 -1 -4 -12 9 23 98 147 161
1 0 2 7 -1 -1 3 10 5 13 56 70 91
1 0 2 7 -1 -1 3 5 9 23 98 147 161
1 0 2 7 -1 -1 4 12 9 23 98 147 161
1 0 2 7 -1 -11 0 -1 13 33 140 105 231
1 0 2 7 -1 -11 0 1 13 33 140 105 231
1 0 2 7 -1 -2 -3 1 13 33 51 93 99
1 0 2 7 -1 -2 -7 -25 15 38 46 68 76
1 0 2 7 -1 -2 3 -1 13 33 51 93 99
1 0 2 7 -1 -2 7 25 15 38 46 68 76
1 0 2 7 -1 3 0 -2 9 23 98 119 161
1 0 2 7 -1 3 0 2 9 23 98 119 161
1 0 2 7 -2 -10 0 -2 9 23 98 119 161
1 0 2 7 -2 -10 0 2 9 23 98 119 161
1 0 2 7 -2 4 0 -1 13 33 140 105 231
1 0 2 7 -2 4 0 1 13 33 140 105 231
1 0 2 7 -3 -10 -1 -1 5 13 56 70 91
1 0 2 7 -3 -10 1 1 5 13 56 70 91
1 0 2 7 -3 -5 -1 -1 9 23 98 147 161
1 0 2 7 -3 -5 1 1 9 23 98 147 161
1 0 2 7 -3 1 -1 -2 13 33 391 713 759
1 0 2 7 -3 1 1 2 13 33 391 713 759
1 0 2 7 -4 -12 -1 -1 9 23 98 147 161
1 0 2 7 -4 -12 1 1 9 23 98 147 161
1 0 2 7 -4 -18 0 -1 13 33 140 105 231
1 0 2 7 -4 -18 0 1 13 33 140 105 231
1 0 2 7 -4 -4 0 -1 12 31 133 105 217
1 0 2 7 -4 -4 0 1 12 31 133 105 217
1 0 2 7 -5 -17 0 -1 9 23 238 238 391
1 0 2 7 -5 -17 0 1 9 23 238 238 391
1 0 2 7 -6 -16 0 -1 13 33 140 112 231
1 0 2 7 -6 -16 0 1 13 33 140 112 231
1 0 2 7 -7 -23 0 -1 13 33 140 112 231
1 0 2 7 -7 -23 0 1 13 33 140 112 231
1 0 2 7 -7 -25 -1 -2 15 38 575 850 950
1 0 2 7 -7 -25 0 -1 13 33 140 105 231
1 0 2 7 -7 -25 0 1 13 33 140 105 231
1 0 2 7 -7 -25 1 2 15 38 575 850 950
1 0 2 7 0 -1 -1 -11 13 33 140 105 231
1 0 2 7 0 -1 -2 4 13 33 140 105 231
1 0 2 7 0 -1 -4 -18 13 33 140 105 231
1 0 2 7 0 -1 -4 -4 12 31 133 105 217
1 0 2 7 0 -1 -5 -17 9 23 14 14 23
1 0 2 7 0 -1 -6 -16 13 33 140 112 231
1 0 2 7 0 -1 -7 -23 13 33 140 112 231
1 0 2 7 0 -1 -7 -25 13 33 140 105 231
1 0 2 7 0 -1 1 11 13 33 140 105 231
1 0 2 7 0 -1 2 -4 13 33 140 105 231
1 0 2 7 0 -1 4 18 13 33 140 105 231
1 0 2 7 0 -1 4 4 12 31 133 105 217
1 0 2 7 0 -1 5 17 9 23 14 14 23
1 0 2 7 0 -1 6 16 13 33 140 112 231
1 0 2 7 0 -1 7 23 13 33 140 112 231
1 0 2 7 0 -1 7 25 13 33 140 105 231
1 0 2 7 0 -2 -1 3 9 23 98 119 161
1 0 2 7 0 -2 -2 -10 9 23 98 119 161
1 0 2 7 0 -2 1 -3 9 23 98 119 161
1 0 2 7 0 -2 2 10 9 23 98 119 161
1 0 2 7 0 1 -1 -11 13 33 140 105 231
1 0 2 7 0 1 -2 4 13 33 140 105 231
1 0 2 7 0 1 -4 -18 13 33 140 105 231
1 0 2 7 0 1 -4 -4 12 31 133 105 217
1 0 2 7 0 1 -5 -17 9 23 14 14 23
1 0 2 7 0 1 -6 -16 13 33 140 112 231
1 0 2 7 0 1 -7 -23 13 33 140 112 231
1 0 2 7 0 1 -7 -25 13 33 140 105 231
1 0 2 7 0 1 1 11 13 33 140 105 231
1 0 2 7 0 1 2 -4 13 33 140 105 231
1 0 2 7 0 1 4 18 13 33 140 105 231
1 0 2 7 0 1 4 4 12 31 133 105 217
1 0 2 7 0 1 5 17 9 23 14 14 23
1 0 2 7 0 1 6 16 13 33 140 112 231
1 0 2 7 0 1 7 23 13 33 140 112 231
1 0 2 7 0 1 7 25 13 33 140 105 231
1 0 2 7 0 2 -1 3 9 23 98 119 161
1 0 2 7 0 2 -2 -10 9 23 98 119 161
1 0 2 7 0 2 1 -3 9 23 98 119 161
1 0 2 7 0 2 2 10 9 23 98 119 161
1 0 2 7 1 -3 0 -2 9 23 98 119 161
1 0 2 7 1 -3 0 2 9 23 98 119 161
1 0 2 7 1 1 -3 -10 5 13 56 70 91
1 0 2 7 1 1 -3 -5 9 23 98 147 161
1 0 2 7 1 1 -4 -12 9 23 98 147 161
1 0 2 7 1 1 3 10 5 13 56 70 91
1 0 2 7 1 1 3 5 9 23 98 147 161
1 0 2 7 1 1 4 12 9 23 98 147 161
1 0 2 7 1 11 0 -1 13 33 140 105 231
1 0 2 7 1 11 0 1 13 33 140 105 231
1 0 2 7 1 2 -3 1 13 33 51 93 99
1 0 2 7 1 2 -7 -25 15 38 46 68 76
1 0 2 7 1 2 3 -1 13 33 51 93 99
1 0 2 7 1 2 7 25 15 38 46 68 76
1 0 2 7 2 -4 0 -1 13 33 140 105 231
1 0 2 7 2 -4 0 1 13 33 140 105 231
1 0 2 7 2 10 0 -2 9 23 98 119 161
1 0 2 7 2 10 0 2 9 23 98 119 161
1 0 2 7 3 -1 -1 -2 13 33 391 713 759
1 0 2 7 3 -1 1 2 13 33 391 713 759
1 0 2 7 3 10 -1 -1 5 13 56 70 91
1 0 2 7 3 10 1 1 5 13 56 70 91
1 0 2 7 3 5 -1 -1 9 23 98 147 161
1 0 2 7 3 5 1 1 9 23 98 147 161
1 0 2 7 4 12 -1 -1 9 23 98 147 161
1 0 2 7 4 12 1 1 9 23 98 147 161
1 0 2 7 4 18 0 -1 13 33 140 105 231
1 0 2 7 4 18 0 1 13 33 140 105 231
1 0 2 7 4 4 0 -1 12 31 133 105 217
1 0 2 7 4 4 0 1 12 31 133 105 217
1 0 2 7 5 17 0 -1 9 23 238 238 391
1 0 2 7 5 17 0 1 9 23 238 238 391
1 0 2 7 6 16 0 -1 13 33 140 112 231
1 0 2 7 6 16 0 1 13 33 140 112 231
1 0 2 7 7 23 0 -1 13 33 140 112 231
1 0 2 7 7 23 0 1 13 33 140 112 231
1 0 2 7 7 25 -1 -2 15 38 575 850 950
1 0 2 7 7 25 0 -1 13 33 140 105 231
1 0 2 7 7 25 0 1 13 33 140 105 231
1 0 2 7 7 25 1 2 15 38 575 850 950
1 0 2 8 -1 -2 -4 -7 13 33 160 112 264
1 0 2 8 -1 -2 4 7 13 33 160 112 264
1 0 2 8 -1 -3 -1 1 3 8 18 30 32
1 0 2 8 -1 -3 1 -1 3 8 18 30 32
1 0 2 8 -1 1 -1 -3 3 8 90 150 160
1 0 2 8 -1 1 1 3 3 8 90 150 160
1 0 2 8 -2 -1 0 -3 9 23 112 32 184
1 0 2 8 -2 -1 0 3 9 23 112 32 184
1 0 2 8 -3 -13 0 -1 9 23 112 96 184
1 0 2 8 -3 -13 0 1 9 23 112 96 184
1 0 2 8 -4 -7 -1 -2 13 33 160 112 264
1 0 2 8 -4 -7 1 2 13 33 160 112 264
1 0 2 8 0 -1 -3 -13 9 23 112 96 184
1 0 2 8 0 -1 0 -5 9 23 112 96 184
1 0 2 8 0 -1 0 5 9 23 112 96 184
1 0 2 8 0 -1 3 13 9 23 112 96 184
1 0 2 8 0 -3 -2 -1 9 23 112 32 184
1 0 2 8 0 -3 2 1 9 23 112 32 184
1 0 2 8 0 -5 0 -1 9 23 112 96 184
1 0 2 8 0 -5 0 1 9 23 112 96 184
1 0 2 8 0 1 -3 -13 9 23 112 96 184
1 0 2 8 0 1 0 -5 9 23 112 96 184
1 0 2 8 0 1 0 5 9 23 112 96 184
1 0 2 8 0 1 3 13 9 23 112 96 184
1 0 2 8 0 3 -2 -1 9 23 112 32 184
1 0 2 8 0 3 2 1 9 23 112 32 184
1 0 2 8 0 5 0 -1 9 23 112 96 184
1 0 2 8 0 5 0 1 9 23 112 96 184
1 0 2 8 1 -1 -1 -3 3 8 90 150 160
1 0 2 8 1 -1 1 3 3 8 90 150 160
1 0 2 8 1 2 -4 -7 13 33 160 112 264
1 0 2 8 1 2 4 7 13 33 160 112 264
1 0 2 8 1 3 -1 1 3 8 18 30 32
1 0 2 8 1 3 1 -1 3 8 18 30 32
1 0 2 8 2 1 0 -3 9 23 112 32 184
1 0 2 8 2 1 0 3 9 23 112 32 184
1 0 2 8 3 13 0 -1 9 23 112 96 184
1 0 2 8 3 13 0 1 9 23 112 96 184
1 0 2 8 4 7 -1 -2 13 33 160 112 264
1 0 2 8 4 7 1 2 13 33 160 112 264
1 0 20 0 -12 0 0 1 8 21 13 13 21
1 0 20 0 0 1 -12 0 8 21 13 13 21
1 0 20 0 0 1 12 0 8 21 13 13 21
1 0 20 0 12 0 0 1 8 21 13 13 21
1 0 20 21 -1 -1 -9 -9 9 23 294 378 483
1 0 20 21 -1 -1 9 9 9 23 294 378 483
1 0 20 21 -9 -9 -1 -1 9 23 294 378 483
1 0 20 21 -9 -9 1 1 9 23 294 378 483
1 0 20 21 1 1 -9 -9 9 23 294 378 483
1 0 20 21 1 1 9 9 9 23 294 378 483
1 0 20 21 9 9 -1 -1 9 23 294 378 483
1 0 20 21 9 9 1 1 9 23 294 378 483
1 0 22 0 -14 0 0 1 9 23 14 14 23
1 0 22 0 -9 0 0 1 9 23 14 14 23
1 0 22 0 0 1 -14 0 9 23 14 14 23
1 0 22 0 0 1 -9 0 9 23 14 14 23
1 0 22 0 0 1 14 0 9 23 14 14 23
1 0 22 0 0 1 9 0 9 23 14 14 23
1 0 22 0 14 0 0 1 9 23 14 14 23
1 0 22 0 9 0 0 1 9 23 14 14 23
1 0 22 23 -4 -4 -5 -5 13 33 460 207 759
1 0 22 23 -4 -4 5 5 13 33 460 207 759
1 0 22 23 -5 -5 -4 -4 13 33 460 207 759
1 0 22 23 -5 -5 4 4 13 33 460 207 759
1 0 22 23 4 4 -5 -5 13 33 460 207 759
1 0 22 23 4 4 5 5 13 33 460 207 759
1 0 22 23 5 5 -4 -4 13 33 460 207 759
1 0 22 23 5 5 4 4 13 33 460 207 759
1 0 24 0 -7 0 0 1 12 31 360 456 744
1 0 24 0 0 1 -7 0 12 31 360 456 744
1 0 24 0 0 1 7 0 12 31 360 456 744
1 0 24 0 7 0 0 1 12 31 360 456 744
1 0 24 25 -3 -3 -4 -4 13 33 500 200 825
1 0 24 25 -3 -3 4 4 13 33 500 200 825
1 0 24 25 -4 -4 -3 -3 13 33 500 200 825
1 0 24 25 -4 -4 3 3 13 33 500 200 825
1 0 24 25 3 3 -4 -4 13 33 500 200 825
1 0 24 25 3 3 4 4 13 33 500 200 825
1 0 24 25 4 4 -3 -3 13 33 500 200 825
1 0 24 25 4 4 3 3 13 33 500 200 825
1 0 24 27 -1 -1 -7 -8 15 38 621 945 1026
1 0 24 27 -1 -1 7 8 15 38 621 945 1026
1 0 24 27 -7 -8 -1 -1 15 38 621 945 1026
1 0 24 27 -7 -8 1 1 15 38 621 945 1026
1 0 24 27 1 1 -7 -8 15 38 621 945 1026
1 0 24 27 1 1 7 8 15 38 621 945 1026
1 0 24 27 7 8 -1 -1 15 38 621 945 1026
1 0 24 27 7 8 1 1 15 38 621 945 1026
1 0 26 0 -7 0 0 1 13 33 416 520 858
1 0 26 0 0 1 -7 0 13 33 416 520 858
1 0 26 0 0 1 7 0 13 33 416 520 858
1 0 26 0 7 0 0 1 13 33 416 520 858
1 0 3 10 -1 -1 -2 -7 5 13 8 10 13
1 0 3 10 -1 -1 2 7 5 13 8 10 13
1 0 3 10 -2 -7 -1 -1 5 13 56 70 91
1 0 3 10 -2 -7 1 1 5 13 56 70 91
1 0 3 10 1 1 -2 -7 5 13 8 10 13
1 0 3 10 1 1 2 7 5 13 8 10 13
1 0 3 10 2 7 -1 -1 5 13 56 70 91
1 0 3 10 2 7 1 1 5 13 56 70 91
1 0 3 11 -1 -2 -2 -5 9 23 154 110 253
1 0 3 11 -1 -2 2 5 9 23 154 110 253
1 0 3 11 -2 -5 -1 -2 9 23 154 110 253
1 0 3 11 -2 -5 1 2 9 23 154 110 253
1 0 3 11 -7 -25 0 -1 15 38 253 220 418
1 0 3 11 -7 -25 0 1 15 38 253 220 418
1 0 3 11 0 -1 -7 -25 15 38 253 220 418
1 0 3 11 0 -1 7 25 15 38 253 220 418
1 0 3 11 0 1 -7 -25 15 38 253 220 418
1 0 3 11 0 1 7 25 15 38 253 220 418
1 0 3 11 1 2 -2 -5 9 23 154 110 253
1 0 3 11 1 2 2 5 9 23 154 110 253
1 0 3 11 2 5 -1 -2 9 23 154 110 253
1 0 3 11 2 5 1 2 9 23 154 110 253
1 0 3 11 7 25 0 -1 15 38 253 220 418
1 0 3 11 7 25 0 1 15 38 253 220 418
1 0 3 13 -2 -8 0 -1 9 23 182 156 299
1 0 3 13 -2 -8 0 1 9 23 182 156 299
1 0 3 13 0 -1 -2 -8 9 23 182 156 299
1 0 3 13 0 -1 2 8 9 23 182 156 299
1 0 3 13 0 1 -2 -8 9 23 182 156 299
1 0 3 13 0 1 2 8 9 23 182 156 299
1 0 3 13 2 8 0 -1 9 23 182 156 299
1 0 3 13 2 8 0 1 9 23 182 156 299
1 0 3 14 -2 -10 0 -1 5 13 224 196 364
1 0 3 14 -2 -10 0 1 5 13 224 196 364
1 0 3 14 0 -1 -2 -10 5 13 224 196 364
1 0 3 14 0 -1 2 10 5 13 224 196 364
1 0 3 14 0 1 -2 -10 5 13 224 196 364
1 0 3 14 0 1 2 10 5 13 224 196 364
1 0 3 14 2 10 0 -1 5 13 224 196 364
1 0 3 14 2 10 0 1 5 13 224 196 364
1 0 3 15 -1 -3 0 -2 9 23 210 105 345
1 0 3 15 -1 -3 0 2 9 23 210 105 345
1 0 3 15 -1 -6 0 -1 3 8 225 180 360
1 0 3 15 -1 -6 0 1 3 8 225 180 360
1 0 3 15 0 -1 -1 -6 3 8 225 180 360
1 0 3 15 0 -1 1 6 3 8 225 180 360
1 0 3 15 0 -2 -1 -3 9 23 210 105 345
1 0 3 15 0 -2 1 3 9 23 210 105 345
1 0 3 15 0 1 -1 -6 3 8 225 180 360
1 0 3 15 0 1 1 6 3 8 225 180 360
1 0 3 15 0 2 -1 -3 9 23 210 105 345
1 0 3 15 0 2 1 3 9 23 210 105 345
1 0 3 15 1 3 0 -2 9 23 210 105 345
1 0 3 15 1 3 0 2 9 23 210 105 345
1 0 3 15 1 6 0 -1 3 8 225 180 360
1 0 3 15 1 6 0 1 3 8 225 180 360
1 0 3 17 -2 -10 0 -1 12 31 323 272 527
1 0 3 17 -2 -10 0 1 12 31 323 272 527
1 0 3 17 0 -1 -2 -10 12 31 323 272 527
1 0 3 17 0 -1 2 10 12 31 323 272 527
1 0 3 17 0 1 -2 -10 12 31 323 272 527
1 0 3 17 0 1 2 10 12 31 323 272 527
1 0 3 17 2 10 0 -1 12 31 323 272 527
1 0 3 17 2 10 0 1 12 31 323 272 527
1 0 3 19 -1 -8 0 -1 9 23 266 266 437
1 0 3 19 -1 -8 0 1 9 23 266 266 437
1 0 3 19 -2 -12 0 -1 13 33 380 323 627
1 0 3 19 -2 -12 0 1 13 33 380 323 627
1 0 3 19 0 -1 -1 -8 9 23 266 266 437
1 0 3 19 0 -1 -2 -12 13 33 380 323 627
1 0 3 19 0 -1 1 8 9 23 266 266 437
1 0 3 19 0 -1 2 12 13 33 380 323 627
1 0 3 19 0 1 -1 -8 9 23 266 266 437
1 0 3 19 0 1 -2 -12 13 33 380 323 627
1 0 3 19 0 1 1 8 9 23 266 266 437
1 0 3 19 0 1 2 12 13 33 380 323 627
1 0 3 19 1 8 0 -1 9 23 266 266 437
1 0 3 19 1 8 0 1 9 23 266 266 437
1 0 3 19 2 12 0 -1 13 33 380 323 627
1 0 3 19 2 12 0 1 13 33 380 323 627
1 0 3 27 -1 -8 0 -1 15 38 621 486 1026
1 0 3 27 -1 -8 0 1 15 38 621 486 1026
1 0 3 27 0 -1 -1 -8 15 38 621 486 1026
1 0 3 27 0 -1 1 8 15 38 621 486 1026
1 0 3 27 0 1 -1 -8 15 38 621 486 1026
1 0 3 27 0 1 1 8 15 38 621 486 1026
1 0 3 27 1 8 0 -1 15 38 621 486 1026
1 0 3 27 1 8 0 1 15 38 621 486 1026
1 0 3 4 -1 -3 -10 -14 13 33 60 66 99
1 0 3 4 -1 -3 10 14 13 33 60 66 99
1 0 3 4 -10 -14 -1 -3 13 33 280 308 462
1 0 3 4 -10 -14 1 3 13 33 280 308 462
1 0 3 4 -2 -1 -8 -10 9 23 14 4 23
1 0 3 4 -2 -1 8 10 9 23 14 4 23
1 0 3 4 -2 -3 -4 -2 3 8 40 28 64
1 0 3 4 -2 -3 4 2 3 8 40 28 64
1 0 3 4 -2 2 -3 -5 13 33 224 364 462
1 0 3 4 -2 2 3 5 13 33 224 364 462
1 0 3 4 -3 -5 -2 2 13 33 48 78 99
1 0 3 4 -3 -5 2 -2 13 33 48 78 99
1 0 3 4 -4 -2 -2 -3 3 8 40 28 64
1 0 3 4 -4 -2 -4 -5 9 23 120 60 230
1 0 3 4 -4 -2 -5 -3 9 23 120 60 230
1 0 3 4 -4 -2 2 3 3 8 40 28 64
1 0 3 4 -4 -2 4 5 9 23 120 60 230
1 0 3 4 -4 -2 5 3 9 23 120 60 230
1 0 3 4 -4 -5 -4 -2 9 23 12 6 23
1 0 3 4 -4 -5 4 2 9 23 12 6 23
1 0 3 4 -5 -3 -4 -2 9 23 132 66 253
1 0 3 4 -5 -3 4 2 9 23 132 66 253
1 0 3 4 -6 -6 -7 -7 5 13 48 12 78
1 0 3 4 -6 -6 7 7 5 13 48 12 78
1 0 3 4 -7 -7 -6 -6 5 13 56 14 91
1 0 3 4 -7 -7 6 6 5 13 56 14 91
1 0 3 4 -8 -10 -2 -1 9 23 140 40 230
1 0 3 4 -8 -10 -9 -11 9 23 140 40 230
1 0 3 4 -8 -10 0 -1 3 8 40 28 64
1 0 3 4 -8 -10 0 1 3 8 40 28 64
1 0 3 4 -8 -10 2 1 9 23 140 40 230
1 0 3 4 -8 -10 9 11 9 23 140 40 230
1 0 3 4 -9 -11 -8 -10 9 23 154 44 253
1 0 3 4 -9 -11 8 10 9 23 154 44 253
1 0 3 4 0 -1 -8 -10 3 8 40 28 64
1 0 3 4 0 -1 8 10 3 8 40 28 64
1 0 3 4 0 1 -8 -10 3 8 40 28 64
1 0 3 4 0 1 8 10 3 8 40 28 64
1 0 3 4 1 3 -10 -14 13 33 60 66 99
1 0 3 4 1 3 10 14 13 33 60 66 99
1 0 3 4 10 14 -1 -3 13 33 280 308 462
1 0 3 4 10 14 1 3 13 33 280 308 462
1 0 3 4 2 -2 -3 -5 13 33 224 364 462
1 0 3 4 2 -2 3 5 13 33 224 364 462
1 0 3 4 2 1 -8 -10 9 23 14 4 23
1 0 3 4 2 1 8 10 9 23 14 4 23
1 0 3 4 2 3 -4 -2 3 8 40 28 64
1 0 3 4 2 3 4 2 3 8 40 28 64
1 0 3 4 3 5 -2 2 13 33 48 78 99
1 0 3 4 3 5 2 -2 13 33 48 78 99
1 0 3 4 4 2 -2 -3 3 8 40 28 64
1 0 3 4 4 2 -4 -5 9 23 120 60 230
1 0 3 4 4 2 -5 -3 9 23 120 60 230
1 0 3 4 4 2 2 3 3 8 40 28 64
1 0 3 4 4 2 4 5 9 23 120 60 230
1 0 3 4 4 2 5 3 9 23 120 60 230
1 0 3 4 4 5 -4 -2 9 23 12 6 23
1 0 3 4 4 5 4 2 9 23 12 6 23
1 0 3 4 5 3 -4 -2 9 23 132 66 253
1 0 3 4 5 3 4 2 9 23 132 66 253
1 0 3 4 6 6 -7 -7 5 13 48 12 78
1 0 3 4 6 6 7 7 5 13 48 12 78
1 0 3 4 7 7 -6 -6 5 13 56 14 91
1 0 3 4 7 7 6 6 5 13 56 14 91
1 0 3 4 8 10 -2 -1 9 23 140 40 230
1 0 3 4 8 10 -9 -11 9 23 140 40 230
1 0 3 4 8 10 0 -1 3 8 40 28 64
1 0 3 4 8 10 0 1 3 8 40 28 64
1 0 3 4 8 10 2 1 9 23 140 40 230
1 0 3 4 8 10 9 11 9 23 140 40 230
1 0 3 4 9 11 -8 -10 9 23 154 44 253
1 0 3 4 9 11 8 10 9 23 154 44 253
1 0 3 5 -1 -1 -10 -17 9 23 70 105 115
1 0 3 5 -1 -1 -2 -7 9 23 70 105 115
1 0 3 5 -1 -1 -2 2 9 23 70 105 115
1 0 3 5 -1 -1 -6 -12 9 23 70 105 115
1 0 3 5 -1 -1 -8 -13 7 19 60 90 95
1 0 3 5 -1 -1 10 17 9 23 70 105 115
1 0 3 5 -1 -1 2 -2 9 23 70 105 115
1 0 3 5 -1 -1 2 7 9 23 70 105 115
1 0 3 5 -1 -1 6 12 9 23 70 105 115
1 0 3 5 -1 -1 8 13 7 19 60 90 95
1 0 3 5 -1 -2 -10 -16 9 23 70 110 115
1 0 3 5 -1 -2 -2 1 7 19 60 85 95
1 0 3 5 -1 -2 -4 -1 9 23 70 110 115
1 0 3 5 -1 -2 -6 -6 9 23 70 110 115
1 0 3 5 -1 -2 -8 -11 9 23 70 110 115
1 0 3 5 -1 -2 10 16 9 23 70 110 115
1 0 3 5 -1 -2 2 -1 7 19 60 85 95
1 0 3 5 -1 -2 4 1 9 23 70 110 115
1 0 3 5 -1 -2 6 6 9 23 70 110 115
1 0 3 5 -1 -2 8 11 9 23 70 110 115
1 0 3 5 -1 -3 -10 -16 13 33 60 33 99
1 0 3 5 -1 -3 10 16 13 33 60 33 99
1 0 3 5 -1 -8 0 -1 9 23 228 266 437
1 0 3 5 -1 -8 0 1 9 23 228 266 437
1 0 3 5 -1 2 -2 -1 9 23 121 110 253
1 0 3 5 -1 2 2 1 9 23 121 110 253
1 0 3 5 -10 -16 -1 -2 9 23 70 110 115
1 0 3 5 -10 -16 -1 -3 13 33 320 176 528
1 0 3 5 -10 -16 1 2 9 23 70 110 115
1 0 3 5 -10 -16 1 3 13 33 320 176 528
1 0 3 5 -10 -17 -1 -1 9 23 70 105 115
1 0 3 5 -10 -17 1 1 9 23 70 105 115
1 0 3 5 -11 -11 -2 -2 15 38 115 30 190
1 0 3 5 -11 -11 2 2 15 38 115 30 190
1 0 3 5 -11 -22 -2 -4 15 38 115 60 190
1 0 3 5 -11 -22 2 4 15 38 115 60 190
1 0 3 5 -12 -16 -2 -3 13 33 100 125 165
1 0 3 5 -12 -16 2 3 13 33 100 125 165
1 0 3 5 -13 -19 -2 -3 9 23 266 57 437
1 0 3 5 -13 -19 2 3 9 23 266 57 437
1 0 3 5 -14 -21 -2 -3 13 33 100 125 165
1 0 3 5 -14 -21 2 3 13 33 100 125 165
1 0 3 5 -16 -26 -2 -3 13 33 100 125 165
1 0 3 5 -16 -26 2 3 13 33 100 125 165
1 0 3 5 -2 -1 -1 2 9 23 77 70 161
1 0 3 5 -2 -1 -4 -7 5 13 40 10 65
1 0 3 5 -2 -1 -4 -8 9 23 77 70 161
1 0 3 5 -2 -1 1 -2 9 23 77 70 161
1 0 3 5 -2 -1 4 7 5 13 40 10 65
1 0 3 5 -2 -1 4 8 9 23 77 70 161
1 0 3 5 -2 -2 -11 -11 15 38 115 30 190
1 0 3 5 -2 -2 11 11 15 38 115 30 190
1 0 3 5 -2 -3 -12 -16 13 33 100 125 165
1 0 3 5 -2 -3 -13 -19 9 23 42 9 69
1 0 3 5 -2 -3 -14 -21 13 33 100 125 165
1 0 3 5 -2 -3 -16 -26 13 33 100 125 165
1 0 3 5 -2 -3 12 16 13 33 100 125 165
1 0 3 5 -2 -3 13 19 9 23 42 9 69
1 0 3 5 -2 -3 14 21 13 33 100 125 165
1 0 3 5 -2 -3 16 26 13 33 100 125 165
1 0 3 5 -2 -4 -11 -22 15 38 115 60 190
1 0 3 5 -2 -4 11 22 15 38 115 60 190
1 0 3 5 -2 -7 -1 -1 9 23 70 105 115
1 0 3 5 -2 -7 1 1 9 23 70 105 115
1 0 3 5 -2 1 -1 -2 7 19 60 85 95
1 0 3 5 -2 1 1 2 7 19 60 85 95
1 0 3 5 -2 2 -1 -1 9 23 70 105 115
1 0 3 5 -2 2 -3 -4 13 33 272 112 528
1 0 3 5 -2 2 1 1 9 23 70 105 115
1 0 3 5 -2 2 3 4 13 33 272 112 528
1 0 3 5 -3 -4 -2 2 13 33 51 21 99
1 0 3 5 -3 -4 2 -2 13 33 51 21 99
1 0 3 5 -4 -1 -1 -2 9 23 70 110 115
1 0 3 5 -4 -1 1 2 9 23 70 110 115
1 0 3 5 -4 -12 0 -1 13 33 100 85 165
1 0 3 5 -4 -12 0 1 13 33 100 85 165
1 0 3 5 -4 -4 -4 -7 9 23 56 68 92
1 0 3 5 -4 -4 4 7 9 23 56 68 92
1 0 3 5 -4 -6 0 -2 3 8 60 30 96
1 0 3 5 -4 -6 0 2 3 8 60 30 96
1 0 3 5 -4 -7 -2 -1 5 13 40 20 65
1 0 3 5 -4 -7 -4 -4 9 23 98 119 161
1 0 3 5 -4 -7 -7 -11 9 23 98 119 161
1 0 3 5 -4 -7 2 1 5 13 40 20 65
1 0 3 5 -4 -7 4 4 9 23 98 119 161
1 0 3 5 -4 -7 7 11 9 23 98 119 161
1 0 3 5 -4 -8 -2 -1 9 23 44 40 92
1 0 3 5 -4 -8 2 1 9 23 44 40 92
1 0 3 5 -4 2 0 -1 13 33 100 85 165
1 0 3 5 -4 2 0 1 13 33 100 85 165
1 0 3 5 -6 -12 -1 -1 9 23 70 105 115
1 0 3 5 -6 -12 1 1 9 23 70 105 115
1 0 3 5 -6 -6 -1 -2 9 23 70 110 115
1 0 3 5 -6 -6 1 2 9 23 70 110 115
1 0 3 5 -7 -11 -4 -7 9 23 154 187 253
1 0 3 5 -7 -11 4 7 9 23 154 187 253
1 0 3 5 -8 -11 -1 -2 9 23 70 110 115
1 0 3 5 -8 -11 1 2 9 23 70 110 115
1 0 3 5 -8 -13 -1 -1 7 19 60 90 95
1 0 3 5 -8 -13 1 1 7 19 60 90 95
1 0 3 5 0 -1 -1 -8 9 23 36 42 69
1 0 3 5 0 -1 -4 -12 13 33 100 85 165
1 0 3 5 0 -1 -4 2 13 33 100 85 165
1 0 3 5 0 -1 0 -7 13 33 100 85 165
1 0 3 5 0 -1 0 7 13 33 100 85 165
1 0 3 5 0 -1 1 8 9 23 36 42 69
1 0 3 5 0 -1 4 -2 13 33 100 85 165
1 0 3 5 0 -1 4 12 13 33 100 85 165
1 0 3 5 0 -2 -4 -6 3 8 20 10 32
1 0 3 5 0 -2 4 6 3 8 20 10 32
1 0 3 5 0 -7 0 -1 13 33 100 85 165
1 0 3 5 0 -7 0 1 13 33 100 85 165
1 0 3 5 0 1 -1 -8 9 23 36 42 69
1 0 3 5 0 1 -4 -12 13 33 100 85 165
1 0 3 5 0 1 -4 2 13 33 100 85 165
1 0 3 5 0 1 0 -7 13 33 100 85 165
1 0 3 5 0 1 0 7 13 33 100 85 165
1 0 3 5 0 1 1 8 9 23 36 42 69
1 0 3 5 0 1 4 -2 13 33 100 85 165
1 0 3 5 0 1 4 12 13 33 100 85 165
1 0 3 5 0 2 -4 -6 3 8 20 10 32
1 0 3 5 0 2 4 6 3 8 20 10 32
1 0 3 5 0 7 0 -1 13 33 100 85 165
1 0 3 5 0 7 0 1 13 33 100 85 165
1 0 3 5 1 -2 -2 -1 9 23 121 110 253
1 0 3 5 1 -2 2 1 9 23 121 110 253
1 0 3 5 1 1 -10 -17 9 23 70 105 115
1 0 3 5 1 1 -2 -7 9 23 70 105 115
1 0 3 5 1 1 -2 2 9 23 70 105 115
1 0 3 5 1 1 -6 -12 9 23 70 105 115
1 0 3 5 1 1 -8 -13 7 19 60 90 95
1 0 3 5 1 1 10 17 9 23 70 105 115
1 0 3 5 1 1 2 -2 9 23 70 105 115
1 0 3 5 1 1 2 7 9 23 70 105 115
1 0 3 5 1 1 6 12 9 23 70 105 115
1 0 3 5 1 1 8 13 7 19 60 90 95
1 0 3 5 1 2 -10 -16 9 23 70 110 115
1 0 3 5 1 2 -2 1 7 19 60 85 95
1 0 3 5 1 2 -4 -1 9 23 70 110 115
1 0 3 5 1 2 -6 -6 9 23 70 110 115
1 0 3 5 1 2 -8 -11 9 23 70 110 115
1 0 3 5 1 2 10 16 9 23 70 110 115
1 0 3 5 1 2 2 -1 7 19 60 85 95
1 0 3 5 1 2 4 1 9 23 70 110 115
1 0 3 5 1 2 6 6 9 23 70 110 115
1 0 3 5 1 2 8 11 9 23 70 110 115
1 0 3 5 1 3 -10 -16 13 33 60 33 99
1 0 3 5 1 3 10 16 13 33 60 33 99
1 0 3 5 1 8 0 -1 9 23 228 266 437
1 0 3 5 1 8 0 1 9 23 228 266 437
1 0 3 5 10 16 -1 -2 9 23 70 110 115
1 0 3 5 10 16 -1 -3 13 33 320 176 528
1 0 3 5 10 16 1 2 9 23 70 110 115
1 0 3 5 10 16 1 3 13 33 320 176 528
1 0 3 5 10 17 -1 -1 9 23 70 105 115
1 0 3 5 10 17 1 1 9 23 70 105 115
1 0 3 5 11 11 -2 -2 15 38 115 30 190
1 0 3 5 11 11 2 2 15 38 115 30 190
1 0 3 5 11 22 -2 -4 15 38 115 60 190
1 0 3 5 11 22 2 4 15 38 115 60 190
1 0 3 5 12 16 -2 -3 13 33 100 125 165
1 0 3 5 12 16 2 3 13 33 100 125 165
1 0 3 5 13 19 -2 -3 9 23 266 57 437
1 0 3 5 13 19 2 3 9 23 266 57 437
1 0 3 5 14 21 -2 -3 13 33 100 125 165
1 0 3 5 14 21 2 3 13 33 100 125 165
1 0 3 5 16 26 -2 -3 13 33 100 125 165
1 0 3 5 16 26 2 3 13 33 100 125 165
1 0 3 5 2 -1 -1 -2 7 19 60 85 95
1 0 3 5 2 -1 1 2 7 19 60 85 95
1 0 3 5 2 -2 -1 -1 9 23 70 105 115
1 0 3 5 2 -2 -3 -4 13 33 272 112 528
1 0 3 5 2 -2 1 1 9 23 70 105 115
1 0 3 5 2 -2 3 4 13 33 272 112 528
1 0 3 5 2 1 -1 2 9 23 77 70 161
1 0 3 5 2 1 -4 -7 5 13 40 10 65
1 0 3 5 2 1 -4 -8 9 23 77 70 161
1 0 3 5 2 1 1 -2 9 23 77 70 161
1 0 3 5 2 1 4 7 5 13 40 10 65
1 0 3 5 2 1 4 8 9 23 77 70 161
1 0 3 5 2 2 -11 -11 15 38 115 30 190
1 0 3 5 2 2 11 11 15 38 115 30 190
1 0 3 5 2 3 -12 -16 13 33 100 125 165
1 0 3 5 2 3 -13 -19 9 23 42 9 69
1 0 3 5 2 3 -14 -21 13 33 100 125 165
1 0 3 5 2 3 -16 -26 13 33 100 125 165
1 0 3 5 2 3 12 16 13 33 100 125 165
1 0 3 5 2 3 13 19 9 23 42 9 69
1 0 3 5 2 3 14 21 13 33 100 125 165
1 0 3 5 2 3 16 26 13 33 100 125 165
1 0 3 5 2 4 -11 -22 15 38 115 60 190
1 0 3 5 2 4 11 22 15 38 115 60 190
1 0 3 5 2 7 -1 -1 9 23 70 105 115
1 0 3 5 2 7 1 1 9 23 70 105 115
1 0 3 5 3 4 -2 2 13 33 51 21 99
1 0 3 5 3 4 2 -2 13 33 51 21 99
1 0 3 5 4 -2 0 -1 13 33 100 85 165
1 0 3 5 4 -2 0 1 13 33 100 85 165
1 0 3 5 4 1 -1 -2 9 23 70 110 115
1 0 3 5 4 1 1 2 9 23 70 110 115
1 0 3 5 4 12 0 -1 13 33 100 85 165
1 0 3 5 4 12 0 1 13 33 100 85 165
1 0 3 5 4 4 -4 -7 9 23 56 68 92
1 0 3 5 4 4 4 7 9 23 56 68 92
1 0 3 5 4 6 0 -2 3 8 60 30 96
1 0 3 5 4 6 0 2 3 8 60 30 96
1 0 3 5 4 7 -2 -1 5 13 40 20 65
1 0 3 5 4 7 -4 -4 9 23 98 119 161
1 0 3 5 4 7 -7 -11 9 23 98 119 161
1 0 3 5 4 7 2 1 5 13 40 20 65
1 0 3 5 4 7 4 4 9 23 98 119 161
1 0 3 5 4 7 7 11 9 23 98 119 161
1 0 3 5 4 8 -2 -1 9 23 44 40 92
1 0 3 5 4 8 2 1 9 23 44 40 92
1 0 3 5 6 12 -1 -1 9 23 70 105 115
1 0 3 5 6 12 1 1 9 23 70 105 115
1 0 3 5 6 6 -1 -2 9 23 70 110 115
1 0 3 5 6 6 1 2 9 23 70 110 115
1 0 3 5 7 11 -4 -7 9 23 154 187 253
1 0 3 5 7 11 4 7 9 23 154 187 253
1 0 3 5 8 11 -1 -2 9 23 70 110 115
1 0 3 5 8 11 1 2 9 23 70 110 115
1 0 3 5 8 13 -1 -1 7 19 60 90 95
1 0 3 5 8 13 1 1 7 19 60 90 95
1 0 3 6 -1 -1 -10 -20 12 31 19 24 31
1 0 3 6 -1 -1 -6 -14 9 23 14 18 23
1 0 3 6 -1 -1 -8 -15 9 23 14 18 23
1 0 3 6 -1 -1 10 20 12 31 19 24 31
1 0 3 6 -1 -1 6 14 9 23 14 18 23
1 0 3 6 -1 -1 8 15 9 23 14 18 23
1 0 3 6 -1 3 0 -2 9 23 165 240 345
1 0 3 6 -1 3 0 2 9 23 165 240 345
1 0 3 6 -10 -20 -1 -1 12 31 380 480 620
1 0 3 6 -10 -20 0 -1 12 31 380 380 620
1 0 3 6 -10 -20 0 1 12 31 380 380 620
1 0 3 6 -10 -20 1 1 12 31 380 480 620
1 0 3 6 -2 -2 -4 -3 9 23 72 24 138
1 0 3 6 -2 -2 4 3 9 23 72 24 138
1 0 3 6 -4 -3 -2 -2 9 23 180 60 345
1 0 3 6 -4 -3 2 2 9 23 180 60 345
1 0 3 6 -6 -14 -1 -1 9 23 196 252 322
1 0 3 6 -6 -14 1 1 9 23 196 252 322
1 0 3 6 -7 -15 0 -1 9 23 210 210 345
1 0 3 6 -7 -15 0 1 9 23 210 210 345
1 0 3 6 -8 -14 0 -1 9 23 196 196 322
1 0 3 6 -8 -14 0 1 9 23 196 196 322
1 0 3 6 -8 -15 -1 -1 9 23 210 270 345
1 0 3 6 -8 -15 1 1 9 23 210 270 345
1 0 3 6 0 -1 -10 -20 12 31 19 19 31
1 0 3 6 0 -1 -7 -15 9 23 14 14 23
1 0 3 6 0 -1 -8 -14 9 23 14 14 23
1 0 3 6 0 -1 10 20 12 31 19 19 31
1 0 3 6 0 -1 7 15 9 23 14 14 23
1 0 3 6 0 -1 8 14 9 23 14 14 23
1 0 3 6 0 -2 -1 3 9 23 66 96 138
1 0 3 6 0 -2 1 -3 9 23 66 96 138
1 0 3 6 0 1 -10 -20 12 31 19 19 31
1 0 3 6 0 1 -7 -15 9 23 14 14 23
1 0 3 6 0 1 -8 -14 9 23 14 14 23
1 0 3 6 0 1 10 20 12 31 19 19 31
1 0 3 6 0 1 7 15 9 23 14 14 23
1 0 3 6 0 1 8 14 9 23 14 14 23
1 0 3 6 0 2 -1 3 9 23 66 96 138
1 0 3 6 0 2 1 -3 9 23 66 96 138
1 0 3 6 1 -3 0 -2 9 23 165 240 345
1 0 3 6 1 -3 0 2 9 23 165 240 345
1 0 3 6 1 1 -10 -20 12 31 19 24 31
1 0 3 6 1 1 -6 -14 9 23 14 18 23
1 0 3 6 1 1 -8 -15 9 23 14 18 23
1 0 3 6 1 1 10 20 12 31 19 24 31
1 0 3 6 1 1 6 14 9 23 14 18 23
1 0 3 6 1 1 8 15 9 23 14 18 23
1 0 3 6 10 20 -1 -1 12 31 380 480 620
1 0 3 6 10 20 0 -1 12 31 380 380 620
1 0 3 6 10 20 0 1 12 31 380 380 620
1 0 3 6 10 20 1 1 12 31 380 480 620
1 0 3 6 2 2 -4 -3 9 23 72 24 138
1 0 3 6 2 2 4 3 9 23 72 24 138
1 0 3 6 4 3 -2 -2 9 23 180 60 345
1 0 3 6 4 3 2 2 9 23 180 60 345
1 0 3 6 6 14 -1 -1 9 23 196 252 322
1 0 3 6 6 14 1 1 9 23 196 252 322
1 0 3 6 7 15 0 -1 9 23 210 210 345
1 0 3 6 7 15 0 1 9 23 210 210 345
1 0 3 6 8 14 0 -1 9 23 196 196 322
1 0 3 6 8 14 0 1 9 23 196 196 322
1 0 3 6 8 15 -1 -1 9 23 210 270 345
1 0 3 6 8 15 1 1 9 23 210 270 345
1 0 3 7 -1 -2 -10 -22 13 33 140 224 231
1 0 3 7 -1 -2 -2 -10 13 33 140 217 231
1 0 3 7 -1 -2 -2 1 9 23 12 10 23
1 0 3 7 -1 -2 -2 3 13 33 140 217 231
1 0 3 7 -1 -2 -4 -1 13 33 140 224 231
1 0 3 7 -1 -2 -6 -8 13 33 140 224 231
1 0 3 7 -1 -2 -8 -15 13 33 140 224 231
1 0 3 7 -1 -2 -8 -20 12 31 133 203 217
1 0 3 7 -1 -2 10 22 13 33 140 224 231
1 0 3 7 -1 -2 2 -1 9 23 12 10 23
1 0 3 7 -1 -2 2 -3 13 33 140 217 231
1 0 3 7 -1 -2 2 10 13 33 140 217 231
1 0 3 7 -1 -2 4 1 13 33 140 224 231
1 0 3 7 -1 -2 6 8 13 33 140 224 231
1 0 3 7 -1 -2 8 15 13 33 140 224 231
1 0 3 7 -1 -2 8 20 12 31 133 203 217
1 0 3 7 -1 -3 -10 -23 13 33 60 66 99
1 0 3 7 -1 -3 -4 -1 15 38 40 22 76
1 0 3 7 -1 -3 10 23 13 33 60 66 99
1 0 3 7 -1 -3 4 1 15 38 40 22 76
1 0 3 7 -1 1 -2 -5 5 13 56 7 91
1 0 3 7 -1 1 2 5 5 13 56 7 91
1 0 3 7 -10 -22 -1 -2 13 33 140 224 231
1 0 3 7 -10 -22 1 2 13 33 140 224 231
1 0 3 7 -10 -23 -1 -3 13 33 460 506 759
1 0 3 7 -10 -23 1 3 13 33 460 506 759
1 0 3 7 -2 -10 -1 -2 13 33 140 217 231
1 0 3 7 -2 -10 1 2 13 33 140 217 231
1 0 3 7 -2 -4 -4 -6 9 23 98 133 161
1 0 3 7 -2 -4 -6 -13 9 23 98 133 161
1 0 3 7 -2 -4 4 6 9 23 98 133 161
1 0 3 7 -2 -4 6 13 9 23 98 133 161
1 0 3 7 -2 -5 -1 1 5 13 56 7 91
1 0 3 7 -2 -5 -4 -11 9 23 98 105 161
1 0 3 7 -2 -5 0 -4 9 23 98 105 161
1 0 3 7 -2 -5 0 4 9 23 98 105 161
1 0 3 7 -2 -5 1 -1 5 13 56 7 91
1 0 3 7 -2 -5 4 11 9 23 98 105 161
1 0 3 7 -2 1 -1 -2 9 23 204 170 391
1 0 3 7 -2 1 1 2 9 23 204 170 391
1 0 3 7 -2 3 -1 -2 13 33 140 217 231
1 0 3 7 -2 3 1 2 13 33 140 217 231
1 0 3 7 -4 -1 -1 -2 13 33 140 224 231
1 0 3 7 -4 -1 -1 -3 15 38 500 275 950
1 0 3 7 -4 -1 1 2 13 33 140 224 231
1 0 3 7 -4 -1 1 3 15 38 500 275 950
1 0 3 7 -4 -11 -2 -5 9 23 98 105 161
1 0 3 7 -4 -11 2 5 9 23 98 105 161
1 0 3 7 -4 -6 -2 -4 9 23 98 133 161
1 0 3 7 -4 -6 2 4 9 23 98 133 161
1 0 3 7 -6 -13 -2 -4 9 23 98 133 161
1 0 3 7 -6 -13 2 4 9 23 98 133 161
1 0 3 7 -6 -8 -1 -2 13 33 140 224 231
1 0 3 7 -6 -8 1 2 13 33 140 224 231
1 0 3 7 -8 -15 -1 -2 13 33 140 224 231
1 0 3 7 -8 -15 1 2 13 33 140 224 231
1 0 3 7 -8 -20 -1 -2 12 31 133 203 217
1 0 3 7 -8 -20 1 2 12 31 133 203 217
1 0 3 7 0 -4 -2 -5 9 23 98 105 161
1 0 3 7 0 -4 2 5 9 23 98 105 161
1 0 3 7 0 4 -2 -5 9 23 98 105 161
1 0 3 7 0 4 2 5 9 23 98 105 161
1 0 3 7 1 -1 -2 -5 5 13 56 7 91
1 0 3 7 1 -1 2 5 5 13 56 7 91
1 0 3 7 1 2 -10 -22 13 33 140 224 231
1 0 3 7 1 2 -2 -10 13 33 140 217 231
1 0 3 7 1 2 -2 1 9 23 12 10 23
1 0 3 7 1 2 -2 3 13 33 140 217 231
1 0 3 7 1 2 -4 -1 13 33 140 224 231
1 0 3 7 1 2 -6 -8 13 33 140 224 231
1 0 3 7 1 2 -8 -15 13 33 140 224 231
1 0 3 7 1 2 -8 -20 12 31 133 203 217
1 0 3 7 1 2 10 22 13 33 140 224 231
1 0 3 7 1 2 2 -1 9 23 12 10 23
1 0 3 7 1 2 2 -3 13 33 140 217 231
1 0 3 7 1 2 2 10 13 33 140 217 231
1 0 3 7 1 2 4 1 13 33 140 224 231
1 0 3 7 1 2 6 8 13 33 140 224 231
1 0 3 7 1 2 8 15 13 33 140 224 231
1 0 3 7 1 2 8 20 12 31 133 203 217
1 0 3 7 1 3 -10 -23 13 33 60 66 99
1 0 3 7 1 3 -4 -1 15 38 40 22 76
1 0 3 7 1 3 10 23 13 33 60 66 99
1 0 3 7 1 3 4 1 15 38 40 22 76
1 0 3 7 10 22 -1 -2 13 33 140 224 231
1 0 3 7 10 22 1 2 13 33 140 224 231
1 0 3 7 10 23 -1 -3 13 33 460 506 759
1 0 3 7 10 23 1 3 13 33 460 506 759
1 0 3 7 2 -1 -1 -2 9 23 204 170 391
1 0 3 7 2 -1 1 2 9 23 204 170 391
1 0 3 7 2 -3 -1 -2 13 33 140 217 231
1 0 3 7 2 -3 1 2 13 33 140 217 231
1 0 3 7 2 10 -1 -2 13 33 140 217 231
1 0 3 7 2 10 1 2 13 33 140 217 231
1 0 3 7 2 4 -4 -6 9 23 98 133 161
1 0 3 7 2 4 -6 -13 9 23 98 133 161
1 0 3 7 2 4 4 6 9 23 98 133 161
1 0 3 7 2 4 6 13 9 23 98 133 161
1 0 3 7 2 5 -1 1 5 13 56 7 91
1 0 3 7 2 5 -4 -11 9 23 98 105 161
1 0 3 7 2 5 0 -4 9 23 98 105 161
1 0 3 7 2 5 0 4 9 23 98 105 161
1 0 3 7 2 5 1 -1 5 13 56 7 91
1 0 3 7 2 5 4 11 9 23 98 105 161
1 0 3 7 4 1 -1 -2 13 33 140 224 231
1 0 3 7 4 1 -1 -3 15 38 500 275 950
1 0 3 7 4 1 1 2 13 33 140 224 231
1 0 3 7 4 1 1 3 15 38 500 275 950
1 0 3 7 4 11 -2 -5 9 23 98 105 161
1 0 3 7 4 11 2 5 9 23 98 105 161
1 0 3 7 4 6 -2 -4 9 23 98 133 161
1 0 3 7 4 6 2 4 9 23 98 133 161
1 0 3 7 6 13 -2 -4 9 23 98 133 161
1 0 3 7 6 13 2 4 9 23 98 133 161
1 0 3 7 6 8 -1 -2 13 33 140 224 231
1 0 3 7 6 8 1 2 13 33 140 224 231
1 0 3 7 8 15 -1 -2 13 33 140 224 231
1 0 3 7 8 15 1 2 13 33 140 224 231
1 0 3 7 8 20 -1 -2 12 31 133 203 217
1 0 3 7 8 20 1 2 12 31 133 203 217
1 0 3 8 -1 -3 -10 -25 15 38 184 296 304
1 0 3 8 -1 -3 10 25 15 38 184 296 304
1 0 3 8 -10 -25 -1 -3 15 38 184 296 304
1 0 3 8 -10 -25 1 3 15 38 184 296 304
1 0 3 8 -5 -5 0 -1 15 38 184 144 304
1 0 3 8 -5 -5 0 1 15 38 184 144 304
1 0 3 8 0 -1 -5 -5 15 38 184 144 304
1 0 3 8 0 -1 5 5 15 38 184 144 304
1 0 3 8 0 1 -5 -5 15 38 184 144 304
1 0 3 8 0 1 5 5 15 38 184 144 304
1 0 3 8 1 3 -10 -25 15 38 184 296 304
1 0 3 8 1 3 10 25 15 38 184 296 304
1 0 3 8 10 25 -1 -3 15 38 184 296 304
1 0 3 8 10 25 1 3 15 38 184 296 304
1 0 3 8 5 5 0 -1 15 38 184 144 304
1 0 3 8 5 5 0 1 15 38 184 144 304
1 0 3 9 -1 -6 0 -1 3 8 135 108 216
1 0 3 9 -1 -6 0 1 3 8 135 108 216
1 0 3 9 -2 -2 -2 -3 9 23 126 18 207
1 0 3 9 -2 -2 2 3 9 23 126 18 207
1 0 3 9 -2 -3 -2 -2 9 23 126 18 207
1 0 3 9 -2 -3 2 2 9 23 126 18 207
1 0 3 9 -5 -15 0 -1 8 21 195 195 315
1 0 3 9 -5 -15 0 1 8 21 195 195 315
1 0 3 9 0 -1 -1 -6 3 8 135 108 216
1 0 3 9 0 -1 -5 -15 8 21 13 13 21
1 0 3 9 0 -1 1 6 3 8 135 108 216
1 0 3 9 0 -1 5 15 8 21 13 13 21
1 0 3 9 0 1 -1 -6 3 8 135 108 216
1 0 3 9 0 1 -5 -15 8 21 13 13 21
1 0 3 9 0 1 1 6 3 8 135 108 216
1 0 3 9 0 1 5 15 8 21 13 13 21
1 0 3 9 1 6 0 -1 3 8 135 108 216
1 0 3 9 1 6 0 1 3 8 135 108 216
1 0 3 9 2 2 -2 -3 9 23 126 18 207
1 0 3 9 2 2 2 3 9 23 126 18 207
1 0 3 9 2 3 -2 -2 9 23 126 18 207
1 0 3 9 2 3 2 2 9 23 126 18 207
1 0 3 9 5 15 0 -1 8 21 195 195 315
1 0 3 9 5 15 0 1 8 21 195 195 315
1 0 30 0 -9 0 0 1 12 31 19 19 31
1 0 30 0 0 1 -9 0 12 31 19 19 31
1 0 30 0 0 1 9 0 12 31 19 19 31
1 0 30 0 9 0 0 1 12 31 19 19 31
1 0 32 0 -14 0 0 1 13 33 20 20 33
1 0 32 0 -9 0 0 1 13 33 20 20 33
1 0 32 0 0 1 -14 0 13 33 20 20 33
1 0 32 0 0 1 -9 0 13 33 20 20 33
1 0 32 0 0 1 14 0 13 33 20 20 33
1 0 32 0 0 1 9 0 13 33 20 20 33
1 0 32 0 14 0 0 1 13 33 20 20 33
1 0 32 0 9 0 0 1 13 33 20 20 33
1 0 4 11 -1 -3 -3 -2 15 38 253 121 418
1 0 4 11 -1 -3 3 2 15 38 253 121 418
1 0 4 11 -2 -5 -3 -7 9 23 154 165 253
1 0 4 11 -2 -5 3 7 9 23 154 165 253
1 0 4 11 -3 -2 -1 -3 15 38 253 121 418
1 0 4 11 -3 -2 1 3 15 38 253 121 418
1 0 4 11 -3 -7 -2 -5 9 23 154 165 253
1 0 4 11 -3 -7 2 5 9 23 154 165 253
1 0 4 11 1 3 -3 -2 15 38 253 121 418
1 0 4 11 1 3 3 2 15 38 253 121 418
1 0 4 11 2 5 -3 -7 9 23 154 165 253
1 0 4 11 2 5 3 7 9 23 154 165 253
1 0 4 11 3 2 -1 -3 15 38 253 121 418
1 0 4 11 3 2 1 3 15 38 253 121 418
1 0 4 11 3 7 -2 -5 9 23 154 165 253
1 0 4 11 3 7 2 5 9 23 154 165 253
1 0 4 12 -1 -1 -2 -7 9 23 168 252 276
1 0 4 12 -1 -1 2 7 9 23 168 252 276
1 0 4 12 -2 -7 -1 -1 9 23 168 252 276
1 0 4 12 -2 -7 1 1 9 23 168 252 276
1 0 4 12 -3 -5 0 -1 13 33 240 204 396
1 0 4 12 -3 -5 0 1 13 33 240 204 396
1 0 4 12 0 -1 -3 -5 13 33 240 204 396
1 0 4 12 0 -1 3 5 13 33 240 204 396
1 0 4 12 0 1 -3 -5 13 33 240 204 396
1 0 4 12 0 1 3 5 13 33 240 204 396
1 0 4 12 1 1 -2 -7 9 23 168 252 276
1 0 4 12 1 1 2 7 9 23 168 252 276
1 0 4 12 2 7 -1 -1 9 23 168 252 276
1 0 4 12 2 7 1 1 9 23 168 252 276
1 0 4 12 3 5 0 -1 13 33 240 204 396
1 0 4 12 3 5 0 1 13 33 240 204 396
1 0 4 13 -1 -3 0 -2 9 23 182 91 299
1 0 4 13 -1 -3 0 2 9 23 182 91 299
1 0 4 13 0 -2 -1 -3 9 23 182 91 299
1 0 4 13 0 -2 1 3 9 23 182 91 299
1 0 4 13 0 2 -1 -3 9 23 182 91 299
1 0 4 13 0 2 1 3 9 23 182 91 299
1 0 4 13 1 3 0 -2 9 23 182 91 299
1 0 4 13 1 3 0 2 9 23 182 91 299
1 0 4 14 -1 -4 -2 -3 13 33 280 336 462
1 0 4 14 -1 -4 2 3 13 33 280 336 462
1 0 4 14 -2 -3 -1 -4 13 33 280 336 462
1 0 4 14 -2 -3 1 4 13 33 280 336 462
1 0 4 14 1 4 -2 -3 13 33 280 336 462
1 0 4 14 1 4 2 3 13 33 280 336 462
1 0 4 14 2 3 -1 -4 13 33 280 336 462
1 0 4 14 2 3 1 4 13 33 280 336 462
1 0 4 16 -1 -3 -2 -5 13 33 320 336 528
1 0 4 16 -1 -3 0 -2 9 23 224 96 368
1 0 4 16 -1 -3 0 2 9 23 224 96 368
1 0 4 16 -1 -3 2 5 13 33 320 336 528
1 0 4 16 -2 -5 -1 -3 13 33 320 336 528
1 0 4 16 -2 -5 1 3 13 33 320 336 528
1 0 4 16 0 -2 -1 -3 9 23 224 96 368
1 0 4 16 0 -2 1 3 9 23 224 96 368
1 0 4 16 0 2 -1 -3 9 23 224 96 368
1 0 4 16 0 2 1 3 9 23 224 96 368
1 0 4 16 1 3 -2 -5 13 33 320 336 528
1 0 4 16 1 3 0 -2 9 23 224 96 368
1 0 4 16 1 3 0 2 9 23 224 96 368
1 0 4 16 1 3 2 5 13 33 320 336 528
1 0 4 16 2 5 -1 -3 13 33 320 336 528
1 0 4 16 2 5 1 3 13 33 320 336 528
1 0 4 18 -2 -7 0 -1 13 33 360 270 594
1 0 4 18 -2 -7 0 1 13 33 360 270 594
1 0 4 18 0 -1 -2 -7 13 33 360 270 594
1 0 4 18 0 -1 2 7 13 33 360 270 594
1 0 4 18 0 1 -2 -7 13 33 360 270 594
1 0 4 18 0 1 2 7 13 33 360 270 594
1 0 4 18 2 7 0 -1 13 33 360 270 594
1 0 4 18 2 7 0 1 13 33 360 270 594
1 0 4 5 -1 -1 -12 -12 5 13 8 0 13
1 0 4 5 -1 -1 12 12 5 13 8 0 13
1 0 4 5 -1 -2 -12 -14 9 23 70 50 115
1 0 4 5 -1 -2 12 14 9 23 70 50 115
1 0 4 5 -10 -12 0 -1 9 23 168 168 276
1 0 4 5 -10 -12 0 1 9 23 168 168 276
1 0 4 5 -12 -12 -1 -1 5 13 96 0 156
1 0 4 5 -12 -12 1 1 5 13 96 0 156
1 0 4 5 -12 -14 -1 -2 9 23 70 50 115
1 0 4 5 -12 -14 1 2 9 23 70 50 115
1 0 4 5 -14 -14 -2 -2 13 33 100 105 165
1 0 4 5 -14 -14 2 2 13 33 100 105 165
1 0 4 5 -2 -2 -14 -14 13 33 100 105 165
1 0 4 5 -2 -2 14 14 13 33 100 105 165
1 0 4 5 -2 -3 -6 -4 9 23 70 50 115
1 0 4 5 -2 -3 6 4 9 23 70 50 115
1 0 4 5 -3 -4 -4 -2 9 23 11 17 23
1 0 4 5 -3 -4 4 2 9 23 11 17 23
1 0 4 5 -4 -2 -3 -4 9 23 132 204 276
1 0 4 5 -4 -2 3 4 9 23 132 204 276
1 0 4 5 -6 -4 -2 -3 9 23 70 50 115
1 0 4 5 -6 -4 2 3 9 23 70 50 115
1 0 4 5 0 -1 -10 -12 9 23 14 14 23
1 0 4 5 0 -1 10 12 9 23 14 14 23
1 0 4 5 0 1 -10 -12 9 23 14 14 23
1 0 4 5 0 1 10 12 9 23 14 14 23
1 0 4 5 1 1 -12 -12 5 13 8 0 13
1 0 4 5 1 1 12 12 5 13 8 0 13
1 0 4 5 1 2 -12 -14 9 23 70 50 115
1 0 4 5 1 2 12 14 9 23 70 50 115
1 0 4 5 10 12 0 -1 9 23 168 168 276
1 0 4 5 10 12 0 1 9 23 168 168 276
1 0 4 5 12 12 -1 -1 5 13 96 0 156
1 0 4 5 12 12 1 1 5 13 96 0 156
1 0 4 5 12 14 -1 -2 9 23 70 50 115
1 0 4 5 12 14 1 2 9 23 70 50 115
1 0 4 5 14 14 -2 -2 13 33 100 105 165
1 0 4 5 14 14 2 2 13 33 100 105 165
1 0 4 5 2 2 -14 -14 13 33 100 105 165
1 0 4 5 2 2 14 14 13 33 100 105 165
1 0 4 5 2 3 -6 -4 9 23 70 50 115
1 0 4 5 2 3 6 4 9 23 70 50 115
1 0 4 5 3 4 -4 -2 9 23 11 17 23
1 0 4 5 3 4 4 2 9 23 11 17 23
1 0 4 5 4 2 -3 -4 9 23 132 204 276
1 0 4 5 4 2 3 4 9 23 132 204 276
1 0 4 5 6 4 -2 -3 9 23 70 50 115
1 0 4 5 6 4 2 3 9 23 70 50 115
1 0 4 6 -2 -4 -3 -7 9 23 84 114 138
1 0 4 6 -2 -4 -8 -13 9 23 84 114 138
1 0 4 6 -2 -4 3 7 9 23 84 114 138
1 0 4 6 -2 -4 8 13 9 23 84 114 138
1 0 4 6 -2 1 -3 -2 13 33 272 224 528
1 0 4 6 -2 1 3 2 13 33 272 224 528
1 0 4 6 -3 -2 -2 1 13 33 170 140 330
1 0 4 6 -3 -2 2 -1 13 33 170 140 330
1 0 4 6 -3 -5 0 -2 3 8 60 30 96
1 0 4 6 -3 -5 0 2 3 8 60 30 96
1 0 4 6 -3 -7 -2 -4 9 23 84 114 138
1 0 4 6 -3 -7 2 4 9 23 84 114 138
1 0 4 6 -8 -13 -2 -4 9 23 84 114 138
1 0 4 6 -8 -13 2 4 9 23 84 114 138
1 0 4 6 0 -2 -3 -5 3 8 60 30 96
1 0 4 6 0 -2 3 5 3 8 60 30 96
1 0 4 6 0 2 -3 -5 3 8 60 30 96
1 0 4 6 0 2 3 5 3 8 60 30 96
1 0 4 6 2 -1 -3 -2 13 33 272 224 528
1 0 4 6 2 -1 3 2 13 33 272 224 528
1 0 4 6 2 4 -3 -7 9 23 84 114 138
1 0 4 6 2 4 -8 -13 9 23 84 114 138
1 0 4 6 2 4 3 7 9 23 84 114 138
1 0 4 6 2 4 8 13 9 23 84 114 138
1 0 4 6 3 2 -2 1 13 33 170 140 330
1 0 4 6 3 2 2 -1 13 33 170 140 330
1 0 4 6 3 5 0 -2 3 8 60 30 96
1 0 4 6 3 5 0 2 3 8 60 30 96
1 0 4 6 3 7 -2 -4 9 23 84 114 138
1 0 4 6 3 7 2 4 9 23 84 114 138
1 0 4 6 8 13 -2 -4 9 23 84 114 138
1 0 4 6 8 13 2 4 9 23 84 114 138
1 0 4 7 -1 -2 -12 -20 12 31 133 98 217
1 0 4 7 -1 -2 -12 -22 13 33 140 98 231
1 0 4 7 -1 -2 -2 -8 13 33 140 98 231
1 0 4 7 -1 -2 -3 -1 9 23 11 22 23
1 0 4 7 -1 -2 -3 1 13 33 140 98 231
1 0 4 7 -1 -2 -5 -3 13 33 140 105 231
1 0 4 7 -1 -2 -7 -15 13 33 140 98 231
1 0 4 7 -1 -2 -8 -10 13 33 140 105 231
1 0 4 7 -1 -2 12 20 12 31 133 98 217
1 0 4 7 -1 -2 12 22 13 33 140 98 231
1 0 4 7 -1 -2 2 8 13 33 140 98 231
1 0 4 7 -1 -2 3 -1 13 33 140 98 231
1 0 4 7 -1 -2 3 1 9 23 11 22 23
1 0 4 7 -1 -2 5 3 13 33 140 105 231
1 0 4 7 -1 -2 7 15 13 33 140 98 231
1 0 4 7 -1 -2 8 10 13 33 140 105 231
1 0 4 7 -12 -20 -1 -2 12 31 133 98 217
1 0 4 7 -12 -20 1 2 12 31 133 98 217
1 0 4 7 -12 -22 -1 -2 13 33 140 98 231
1 0 4 7 -12 -22 1 2 13 33 140 98 231
1 0 4 7 -13 -23 -2 -3 13 33 460 552 759
1 0 4 7 -13 -23 2 3 13 33 460 552 759
1 0 4 7 -2 -1 -3 -5 5 13 56 28 91
1 0 4 7 -2 -1 3 5 5 13 56 28 91
1 0 4 7 -2 -3 -13 -23 13 33 60 72 99
1 0 4 7 -2 -3 -3 1 15 38 36 62 76
1 0 4 7 -2 -3 13 23 13 33 60 72 99
1 0 4 7 -2 -3 3 -1 15 38 36 62 76
1 0 4 7 -2 -4 -2 -6 9 23 98 91 161
1 0 4 7 -2 -4 -7 -13 9 23 98 91 161
1 0 4 7 -2 -4 2 6 9 23 98 91 161
1 0 4 7 -2 -4 7 13 9 23 98 91 161
1 0 4 7 -2 -6 -2 -4 9 23 98 91 161
1 0 4 7 -2 -6 2 4 9 23 98 91 161
1 0 4 7 -2 -8 -1 -2 13 33 140 98 231
1 0 4 7 -2 -8 1 2 13 33 140 98 231
1 0 4 7 -3 -1 -1 -2 9 23 187 374 391
1 0 4 7 -3 -1 1 2 9 23 187 374 391
1 0 4 7 -3 -5 -2 -1 5 13 56 28 91
1 0 4 7 -3 -5 -4 -4 9 23 98 119 161
1 0 4 7 -3 -5 -7 -11 9 23 98 119 161
1 0 4 7 -3 -5 2 1 5 13 56 28 91
1 0 4 7 -3 -5 4 4 9 23 98 119 161
1 0 4 7 -3 -5 7 11 9 23 98 119 161
1 0 4 7 -3 1 -1 -2 13 33 140 98 231
1 0 4 7 -3 1 -2 -3 15 38 450 775 950
1 0 4 7 -3 1 1 2 13 33 140 98 231
1 0 4 7 -3 1 2 3 15 38 450 775 950
1 0 4 7 -4 -4 -3 -5 9 23 98 119 161
1 0 4 7 -4 -4 3 5 9 23 98 119 161
1 0 4 7 -5 -3 -1 -2 13 33 140 105 231
1 0 4 7 -5 -3 1 2 13 33 140 105 231
1 0 4 7 -7 -11 -3 -5 9 23 98 119 161
1 0 4 7 -7 -11 3 5 9 23 98 119 161
1 0 4 7 -7 -13 -2 -4 9 23 98 91 161
1 0 4 7 -7 -13 2 4 9 23 98 91 161
1 0 4 7 -7 -15 -1 -2 13 33 140 98 231
1 0 4 7 -7 -15 1 2 13 33 140 98 231
1 0 4 7 -8 -10 -1 -2 13 33 140 105 231
1 0 4 7 -8 -10 1 2 13 33 140 105 231
1 0 4 7 1 2 -12 -20 12 31 133 98 217
1 0 4 7 1 2 -12 -22 13 33 140 98 231
1 0 4 7 1 2 -2 -8 13 33 140 98 231
1 0 4 7 1 2 -3 -1 9 23 11 22 23
1 0 4 7 1 2 -3 1 13 33 140 98 231
1 0 4 7 1 2 -5 -3 13 33 140 105 231
1 0 4 7 1 2 -7 -15 13 33 140 98 231
1 0 4 7 1 2 -8 -10 13 33 140 105 231
1 0 4 7 1 2 12 20 12 31 133 98 217
1 0 4 7 1 2 12 22 13 33 140 98 231
1 0 4 7 1 2 2 8 13 33 140 98 231
1 0 4 7 1 2 3 -1 13 33 140 98 231
1 0 4 7 1 2 3 1 9 23 11 22 23
1 0 4 7 1 2 5 3 13 33 140 105 231
1 0 4 7 1 2 7 15 13 33 140 98 231
1 0 4 7 1 2 8 10 13 33 140 105 231
1 0 4 7 12 20 -1 -2 12 31 133 98 217
1 0 4 7 12 20 1 2 12 31 133 98 217
1 0 4 7 12 22 -1 -2 13 33 140 98 231
1 0 4 7 12 22 1 2 13 33 140 98 231
1 0 4 7 13 23 -2 -3 13 33 460 552 759
1 0 4 7 13 23 2 3 13 33 460 552 759
1 0 4 7 2 1 -3 -5 5 13 56 28 91
1 0 4 7 2 1 3 5 5 13 56 28 91
1 0 4 7 2 3 -13 -23 13 33 60 72 99
1 0 4 7 2 3 -3 1 15 38 36 62 76
1 0 4 7 2 3 13 23 13 33 60 72 99
1 0 4 7 2 3 3 -1 15 38 36 62 76
1 0 4 7 2 4 -2 -6 9 23 98 91 161
1 0 4 7 2 4 -7 -13 9 23 98 91 161
1 0 4 7 2 4 2 6 9 23 98 91 161
1 0 4 7 2 4 7 13 9 23 98 91 161
1 0 4 7 2 6 -2 -4 9 23 98 91 161
1 0 4 7 2 6 2 4 9 23 98 91 161
1 0 4 7 2 8 -1 -2 13 33 140 98 231
1 0 4 7 2 8 1 2 13 33 140 98 231
1 0 4 7 3 -1 -1 -2 13 33 140 98 231
1 0 4 7 3 -1 -2 -3 15 38 450 775 950
1 0 4 7 3 -1 1 2 13 33 140 98 231
1 0 4 7 3 -1 2 3 15 38 450 775 950
1 0 4 7 3 1 -1 -2 9 23 187 374 391
1 0 4 7 3 1 1 2 9 23 187 374 391
1 0 4 7 3 5 -2 -1 5 13 56 28 91
1 0 4 7 3 5 -4 -4 9 23 98 119 161
1 0 4 7 3 5 -7 -11 9 23 98 119 161
1 0 4 7 3 5 2 1 5 13 56 28 91
1 0 4 7 3 5 4 4 9 23 98 119 161
1 0 4 7 3 5 7 11 9 23 98 119 161
1 0 4 7 4 4 -3 -5 9 23 98 119 161
1 0 4 7 4 4 3 5 9 23 98 119 161
1 0 4 7 5 3 -1 -2 13 33 140 105 231
1 0 4 7 5 3 1 2 13 33 140 105 231
1 0 4 7 7 11 -3 -5 9 23 98 119 161
1 0 4 7 7 11 3 5 9 23 98 119 161
1 0 4 7 7 13 -2 -4 9 23 98 91 161
1 0 4 7 7 13 2 4 9 23 98 91 161
1 0 4 7 7 15 -1 -2 13 33 140 98 231
1 0 4 7 7 15 1 2 13 33 140 98 231
1 0 4 7 8 10 -1 -2 13 33 140 105 231
1 0 4 7 8 10 1 2 13 33 140 105 231
1 0 4 8 -1 -1 -5 -11 9 23 112 160 184
1 0 4 8 -1 -1 0 -3 9 23 112 160 184
1 0 4 8 -1 -1 0 3 9 23 112 160 184
1 0 4 8 -1 -1 5 11 9 23 112 160 184
1 0 4 8 -1 1 -2 -5 9 23 132 24 276
1 0 4 8 -1 1 2 5 9 23 132 24 276
1 0 4 8 -2 -1 -3 -5 9 23 144 156 276
1 0 4 8 -2 -1 3 5 9 23 144 156 276
1 0 4 8 -2 -5 -1 1 9 23 44 8 92
1 0 4 8 -2 -5 1 -1 9 23 44 8 92
1 0 4 8 -3 -3 0 -1 9 23 112 96 184
1 0 4 8 -3 -3 0 1 9 23 112 96 184
1 0 4 8 -3 -5 -2 -1 9 23 48 52 92
1 0 4 8 -3 -5 2 1 9 23 48 52 92
1 0 4 8 -5 -11 -1 -1 9 23 112 160 184
1 0 4 8 -5 -11 1 1 9 23 112 160 184
1 0 4 8 -6 -11 0 -1 9 23 112 96 184
1 0 4 8 -6 -11 0 1 9 23 112 96 184
1 0 4 8 0 -1 -3 -3 9 23 112 96 184
1 0 4 8 0 -1 -6 -11 9 23 112 96 184
1 0 4 8 0 -1 3 3 9 23 112 96 184
1 0 4 8 0 -1 6 11 9 23 112 96 184
1 0 4 8 0 -3 -1 -1 9 23 112 160 184
1 0 4 8 0 -3 1 1 9 23 112 160 184
1 0 4 8 0 1 -3 -3 9 23 112 96 184
1 0 4 8 0 1 -6 -11 9 23 112 96 184
1 0 4 8 0 1 3 3 9 23 112 96 184
1 0 4 8 0 1 6 11 9 23 112 96 184
1 0 4 8 0 3 -1 -1 9 23 112 160 184
1 0 4 8 0 3 1 1 9 23 112 160 184
1 0 4 8 1 -1 -2 -5 9 23 132 24 276
1 0 4 8 1 -1 2 5 9 23 132 24 276
1 0 4 8 1 1 -5 -11 9 23 112 160 184
1 0 4 8 1 1 0 -3 9 23 112 160 184
1 0 4 8 1 1 0 3 9 23 112 160 184
1 0 4 8 1 1 5 11 9 23 112 160 184
1 0 4 8 2 1 -3 -5 9 23 144 156 276
1 0 4 8 2 1 3 5 9 23 144 156 276
1 0 4 8 2 5 -1 1 9 23 44 8 92
1 0 4 8 2 5 1 -1 9 23 44 8 92
1 0 4 8 3 3 0 -1 9 23 112 96 184
1 0 4 8 3 3 0 1 9 23 112 96 184
1 0 4 8 3 5 -2 -1 9 23 48 52 92
1 0 4 8 3 5 2 1 9 23 48 52 92
1 0 4 8 5 11 -1 -1 9 23 112 160 184
1 0 4 8 5 11 1 1 9 23 112 160 184
1 0 4 8 6 11 0 -1 9 23 112 96 184
1 0 4 8 6 11 0 1 9 23 112 96 184
1 0 5 0 -18 0 0 1 9 23 60 70 115
1 0 5 0 0 1 -13 -1 9 23 60 70 115
1 0 5 0 0 1 -13 1 9 23 60 45 115
1 0 5 0 0 1 -18 0 9 23 60 70 115
1 0 5 0 0 1 -3 -3 9 23 60 70 115
1 0 5 0 0 1 -3 3 9 23 60 45 115
1 0 5 0 0 1 -8 -2 9 23 60 70 115
1 0 5 0 0 1 -8 2 9 23 60 45 115
1 0 5 0 0 1 13 -1 9 23 60 45 115
1 0 5 0 0 1 13 1 9 23 60 70 115
1 0 5 0 0 1 18 0 9 23 60 70 115
1 0 5 0 0 1 3 -3 9 23 60 45 115
1 0 5 0 0 1 3 3 9 23 60 70 115
1 0 5 0 0 1 8 -2 9 23 60 45 115
1 0 5 0 0 1 8 2 9 23 60 70 115
1 0 5 0 0 2 -4 -1 9 23 120 70 230
1 0 5 0 0 2 -4 1 9 23 120 160 230
1 0 5 0 0 2 4 -1 9 23 120 160 230
1 0 5 0 0 2 4 1 9 23 120 70 230
1 0 5 0 0 3 -1 -1 9 23 180 300 345
1 0 5 0 0 3 -1 1 9 23 180 45 345
1 0 5 0 0 3 1 -1 9 23 180 45 345
1 0 5 0 0 3 1 1 9 23 180 300 345
1 0 5 0 18 0 0 1 9 23 60 70 115
1 0 5 11 -1 -1 -4 -8 9 23 154 220 253
1 0 5 11 -1 -1 4 8 9 23 154 220 253
1 0 5 11 -1 -3 0 -2 9 23 154 77 253
1 0 5 11 -1 -3 0 2 9 23 154 77 253
1 0 5 11 -2 -4 -8 -17 9 23 56 4 92
1 0 5 11 -2 -4 8 17 9 23 56 4 92
1 0 5 11 -4 -8 -1 -1 9 23 154 220 253
1 0 5 11 -4 -8 1 1 9 23 154 220 253
1 0 5 11 -8 -17 -2 -4 9 23 238 17 391
1 0 5 11 -8 -17 2 4 9 23 238 17 391
1 0 5 11 0 -2 -1 -3 9 23 154 77 253
1 0 5 11 0 -2 1 3 9 23 154 77 253
1 0 5 11 0 2 -1 -3 9 23 154 77 253
1 0 5 11 0 2 1 3 9 23 154 77 253
1 0 5 11 1 1 -4 -8 9 23 154 220 253
1 0 5 11 1 1 4 8 9 23 154 220 253
1 0 5 11 1 3 0 -2 9 23 154 77 253
1 0 5 11 1 3 0 2 9 23 154 77 253
1 0 5 11 2 4 -8 -17 9 23 56 4 92
1 0 5 11 2 4 8 17 9 23 56 4 92
1 0 5 11 4 8 -1 -1 9 23 154 220 253
1 0 5 11 4 8 1 1 9 23 154 220 253
1 0 5 11 8 17 -2 -4 9 23 238 17 391
1 0 5 11 8 17 2 4 9 23 238 17 391
1 0 5 13 -2 -4 -2 -6 9 23 182 13 299
1 0 5 13 -2 -4 2 6 9 23 182 13 299
1 0 5 13 -2 -5 0 -1 7 19 156 104 247
1 0 5 13 -2 -5 0 1 7 19 156 104 247
1 0 5 13 -2 -6 -2 -4 9 23 182 169 299
1 0 5 13 -2 -6 2 4 9 23 182 169 299
1 0 5 13 0 -1 -2 -5 7 19 156 156 247
1 0 5 13 0 -1 2 5 7 19 156 156 247
1 0 5 13 0 1 -2 -5 7 19 156 156 247
1 0 5 13 0 1 2 5 7 19 156 156 247
1 0 5 13 2 4 -2 -6 9 23 182 13 299
1 0 5 13 2 4 2 6 9 23 182 13 299
1 0 5 13 2 5 0 -1 7 19 156 104 247
1 0 5 13 2 5 0 1 7 19 156 104 247
1 0 5 13 2 6 -2 -4 9 23 182 169 299
1 0 5 13 2 6 2 4 9 23 182 169 299
1 0 5 14 -1 -3 0 -2 5 13 224 112 364
1 0 5 14 -1 -3 0 2 5 13 224 112 364
1 0 5 14 0 -2 -1 -3 5 13 224 112 364
1 0 5 14 0 -2 1 3 5 13 224 112 364
1 0 5 14 0 2 -1 -3 5 13 224 112 364
1 0 5 14 0 2 1 3 5 13 224 112 364
1 0 5 14 1 3 0 -2 5 13 224 112 364
1 0 5 14 1 3 0 2 5 13 224 112 364
1 0 5 15 -3 -9 0 -1 8 21 195 195 315
1 0 5 15 -3 -9 0 1 8 21 195 195 315
1 0 5 15 0 -1 -3 -9 8 21 195 195 315
1 0 5 15 0 -1 3 9 8 21 195 195 315
1 0 5 15 0 1 -3 -9 8 21 195 195 315
1 0 5 15 0 1 3 9 8 21 195 195 315
1 0 5 15 3 9 0 -1 8 21 195 195 315
1 0 5 15 3 9 0 1 8 21 195 195 315
1 0 5 17 -2 -7 0 -1 9 23 238 238 391
1 0 5 17 -2 -7 0 1 9 23 238 238 391
1 0 5 17 0 -1 -2 -7 9 23 238 238 391
1 0 5 17 0 -1 2 7 9 23 238 238 391
1 0 5 17 0 1 -2 -7 9 23 238 238 391
1 0 5 17 0 1 2 7 9 23 238 238 391
1 0 5 17 2 7 0 -1 9 23 238 238 391
1 0 5 17 2 7 0 1 9 23 238 238 391
1 0 5 6 -1 -1 -10 -10 5 13 96 144 156
1 0 5 6 -1 -1 -12 -15 3 8 90 126 144
1 0 5 6 -1 -1 -14 -16 5 13 96 144 156
1 0 5 6 -1 -1 -6 -4 5 13 96 144 156
1 0 5 6 -1 -1 -6 -9 3 8 30 36 48
1 0 5 6 -1 -1 0 -3 3 8 90 126 144
1 0 5 6 -1 -1 0 3 3 8 90 126 144
1 0 5 6 -1 -1 10 10 5 13 96 144 156
1 0 5 6 -1 -1 12 15 3 8 90 126 144
1 0 5 6 -1 -1 14 16 5 13 96 144 156
1 0 5 6 -1 -1 6 4 5 13 96 144 156
1 0 5 6 -1 -1 6 9 3 8 30 36 48
1 0 5 6 -1 1 -4 -4 9 23 121 220 253
1 0 5 6 -1 1 4 4 9 23 121 220 253
1 0 5 6 -10 -10 -1 -1 5 13 96 144 156
1 0 5 6 -10 -10 1 1 5 13 96 144 156
1 0 5 6 -12 -15 -1 -1 3 8 90 126 144
1 0 5 6 -12 -15 1 1 3 8 90 126 144
1 0 5 6 -14 -16 -1 -1 5 13 96 144 156
1 0 5 6 -14 -16 1 1 5 13 96 144 156
1 0 5 6 -4 -4 -1 1 9 23 44 80 92
1 0 5 6 -4 -4 -9 -11 9 23 56 68 92
1 0 5 6 -4 -4 -9 -9 5 13 32 12 52
1 0 5 6 -4 -4 1 -1 9 23 44 80 92
1 0 5 6 -4 -4 9 11 9 23 56 68 92
1 0 5 6 -4 -4 9 9 5 13 32 12 52
1 0 5 6 -6 -4 -1 -1 5 13 96 144 156
1 0 5 6 -6 -4 1 1 5 13 96 144 156
1 0 5 6 -6 -9 -1 -1 3 8 90 126 144
1 0 5 6 -6 -9 1 1 3 8 90 126 144
1 0 5 6 -9 -11 -4 -4 9 23 154 187 253
1 0 5 6 -9 -11 4 4 9 23 154 187 253
1 0 5 6 -9 -9 -4 -4 5 13 72 27 117
1 0 5 6 -9 -9 4 4 5 13 72 27 117
1 0 5 6 0 -3 -1 -1 3 8 90 126 144
1 0 5 6 0 -3 1 1 3 8 90 126 144
1 0 5 6 0 3 -1 -1 3 8 90 126 144
1 0 5 6 0 3 1 1 3 8 90 126 144
1 0 5 6 1 -1 -4 -4 9 23 121 220 253
1 0 5 6 1 -1 4 4 9 23 121 220 253
1 0 5 6 1 1 -10 -10 5 13 96 144 156
1 0 5 6 1 1 -12 -15 3 8 90 126 144
1 0 5 6 1 1 -14 -16 5 13 96 144 156
1 0 5 6 1 1 -6 -4 5 13 96 144 156
1 0 5 6 1 1 -6 -9 3 8 30 36 48
1 0 5 6 1 1 0 -3 3 8 90 126 144
1 0 5 6 1 1 0 3 3 8 90 126 144
1 0 5 6 1 1 10 10 5 13 96 144 156
1 0 5 6 1 1 12 15 3 8 90 126 144
1 0 5 6 1 1 14 16 5 13 96 144 156
1 0 5 6 1 1 6 4 5 13 96 144 156
1 0 5 6 1 1 6 9 3 8 30 36 48
1 0 5 6 10 10 -1 -1 5 13 96 144 156
1 0 5 6 10 10 1 1 5 13 96 144 156
1 0 5 6 12 15 -1 -1 3 8 90 126 144
1 0 5 6 12 15 1 1 3 8 90 126 144
1 0 5 6 14 16 -1 -1 5 13 96 144 156
1 0 5 6 14 16 1 1 5 13 96 144 156
1 0 5 6 4 4 -1 1 9 23 44 80 92
1 0 5 6 4 4 -9 -11 9 23 56 68 92
1 0 5 6 4 4 -9 -9 5 13 32 12 52
1 0 5 6 4 4 1 -1 9 23 44 80 92
1 0 5 6 4 4 9 11 9 23 56 68 92
1 0 5 6 4 4 9 9 5 13 32 12 52
1 0 5 6 6 4 -1 -1 5 13 96 144 156
1 0 5 6 6 4 1 1 5 13 96 144 156
1 0 5 6 6 9 -1 -1 3 8 90 126 144
1 0 5 6 6 9 1 1 3 8 90 126 144
1 0 5 6 9 11 -4 -4 9 23 154 187 253
1 0 5 6 9 11 4 4 9 23 154 187 253
1 0 5 6 9 9 -4 -4 5 13 72 27 117
1 0 5 6 9 9 4 4 5 13 72 27 117
1 0 5 7 -1 -1 -10 -11 13 33 140 217 231
1 0 5 7 -1 -1 -10 -16 13 33 140 210 231
1 0 5 7 -1 -1 -12 -17 9 23 14 18 23
1 0 5 7 -1 -1 -14 -18 13 33 140 217 231
1 0 5 7 -1 -1 -16 -23 13 33 140 210 231
1 0 5 7 -1 -1 -18 -25 13 33 140 217 231
1 0 5 7 -1 -1 -6 -4 13 33 140 217 231
1 0 5 7 -1 -1 0 -4 12 31 133 196 217
1 0 5 7 -1 -1 0 4 12 31 133 196 217
1 0 5 7 -1 -1 10 11 13 33 140 217 231
1 0 5 7 -1 -1 10 16 13 33 140 210 231
1 0 5 7 -1 -1 12 17 9 23 14 18 23
1 0 5 7 -1 -1 14 18 13 33 140 217 231
1 0 5 7 -1 -1 16 23 13 33 140 210 231
1 0 5 7 -1 -1 18 25 13 33 140 217 231
1 0 5 7 -1 -1 6 4 13 33 140 217 231
1 0 5 7 -1 -2 -18 -25 15 38 46 38 76
1 0 5 7 -1 -2 -4 -1 13 33 48 45 99
1 0 5 7 -1 -2 18 25 15 38 46 38 76
1 0 5 7 -1 -2 4 1 13 33 48 45 99
1 0 5 7 -10 -11 -1 -1 13 33 140 217 231
1 0 5 7 -10 -11 1 1 13 33 140 217 231
1 0 5 7 -10 -16 -1 -1 13 33 140 210 231
1 0 5 7 -10 -16 1 1 13 33 140 210 231
1 0 5 7 -12 -17 -1 -1 9 23 238 306 391
1 0 5 7 -12 -17 1 1 9 23 238 306 391
1 0 5 7 -14 -18 -1 -1 13 33 140 217 231
1 0 5 7 -14 -18 1 1 13 33 140 217 231
1 0 5 7 -16 -23 -1 -1 13 33 140 210 231
1 0 5 7 -16 -23 1 1 13 33 140 210 231
1 0 5 7 -18 -25 -1 -1 13 33 140 217 231
1 0 5 7 -18 -25 -1 -2 15 38 575 475 950
1 0 5 7 -18 -25 1 1 13 33 140 217 231
1 0 5 7 -18 -25 1 2 15 38 575 475 950
1 0 5 7 -2 -2 -4 -3 9 23 98 105 161
1 0 5 7 -2 -2 -8 -10 9 23 98 105 161
1 0 5 7 -2 -2 4 3 9 23 98 105 161
1 0 5 7 -2 -2 8 10 9 23 98 105 161
1 0 5 7 -2 -5 0 -1 9 23 98 77 161
1 0 5 7 -2 -5 0 1 9 23 98 77 161
1 0 5 7 -4 -1 -1 -2 13 33 368 345 759
1 0 5 7 -4 -1 1 2 13 33 368 345 759
1 0 5 7 -4 -3 -2 -2 9 23 98 105 161
1 0 5 7 -4 -3 2 2 9 23 98 105 161
1 0 5 7 -6 -4 -1 -1 13 33 140 217 231
1 0 5 7 -6 -4 1 1 13 33 140 217 231
1 0 5 7 -7 -10 0 -1 5 13 56 56 91
1 0 5 7 -7 -10 0 1 5 13 56 56 91
1 0 5 7 -8 -10 -2 -2 9 23 98 105 161
1 0 5 7 -8 -10 2 2 9 23 98 105 161
1 0 5 7 -8 -12 0 -1 9 23 98 77 161
1 0 5 7 -8 -12 0 1 9 23 98 77 161
1 0 5 7 0 -1 -2 -5 9 23 98 77 161
1 0 5 7 0 -1 -7 -10 5 13 56 56 91
1 0 5 7 0 -1 -8 -12 9 23 98 77 161
1 0 5 7 0 -1 2 5 9 23 98 77 161
1 0 5 7 0 -1 7 10 5 13 56 56 91
1 0 5 7 0 -1 8 12 9 23 98 77 161
1 0 5 7 0 -4 -1 -1 12 31 133 196 217
1 0 5 7 0 -4 1 1 12 31 133 196 217
1 0 5 7 0 1 -2 -5 9 23 98 77 161
1 0 5 7 0 1 -7 -10 5 13 56 56 91
1 0 5 7 0 1 -8 -12 9 23 98 77 161
1 0 5 7 0 1 2 5 9 23 98 77 161
1 0 5 7 0 1 7 10 5 13 56 56 91
1 0 5 7 0 1 8 12 9 23 98 77 161
1 0 5 7 0 4 -1 -1 12 31 133 196 217
1 0 5 7 0 4 1 1 12 31 133 196 217
1 0 5 7 1 1 -10 -11 13 33 140 217 231
1 0 5 7 1 1 -10 -16 13 33 140 210 231
1 0 5 7 1 1 -12 -17 9 23 14 18 23
1 0 5 7 1 1 -14 -18 13 33 140 217 231
1 0 5 7 1 1 -16 -23 13 33 140 210 231
1 0 5 7 1 1 -18 -25 13 33 140 217 231
1 0 5 7 1 1 -6 -4 13 33 140 217 231
1 0 5 7 1 1 0 -4 12 31 133 196 217
1 0 5 7 1 1 0 4 12 31 133 196 217
1 0 5 7 1 1 10 11 13 33 140 217 231
1 0 5 7 1 1 10 16 13 33 140 210 231
1 0 5 7 1 1 12 17 9 23 14 18 23
1 0 5 7 1 1 14 18 13 33 140 217 231
1 0 5 7 1 1 16 23 13 33 140 210 231
1 0 5 7 1 1 18 25 13 33 140 217 231
1 0 5 7 1 1 6 4 13 33 140 217 231
1 0 5 7 1 2 -18 -25 15 38 46 38 76
1 0 5 7 1 2 -4 -1 13 33 48 45 99
1 0 5 7 1 2 18 25 15 38 46 38 76
1 0 5 7 1 2 4 1 13 33 48 45 99
1 0 5 7 10 11 -1 -1 13 33 140 217 231
1 0 5 7 10 11 1 1 13 33 140 217 231
1 0 5 7 10 16 -1 -1 13 33 140 210 231
1 0 5 7 10 16 1 1 13 33 140 210 231
1 0 5 7 12 17 -1 -1 9 23 238 306 391
1 0 5 7 12 17 1 1 9 23 238 306 391
1 0 5 7 14 18 -1 -1 13 33 140 217 231
1 0 5 7 14 18 1 1 13 33 140 217 231
1 0 5 7 16 23 -1 -1 13 33 140 210 231
1 0 5 7 16 23 1 1 13 33 140 210 231
1 0 5 7 18 25 -1 -1 13 33 140 217 231
1 0 5 7 18 25 -1 -2 15 38 575 475 950
1 0 5 7 18 25 1 1 13 33 140 217 231
1 0 5 7 18 25 1 2 15 38 575 475 950
1 0 5 7 2 2 -4 -3 9 23 98 105 161
1 0 5 7 2 2 -8 -10 9 23 98 105 161
1 0 5 7 2 2 4 3 9 23 98 105 161
1 0 5 7 2 2 8 10 9 23 98 105 161
1 0 5 7 2 5 0 -1 9 23 98 77 161
1 0 5 7 2 5 0 1 9 23 98 77 161
1 0 5 7 4 1 -1 -2 13 33 368 345 759
1 0 5 7 4 1 1 2 13 33 368 345 759
1 0 5 7 4 3 -2 -2 9 23 98 105 161
1 0 5 7 4 3 2 2 9 23 98 105 161
1 0 5 7 6 4 -1 -1 13 33 140 217 231
1 0 5 7 6 4 1 1 13 33 140 217 231
1 0 5 7 7 10 0 -1 5 13 56 56 91
1 0 5 7 7 10 0 1 5 13 56 56 91
1 0 5 7 8 10 -2 -2 9 23 98 105 161
1 0 5 7 8 10 2 2 9 23 98 105 161
1 0 5 7 8 12 0 -1 9 23 98 77 161
1 0 5 7 8 12 0 1 9 23 98 77 161
1 0 5 8 -1 -1 0 -5 15 38 184 280 304
1 0 5 8 -1 -1 0 5 15 38 184 280 304
1 0 5 8 -15 -25 -2 -3 15 38 184 128 304
1 0 5 8 -15 -25 2 3 15 38 184 128 304
1 0 5 8 -2 -3 -15 -25 15 38 184 128 304
1 0 5 8 -2 -3 15 25 15 38 184 128 304
1 0 5 8 0 -5 -1 -1 15 38 184 280 304
1 0 5 8 0 -5 1 1 15 38 184 280 304
1 0 5 8 0 5 -1 -1 15 38 184 280 304
1 0 5 8 0 5 1 1 15 38 184 280 304
1 0 5 8 1 1 0 -5 15 38 184 280 304
1 0 5 8 1 1 0 5 15 38 184 280 304
1 0 5 8 15 25 -2 -3 15 38 184 128 304
1 0 5 8 15 25 2 3 15 38 184 128 304
1 0 5 8 2 3 -15 -25 15 38 184 128 304
1 0 5 8 2 3 15 25 15 38 184 128 304
1 0 6 11 -2 -2 -2 -3 9 23 154 22 253
1 0 6 11 -2 -2 2 3 9 23 154 22 253
1 0 6 11 -2 -3 -2 -2 9 23 154 22 253
1 0 6 11 -2 -3 2 2 9 23 154 22 253
1 0 6 11 -2 -4 -9 -17 9 23 56 32 92
1 0 6 11 -2 -4 9 17 9 23 56 32 92
1 0 6 11 -4 -8 0 -1 9 23 154 132 253
1 0 6 11 -4 -8 0 1 9 23 154 132 253
1 0 6 11 -9 -17 -2 -4 9 23 238 136 391
1 0 6 11 -9 -17 2 4 9 23 238 136 391
1 0 6 11 0 -1 -4 -8 9 23 154 132 253
1 0 6 11 0 -1 4 8 9 23 154 132 253
1 0 6 11 0 1 -4 -8 9 23 154 132 253
1 0 6 11 0 1 4 8 9 23 154 132 253
1 0 6 11 2 2 -2 -3 9 23 154 22 253
1 0 6 11 2 2 2 3 9 23 154 22 253
1 0 6 11 2 3 -2 -2 9 23 154 22 253
1 0 6 11 2 3 2 2 9 23 154 22 253
1 0 6 11 2 4 -9 -17 9 23 56 32 92
1 0 6 11 2 4 9 17 9 23 56 32 92
1 0 6 11 4 8 0 -1 9 23 154 132 253
1 0 6 11 4 8 0 1 9 23 154 132 253
1 0 6 11 9 17 -2 -4 9 23 238 136 391
1 0 6 11 9 17 2 4 9 23 238 136 391
1 0 6 12 -1 -1 -3 -5 9 23 168 252 276
1 0 6 12 -1 -1 3 5 9 23 168 252 276
1 0 6 12 -2 -5 0 -1 9 23 168 132 276
1 0 6 12 -2 -5 0 1 9 23 168 132 276
1 0 6 12 -3 -5 -1 -1 9 23 168 252 276
1 0 6 12 -3 -5 1 1 9 23 168 252 276
1 0 6 12 0 -1 -2 -5 9 23 168 132 276
1 0 6 12 0 -1 2 5 9 23 168 132 276
1 0 6 12 0 1 -2 -5 9 23 168 132 276
1 0 6 12 0 1 2 5 9 23 168 132 276
1 0 6 12 1 1 -3 -5 9 23 168 252 276
1 0 6 12 1 1 3 5 9 23 168 252 276
1 0 6 12 2 5 0 -1 9 23 168 132 276
1 0 6 12 2 5 0 1 9 23 168 132 276
1 0 6 12 3 5 -1 -1 9 23 168 252 276
1 0 6 12 3 5 1 1 9 23 168 252 276
1 0 6 13 -2 -4 -3 -7 9 23 182 247 299
1 0 6 13 -2 -4 3 7 9 23 182 247 299
1 0 6 13 -3 -7 -2 -4 9 23 182 247 299
1 0 6 13 -3 -7 2 4 9 23 182 247 299
1 0 6 13 2 4 -3 -7 9 23 182 247 299
1 0 6 13 2 4 3 7 9 23 182 247 299
1 0 6 13 3 7 -2 -4 9 23 182 247 299
1 0 6 13 3 7 2 4 9 23 182 247 299
1 0 6 14 -1 -1 -3 -6 9 23 196 252 322
1 0 6 14 -1 -1 3 6 9 23 196 252 322
1 0 6 14 -3 -6 -1 -1 9 23 196 252 322
1 0 6 14 -3 -6 1 1 9 23 196 252 322
1 0 6 14 1 1 -3 -6 9 23 196 252 322
1 0 6 14 1 1 3 6 9 23 196 252 322
1 0 6 14 3 6 -1 -1 9 23 196 252 322
1 0 6 14 3 6 1 1 9 23 196 252 322
1 0 6 16 -1 -2 -2 -5 9 23 224 160 368
1 0 6 16 -1 -2 2 5 9 23 224 160 368
1 0 6 16 -2 -3 -2 -5 13 33 320 32 528
1 0 6 16 -2 -3 2 5 13 33 320 32 528
1 0 6 16 -2 -5 -1 -2 9 23 224 160 368
1 0 6 16 -2 -5 -2 -3 13 33 320 32 528
1 0 6 16 -2 -5 1 2 9 23 224 160 368
1 0 6 16 -2 -5 2 3 13 33 320 32 528
1 0 6 16 -2 -7 0 -1 13 33 320 256 528
1 0 6 16 -2 -7 0 1 13 33 320 256 528
1 0 6 16 0 -1 -2 -7 13 33 320 256 528
1 0 6 16 0 -1 2 7 13 33 320 256 528
1 0 6 16 0 1 -2 -7 13 33 320 256 528
1 0 6 16 0 1 2 7 13 33 320 256 528
1 0 6 16 1 2 -2 -5 9 23 224 160 368
1 0 6 16 1 2 2 5 9 23 224 160 368
1 0 6 16 2 3 -2 -5 13 33 320 32 528
1 0 6 16 2 3 2 5 13 33 320 32 528
1 0 6 16 2 5 -1 -2 9 23 224 160 368
1 0 6 16 2 5 -2 -3 13 33 320 32 528
1 0 6 16 2 5 1 2 9 23 224 160 368
1 0 6 16 2 5 2 3 13 33 320 32 528
1 0 6 16 2 7 0 -1 13 33 320 256 528
1 0 6 16 2 7 0 1 13 33 320 256 528
1 0 6 17 -1 -3 -2 -4 12 31 323 153 527
1 0 6 17 -1 -3 2 4 12 31 323 153 527
1 0 6 17 -2 -4 -1 -3 12 31 323 153 527
1 0 6 17 -2 -4 1 3 12 31 323 153 527
1 0 6 17 1 3 -2 -4 12 31 323 153 527
1 0 6 17 1 3 2 4 12 31 323 153 527
1 0 6 17 2 4 -1 -3 12 31 323 153 527
1 0 6 17 2 4 1 3 12 31 323 153 527
1 0 6 19 -1 -3 -2 -5 9 23 266 114 437
1 0 6 19 -1 -3 0 -2 13 33 380 190 627
1 0 6 19 -1 -3 0 2 13 33 380 190 627
1 0 6 19 -1 -3 2 5 9 23 266 114 437
1 0 6 19 -2 -5 -1 -3 9 23 266 114 437
1 0 6 19 -2 -5 1 3 9 23 266 114 437
1 0 6 19 0 -2 -1 -3 13 33 380 190 627
1 0 6 19 0 -2 1 3 13 33 380 190 627
1 0 6 19 0 2 -1 -3 13 33 380 190 627
1 0 6 19 0 2 1 3 13 33 380 190 627
1 0 6 19 1 3 -2 -5 9 23 266 114 437
1 0 6 19 1 3 0 -2 13 33 380 190 627
1 0 6 19 1 3 0 2 13 33 380 190 627
1 0 6 19 1 3 2 5 9 23 266 114 437
1 0 6 19 2 5 -1 -3 9 23 266 114 437
1 0 6 19 2 5 1 3 9 23 266 114 437
1 0 6 7 -13 -15 -3 -3 9 23 98 91 161
1 0 6 7 -13 -15 3 3 9 23 98 91 161
1 0 6 7 -3 -1 -3 -3 9 23 98 91 161
1 0 6 7 -3 -1 3 3 9 23 98 91 161
1 0 6 7 -3 -3 -13 -15 9 23 98 91 161
1 0 6 7 -3 -3 -3 -1 9 23 98 91 161
1 0 6 7 -3 -3 -8 -8 9 23 98 91 161
1 0 6 7 -3 -3 13 15 9 23 98 91 161
1 0 6 7 -3 -3 3 1 9 23 98 91 161
1 0 6 7 -3 -3 8 8 9 23 98 91 161
1 0 6 7 -8 -8 -3 -3 9 23 98 91 161
1 0 6 7 -8 -8 3 3 9 23 98 91 161
1 0 6 7 13 15 -3 -3 9 23 98 91 161
1 0 6 7 13 15 3 3 9 23 98 91 161
1 0 6 7 3 1 -3 -3 9 23 98 91 161
1 0 6 7 3 1 3 3 9 23 98 91 161
1 0 6 7 3 3 -13 -15 9 23 98 91 161
1 0 6 7 3 3 -3 -1 9 23 98 91 161
1 0 6 7 3 3 -8 -8 9 23 98 91 161
1 0 6 7 3 3 13 15 9 23 98 91 161
1 0 6 7 3 3 3 1 9 23 98 91 161
1 0 6 7 3 3 8 8 9 23 98 91 161
1 0 6 7 8 8 -3 -3 9 23 98 91 161
1 0 6 7 8 8 3 3 9 23 98 91 161
1 0 6 8 -1 -1 -10 -13 9 23 112 160 184
1 0 6 8 -1 -1 -5 -5 9 23 112 160 184
1 0 6 8 -1 -1 10 13 9 23 112 160 184
1 0 6 8 -1 -1 5 5 9 23 112 160 184
1 0 6 8 -1 -2 -3 -7 13 33 160 256 264
1 0 6 8 -1 -2 3 7 13 33 160 256 264
1 0 6 8 -1 1 -3 -3 9 23 112 40 184
1 0 6 8 -1 1 3 3 9 23 112 40 184
1 0 6 8 -10 -13 -1 -1 9 23 112 160 184
1 0 6 8 -10 -13 1 1 9 23 112 160 184
1 0 6 8 -2 -1 -2 -3 3 8 70 80 160
1 0 6 8 -2 -1 2 3 3 8 70 80 160
1 0 6 8 -2 -3 -2 -1 3 8 14 16 32
1 0 6 8 -2 -3 2 1 3 8 14 16 32
1 0 6 8 -3 -3 -1 1 9 23 112 40 184
1 0 6 8 -3 -3 1 -1 9 23 112 40 184
1 0 6 8 -3 -7 -1 -2 13 33 160 256 264
1 0 6 8 -3 -7 1 2 13 33 160 256 264
1 0 6 8 -5 -5 -1 -1 9 23 112 160 184
1 0 6 8 -5 -5 1 1 9 23 112 160 184
1 0 6 8 1 -1 -3 -3 9 23 112 40 184
1 0 6 8 1 -1 3 3 9 23 112 40 184
1 0 6 8 1 1 -10 -13 9 23 112 160 184
1 0 6 8 1 1 -5 -5 9 23 112 160 184
1 0 6 8 1 1 10 13 9 23 112 160 184
1 0 6 8 1 1 5 5 9 23 112 160 184
1 0 6 8 1 2 -3 -7 13 33 160 256 264
1 0 6 8 1 2 3 7 13 33 160 256 264
1 0 6 8 10 13 -1 -1 9 23 112 160 184
1 0 6 8 10 13 1 1 9 23 112 160 184
1 0 6 8 2 1 -2 -3 3 8 70 80 160
1 0 6 8 2 1 2 3 3 8 70 80 160
1 0 6 8 2 3 -2 -1 3 8 14 16 32
1 0 6 8 2 3 2 1 3 8 14 16 32
1 0 6 8 3 3 -1 1 9 23 112 40 184
1 0 6 8 3 3 1 -1 9 23 112 40 184
1 0 6 8 3 7 -1 -2 13 33 160 256 264
1 0 6 8 3 7 1 2 13 33 160 256 264
1 0 6 8 5 5 -1 -1 9 23 112 160 184
1 0 6 8 5 5 1 1 9 23 112 160 184
1 0 6 9 -1 -1 -10 -15 8 21 13 16 21
1 0 6 9 -1 -1 -5 -6 3 8 135 189 216
1 0 6 9 -1 -1 10 15 8 21 13 16 21
1 0 6 9 -1 -1 5 6 3 8 135 189 216
1 0 6 9 -1 -3 0 -2 9 23 126 63 207
1 0 6 9 -1 -3 0 2 9 23 126 63 207
1 0 6 9 -10 -15 -1 -1 8 21 195 240 315
1 0 6 9 -10 -15 1 1 8 21 195 240 315
1 0 6 9 -5 -6 -1 -1 3 8 135 189 216
1 0 6 9 -5 -6 1 1 3 8 135 189 216
1 0 6 9 0 -2 -1 -3 9 23 126 63 207
1 0 6 9 0 -2 1 3 9 23 126 63 207
1 0 6 9 0 2 -1 -3 9 23 126 63 207
1 0 6 9 0 2 1 3 9 23 126 63 207
1 0 6 9 1 1 -10 -15 8 21 13 16 21
1 0 6 9 1 1 -5 -6 3 8 135 189 216
1 0 6 9 1 1 10 15 8 21 13 16 21
1 0 6 9 1 1 5 6 3 8 135 189 216
1 0 6 9 1 3 0 -2 9 23 126 63 207
1 0 6 9 1 3 0 2 9 23 126 63 207
1 0 6 9 10 15 -1 -1 8 21 195 240 315
1 0 6 9 10 15 1 1 8 21 195 240 315
1 0 6 9 5 6 -1 -1 3 8 135 189 216
1 0 6 9 5 6 1 1 3 8 135 189 216
1 0 7 0 -18 0 0 1 7 19 12 12 19
1 0 7 0 -24 0 0 1 12 31 112 133 217
1 0 7 0 -26 0 0 1 13 33 119 140 231
1 0 7 0 0 1 -10 -2 12 31 112 133 217
1 0 7 0 0 1 -10 2 12 31 112 84 217
1 0 7 0 0 1 -11 -1 3 8 5 5 8
1 0 7 0 0 1 -11 1 3 8 5 3 8
1 0 7 0 0 1 -12 -2 13 33 119 140 231
1 0 7 0 0 1 -12 2 13 33 119 91 231
1 0 7 0 0 1 -17 -1 12 31 112 133 217
1 0 7 0 0 1 -17 1 12 31 112 84 217
1 0 7 0 0 1 -18 0 7 19 12 12 19
1 0 7 0 0 1 -19 -1 13 33 119 140 231
1 0 7 0 0 1 -19 1 13 33 119 91 231
1 0 7 0 0 1 -24 0 12 31 112 133 217
1 0 7 0 0 1 -26 0 13 33 119 140 231
1 0 7 0 0 1 -3 -3 12 31 112 133 217
1 0 7 0 0 1 -3 3 12 31 112 84 217
1 0 7 0 0 1 -4 -2 3 8 5 4 8
1 0 7 0 0 1 -4 2 3 8 5 4 8
1 0 7 0 0 1 -5 -3 13 33 119 140 231
1 0 7 0 0 1 -5 3 13 33 119 91 231
1 0 7 0 0 1 10 -2 12 31 112 84 217
1 0 7 0 0 1 10 2 12 31 112 133 217
1 0 7 0 0 1 11 -1 3 8 5 3 8
1 0 7 0 0 1 11 1 3 8 5 5 8
1 0 7 0 0 1 12 -2 13 33 119 91 231
1 0 7 0 0 1 12 2 13 33 119 140 231
1 0 7 0 0 1 17 -1 12 31 112 84 217
1 0 7 0 0 1 17 1 12 31 112 133 217
1 0 7 0 0 1 18 0 7 19 12 12 19
1 0 7 0 0 1 19 -1 13 33 119 91 231
1 0 7 0 0 1 19 1 13 33 119 140 231
1 0 7 0 0 1 24 0 12 31 112 133 217
1 0 7 0 0 1 26 0 13 33 119 140 231
1 0 7 0 0 1 3 -3 12 31 112 84 217
1 0 7 0 0 1 3 3 12 31 112 133 217
1 0 7 0 0 1 4 -2 3 8 3 4 8
1 0 7 0 0 1 4 2 3 8 3 4 8
1 0 7 0 0 1 5 -3 13 33 119 91 231
1 0 7 0 0 1 5 3 13 33 119 140 231
1 0 7 0 0 2 -2 -1 3 8 5 2 8
1 0 7 0 0 2 -2 1 3 8 3 2 8
1 0 7 0 0 2 -5 -1 12 31 224 350 434
1 0 7 0 0 2 -5 1 12 31 224 84 434
1 0 7 0 0 2 -6 -1 13 33 238 140 462
1 0 7 0 0 2 -6 1 13 33 238 322 462
1 0 7 0 0 2 2 -1 3 8 3 2 8
1 0 7 0 0 2 2 1 3 8 5 2 8
1 0 7 0 0 2 5 -1 12 31 224 84 434
1 0 7 0 0 2 5 1 12 31 224 350 434
1 0 7 0 0 2 6 -1 13 33 238 322 462
1 0 7 0 0 2 6 1 13 33 238 140 462
1 0 7 0 0 3 -1 -1 12 31 336 567 651
1 0 7 0 0 3 -1 1 12 31 336 84 651
1 0 7 0 0 3 1 -1 12 31 336 84 651
1 0 7 0 0 3 1 1 12 31 336 567 651
1 0 7 0 1 3 -2 -1 13 33 357 252 693
1 0 7 0 1 3 2 1 13 33 357 252 693
1 0 7 0 18 0 0 1 7 19 12 12 19
1 0 7 0 2 3 -1 1 13 33 357 84 693
1 0 7 0 2 3 1 -1 13 33 357 84 693
1 0 7 0 24 0 0 1 12 31 112 133 217
1 0 7 0 26 0 0 1 13 33 119 140 231
1 0 7 10 -5 -7 0 -1 5 13 56 56 91
1 0 7 10 -5 -7 0 1 5 13 56 56 91
1 0 7 10 0 -1 -5 -7 5 13 8 8 13
1 0 7 10 0 -1 5 7 5 13 8 8 13
1 0 7 10 0 1 -5 -7 5 13 8 8 13
1 0 7 10 0 1 5 7 5 13 8 8 13
1 0 7 10 5 7 0 -1 5 13 56 56 91
1 0 7 10 5 7 0 1 5 13 56 56 91
1 0 7 11 -1 2 -2 -3 15 38 253 44 418
1 0 7 11 -1 2 2 3 15 38 253 44 418
1 0 7 11 -2 -3 -1 2 15 38 253 44 418
1 0 7 11 -2 -3 1 -2 15 38 253 44 418
1 0 7 11 -3 -5 -4 -7 9 23 154 187 253
1 0 7 11 -3 -5 4 7 9 23 154 187 253
1 0 7 11 -4 -7 -3 -5 9 23 154 187 253
1 0 7 11 -4 -7 3 5 9 23 154 187 253
1 0 7 11 1 -2 -2 -3 15 38 253 44 418
1 0 7 11 1 -2 2 3 15 38 253 44 418
1 0 7 11 2 3 -1 2 15 38 253 44 418
1 0 7 11 2 3 1 -2 15 38 253 44 418
1 0 7 11 3 5 -4 -7 9 23 154 187 253
1 0 7 11 3 5 4 7 9 23 154 187 253
1 0 7 11 4 7 -3 -5 9 23 154 187 253
1 0 7 11 4 7 3 5 9 23 154 187 253
1 0 7 13 -2 -4 -4 -7 9 23 182 169 299
1 0 7 13 -2 -4 4 7 9 23 182 169 299
1 0 7 13 -4 -7 -2 -4 9 23 182 169 299
1 0 7 13 -4 -7 2 4 9 23 182 169 299
1 0 7 13 2 4 -4 -7 9 23 182 169 299
1 0 7 13 2 4 4 7 9 23 182 169 299
1 0 7 13 4 7 -2 -4 9 23 182 169 299
1 0 7 13 4 7 2 4 9 23 182 169 299
1 0 7 15 -1 -2 -4 -7 13 33 300 210 495
1 0 7 15 -1 -2 4 7 13 33 300 210 495
1 0 7 15 -3 -6 0 -1 9 23 210 210 345
1 0 7 15 -3 -6 0 1 9 23 210 210 345
1 0 7 15 -4 -7 -1 -2 13 33 300 210 495
1 0 7 15 -4 -7 1 2 13 33 300 210 495
1 0 7 15 0 -1 -3 -6 9 23 210 210 345
1 0 7 15 0 -1 3 6 9 23 210 210 345
1 0 7 15 0 1 -3 -6 9 23 210 210 345
1 0 7 15 0 1 3 6 9 23 210 210 345
1 0 7 15 1 2 -4 -7 13 33 300 210 495
1 0 7 15 1 2 4 7 13 33 300 210 495
1 0 7 15 3 6 0 -1 9 23 210 210 345
1 0 7 15 3 6 0 1 9 23 210 210 345
1 0 7 15 4 7 -1 -2 13 33 300 210 495
1 0 7 15 4 7 1 2 13 33 300 210 495
1 0 7 17 -2 -5 0 -1 9 23 238 187 391
1 0 7 17 -2 -5 0 1 9 23 238 187 391
1 0 7 17 0 -1 -2 -5 9 23 238 187 391
1 0 7 17 0 -1 2 5 9 23 238 187 391
1 0 7 17 0 1 -2 -5 9 23 238 187 391
1 0 7 17 0 1 2 5 9 23 238 187 391
1 0 7 17 2 5 0 -1 9 23 238 187 391
1 0 7 17 2 5 0 1 9 23 238 187 391
1 0 7 21 -1 -3 -2 -5 13 33 420 441 693
1 0 7 21 -1 -3 2 5 13 33 420 441 693
1 0 7 21 -2 -5 -1 -3 13 33 420 441 693
1 0 7 21 -2 -5 1 3 13 33 420 441 693
1 0 7 21 1 3 -2 -5 13 33 420 441 693
1 0 7 21 1 3 2 5 13 33 420 441 693
1 0 7 21 2 5 -1 -3 13 33 420 441 693
1 0 7 21 2 5 1 3 13 33 420 441 693
1 0 7 23 -2 -7 0 -1 13 33 460 368 759
1 0 7 23 -2 -7 0 1 13 33 460 368 759
1 0 7 23 0 -1 -2 -7 13 33 460 368 759
1 0 7 23 0 -1 2 7 13 33 460 368 759
1 0 7 23 0 1 -2 -7 13 33 460 368 759
1 0 7 23 0 1 2 7 13 33 460 368 759
1 0 7 23 2 7 0 -1 13 33 460 368 759
1 0 7 23 2 7 0 1 13 33 460 368 759
1 0 7 25 -1 -2 -2 -7 15 38 575 850 950
1 0 7 25 -1 -2 2 7 15 38 575 850 950
1 0 7 25 -2 -7 -1 -2 15 38 575 850 950
1 0 7 25 -2 -7 0 -1 13 33 500 375 825
1 0 7 25 -2 -7 0 1 13 33 500 375 825
1 0 7 25 -2 -7 1 2 15 38 575 850 950
1 0 7 25 -3 -11 0 -1 15 38 575 500 950
1 0 7 25 -3 -11 0 1 15 38 575 500 950
1 0 7 25 0 -1 -2 -7 13 33 500 500 825
1 0 7 25 0 -1 -3 -11 15 38 575 500 950
1 0 7 25 0 -1 2 7 13 33 500 500 825
1 0 7 25 0 -1 3 11 15 38 575 500 950
1 0 7 25 0 1 -2 -7 13 33 500 500 825
1 0 7 25 0 1 -3 -11 15 38 575 500 950
1 0 7 25 0 1 2 7 13 33 500 500 825
1 0 7 25 0 1 3 11 15 38 575 500 950
1 0 7 25 1 2 -2 -7 15 38 575 850 950
1 0 7 25 1 2 2 7 15 38 575 850 950
1 0 7 25 2 7 -1 -2 15 38 575 850 950
1 0 7 25 2 7 0 -1 13 33 500 375 825
1 0 7 25 2 7 0 1 13 33 500 375 825
1 0 7 25 2 7 1 2 15 38 575 850 950
1 0 7 25 3 11 0 -1 15 38 575 500 950
1 0 7 25 3 11 0 1 15 38 575 500 950
1 0 7 8 -1 -1 -12 -11 15 38 184 280 304
1 0 7 8 -1 -1 -12 -12 5 13 8 10 13
1 0 7 8 -1 -1 -16 -19 9 23 14 18 23
1 0 7 8 -1 -1 -18 -19 15 38 184 280 304
1 0 7 8 -1 -1 -18 -20 9 23 14 18 23
1 0 7 8 -1 -1 -2 -5 9 23 12 20 23
1 0 7 8 -1 -1 -24 -27 15 38 184 280 304
1 0 7 8 -1 -1 -6 -3 15 38 184 280 304
1 0 7 8 -1 -1 -6 -4 9 23 12 20 23
1 0 7 8 -1 -1 12 11 15 38 184 280 304
1 0 7 8 -1 -1 12 12 5 13 8 10 13
1 0 7 8 -1 -1 16 19 9 23 14 18 23
1 0 7 8 -1 -1 18 19 15 38 184 280 304
1 0 7 8 -1 -1 18 20 9 23 14 18 23
1 0 7 8 -1 -1 2 5 9 23 12 20 23
1 0 7 8 -1 -1 24 27 15 38 184 280 304
1 0 7 8 -1 -1 6 3 15 38 184 280 304
1 0 7 8 -1 -1 6 4 9 23 12 20 23
1 0 7 8 -12 -11 -1 -1 15 38 184 280 304
1 0 7 8 -12 -11 1 1 15 38 184 280 304
1 0 7 8 -12 -12 -1 -1 5 13 96 120 156
1 0 7 8 -12 -12 1 1 5 13 96 120 156
1 0 7 8 -16 -19 -1 -1 9 23 266 342 437
1 0 7 8 -16 -19 1 1 9 23 266 342 437
1 0 7 8 -18 -19 -1 -1 15 38 184 280 304
1 0 7 8 -18 -19 1 1 15 38 184 280 304
1 0 7 8 -18 -20 -1 -1 9 23 280 360 460
1 0 7 8 -18 -20 1 1 9 23 280 360 460
1 0 7 8 -2 -5 -1 -1 9 23 228 380 437
1 0 7 8 -2 -5 1 1 9 23 228 380 437
1 0 7 8 -24 -27 -1 -1 15 38 184 280 304
1 0 7 8 -24 -27 1 1 15 38 184 280 304
1 0 7 8 -6 -3 -1 -1 15 38 184 280 304
1 0 7 8 -6 -3 1 1 15 38 184 280 304
1 0 7 8 -6 -4 -1 -1 9 23 240 400 460
1 0 7 8 -6 -4 1 1 9 23 240 400 460
1 0 7 8 1 1 -12 -11 15 38 184 280 304
1 0 7 8 1 1 -12 -12 5 13 8 10 13
1 0 7 8 1 1 -16 -19 9 23 14 18 23
1 0 7 8 1 1 -18 -19 15 38 184 280 304
1 0 7 8 1 1 -18 -20 9 23 14 18 23
1 0 7 8 1 1 -2 -5 9 23 12 20 23
1 0 7 8 1 1 -24 -27 15 38 184 280 304
1 0 7 8 1 1 -6 -3 15 38 184 280 304
1 0 7 8 1 1 -6 -4 9 23 12 20 23
1 0 7 8 1 1 12 11 15 38 184 280 304
1 0 7 8 1 1 12 12 5 13 8 10 13
1 0 7 8 1 1 16 19 9 23 14 18 23
1 0 7 8 1 1 18 19 15 38 184 280 304
1 0 7 8 1 1 18 20 9 23 14 18 23
1 0 7 8 1 1 2 5 9 23 12 20 23
1 0 7 8 1 1 24 27 15 38 184 280 304
1 0 7 8 1 1 6 3 15 38 184 280 304
1 0 7 8 1 1 6 4 9 23 12 20 23
1 0 7 8 12 11 -1 -1 15 38 184 280 304
1 0 7 8 12 11 1 1 15 38 184 280 304
1 0 7 8 12 12 -1 -1 5 13 96 120 156
1 0 7 8 12 12 1 1 5 13 96 120 156
1 0 7 8 16 19 -1 -1 9 23 266 342 437
1 0 7 8 16 19 1 1 9 23 266 342 437
1 0 7 8 18 19 -1 -1 15 38 184 280 304
1 0 7 8 18 19 1 1 15 38 184 280 304
1 0 7 8 18 20 -1 -1 9 23 280 360 460
1 0 7 8 18 20 1 1 9 23 280 360 460
1 0 7 8 2 5 -1 -1 9 23 228 380 437
1 0 7 8 2 5 1 1 9 23 228 380 437
1 0 7 8 24 27 -1 -1 15 38 184 280 304
1 0 7 8 24 27 1 1 15 38 184 280 304
1 0 7 8 6 3 -1 -1 15 38 184 280 304
1 0 7 8 6 3 1 1 15 38 184 280 304
1 0 7 8 6 4 -1 -1 9 23 240 400 460
1 0 7 8 6 4 1 1 9 23 240 400 460
1 0 8 10 -1 -1 -11 -14 5 13 80 100 130
1 0 8 10 -1 -1 -14 -17 12 31 190 270 310
1 0 8 10 -1 -1 -2 -4 5 13 160 220 260
1 0 8 10 -1 -1 -7 -7 12 31 190 270 310
1 0 8 10 -1 -1 11 14 5 13 80 100 130
1 0 8 10 -1 -1 14 17 12 31 190 270 310
1 0 8 10 -1 -1 2 4 5 13 160 220 260
1 0 8 10 -1 -1 7 7 12 31 190 270 310
1 0 8 10 -1 -2 -4 -7 13 33 200 150 330
1 0 8 10 -1 -2 4 7 13 33 200 150 330
1 0 8 10 -11 -14 -1 -1 5 13 160 220 260
1 0 8 10 -11 -14 1 1 5 13 160 220 260
1 0 8 10 -14 -17 -1 -1 12 31 190 270 310
1 0 8 10 -14 -17 1 1 12 31 190 270 310
1 0 8 10 -2 -1 -3 -4 9 23 140 40 230
1 0 8 10 -2 -1 3 4 9 23 140 40 230
1 0 8 10 -2 -2 -5 -7 9 23 140 150 230
1 0 8 10 -2 -2 5 7 9 23 140 150 230
1 0 8 10 -2 -3 -3 -2 9 23 44 44 92
1 0 8 10 -2 -3 3 2 9 23 44 44 92
1 0 8 10 -2 -4 -1 -1 5 13 160 220 260
1 0 8 10 -2 -4 1 1 5 13 160 220 260
1 0 8 10 -3 -2 -2 -3 9 23 154 154 322
1 0 8 10 -3 -2 2 3 9 23 154 154 322
1 0 8 10 -3 -4 -2 -1 9 23 140 40 230
1 0 8 10 -3 -4 -9 -11 9 23 140 40 230
1 0 8 10 -3 -4 0 -1 3 8 100 70 160
1 0 8 10 -3 -4 0 1 3 8 100 70 160
1 0 8 10 -3 -4 2 1 9 23 140 40 230
1 0 8 10 -3 -4 9 11 9 23 140 40 230
1 0 8 10 -4 -7 -1 -2 13 33 200 150 330
1 0 8 10 -4 -7 1 2 13 33 200 150 330
1 0 8 10 -5 -7 -2 -2 9 23 140 150 230
1 0 8 10 -5 -7 2 2 9 23 140 150 230
1 0 8 10 -7 -7 -1 -1 12 31 190 270 310
1 0 8 10 -7 -7 1 1 12 31 190 270 310
1 0 8 10 -9 -11 -3 -4 9 23 140 40 230
1 0 8 10 -9 -11 3 4 9 23 140 40 230
1 0 8 10 0 -1 -3 -4 3 8 100 70 160
1 0 8 10 0 -1 3 4 3 8 100 70 160
1 0 8 10 0 1 -3 -4 3 8 100 70 160
1 0 8 10 0 1 3 4 3 8 100 70 160
1 0 8 10 1 1 -11 -14 5 13 80 100 130
1 0 8 10 1 1 -14 -17 12 31 190 270 310
1 0 8 10 1 1 -2 -4 5 13 160 220 260
1 0 8 10 1 1 -7 -7 12 31 190 270 310
1 0 8 10 1 1 11 14 5 13 80 100 130
1 0 8 10 1 1 14 17 12 31 190 270 310
1 0 8 10 1 1 2 4 5 13 160 220 260
1 0 8 10 1 1 7 7 12 31 190 270 310
1 0 8 10 1 2 -4 -7 13 33 200 150 330
1 0 8 10 1 2 4 7 13 33 200 150 330
1 0 8 10 11 14 -1 -1 5 13 160 220 260
1 0 8 10 11 14 1 1 5 13 160 220 260
1 0 8 10 14 17 -1 -1 12 31 190 270 310
1 0 8 10 14 17 1 1 12 31 190 270 310
1 0 8 10 2 1 -3 -4 9 23 140 40 230
1 0 8 10 2 1 3 4 9 23 140 40 230
1 0 8 10 2 2 -5 -7 9 23 140 150 230
1 0 8 10 2 2 5 7 9 23 140 150 230
1 0 8 10 2 3 -3 -2 9 23 44 44 92
1 0 8 10 2 3 3 2 9 23 44 44 92
1 0 8 10 2 4 -1 -1 5 13 160 220 260
1 0 8 10 2 4 1 1 5 13 160 220 260
1 0 8 10 3 2 -2 -3 9 23 154 154 322
1 0 8 10 3 2 2 3 9 23 154 154 322
1 0 8 10 3 4 -2 -1 9 23 140 40 230
1 0 8 10 3 4 -9 -11 9 23 140 40 230
1 0 8 10 3 4 0 -1 3 8 100 70 160
1 0 8 10 3 4 0 1 3 8 100 70 160
1 0 8 10 3 4 2 1 9 23 140 40 230
1 0 8 10 3 4 9 11 9 23 140 40 230
1 0 8 10 4 7 -1 -2 13 33 200 150 330
1 0 8 10 4 7 1 2 13 33 200 150 330
1 0 8 10 5 7 -2 -2 9 23 140 150 230
1 0 8 10 5 7 2 2 9 23 140 150 230
1 0 8 10 7 7 -1 -1 12 31 190 270 310
1 0 8 10 7 7 1 1 12 31 190 270 310
1 0 8 10 9 11 -3 -4 9 23 140 40 230
1 0 8 10 9 11 3 4 9 23 140 40 230
1 0 8 11 -1 -1 -18 -25 15 38 253 363 418
1 0 8 11 -1 -1 18 25 15 38 253 363 418
1 0 8 11 -1 -2 -3 -5 9 23 154 242 253
1 0 8 11 -1 -2 3 5 9 23 154 242 253
1 0 8 11 -18 -25 -1 -1 15 38 253 363 418
1 0 8 11 -18 -25 1 1 15 38 253 363 418
1 0 8 11 -3 -5 -1 -2 9 23 154 242 253
1 0 8 11 -3 -5 1 2 9 23 154 242 253
1 0 8 11 1 1 -18 -25 15 38 253 363 418
1 0 8 11 1 1 18 25 15 38 253 363 418
1 0 8 11 1 2 -3 -5 9 23 154 242 253
1 0 8 11 1 2 3 5 9 23 154 242 253
1 0 8 11 18 25 -1 -1 15 38 253 363 418
1 0 8 11 18 25 1 1 15 38 253 363 418
1 0 8 11 3 5 -1 -2 9 23 154 242 253
1 0 8 11 3 5 1 2 9 23 154 242 253
1 0 8 12 -1 -1 -2 -5 13 33 240 348 396
1 0 8 12 -1 -1 2 5 13 33 240 348 396
1 0 8 12 -2 -5 -1 -1 13 33 240 348 396
1 0 8 12 -2 -5 1 1 13 33 240 348 396
1 0 8 12 -5 -7 0 -1 9 23 168 132 276
1 0 8 12 -5 -7 0 1 9 23 168 132 276
1 0 8 12 0 -1 -5 -7 9 23 168 132 276
1 0 8 12 0 -1 5 7 9 23 168 132 276
1 0 8 12 0 1 -5 -7 9 23 168 132 276
1 0 8 12 0 1 5 7 9 23 168 132 276
1 0 8 12 1 1 -2 -5 13 33 240 348 396
1 0 8 12 1 1 2 5 13 33 240 348 396
1 0 8 12 2 5 -1 -1 13 33 240 348 396
1 0 8 12 2 5 1 1 13 33 240 348 396
1 0 8 12 5 7 0 -1 9 23 168 132 276
1 0 8 12 5 7 0 1 9 23 168 132 276
1 0 8 13 -1 -1 -3 -5 7 19 156 182 247
1 0 8 13 -1 -1 3 5 7 19 156 182 247
1 0 8 13 -2 -4 -4 -6 9 23 182 104 299
1 0 8 13 -2 -4 4 6 9 23 182 104 299
1 0 8 13 -3 -5 -1 -1 7 19 156 234 247
1 0 8 13 -3 -5 1 1 7 19 156 234 247
1 0 8 13 -4 -6 -2 -4 9 23 182 247 299
1 0 8 13 -4 -6 2 4 9 23 182 247 299
1 0 8 13 1 1 -3 -5 7 19 156 182 247
1 0 8 13 1 1 3 5 7 19 156 182 247
1 0 8 13 2 4 -4 -6 9 23 182 104 299
1 0 8 13 2 4 4 6 9 23 182 104 299
1 0 8 13 3 5 -1 -1 7 19 156 234 247
1 0 8 13 3 5 1 1 7 19 156 234 247
1 0 8 13 4 6 -2 -4 9 23 182 247 299
1 0 8 13 4 6 2 4 9 23 182 247 299
1 0 8 14 -3 -6 0 -1 9 23 196 196 322
1 0 8 14 -3 -6 0 1 9 23 196 196 322
1 0 8 14 0 -1 -3 -6 9 23 196 196 322
1 0 8 14 0 -1 3 6 9 23 196 196 322
1 0 8 14 0 1 -3 -6 9 23 196 196 322
1 0 8 14 0 1 3 6 9 23 196 196 322
1 0 8 14 3 6 0 -1 9 23 196 196 322
1 0 8 14 3 6 0 1 9 23 196 196 322
1 0 8 15 -1 -1 -3 -6 9 23 210 270 345
1 0 8 15 -1 -1 3 6 9 23 210 270 345
1 0 8 15 -1 -2 -3 -7 13 33 300 480 495
1 0 8 15 -1 -2 3 7 13 33 300 480 495
1 0 8 15 -3 -6 -1 -1 9 23 210 270 345
1 0 8 15 -3 -6 1 1 9 23 210 270 345
1 0 8 15 -3 -7 -1 -2 13 33 300 480 495
1 0 8 15 -3 -7 1 2 13 33 300 480 495
1 0 8 15 1 1 -3 -6 9 23 210 270 345
1 0 8 15 1 1 3 6 9 23 210 270 345
1 0 8 15 1 2 -3 -7 13 33 300 480 495
1 0 8 15 1 2 3 7 13 33 300 480 495
1 0 8 15 3 6 -1 -1 9 23 210 270 345
1 0 8 15 3 6 1 1 9 23 210 270 345
1 0 8 15 3 7 -1 -2 13 33 300 480 495
1 0 8 15 3 7 1 2 13 33 300 480 495
1 0 8 17 -2 -4 -5 -11 9 23 238 17 391
1 0 8 17 -2 -4 5 11 9 23 238 17 391
1 0 8 17 -5 -11 -2 -4 9 23 238 17 391
1 0 8 17 -5 -11 2 4 9 23 238 17 391
1 0 8 17 2 4 -5 -11 9 23 238 17 391
1 0 8 17 2 4 5 11 9 23 238 17 391
1 0 8 17 5 11 -2 -4 9 23 238 17 391
1 0 8 17 5 11 2 4 9 23 238 17 391
1 0 8 20 -1 -2 -3 -7 12 31 380 580 620
1 0 8 20 -1 -2 3 7 12 31 380 580 620
1 0 8 20 -3 -7 -1 -2 12 31 380 580 620
1 0 8 20 -3 -7 1 2 12 31 380 580 620
1 0 8 20 1 2 -3 -7 12 31 380 580 620
1 0 8 20 1 2 3 7 12 31 380 580 620
1 0 8 20 3 7 -1 -2 12 31 380 580 620
1 0 8 20 3 7 1 2 12 31 380 580 620
1 0 8 9 -11 -12 -2 -2 3 8 135 135 216
1 0 8 9 -11 -12 2 2 3 8 135 135 216
1 0 8 9 -2 -2 -11 -12 3 8 135 135 216
1 0 8 9 -2 -2 -4 -3 3 8 135 135 216
1 0 8 9 -2 -2 11 12 3 8 135 135 216
1 0 8 9 -2 -2 4 3 3 8 135 135 216
1 0 8 9 -4 -3 -2 -2 3 8 135 135 216
1 0 8 9 -4 -3 2 2 3 8 135 135 216
1 0 8 9 -6 -6 -7 -7 9 23 126 63 207
1 0 8 9 -6 -6 7 7 9 23 126 63 207
1 0 8 9 -7 -7 -6 -6 9 23 126 63 207
1 0 8 9 -7 -7 6 6 9 23 126 63 207
1 0 8 9 11 12 -2 -2 3 8 135 135 216
1 0 8 9 11 12 2 2 3 8 135 135 216
1 0 8 9 2 2 -11 -12 3 8 135 135 216
1 0 8 9 2 2 -4 -3 3 8 135 135 216
1 0 8 9 2 2 11 12 3 8 135 135 216
1 0 8 9 2 2 4 3 3 8 135 135 216
1 0 8 9 4 3 -2 -2 3 8 135 135 216
1 0 8 9 4 3 2 2 3 8 135 135 216
1 0 8 9 6 6 -7 -7 9 23 126 63 207
1 0 8 9 6 6 7 7 9 23 126 63 207
1 0 8 9 7 7 -6 -6 9 23 126 63 207
1 0 8 9 7 7 6 6 9 23 126 63 207
1 0 9 0 -22 0 0 1 9 23 14 14 23
1 0 9 0 -30 0 0 1 12 31 19 19 31
1 0 9 0 -32 0 0 1 13 33 20 20 33
1 0 9 0 0 1 -21 -1 9 23 14 14 23
1 0 9 0 0 1 -21 1 9 23 14 9 23
1 0 9 0 0 1 -22 0 9 23 14 14 23
1 0 9 0 0 1 -30 0 12 31 19 19 31
1 0 9 0 0 1 -32 0 13 33 20 20 33
1 0 9 0 0 1 21 -1 9 23 14 9 23
1 0 9 0 0 1 21 1 9 23 14 14 23
1 0 9 0 0 1 22 0 9 23 14 14 23
1 0 9 0 0 1 30 0 12 31 19 19 31
1 0 9 0 0 1 32 0 13 33 20 20 33
1 0 9 0 22 0 0 1 9 23 14 14 23
1 0 9 0 30 0 0 1 12 31 19 19 31
1 0 9 0 32 0 0 1 13 33 20 20 33
1 0 9 11 -2 -2 -4 -3 9 23 48 16 92
1 0 9 11 -2 -2 4 3 9 23 48 16 92
1 0 9 11 -3 -4 -8 -10 9 23 154 44 253
1 0 9 11 -3 -4 8 10 9 23 154 44 253
1 0 9 11 -4 -3 -2 -2 9 23 204 68 391
1 0 9 11 -4 -3 2 2 9 23 204 68 391
1 0 9 11 -4 -4 -5 -6 9 23 154 187 253
1 0 9 11 -4 -4 5 6 9 23 154 187 253
1 0 9 11 -5 -6 -4 -4 9 23 154 187 253
1 0 9 11 -5 -6 4 4 9 23 154 187 253
1 0 9 11 -8 -10 -3 -4 9 23 154 44 253
1 0 9 11 -8 -10 3 4 9 23 154 44 253
1 0 9 11 2 2 -4 -3 9 23 48 16 92
1 0 9 11 2 2 4 3 9 23 48 16 92
1 0 9 11 3 4 -8 -10 9 23 154 44 253
1 0 9 11 3 4 8 10 9 23 154 44 253
1 0 9 11 4 3 -2 -2 9 23 204 68 391
1 0 9 11 4 3 2 2 9 23 204 68 391
1 0 9 11 4 4 -5 -6 9 23 154 187 253
1 0 9 11 4 4 5 6 9 23 154 187 253
1 0 9 11 5 6 -4 -4 9 23 154 187 253
1 0 9 11 5 6 4 4 9 23 154 187 253
1 0 9 11 8 10 -3 -4 9 23 154 44 253
1 0 9 11 8 10 3 4 9 23 154 44 253
1 0 9 13 -2 -2 -2 -3 9 23 182 26 299
1 0 9 13 -2 -2 2 3 9 23 182 26 299
1 0 9 13 -2 -3 -2 -2 9 23 182 26 299
1 0 9 13 -2 -3 2 2 9 23 182 26 299
1 0 9 13 2 2 -2 -3 9 23 182 26 299
1 0 9 13 2 2 2 3 9 23 182 26 299
1 0 9 13 2 3 -2 -2 9 23 182 26 299
1 0 9 13 2 3 2 2 9 23 182 26 299
1 0 9 14 -2 -2 -2 -3 5 13 224 28 364
1 0 9 14 -2 -2 2 3 5 13 224 28 364
1 0 9 14 -2 -3 -2 -2 5 13 224 28 364
1 0 9 14 -2 -3 2 2 5 13 224 28 364
1 0 9 14 2 2 -2 -3 5 13 224 28 364
1 0 9 14 2 2 2 3 5 13 224 28 364
1 0 9 14 2 3 -2 -2 5 13 224 28 364
1 0 9 14 2 3 2 2 5 13 224 28 364
1 0 9 17 -2 -4 -6 -11 9 23 238 136 391
1 0 9 17 -2 -4 6 11 9 23 238 136 391
1 0 9 17 -6 -11 -2 -4 9 23 238 136 391
1 0 9 17 -6 -11 2 4 9 23 238 136 391
1 0 9 17 2 4 -6 -11 9 23 238 136 391
1 0 9 17 2 4 6 11 9 23 238 136 391
1 0 9 17 6 11 -2 -4 9 23 238 136 391
1 0 9 17 6 11 2 4 9 23 238 136 391
10 0 -1 0 -16 0 0 1 5 13 120 160 260
10 0 -1 0 0 1 -16 0 5 13 120 160 260
10 0 -1 0 0 1 -6 -1 5 13 120 160 260
10 0 -1 0 0 1 -6 1 5 13 120 100 260
10 0 -1 0 0 1 16 0 5 13 120 160 260
10 0 -1 0 0 1 6 -1 5 13 120 100 260
10 0 -1 0 0 1 6 1 5 13 120 160 260
10 0 -1 0 16 0 0 1 5 13 120 160 260
10 0 -13 0 -2 0 0 1 9 23 60 140 230
10 0 -13 0 0 1 -2 0 9 23 60 140 230
10 0 -13 0 0 1 2 0 9 23 60 140 230
10 0 -13 0 2 0 0 1 9 23 60 140 230
10 0 -16 0 -1 0 0 1 5 13 120 160 260
10 0 -16 0 0 1 -1 0 5 13 120 160 260
10 0 -16 0 0 1 1 0 5 13 120 160 260
10 0 -16 0 1 0 0 1 5 13 120 160 260
10 0 -19 0 -4 0 0 1 9 23 285 266 437
10 0 -19 0 0 1 -4 0 9 23 285 266 437
10 0 -19 0 0 1 4 0 9 23 285 266 437
10 0 -19 0 4 0 0 1 9 23 285 266 437
10 0 -2 0 -13 0 0 1 9 23 60 140 230
10 0 -2 0 0 1 -13 0 9 23 60 140 230
10 0 -2 0 0 1 -3 -1 9 23 60 140 230
10 0 -2 0 0 1 -3 1 9 23 60 90 230
10 0 -2 0 0 1 13 0 9 23 60 140 230
10 0 -2 0 0 1 3 -1 9 23 60 90 230
10 0 -2 0 0 1 3 1 9 23 60 140 230
10 0 -2 0 13 0 0 1 9 23 60 140 230
10 0 -21 0 -3 0 0 1 12 31 50 190 310
10 0 -21 0 0 1 -3 0 12 31 50 190 310
10 0 -21 0 0 1 3 0 12 31 50 190 310
10 0 -21 0 3 0 0 1 12 31 50 190 310
10 0 -23 0 -8 0 0 1 13 33 20 200 330
10 0 -23 0 0 1 -8 0 13 33 20 200 330
10 0 -23 0 0 1 8 0 13 33 20 200 330
10 0 -23 0 8 0 0 1 13 33 20 200 330
10 0 -3 0 -21 0 0 1 12 31 50 190 310
10 0 -3 0 0 1 -1 -2 12 31 50 190 310
10 0 -3 0 0 1 -1 2 12 31 50 120 310
10 0 -3 0 0 1 -11 -1 12 31 50 190 310
10 0 -3 0 0 1 -11 1 12 31 50 120 310
10 0 -3 0 0 1 -2 -1 5 13 60 80 130
10 0 -3 0 0 1 -2 1 5 13 60 50 130
10 0 -3 0 0 1 -21 0 12 31 50 190 310
10 0 -3 0 0 1 1 -2 12 31 50 120 310
10 0 -3 0 0 1 1 2 12 31 50 190 310
10 0 -3 0 0 1 11 -1 12 31 50 120 310
10 0 -3 0 0 1 11 1 12 31 50 190 310
10 0 -3 0 0 1 2 -1 5 13 60 50 130
10 0 -3 0 0 1 2 1 5 13 60 80 130
10 0 -3 0 0 1 21 0 12 31 50 190 310
10 0 -3 0 1 2 -1 -1 12 31 100 140 620
10 0 -3 0 1 2 0 -1 12 31 100 380 620
10 0 -3 0 1 2 0 1 12 31 100 380 620
10 0 -3 0 1 2 1 1 12 31 100 140 620
10 0 -3 0 21 0 0 1 12 31 50 190 310
10 0 -4 0 -19 0 0 1 9 23 32 56 92
10 0 -4 0 0 1 -19 0 9 23 32 56 92
10 0 -4 0 0 1 19 0 9 23 32 56 92
10 0 -4 0 19 0 0 1 9 23 32 56 92
10 0 -6 0 0 1 -1 -1 8 21 160 130 210
10 0 -6 0 0 1 -1 1 8 21 160 80 210
10 0 -6 0 0 1 1 -1 8 21 160 80 210
10 0 -6 0 0 1 1 1 8 21 160 130 210
10 0 -8 0 -23 0 0 1 13 33 20 200 330
10 0 -8 0 0 1 -23 0 13 33 20 200 330
10 0 -8 0 0 1 23 0 13 33 20 200 330
10 0 -8 0 23 0 0 1 13 33 20 200 330
10 0 0 1 -1 -1 -6 0 8 21 160 130 210
10 0 0 1 -1 -1 6 0 8 21 160 130 210
10 0 0 1 -1 -2 -3 0 12 31 50 190 310
10 0 0 1 -1 -2 3 0 12 31 50 190 310
10 0 0 1 -1 0 -16 0 5 13 120 160 260
10 0 0 1 -1 0 -6 -1 5 13 120 160 260
10 0 0 1 -1 0 -6 1 5 13 120 100 260
10 0 0 1 -1 0 16 0 5 13 120 160 260
10 0 0 1 -1 0 6 -1 5 13 120 100 260
10 0 0 1 -1 0 6 1 5 13 120 160 260
10 0 0 1 -1 1 -6 0 8 21 160 80 210
10 0 0 1 -1 1 6 0 8 21 160 80 210
10 0 0 1 -1 2 -3 0 12 31 50 120 310
10 0 0 1 -1 2 3 0 12 31 50 120 310
10 0 0 1 -11 -1 -3 0 12 31 50 190 310
10 0 0 1 -11 -1 3 0 12 31 50 190 310
10 0 0 1 -11 1 -3 0 12 31 50 120 310
10 0 0 1 -11 1 3 0 12 31 50 120 310
10 0 0 1 -13 0 -2 0 9 23 60 140 230
10 0 0 1 -13 0 2 0 9 23 60 140 230
10 0 0 1 -16 0 -1 0 5 13 120 160 260
10 0 0 1 -16 0 1 0 5 13 120 160 260
10 0 0 1 -19 0 -4 0 9 23 285 266 437
10 0 0 1 -19 0 4 0 9 23 285 266 437
10 0 0 1 -2 -1 -3 0 5 13 60 80 130
10 0 0 1 -2 -1 3 0 5 13 60 80 130
10 0 0 1 -2 0 -13 0 9 23 60 140 230
10 0 0 1 -2 0 -3 -1 9 23 60 140 230
10 0 0 1 -2 0 -3 1 9 23 60 90 230
10 0 0 1 -2 0 13 0 9 23 60 140 230
10 0 0 1 -2 0 3 -1 9 23 60 90 230
10 0 0 1 -2 0 3 1 9 23 60 140 230
10 0 0 1 -2 1 -3 0 5 13 60 50 130
10 0 0 1 -2 1 3 0 5 13 60 50 130
10 0 0 1 -21 0 -3 0 12 31 50 190 310
10 0 0 1 -21 0 3 0 12 31 50 190 310
10 0 0 1 -23 0 -8 0 13 33 20 200 330
10 0 0 1 -23 0 8 0 13 33 20 200 330
10 0 0 1 -3 -1 -2 0 9 23 60 140 230
10 0 0 1 -3 -1 2 0 9 23 60 140 230
10 0 0 1 -3 0 -1 -2 12 31 50 190 310
10 0 0 1 -3 0 -1 2 12 31 50 120 310
10 0 0 1 -3 0 -11 -1 12 31 50 190 310
10 0 0 1 -3 0 -11 1 12 31 50 120 310
10 0 0 1 -3 0 -2 -1 5 13 60 80 130
10 0 0 1 -3 0 -2 1 5 13 60 50 130
10 0 0 1 -3 0 -21 0 12 31 50 190 310
10 0 0 1 -3 0 1 -2 12 31 50 120 310
10 0 0 1 -3 0 1 2 12 31 50 190 310
10 0 0 1 -3 0 11 -1 12 31 50 120 310
10 0 0 1 -3 0 11 1 12 31 50 190 310
10 0 0 1 -3 0 2 -1 5 13 60 50 130
10 0 0 1 -3 0 2 1 5 13 60 80 130
10 0 0 1 -3 0 21 0 12 31 50 190 310
10 0 0 1 -3 1 -2 0 9 23 60 90 230
10 0 0 1 -3 1 2 0 9 23 60 90 230
10 0 0 1 -4 0 -19 0 9 23 32 56 92
10 0 0 1 -4 0 19 0 9 23 32 56 92
10 0 0 1 -6 -1 -1 0 5 13 120 160 260
10 0 0 1 -6 -1 1 0 5 13 120 160 260
10 0 0 1 -6 0 -1 -1 8 21 160 130 210
10 0 0 1 -6 0 -1 1 8 21 160 80 210
10 0 0 1 -6 0 1 -1 8 21 160 80 210
10 0 0 1 -6 0 1 1 8 21 160 130 210
10 0 0 1 -6 1 -1 0 5 13 120 100 260
10 0 0 1 -6 1 1 0 5 13 120 100 260
10 0 0 1 -8 0 -23 0 13 33 20 200 330
10 0 0 1 -8 0 23 0 13 33 20 200 330
10 0 0 1 1 -1 -6 0 8 21 160 80 210
10 0 0 1 1 -1 6 0 8 21 160 80 210
10 0 0 1 1 -2 -3 0 12 31 50 120 310
10 0 0 1 1 -2 3 0 12 31 50 120 310
10 0 0 1 1 0 -16 0 5 13 120 160 260
10 0 0 1 1 0 -6 -1 5 13 120 160 260
10 0 0 1 1 0 -6 1 5 13 120 100 260
10 0 0 1 1 0 16 0 5 13 120 160 260
10 0 0 1 1 0 6 -1 5 13 120 100 260
10 0 0 1 1 0 6 1 5 13 120 160 260
10 0 0 1 1 1 -6 0 8 21 160 130 210
10 0 0 1 1 1 6 0 8 21 160 130 210
10 0 0 1 1 2 -3 0 12 31 50 190 310
10 0 0 1 1 2 3 0 12 31 50 190 310
10 0 0 1 11 -1 -3 0 12 31 50 120 310
10 0 0 1 11 -1 3 0 12 31 50 120 310
10 0 0 1 11 1 -3 0 12 31 50 190 310
10 0 0 1 11 1 3 0 12 31 50 190 310
10 0 0 1 13 0 -2 0 9 23 60 140 230
10 0 0 1 13 0 2 0 9 23 60 140 230
10 0 0 1 16 0 -1 0 5 13 120 160 260
10 0 0 1 16 0 1 0 5 13 120 160 260
10 0 0 1 19 0 -4 0 9 23 152 266 437
10 0 0 1 19 0 4 0 9 23 152 266 437
10 0 0 1 2 -1 -3 0 5 13 60 50 130
10 0 0 1 2 -1 3 0 5 13 60 50 130
10 0 0 1 2 0 -13 0 9 23 60 140 230
10 0 0 1 2 0 -3 -1 9 23 60 140 230
10 0 0 1 2 0 -3 1 9 23 60 90 230
10 0 0 1 2 0 13 0 9 23 60 140 230
10 0 0 1 2 0 3 -1 9 23 60 90 230
10 0 0 1 2 0 3 1 9 23 60 140 230
10 0 0 1 2 1 -3 0 5 13 60 80 130
10 0 0 1 2 1 3 0 5 13 60 80 130
10 0 0 1 21 0 -3 0 12 31 50 190 310
10 0 0 1 21 0 3 0 12 31 50 190 310
10 0 0 1 23 0 -8 0 13 33 20 200 330
10 0 0 1 23 0 8 0 13 33 20 200 330
10 0 0 1 3 -1 -2 0 9 23 60 90 230
10 0 0 1 3 -1 2 0 9 23 60 90 230
10 0 0 1 3 0 -1 -2 12 31 50 190 310
10 0 0 1 3 0 -1 2 12 31 50 120 310
10 0 0 1 3 0 -11 -1 12 31 50 190 310
10 0 0 1 3 0 -11 1 12 31 50 120 310
10 0 0 1 3 0 -2 -1 5 13 60 80 130
10 0 0 1 3 0 -2 1 5 13 60 50 130
10 0 0 1 3 0 -21 0 12 31 50 190 310
10 0 0 1 3 0 1 -2 12 31 50 120 310
10 0 0 1 3 0 1 2 12 31 50 190 310
10 0 0 1 3 0 11 -1 12 31 50 120 310
10 0 0 1 3 0 11 1 12 31 50 190 310
10 0 0 1 3 0 2 -1 5 13 60 50 130
10 0 0 1 3 0 2 1 5 13 60 80 130
10 0 0 1 3 0 21 0 12 31 50 190 310
10 0 0 1 3 1 -2 0 9 23 60 140 230
10 0 0 1 3 1 2 0 9 23 60 140 230
10 0 0 1 4 0 -19 0 9 23 60 56 92
10 0 0 1 4 0 19 0 9 23 60 56 92
10 0 0 1 6 -1 -1 0 5 13 120 100 260
10 0 0 1 6 -1 1 0 5 13 120 100 260
10 0 0 1 6 0 -1 -1 8 21 160 130 210
10 0 0 1 6 0 -1 1 8 21 160 80 210
10 0 0 1 6 0 1 -1 8 21 160 80 210
10 0 0 1 6 0 1 1 8 21 160 130 210
10 0 0 1 6 1 -1 0 5 13 120 160 260
10 0 0 1 6 1 1 0 5 13 120 160 260
10 0 0 1 8 0 -23 0 13 33 20 200 330
10 0 0 1 8 0 23 0 13 33 20 200 330
10 0 1 0 -16 0 0 1 5 13 120 160 260
10 0 1 0 0 1 -16 0 5 13 120 160 260
10 0 1 0 0 1 -6 -1 5 13 120 160 260
10 0 1 0 0 1 -6 1 5 13 120 100 260
10 0 1 0 0 1 16 0 5 13 120 160 260
10 0 1 0 0 1 6 -1 5 13 120 100 260
10 0 1 0 0 1 6 1 5 13 120 160 260
10 0 1 0 16 0 0 1 5 13 120 160 260
10 0 1 2 -1 -1 -3 0 12 31 100 140 620
10 0 1 2 -1 -1 3 0 12 31 100 140 620
10 0 1 2 -3 0 -1 -1 12 31 100 140 620
10 0 1 2 -3 0 0 -1 12 31 100 380 620
10 0 1 2 -3 0 0 1 12 31 100 380 620
10 0 1 2 -3 0 1 1 12 31 100 140 620
10 0 1 2 0 -1 -3 0 12 31 100 380 620
10 0 1 2 0 -1 3 0 12 31 100 380 620
10 0 1 2 0 1 -3 0 12 31 100 380 620
10 0 1 2 0 1 3 0 12 31 100 380 620
10 0 1 2 1 1 -3 0 12 31 100 140 620
10 0 1 2 1 1 3 0 12 31 100 140 620
10 0 1 2 3 0 -1 -1 12 31 100 140 620
10 0 1 2 3 0 0 -1 12 31 100 380 620
10 0 1 2 3 0 0 1 12 31 100 380 620
10 0 1 2 3 0 1 1 12 31 100 140 620
10 0 13 0 -2 0 0 1 9 23 60 140 230
10 0 13 0 0 1 -2 0 9 23 60 140 230
10 0 13 0 0 1 2 0 9 23 60 140 230
10 0 13 0 2 0 0 1 9 23 60 140 230
10 0 16 0 -1 0 0 1 5 13 120 160 260
10 0 16 0 0 1 -1 0 5 13 120 160 260
10 0 16 0 0 1 1 0 5 13 120 160 260
10 0 16 0 1 0 0 1 5 13 120 160 260
10 0 19 0 -4 0 0 1 9 23 152 266 437
10 0 19 0 0 1 -4 0 9 23 152 266 437
10 0 19 0 0 1 4 0 9 23 152 266 437
10 0 19 0 4 0 0 1 9 23 152 266 437
10 0 2 0 -13 0 0 1 9 23 60 140 230
10 0 2 0 0 1 -13 0 9 23 60 140 230
10 0 2 0 0 1 -3 -1 9 23 60 140 230
10 0 2 0 0 1 -3 1 9 23 60 90 230
10 0 2 0 0 1 13 0 9 23 60 140 230
10 0 2 0 0 1 3 -1 9 23 60 90 230
10 0 2 0 0 1 3 1 9 23 60 140 230
10 0 2 0 13 0 0 1 9 23 60 140 230
10 0 21 0 -3 0 0 1 12 31 50 190 310
10 0 21 0 0 1 -3 0 12 31 50 190 310
10 0 21 0 0 1 3 0 12 31 50 190 310
10 0 21 0 3 0 0 1 12 31 50 190 310
10 0 23 0 -8 0 0 1 13 33 20 200 330
10 0 23 0 0 1 -8 0 13 33 20 200 330
10 0 23 0 0 1 8 0 13 33 20 200 330
10 0 23 0 8 0 0 1 13 33 20 200 330
10 0 3 0 -21 0 0 1 12 31 50 190 310
10 0 3 0 0 1 -1 -2 12 31 50 190 310
10 0 3 0 0 1 -1 2 12 31 50 120 310
10 0 3 0 0 1 -11 -1 12 31 50 190 310
10 0 3 0 0 1 -11 1 12 31 50 120 310
10 0 3 0 0 1 -2 -1 5 13 60 80 130
10 0 3 0 0 1 -2 1 5 13 60 50 130
10 0 3 0 0 1 -21 0 12 31 50 190 310
10 0 3 0 0 1 1 -2 12 31 50 120 310
10 0 3 0 0 1 1 2 12 31 50 190 310
10 0 3 0 0 1 11 -1 12 31 50 120 310
10 0 3 0 0 1 11 1 12 31 50 190 310
10 0 3 0 0 1 2 -1 5 13 60 50 130
10 0 3 0 0 1 2 1 5 13 60 80 130
10 0 3 0 0 1 21 0 12 31 50 190 310
10 0 3 0 1 2 -1 -1 12 31 100 140 620
10 0 3 0 1 2 0 -1 12 31 100 380 620
10 0 3 0 1 2 0 1 12 31 100 380 620
10 0 3 0 1 2 1 1 12 31 100 140 620
10 0 3 0 21 0 0 1 12 31 50 190 310
10 0 4 0 -19 0 0 1 9 23 60 56 92
10 0 4 0 0 1 -19 0 9 23 60 56 92
10 0 4 0 0 1 19 0 9 23 60 56 92
10 0 4 0 19 0 0 1 9 23 60 56 92
10 0 6 0 0 1 -1 -1 8 21 160 130 210
10 0 6 0 0 1 -1 1 8 21 160 80 210
10 0 6 0 0 1 1 -1 8 21 160 80 210
10 0 6 0 0 1 1 1 8 21 160 130 210
10 0 8 0 -23 0 0 1 13 33 20 200 330
10 0 8 0 0 1 -23 0 13 33 20 200 330
10 0 8 0 0 1 23 0 13 33 20 200 330
10 0 8 0 23 0 0 1 13 33 20 200 330
11 0 -12 0 -7 0 0 1 9 23 198 154 253
11 0 -12 0 0 1 -7 0 9 23 198 154 253
11 0 -12 0 0 1 7 0 9 23 198 154 253
11 0 -12 0 7 0 0 1 9 23 198 154 253
11 0 -14 0 -2 0 0 1 3 8 70 140 224
11 0 -14 0 0 1 -2 0 3 8 70 140 224
11 0 -14 0 0 1 2 0 3 8 70 140 224
11 0 -14 0 2 0 0 1 3 8 70 140 224
11 0 -2 0 -14 0 0 1 3 8 22 20 32
11 0 -2 0 -27 0 0 1 15 38 99 253 418
11 0 -2 0 0 1 -14 0 3 8 22 20 32
11 0 -2 0 0 1 -16 -1 15 38 99 253 418
11 0 -2 0 0 1 -16 1 15 38 99 165 418
11 0 -2 0 0 1 -27 0 15 38 99 253 418
11 0 -2 0 0 1 -3 -1 5 13 99 55 143
11 0 -2 0 0 1 -3 1 5 13 99 88 143
11 0 -2 0 0 1 -5 -2 15 38 99 253 418
11 0 -2 0 0 1 -5 2 15 38 99 165 418
11 0 -2 0 0 1 14 0 3 8 22 20 32
11 0 -2 0 0 1 16 -1 15 38 99 165 418
11 0 -2 0 0 1 16 1 15 38 99 253 418
11 0 -2 0 0 1 27 0 15 38 99 253 418
11 0 -2 0 0 1 3 -1 5 13 99 88 143
11 0 -2 0 0 1 3 1 5 13 99 55 143
11 0 -2 0 0 1 5 -2 15 38 99 165 418
11 0 -2 0 0 1 5 2 15 38 99 253 418
11 0 -2 0 1 2 -2 1 15 38 198 66 836
11 0 -2 0 1 2 -3 -1 15 38 198 572 836
11 0 -2 0 1 2 2 -1 15 38 198 66 836
11 0 -2 0 1 2 3 1 15 38 198 572 836
11 0 -2 0 14 0 0 1 3 8 22 20 32
11 0 -2 0 27 0 0 1 15 38 99 253 418
11 0 -20 0 -6 0 0 1 12 31 143 209 341
11 0 -20 0 0 1 -6 0 12 31 143 209 341
11 0 -20 0 0 1 6 0 12 31 143 209 341
11 0 -20 0 6 0 0 1 12 31 143 209 341
11 0 -27 0 -2 0 0 1 15 38 99 253 418
11 0 -27 0 0 1 -2 0 15 38 99 253 418
11 0 -27 0 0 1 2 0 15 38 99 253 418
11 0 -27 0 2 0 0 1 15 38 99 253 418
11 0 -6 0 -20 0 0 1 12 31 143 209 341
11 0 -6 0 0 1 -20 0 12 31 143 209 341
11 0 -6 0 0 1 20 0 12 31 143 209 341
11 0 -6 0 20 0 0 1 12 31 143 209 341
11 0 -7 0 -12 0 0 1 9 23 198 154 253
11 0 -7 0 0 1 -1 -1 9 23 198 154 253
11 0 -7 0 0 1 -1 1 9 23 198 99 253
11 0 -7 0 0 1 -12 0 9 23 198 154 253
11 0 -7 0 0 1 1 -1 9 23 198 99 253
11 0 -7 0 0 1 1 1 9 23 198 154 253
11 0 -7 0 0 1 12 0 9 23 198 154 253
11 0 -7 0 12 0 0 1 9 23 198 154 253
11 0 0 1 -1 -1 -7 0 9 23 198 154 253
11 0 0 1 -1 -1 7 0 9 23 198 154 253
11 0 0 1 -1 1 -7 0 9 23 198 99 253
11 0 0 1 -1 1 7 0 9 23 198 99 253
11 0 0 1 -12 0 -7 0 9 23 198 154 253
11 0 0 1 -12 0 7 0 9 23 198 154 253
11 0 0 1 -14 0 -2 0 3 8 70 140 224
11 0 0 1 -14 0 2 0 3 8 70 140 224
11 0 0 1 -16 -1 -2 0 15 38 99 253 418
11 0 0 1 -16 -1 2 0 15 38 99 253 418
11 0 0 1 -16 1 -2 0 15 38 99 165 418
11 0 0 1 -16 1 2 0 15 38 99 165 418
11 0 0 1 -2 0 -14 0 3 8 22 20 32
11 0 0 1 -2 0 -16 -1 15 38 99 253 418
11 0 0 1 -2 0 -16 1 15 38 99 165 418
11 0 0 1 -2 0 -27 0 15 38 99 253 418
11 0 0 1 -2 0 -3 -1 5 13 99 55 143
11 0 0 1 -2 0 -3 1 5 13 99 88 143
11 0 0 1 -2 0 -5 -2 15 38 99 253 418
11 0 0 1 -2 0 -5 2 15 38 99 165 418
11 0 0 1 -2 0 14 0 3 8 22 20 32
11 0 0 1 -2 0 16 -1 15 38 99 165 418
11 0 0 1 -2 0 16 1 15 38 99 253 418
11 0 0 1 -2 0 27 0 15 38 99 253 418
11 0 0 1 -2 0 3 -1 5 13 99 88 143
11 0 0 1 -2 0 3 1 5 13 99 55 143
11 0 0 1 -2 0 5 -2 15 38 99 165 418
11 0 0 1 -2 0 5 2 15 38 99 253 418
11 0 0 1 -20 0 -6 0 12 31 143 209 341
11 0 0 1 -20 0 6 0 12 31 143 209 341
11 0 0 1 -27 0 -2 0 15 38 99 253 418
11 0 0 1 -27 0 2 0 15 38 99 253 418
11 0 0 1 -3 -1 -2 0 5 13 99 55 143
11 0 0 1 -3 -1 2 0 5 13 99 55 143
11 0 0 1 -3 1 -2 0 5 13 99 88 143
11 0 0 1 -3 1 2 0 5 13 99 88 143
11 0 0 1 -5 -2 -2 0 15 38 99 253 418
11 0 0 1 -5 -2 2 0 15 38 99 253 418
11 0 0 1 -5 2 -2 0 15 38 99 165 418
11 0 0 1 -5 2 2 0 15 38 99 165 418
11 0 0 1 -6 0 -20 0 12 31 143 209 341
11 0 0 1 -6 0 20 0 12 31 143 209 341
11 0 0 1 -7 0 -1 -1 9 23 198 154 253
11 0 0 1 -7 0 -1 1 9 23 198 99 253
11 0 0 1 -7 0 -12 0 9 23 198 154 253
11 0 0 1 -7 0 1 -1 9 23 198 99 253
11 0 0 1 -7 0 1 1 9 23 198 154 253
11 0 0 1 -7 0 12 0 9 23 198 154 253
11 0 0 1 1 -1 -7 0 9 23 198 99 253
11 0 0 1 1 -1 7 0 9 23 198 99 253
11 0 0 1 1 1 -7 0 9 23 198 154 253
11 0 0 1 1 1 7 0 9 23 198 154 253
11 0 0 1 12 0 -7 0 9 23 198 154 253
11 0 0 1 12 0 7 0 9 23 198 154 253
11 0 0 1 14 0 -2 0 3 8 154 140 224
11 0 0 1 14 0 2 0 3 8 154 140 224
11 0 0 1 16 -1 -2 0 15 38 99 165 418
11 0 0 1 16 -1 2 0 15 38 99 165 418
11 0 0 1 16 1 -2 0 15 38 99 253 418
11 0 0 1 16 1 2 0 15 38 99 253 418
11 0 0 1 2 0 -14 0 3 8 10 20 32
11 0 0 1 2 0 -16 -1 15 38 99 253 418
11 0 0 1 2 0 -16 1 15 38 99 165 418
11 0 0 1 2 0 -27 0 15 38 99 253 418
11 0 0 1 2 0 -3 -1 5 13 99 55 143
11 0 0 1 2 0 -3 1 5 13 99 88 143
11 0 0 1 2 0 -5 -2 15 38 99 253 418
11 0 0 1 2 0 -5 2 15 38 99 165 418
11 0 0 1 2 0 14 0 3 8 10 20 32
11 0 0 1 2 0 16 -1 15 38 99 165 418
11 0 0 1 2 0 16 1 15 38 99 253 418
11 0 0 1 2 0 27 0 15 38 99 253 418
11 0 0 1 2 0 3 -1 5 13 99 88 143
11 0 0 1 2 0 3 1 5 13 99 55 143
11 0 0 1 2 0 5 -2 15 38 99 165 418
11 0 0 1 2 0 5 2 15 38 99 253 418
11 0 0 1 20 0 -6 0 12 31 143 209 341
11 0 0 1 20 0 6 0 12 31 143 209 341
11 0 0 1 27 0 -2 0 15 38 99 253 418
11 0 0 1 27 0 2 0 15 38 99 253 418
11 0 0 1 3 -1 -2 0 5 13 99 88 143
11 0 0 1 3 -1 2 0 5 13 99 88 143
11 0 0 1 3 1 -2 0 5 13 99 55 143
11 0 0 1 3 1 2 0 5 13 99 55 143
11 0 0 1 5 -2 -2 0 15 38 99 165 418
11 0 0 1 5 -2 2 0 15 38 99 165 418
11 0 0 1 5 2 -2 0 15 38 99 253 418
11 0 0 1 5 2 2 0 15 38 99 253 418
11 0 0 1 6 0 -20 0 12 31 143 209 341
11 0 0 1 6 0 20 0 12 31 143 209 341
11 0 0 1 7 0 -1 -1 9 23 198 154 253
11 0 0 1 7 0 -1 1 9 23 198 99 253
11 0 0 1 7 0 -12 0 9 23 198 154 253
11 0 0 1 7 0 1 -1 9 23 198 99 253
11 0 0 1 7 0 1 1 9 23 198 154 253
11 0 0 1 7 0 12 0 9 23 198 154 253
11 0 1 2 -2 0 -2 1 15 38 198 66 836
11 0 1 2 -2 0 -3 -1 15 38 198 572 836
11 0 1 2 -2 0 2 -1 15 38 198 66 836
11 0 1 2 -2 0 3 1 15 38 198 572 836
11 0 1 2 -2 1 -2 0 15 38 198 66 836
11 0 1 2 -2 1 2 0 15 38 198 66 836
11 0 1 2 -3 -1 -2 0 15 38 198 572 836
11 0 1 2 -3 -1 2 0 15 38 198 572 836
11 0 1 2 2 -1 -2 0 15 38 198 66 836
11 0 1 2 2 -1 2 0 15 38 198 66 836
11 0 1 2 2 0 -2 1 15 38 198 66 836
11 0 1 2 2 0 -3 -1 15 38 198 572 836
11 0 1 2 2 0 2 -1 15 38 198 66 836
11 0 1 2 2 0 3 1 15 38 198 572 836
11 0 1 2 3 1 -2 0 15 38 198 572 836
11 0 1 2 3 1 2 0 15 38 198 572 836
11 0 12 0 -7 0 0 1 9 23 198 154 253
11 0 12 0 0 1 -7 0 9 23 198 154 253
11 0 12 0 0 1 7 0 9 23 198 154 253
11 0 12 0 7 0 0 1 9 23 198 154 253
11 0 14 0 -2 0 0 1 3 8 154 140 224
11 0 14 0 0 1 -2 0 3 8 154 140 224
11 0 14 0 0 1 2 0 3 8 154 140 224
11 0 14 0 2 0 0 1 3 8 154 140 224
11 0 2 0 -14 0 0 1 3 8 10 20 32
11 0 2 0 -27 0 0 1 15 38 99 253 418
11 0 2 0 0 1 -14 0 3 8 10 20 32
11 0 2 0 0 1 -16 -1 15 38 99 253 418
11 0 2 0 0 1 -16 1 15 38 99 165 418
11 0 2 0 0 1 -27 0 15 38 99 253 418
11 0 2 0 0 1 -3 -1 5 13 99 55 143
11 0 2 0 0 1 -3 1 5 13 99 88 143
11 0 2 0 0 1 -5 -2 15 38 99 253 418
11 0 2 0 0 1 -5 2 15 38 99 165 418
11 0 2 0 0 1 14 0 3 8 10 20 32
11 0 2 0 0 1 16 -1 15 38 99 165 418
11 0 2 0 0 1 16 1 15 38 99 253 418
11 0 2 0 0 1 27 0 15 38 99 253 418
11 0 2 0 0 1 3 -1 5 13 99 88 143
11 0 2 0 0 1 3 1 5 13 99 55 143
11 0 2 0 0 1 5 -2 15 38 99 165 418
11 0 2 0 0 1 5 2 15 38 99 253 418
11 0 2 0 1 2 -2 1 15 38 198 66 836
11 0 2 0 1 2 -3 -1 15 38 198 572 836
11 0 2 0 1 2 2 -1 15 38 198 66 836
11 0 2 0 1 2 3 1 15 38 198 572 836
11 0 2 0 14 0 0 1 3 8 10 20 32
11 0 2 0 27 0 0 1 15 38 99 253 418
11 0 20 0 -6 0 0 1 12 31 143 209 341
11 0 20 0 0 1 -6 0 12 31 143 209 341
11 0 20 0 0 1 6 0 12 31 143 209 341
11 0 20 0 6 0 0 1 12 31 143 209 341
11 0 27 0 -2 0 0 1 15 38 99 253 418
11 0 27 0 0 1 -2 0 15 38 99 253 418
11 0 27 0 0 1 2 0 15 38 99 253 418
11 0 27 0 2 0 0 1 15 38 99 253 418
11 0 6 0 -20 0 0 1 12 31 143 209 341
11 0 6 0 0 1 -20 0 12 31 143 209 341
11 0 6 0 0 1 20 0 12 31 143 209 341
11 0 6 0 20 0 0 1 12 31 143 209 341
11 0 7 0 -12 0 0 1 9 23 198 154 253
11 0 7 0 0 1 -1 -1 9 23 198 154 253
11 0 7 0 0 1 -1 1 9 23 198 99 253
11 0 7 0 0 1 -12 0 9 23 198 154 253
11 0 7 0 0 1 1 -1 9 23 198 99 253
11 0 7 0 0 1 1 1 9 23 198 154 253
11 0 7 0 0 1 12 0 9 23 198 154 253
11 0 7 0 12 0 0 1 9 23 198 154 253
12 0 -1 0 -17 0 0 1 5 13 60 96 156
12 0 -1 0 -20 0 0 1 8 21 8 13 21
12 0 -1 0 0 1 -17 0 5 13 60 96 156
12 0 -1 0 0 1 -20 0 8 21 8 13 21
12 0 -1 0 0 1 -5 -1 5 13 60 96 156
12 0 -1 0 0 1 -5 1 5 13 60 60 156
12 0 -1 0 0 1 -8 -1 5 13 60 60 156
12 0 -1 0 0 1 -8 1 5 13 60 96 156
12 0 -1 0 0 1 17 0 5 13 60 96 156
12 0 -1 0 0 1 20 0 8 21 8 13 21
12 0 -1 0 0 1 5 -1 5 13 60 60 156
12 0 -1 0 0 1 5 1 5 13 60 96 156
12 0 -1 0 0 1 8 -1 5 13 60 96 156
12 0 -1 0 0 1 8 1 5 13 60 60 156
12 0 -1 0 17 0 0 1 5 13 60 96 156
12 0 -1 0 20 0 0 1 8 21 8 13 21
12 0 -11 0 -7 0 0 1 9 23 60 168 276
12 0 -11 0 0 1 -7 0 9 23 60 168 276
12 0 -11 0 0 1 7 0 9 23 60 168 276
12 0 -11 0 7 0 0 1 9 23 60 168 276
12 0 -14 0 -9 0 0 1 9 23 308 196 322
12 0 -14 0 0 1 -9 0 9 23 308 196 322
12 0 -14 0 0 1 9 0 9 23 308 196 322
12 0 -14 0 9 0 0 1 9 23 308 196 322
12 0 -17 0 -1 0 0 1 5 13 60 96 156
12 0 -17 0 0 1 -1 0 5 13 60 96 156
12 0 -17 0 0 1 1 0 5 13 60 96 156
12 0 -17 0 1 0 0 1 5 13 60 96 156
12 0 -20 0 -1 0 0 1 8 21 260 260 420
12 0 -20 0 0 1 -1 0 8 21 260 260 420
12 0 -20 0 0 1 1 0 8 21 260 260 420
12 0 -20 0 1 0 0 1 8 21 260 260 420
12 0 -7 0 -11 0 0 1 9 23 60 168 276
12 0 -7 0 0 1 -11 0 9 23 60 168 276
12 0 -7 0 0 1 11 0 9 23 60 168 276
12 0 -7 0 11 0 0 1 9 23 60 168 276
12 0 -9 0 -14 0 0 1 9 23 9 126 207
12 0 -9 0 0 1 -14 0 9 23 9 126 207
12 0 -9 0 0 1 14 0 9 23 9 126 207
12 0 -9 0 14 0 0 1 9 23 9 126 207
12 0 0 1 -1 0 -17 0 5 13 60 96 156
12 0 0 1 -1 0 -20 0 8 21 8 13 21
12 0 0 1 -1 0 -5 -1 5 13 60 96 156
12 0 0 1 -1 0 -5 1 5 13 60 60 156
12 0 0 1 -1 0 -8 -1 5 13 60 60 156
12 0 0 1 -1 0 -8 1 5 13 60 96 156
12 0 0 1 -1 0 17 0 5 13 60 96 156
12 0 0 1 -1 0 20 0 8 21 8 13 21
12 0 0 1 -1 0 5 -1 5 13 60 60 156
12 0 0 1 -1 0 5 1 5 13 60 96 156
12 0 0 1 -1 0 8 -1 5 13 60 96 156
12 0 0 1 -1 0 8 1 5 13 60 60 156
12 0 0 1 -11 0 -7 0 9 23 60 168 276
12 0 0 1 -11 0 7 0 9 23 60 168 276
12 0 0 1 -14 0 -9 0 9 23 308 196 322
12 0 0 1 -14 0 9 0 9 23 308 196 322
12 0 0 1 -17 0 -1 0 5 13 60 96 156
12 0 0 1 -17 0 1 0 5 13 60 96 156
12 0 0 1 -20 0 -1 0 8 21 260 260 420
12 0 0 1 -20 0 1 0 8 21 260 260 420
12 0 0 1 -5 -1 -1 0 5 13 60 96 156
12 0 0 1 -5 -1 1 0 5 13 60 96 156
12 0 0 1 -5 1 -1 0 5 13 60 60 156
12 0 0 1 -5 1 1 0 5 13 60 60 156
12 0 0 1 -7 0 -11 0 9 23 60 168 276
12 0 0 1 -7 0 11 0 9 23 60 168 276
12 0 0 1 -8 -1 -1 0 5 13 60 60 156
12 0 0 1 -8 -1 1 0 5 13 60 60 156
12 0 0 1 -8 1 -1 0 5 13 60 96 156
12 0 0 1 -8 1 1 0 5 13 60 96 156
12 0 0 1 -9 0 -14 0 9 23 9 126 207
12 0 0 1 -9 0 14 0 9 23 9 126 207
12 0 0 1 1 0 -17 0 5 13 60 96 156
12 0 0 1 1 0 -20 0 8 21 13 13 21
12 0 0 1 1 0 -5 -1 5 13 60 96 156
12 0 0 1 1 0 -5 1 5 13 60 60 156
12 0 0 1 1 0 -8 -1 5 13 60 60 156
12 0 0 1 1 0 -8 1 5 13 60 96 156
12 0 0 1 1 0 17 0 5 13 60 96 156
12 0 0 1 1 0 20 0 8 21 13 13 21
12 0 0 1 1 0 5 -1 5 13 60 60 156
12 0 0 1 1 0 5 1 5 13 60 96 156
12 0 0 1 1 0 8 -1 5 13 60 96 156
12 0 0 1 1 0 8 1 5 13 60 60 156
12 0 0 1 11 0 -7 0 9 23 60 168 276
12 0 0 1 11 0 7 0 9 23 60 168 276
12 0 0 1 14 0 -9 0 9 23 14 196 322
12 0 0 1 14 0 9 0 9 23 14 196 322
12 0 0 1 17 0 -1 0 5 13 60 96 156
12 0 0 1 17 0 1 0 5 13 60 96 156
12 0 0 1 20 0 -1 0 8 21 160 260 420
12 0 0 1 20 0 1 0 8 21 160 260 420
12 0 0 1 5 -1 -1 0 5 13 60 60 156
12 0 0 1 5 -1 1 0 5 13 60 60 156
12 0 0 1 5 1 -1 0 5 13 60 96 156
12 0 0 1 5 1 1 0 5 13 60 96 156
12 0 0 1 7 0 -11 0 9 23 60 168 276
12 0 0 1 7 0 11 0 9 23 60 168 276
12 0 0 1 8 -1 -1 0 5 13 60 96 156
12 0 0 1 8 -1 1 0 5 13 60 96 156
12 0 0 1 8 1 -1 0 5 13 60 60 156
12 0 0 1 8 1 1 0 5 13 60 60 156
12 0 0 1 9 0 -14 0 9 23 198 126 207
12 0 0 1 9 0 14 0 9 23 198 126 207
12 0 1 0 -17 0 0 1 5 13 60 96 156
12 0 1 0 -20 0 0 1 8 21 13 13 21
12 0 1 0 0 1 -17 0 5 13 60 96 156
12 0 1 0 0 1 -20 0 8 21 13 13 21
12 0 1 0 0 1 -5 -1 5 13 60 96 156
12 0 1 0 0 1 -5 1 5 13 60 60 156
12 0 1 0 0 1 -8 -1 5 13 60 60 156
12 0 1 0 0 1 -8 1 5 13 60 96 156
12 0 1 0 0 1 17 0 5 13 60 96 156
12 0 1 0 0 1 20 0 8 21 13 13 21
12 0 1 0 0 1 5 -1 5 13 60 60 156
12 0 1 0 0 1 5 1 5 13 60 96 156
12 0 1 0 0 1 8 -1 5 13 60 96 156
12 0 1 0 0 1 8 1 5 13 60 60 156
12 0 1 0 17 0 0 1 5 13 60 96 156
12 0 1 0 20 0 0 1 8 21 13 13 21
12 0 11 0 -7 0 0 1 9 23 60 168 276
12 0 11 0 0 1 -7 0 9 23 60 168 276
12 0 11 0 0 1 7 0 9 23 60 168 276
12 0 11 0 7 0 0 1 9 23 60 168 276
12 0 14 0 -9 0 0 1 9 23 14 196 322
12 0 14 0 0 1 -9 0 9 23 14 196 322
12 0 14 0 0 1 9 0 9 23 14 196 322
12 0 14 0 9 0 0 1 9 23 14 196 322
12 0 17 0 -1 0 0 1 5 13 60 96 156
12 0 17 0 0 1 -1 0 5 13 60 96 156
12 0 17 0 0 1 1 0 5 13 60 96 156
12 0 17 0 1 0 0 1 5 13 60 96 156
12 0 20 0 -1 0 0 1 8 21 160 260 420
12 0 20 0 0 1 -1 0 8 21 160 260 420
12 0 20 0 0 1 1 0 8 21 160 260 420
12 0 20 0 1 0 0 1 8 21 160 260 420
12 0 7 0 -11 0 0 1 9 23 60 168 276
12 0 7 0 0 1 -11 0 9 23 60 168 276
12 0 7 0 0 1 11 0 9 23 60 168 276
12 0 7 0 11 0 0 1 9 23 60 168 276
12 0 9 0 -14 0 0 1 9 23 198 126 207
12 0 9 0 0 1 -14 0 9 23 198 126 207
12 0 9 0 0 1 14 0 9 23 198 126 207
12 0 9 0 14 0 0 1 9 23 198 126 207
13 0 -10 0 -2 0 0 1 9 23 221 182 299
13 0 -10 0 0 1 -2 0 9 23 221 182 299
13 0 -10 0 0 1 2 0 9 23 221 182 299
13 0 -10 0 2 0 0 1 9 23 221 182 299
13 0 -19 0 -4 0 0 1 9 23 285 266 437
13 0 -19 0 0 1 -4 0 9 23 285 266 437
13 0 -19 0 0 1 4 0 9 23 285 266 437
13 0 -19 0 4 0 0 1 9 23 285 266 437
13 0 -2 0 -10 0 0 1 9 23 221 182 299
13 0 -2 0 0 1 -10 0 9 23 221 182 299
13 0 -2 0 0 1 10 0 9 23 221 182 299
13 0 -2 0 10 0 0 1 9 23 221 182 299
13 0 -25 0 -8 0 0 1 15 38 403 299 494
13 0 -25 0 0 1 -8 0 15 38 403 299 494
13 0 -25 0 0 1 8 0 15 38 403 299 494
13 0 -25 0 8 0 0 1 15 38 403 299 494
13 0 -4 0 -19 0 0 1 9 23 32 56 92
13 0 -4 0 0 1 -19 0 9 23 32 56 92
13 0 -4 0 0 1 19 0 9 23 32 56 92
13 0 -4 0 19 0 0 1 9 23 32 56 92
13 0 -8 0 -25 0 0 1 15 38 403 299 494
13 0 -8 0 0 1 -25 0 15 38 403 299 494
13 0 -8 0 0 1 25 0 15 38 403 299 494
13 0 -8 0 25 0 0 1 15 38 403 299 494
13 0 0 1 -10 0 -2 0 9 23 221 182 299
13 0 0 1 -10 0 2 0 9 23 221 182 299
13 0 0 1 -19 0 -4 0 9 23 285 266 437
13 0 0 1 -19 0 4 0 9 23 285 266 437
13 0 0 1 -2 0 -10 0 9 23 221 182 299
13 0 0 1 -2 0 10 0 9 23 221 182 299
13 0 0 1 -25 0 -8 0 15 38 403 299 494
13 0 0 1 -25 0 8 0 15 38 403 299 494
13 0 0 1 -4 0 -19 0 9 23 32 56 92
13 0 0 1 -4 0 19 0 9 23 32 56 92
13 0 0 1 -8 0 -25 0 15 38 403 299 494
13 0 0 1 -8 0 25 0 15 38 403 299 494
13 0 0 1 10 0 -2 0 9 23 221 182 299
13 0 0 1 10 0 2 0 9 23 221 182 299
13 0 0 1 19 0 -4 0 9 23 152 266 437
13 0 0 1 19 0 4 0 9 23 152 266 437
13 0 0 1 2 0 -10 0 9 23 221 182 299
13 0 0 1 2 0 10 0 9 23 221 182 299
13 0 0 1 25 0 -8 0 15 38 403 299 494
13 0 0 1 25 0 8 0 15 38 403 299 494
13 0 0 1 4 0 -19 0 9 23 60 56 92
13 0 0 1 4 0 19 0 9 23 60 56 92
13 0 0 1 8 0 -25 0 15 38 403 299 494
13 0 0 1 8 0 25 0 15 38 403 299 494
13 0 10 0 -2 0 0 1 9 23 221 182 299
13 0 10 0 0 1 -2 0 9 23 221 182 299
13 0 10 0 0 1 2 0 9 23 221 182 299
13 0 10 0 2 0 0 1 9 23 221 182 299
13 0 19 0 -4 0 0 1 9 23 152 266 437
13 0 19 0 0 1 -4 0 9 23 152 266 437
13 0 19 0 0 1 4 0 9 23 152 266 437
13 0 19 0 4 0 0 1 9 23 152 266 437
13 0 2 0 -10 0 0 1 9 23 221 182 299
13 0 2 0 0 1 -10 0 9 23 221 182 299
13 0 2 0 0 1 10 0 9 23 221 182 299
13 0 2 0 10 0 0 1 9 23 221 182 299
13 0 25 0 -8 0 0 1 15 38 403 299 494
13 0 25 0 0 1 -8 0 15 38 403 299 494
13 0 25 0 0 1 8 0 15 38 403 299 494
13 0 25 0 8 0 0 1 15 38 403 299 494
13 0 4 0 -19 0 0 1 9 23 60 56 92
13 0 4 0 0 1 -19 0 9 23 60 56 92
13 0 4 0 0 1 19 0 9 23 60 56 92
13 0 4 0 19 0 0 1 9 23 60 56 92
13 0 8 0 -25 0 0 1 15 38 403 299 494
13 0 8 0 0 1 -25 0 15 38 403 299 494
13 0 8 0 0 1 25 0 15 38 403 299 494
13 0 8 0 25 0 0 1 15 38 403 299 494
14 0 -1 0 -22 0 0 1 9 23 9 14 23
14 0 -1 0 -32 0 0 1 13 33 13 20 33
14 0 -1 0 0 1 -22 0 9 23 9 14 23
14 0 -1 0 0 1 -32 0 13 33 13 20 33
14 0 -1 0 0 1 22 0 9 23 9 14 23
14 0 -1 0 0 1 32 0 13 33 13 20 33
14 0 -1 0 22 0 0 1 9 23 9 14 23
14 0 -1 0 32 0 0 1 13 33 13 20 33
14 0 -11 0 -2 0 0 1 3 8 154 140 224
14 0 -11 0 0 1 -2 0 3 8 154 140 224
14 0 -11 0 0 1 2 0 3 8 154 140 224
14 0 -11 0 2 0 0 1 3 8 154 140 224
14 0 -12 0 -9 0 0 1 9 23 14 196 322
14 0 -12 0 0 1 -9 0 9 23 14 196 322
14 0 -12 0 0 1 9 0 9 23 14 196 322
14 0 -12 0 9 0 0 1 9 23 14 196 322
14 0 -17 0 -2 0 0 1 12 31 112 266 434
14 0 -17 0 0 1 -2 0 12 31 112 266 434
14 0 -17 0 0 1 2 0 12 31 112 266 434
14 0 -17 0 2 0 0 1 12 31 112 266 434
14 0 -19 0 -2 0 0 1 13 33 350 280 462
14 0 -19 0 0 1 -2 0 13 33 350 280 462
14 0 -19 0 0 1 2 0 13 33 350 280 462
14 0 -19 0 2 0 0 1 13 33 350 280 462
14 0 -2 0 -11 0 0 1 3 8 154 140 224
14 0 -2 0 -17 0 0 1 12 31 112 266 434
14 0 -2 0 -19 0 0 1 13 33 350 280 462
14 0 -2 0 0 1 -11 0 3 8 154 140 224
14 0 -2 0 0 1 -17 0 12 31 112 266 434
14 0 -2 0 0 1 -19 0 13 33 350 280 462
14 0 -2 0 0 1 -3 -1 12 31 112 266 434
14 0 -2 0 0 1 -3 1 12 31 112 168 434
14 0 -2 0 0 1 -5 -1 13 33 350 280 462
14 0 -2 0 0 1 -5 1 13 33 350 182 462
14 0 -2 0 0 1 11 0 3 8 154 140 224
14 0 -2 0 0 1 17 0 12 31 112 266 434
14 0 -2 0 0 1 19 0 13 33 350 280 462
14 0 -2 0 0 1 3 -1 12 31 112 168 434
14 0 -2 0 0 1 3 1 12 31 112 266 434
14 0 -2 0 0 1 5 -1 13 33 350 182 462
14 0 -2 0 0 1 5 1 13 33 350 280 462
14 0 -2 0 11 0 0 1 3 8 154 140 224
14 0 -2 0 17 0 0 1 12 31 112 266 434
14 0 -2 0 19 0 0 1 13 33 350 280 462
14 0 -22 0 -1 0 0 1 9 23 308 308 506
14 0 -22 0 0 1 -1 0 9 23 308 308 506
14 0 -22 0 0 1 1 0 9 23 308 308 506
14 0 -22 0 1 0 0 1 9 23 308 308 506
14 0 -32 0 -1 0 0 1 13 33 640 640 1056
14 0 -32 0 0 1 -1 0 13 33 640 640 1056
14 0 -32 0 0 1 1 0 13 33 640 640 1056
14 0 -32 0 1 0 0 1 13 33 640 640 1056
14 0 -9 0 -12 0 0 1 9 23 14 196 322
14 0 -9 0 0 1 -12 0 9 23 14 196 322
14 0 -9 0 0 1 12 0 9 23 14 196 322
14 0 -9 0 12 0 0 1 9 23 14 196 322
14 0 0 1 -1 0 -22 0 9 23 9 14 23
14 0 0 1 -1 0 -32 0 13 33 13 20 33
14 0 0 1 -1 0 22 0 9 23 9 14 23
14 0 0 1 -1 0 32 0 13 33 13 20 33
14 0 0 1 -11 0 -2 0 3 8 154 140 224
14 0 0 1 -11 0 2 0 3 8 154 140 224
14 0 0 1 -12 0 -9 0 9 23 14 196 322
14 0 0 1 -12 0 9 0 9 23 14 196 322
14 0 0 1 -17 0 -2 0 12 31 112 266 434
14 0 0 1 -17 0 2 0 12 31 112 266 434
14 0 0 1 -19 0 -2 0 13 33 350 280 462
14 0 0 1 -19 0 2 0 13 33 350 280 462
14 0 0 1 -2 0 -11 0 3 8 154 140 224
14 0 0 1 -2 0 -17 0 12 31 112 266 434
14 0 0 1 -2 0 -19 0 13 33 350 280 462
14 0 0 1 -2 0 -3 -1 12 31 112 266 434
14 0 0 1 -2 0 -3 1 12 31 112 168 434
14 0 0 1 -2 0 -5 -1 13 33 350 280 462
14 0 0 1 -2 0 -5 1 13 33 350 182 462
14 0 0 1 -2 0 11 0 3 8 154 140 224
14 0 0 1 -2 0 17 0 12 31 112 266 434
14 0 0 1 -2 0 19 0 13 33 350 280 462
14 0 0 1 -2 0 3 -1 12 31 112 168 434
14 0 0 1 -2 0 3 1 12 31 112 266 434
14 0 0 1 -2 0 5 -1 13 33 350 182 462
14 0 0 1 -2 0 5 1 13 33 350 280 462
14 0 0 1 -22 0 -1 0 9 23 308 308 506
14 0 0 1 -22 0 1 0 9 23 308 308 506
14 0 0 1 -3 -1 -2 0 12 31 112 266 434
14 0 0 1 -3 -1 2 0 12 31 112 266 434
14 0 0 1 -3 1 -2 0 12 31 112 168 434
14 0 0 1 -3 1 2 0 12 31 112 168 434
14 0 0 1 -32 0 -1 0 13 33 640 640 1056
14 0 0 1 -32 0 1 0 13 33 640 640 1056
14 0 0 1 -5 -1 -2 0 13 33 350 280 462
14 0 0 1 -5 -1 2 0 13 33 350 280 462
14 0 0 1 -5 1 -2 0 13 33 350 182 462
14 0 0 1 -5 1 2 0 13 33 350 182 462
14 0 0 1 -9 0 -12 0 9 23 14 196 322
14 0 0 1 -9 0 12 0 9 23 14 196 322
14 0 0 1 1 0 -22 0 9 23 14 14 23
14 0 0 1 1 0 -32 0 13 33 20 20 33
14 0 0 1 1 0 22 0 9 23 14 14 23
14 0 0 1 1 0 32 0 13 33 20 20 33
14 0 0 1 11 0 -2 0 3 8 154 140 224
14 0 0 1 11 0 2 0 3 8 154 140 224
14 0 0 1 12 0 -9 0 9 23 14 196 322
14 0 0 1 12 0 9 0 9 23 14 196 322
14 0 0 1 17 0 -2 0 12 31 112 266 434
14 0 0 1 17 0 2 0 12 31 112 266 434
14 0 0 1 19 0 -2 0 13 33 350 280 462
14 0 0 1 19 0 2 0 13 33 350 280 462
14 0 0 1 2 0 -11 0 3 8 154 140 224
14 0 0 1 2 0 -17 0 12 31 112 266 434
14 0 0 1 2 0 -19 0 13 33 350 280 462
14 0 0 1 2 0 -3 -1 12 31 112 266 434
14 0 0 1 2 0 -3 1 12 31 112 168 434
14 0 0 1 2 0 -5 -1 13 33 350 280 462
14 0 0 1 2 0 -5 1 13 33 350 182 462
14 0 0 1 2 0 11 0 3 8 154 140 224
14 0 0 1 2 0 17 0 12 31 112 266 434
14 0 0 1 2 0 19 0 13 33 350 280 462
14 0 0 1 2 0 3 -1 12 31 112 168 434
14 0 0 1 2 0 3 1 12 31 112 266 434
14 0 0 1 2 0 5 -1 13 33 350 182 462
14 0 0 1 2 0 5 1 13 33 350 280 462
14 0 0 1 22 0 -1 0 9 23 198 308 506
14 0 0 1 22 0 1 0 9 23 198 308 506
14 0 0 1 3 -1 -2 0 12 31 112 168 434
14 0 0 1 3 -1 2 0 12 31 112 168 434
14 0 0 1 3 1 -2 0 12 31 112 266 434
14 0 0 1 3 1 2 0 12 31 112 266 434
14 0 0 1 32 0 -1 0 13 33 416 640 1056
14 0 0 1 32 0 1 0 13 33 416 640 1056
14 0 0 1 5 -1 -2 0 13 33 350 182 462
14 0 0 1 5 -1 2 0 13 33 350 182 462
14 0 0 1 5 1 -2 0 13 33 350 280 462
14 0 0 1 5 1 2 0 13 33 350 280 462
14 0 0 1 9 0 -12 0 9 23 14 196 322
14 0 0 1 9 0 12 0 9 23 14 196 322
14 0 1 0 -22 0 0 1 9 23 14 14 23
14 0 1 0 -32 0 0 1 13 33 20 20 33
14 0 1 0 0 1 -22 0 9 23 14 14 23
14 0 1 0 0 1 -32 0 13 33 20 20 33
14 0 1 0 0 1 22 0 9 23 14 14 23
14 0 1 0 0 1 32 0 13 33 20 20 33
14 0 1 0 22 0 0 1 9 23 14 14 23
14 0 1 0 32 0 0 1 13 33 20 20 33
14 0 11 0 -2 0 0 1 3 8 154 140 224
14 0 11 0 0 1 -2 0 3 8 154 140 224
14 0 11 0 0 1 2 0 3 8 154 140 224
14 0 11 0 2 0 0 1 3 8 154 140 224
14 0 12 0 -9 0 0 1 9 23 14 196 322
14 0 12 0 0 1 -9 0 9 23 14 196 322
14 0 12 0 0 1 9 0 9 23 14 196 322
14 0 12 0 9 0 0 1 9 23 14 196 322
14 0 17 0 -2 0 0 1 12 31 112 266 434
14 0 17 0 0 1 -2 0 12 31 112 266 434
14 0 17 0 0 1 2 0 12 31 112 266 434
14 0 17 0 2 0 0 1 12 31 112 266 434
14 0 19 0 -2 0 0 1 13 33 350 280 462
14 0 19 0 0 1 -2 0 13 33 350 280 462
14 0 19 0 0 1 2 0 13 33 350 280 462
14 0 19 0 2 0 0 1 13 33 350 280 462
14 0 2 0 -11 0 0 1 3 8 154 140 224
14 0 2 0 -17 0 0 1 12 31 112 266 434
14 0 2 0 -19 0 0 1 13 33 350 280 462
14 0 2 0 0 1 -11 0 3 8 154 140 224
14 0 2 0 0 1 -17 0 12 31 112 266 434
14 0 2 0 0 1 -19 0 13 33 350 280 462
14 0 2 0 0 1 -3 -1 12 31 112 266 434
14 0 2 0 0 1 -3 1 12 31 112 168 434
14 0 2 0 0 1 -5 -1 13 33 350 280 462
14 0 2 0 0 1 -5 1 13 33 350 182 462
14 0 2 0 0 1 11 0 3 8 154 140 224
14 0 2 0 0 1 17 0 12 31 112 266 434
14 0 2 0 0 1 19 0 13 33 350 280 462
14 0 2 0 0 1 3 -1 12 31 112 168 434
14 0 2 0 0 1 3 1 12 31 112 266 434
14 0 2 0 0 1 5 -1 13 33 350 182 462
14 0 2 0 0 1 5 1 13 33 350 280 462
14 0 2 0 11 0 0 1 3 8 154 140 224
14 0 2 0 17 0 0 1 12 31 112 266 434
14 0 2 0 19 0 0 1 13 33 350 280 462
14 0 22 0 -1 0 0 1 9 23 198 308 506
14 0 22 0 0 1 -1 0 9 23 198 308 506
14 0 22 0 0 1 1 0 9 23 198 308 506
14 0 22 0 1 0 0 1 9 23 198 308 506
14 0 32 0 -1 0 0 1 13 33 416 640 1056
14 0 32 0 0 1 -1 0 13 33 416 640 1056
14 0 32 0 0 1 1 0 13 33 416 640 1056
14 0 32 0 1 0 0 1 13 33 416 640 1056
14 0 9 0 -12 0 0 1 9 23 14 196 322
14 0 9 0 0 1 -12 0 9 23 14 196 322
14 0 9 0 0 1 12 0 9 23 14 196 322
14 0 9 0 12 0 0 1 9 23 14 196 322
15 0 -3 0 -8 0 0 1 9 23 60 210 345
15 0 -3 0 0 1 -8 0 9 23 60 210 345
15 0 -3 0 0 1 8 0 9 23 60 210 345
15 0 -3 0 8 0 0 1 9 23 60 210 345
15 0 -4 0 -9 0 0 1 3 8 5 4 8
15 0 -4 0 0 1 -9 0 3 8 5 4 8
15 0 -4 0 0 1 9 0 3 8 5 4 8
15 0 -4 0 9 0 0 1 3 8 5 4 8
15 0 -8 0 -3 0 0 1 9 23 60 210 345
15 0 -8 0 0 1 -3 0 9 23 60 210 345
15 0 -8 0 0 1 3 0 9 23 60 210 345
15 0 -8 0 3 0 0 1 9 23 60 210 345
15 0 -9 0 -4 0 0 1 3 8 5 4 8
15 0 -9 0 0 1 -4 0 3 8 5 4 8
15 0 -9 0 0 1 4 0 3 8 3 4 8
15 0 -9 0 4 0 0 1 3 8 3 4 8
15 0 0 1 -3 0 -8 0 9 23 60 210 345
15 0 0 1 -3 0 8 0 9 23 60 210 345
15 0 0 1 -4 0 -9 0 3 8 5 4 8
15 0 0 1 -4 0 9 0 3 8 5 4 8
15 0 0 1 -8 0 -3 0 9 23 60 210 345
15 0 0 1 -8 0 3 0 9 23 60 210 345
15 0 0 1 -9 0 -4 0 3 8 5 4 8
15 0 0 1 -9 0 4 0 3 8 3 4 8
15 0 0 1 3 0 -8 0 9 23 60 210 345
15 0 0 1 3 0 8 0 9 23 60 210 345
15 0 0 1 4 0 -9 0 3 8 3 4 8
15 0 0 1 4 0 9 0 3 8 3 4 8
15 0 0 1 8 0 -3 0 9 23 60 210 345
15 0 0 1 8 0 3 0 9 23 60 210 345
15 0 0 1 9 0 -4 0 3 8 5 4 8
15 0 0 1 9 0 4 0 3 8 3 4 8
15 0 3 0 -8 0 0 1 9 23 60 210 345
15 0 3 0 0 1 -8 0 9 23 60 210 345
15 0 3 0 0 1 8 0 9 23 60 210 345
15 0 3 0 8 0 0 1 9 23 60 210 345
15 0 4 0 -9 0 0 1 3 8 3 4 8
15 0 4 0 0 1 -9 0 3 8 3 4 8
15 0 4 0 0 1 9 0 3 8 3 4 8
15 0 4 0 9 0 0 1 3 8 3 4 8
15 0 8 0 -3 0 0 1 9 23 60 210 345
15 0 8 0 0 1 -3 0 9 23 60 210 345
15 0 8 0 0 1 3 0 9 23 60 210 345
15 0 8 0 3 0 0 1 9 23 60 210 345
15 0 9 0 -4 0 0 1 3 8 5 4 8
15 0 9 0 0 1 -4 0 3 8 5 4 8
15 0 9 0 0 1 4 0 3 8 3 4 8
15 0 9 0 4 0 0 1 3 8 3 4 8
16 0 -1 0 -10 0 0 1 5 13 224 256 416
16 0 -1 0 0 1 -10 0 5 13 224 256 416
16 0 -1 0 0 1 10 0 5 13 224 256 416
16 0 -1 0 10 0 0 1 5 13 224 256 416
16 0 -10 0 -1 0 0 1 5 13 224 256 416
16 0 -10 0 0 1 -1 0 5 13 224 256 416
16 0 -10 0 0 1 1 0 5 13 224 256 416
16 0 -10 0 1 0 0 1 5 13 224 256 416
16 0 -17 0 -7 0 0 1 13 33 416 320 528
16 0 -17 0 0 1 -7 0 13 33 416 320 528
16 0 -17 0 0 1 7 0 13 33 416 320 528
16 0 -17 0 7 0 0 1 13 33 416 320 528
16 0 -6 0 -7 0 0 1 9 23 336 224 368
16 0 -6 0 0 1 -7 0 9 23 336 224 368
16 0 -6 0 0 1 7 0 9 23 336 224 368
16 0 -6 0 7 0 0 1 9 23 336 224 368
16 0 -7 0 -17 0 0 1 13 33 416 320 528
16 0 -7 0 -6 0 0 1 9 23 336 224 368
16 0 -7 0 0 1 -1 -1 13 33 416 320 528
16 0 -7 0 0 1 -1 1 13 33 416 208 528
16 0 -7 0 0 1 -17 0 13 33 416 320 528
16 0 -7 0 0 1 -6 0 9 23 336 224 368
16 0 -7 0 0 1 1 -1 13 33 416 208 528
16 0 -7 0 0 1 1 1 13 33 416 320 528
16 0 -7 0 0 1 17 0 13 33 416 320 528
16 0 -7 0 0 1 6 0 9 23 336 224 368
16 0 -7 0 17 0 0 1 13 33 416 320 528
16 0 -7 0 6 0 0 1 9 23 336 224 368
16 0 0 1 -1 -1 -7 0 13 33 416 320 528
16 0 0 1 -1 -1 7 0 13 33 416 320 528
16 0 0 1 -1 0 -10 0 5 13 224 256 416
16 0 0 1 -1 0 10 0 5 13 224 256 416
16 0 0 1 -1 1 -7 0 13 33 416 208 528
16 0 0 1 -1 1 7 0 13 33 416 208 528
16 0 0 1 -10 0 -1 0 5 13 224 256 416
16 0 0 1 -10 0 1 0 5 13 224 256 416
16 0 0 1 -17 0 -7 0 13 33 416 320 528
16 0 0 1 -17 0 7 0 13 33 416 320 528
16 0 0 1 -6 0 -7 0 9 23 336 224 368
16 0 0 1 -6 0 7 0 9 23 336 224 368
16 0 0 1 -7 0 -1 -1 13 33 416 320 528
16 0 0 1 -7 0 -1 1 13 33 416 208 528
16 0 0 1 -7 0 -17 0 13 33 416 320 528
16 0 0 1 -7 0 -6 0 9 23 336 224 368
16 0 0 1 -7 0 1 -1 13 33 416 208 528
16 0 0 1 -7 0 1 1 13 33 416 320 528
16 0 0 1 -7 0 17 0 13 33 416 320 528
16 0 0 1 -7 0 6 0 9 23 336 224 368
16 0 0 1 1 -1 -7 0 13 33 416 208 528
16 0 0 1 1 -1 7 0 13 33 416 208 528
16 0 0 1 1 0 -10 0 5 13 224 256 416
16 0 0 1 1 0 10 0 5 13 224 256 416
16 0 0 1 1 1 -7 0 13 33 416 320 528
16 0 0 1 1 1 7 0 13 33 416 320 528
16 0 0 1 10 0 -1 0 5 13 224 256 416
16 0 0 1 10 0 1 0 5 13 224 256 416
16 0 0 1 17 0 -7 0 13 33 416 320 528
16 0 0 1 17 0 7 0 13 33 416 320 528
16 0 0 1 6 0 -7 0 9 23 336 224 368
16 0 0 1 6 0 7 0 9 23 336 224 368
16 0 0 1 7 0 -1 -1 13 33 416 320 528
16 0 0 1 7 0 -1 1 13 33 416 208 528
16 0 0 1 7 0 -17 0 13 33 416 320 528
16 0 0 1 7 0 -6 0 9 23 336 224 368
16 0 0 1 7 0 1 -1 13 33 416 208 528
16 0 0 1 7 0 1 1 13 33 416 320 528
16 0 0 1 7 0 17 0 13 33 416 320 528
16 0 0 1 7 0 6 0 9 23 336 224 368
16 0 1 0 -10 0 0 1 5 13 224 256 416
16 0 1 0 0 1 -10 0 5 13 224 256 416
16 0 1 0 0 1 10 0 5 13 224 256 416
16 0 1 0 10 0 0 1 5 13 224 256 416
16 0 10 0 -1 0 0 1 5 13 224 256 416
16 0 10 0 0 1 -1 0 5 13 224 256 416
16 0 10 0 0 1 1 0 5 13 224 256 416
16 0 10 0 1 0 0 1 5 13 224 256 416
16 0 17 0 -7 0 0 1 13 33 416 320 528
16 0 17 0 0 1 -7 0 13 33 416 320 528
16 0 17 0 0 1 7 0 13 33 416 320 528
16 0 17 0 7 0 0 1 13 33 416 320 528
16 0 6 0 -7 0 0 1 9 23 336 224 368
16 0 6 0 0 1 -7 0 9 23 336 224 368
16 0 6 0 0 1 7 0 9 23 336 224 368
16 0 6 0 7 0 0 1 9 23 336 224 368
16 0 7 0 -17 0 0 1 13 33 416 320 528
16 0 7 0 -6 0 0 1 9 23 336 224 368
16 0 7 0 0 1 -1 -1 13 33 416 320 528
16 0 7 0 0 1 -1 1 13 33 416 208 528
16 0 7 0 0 1 -17 0 13 33 416 320 528
16 0 7 0 0 1 -6 0 9 23 336 224 368
16 0 7 0 0 1 1 -1 13 33 416 208 528
16 0 7 0 0 1 1 1 13 33 416 320 528
16 0 7 0 0 1 17 0 13 33 416 320 528
16 0 7 0 0 1 6 0 9 23 336 224 368
16 0 7 0 17 0 0 1 13 33 416 320 528
16 0 7 0 6 0 0 1 9 23 336 224 368
17 0 -1 0 -12 0 0 1 5 13 5 8 13
17 0 -1 0 0 1 -12 0 5 13 5 8 13
17 0 -1 0 0 1 12 0 5 13 5 8 13
17 0 -1 0 12 0 0 1 5 13 5 8 13
17 0 -12 0 -1 0 0 1 5 13 96 96 156
17 0 -12 0 0 1 -1 0 5 13 96 96 156
17 0 -12 0 0 1 1 0 5 13 96 96 156
17 0 -12 0 1 0 0 1 5 13 96 96 156
17 0 -14 0 -2 0 0 1 12 31 391 323 527
17 0 -14 0 0 1 -2 0 12 31 391 323 527
17 0 -14 0 0 1 2 0 12 31 391 323 527
17 0 -14 0 2 0 0 1 12 31 391 323 527
17 0 -16 0 -7 0 0 1 13 33 119 340 561
17 0 -16 0 0 1 -7 0 13 33 119 340 561
17 0 -16 0 0 1 7 0 13 33 119 340 561
17 0 -16 0 7 0 0 1 13 33 119 340 561
17 0 -2 0 -14 0 0 1 12 31 391 323 527
17 0 -2 0 0 1 -14 0 12 31 391 323 527
17 0 -2 0 0 1 14 0 12 31 391 323 527
17 0 -2 0 14 0 0 1 12 31 391 323 527
17 0 -6 0 -8 0 0 1 9 23 221 238 391
17 0 -6 0 0 1 -8 0 9 23 221 238 391
17 0 -6 0 0 1 8 0 9 23 221 238 391
17 0 -6 0 8 0 0 1 9 23 221 238 391
17 0 -7 0 -16 0 0 1 13 33 119 340 561
17 0 -7 0 0 1 -16 0 13 33 119 340 561
17 0 -7 0 0 1 16 0 13 33 119 340 561
17 0 -7 0 16 0 0 1 13 33 119 340 561
17 0 -8 0 -6 0 0 1 9 23 221 238 391
17 0 -8 0 0 1 -6 0 9 23 221 238 391
17 0 -8 0 0 1 6 0 9 23 221 238 391
17 0 -8 0 6 0 0 1 9 23 221 238 391
17 0 0 1 -1 0 -12 0 5 13 5 8 13
17 0 0 1 -1 0 12 0 5 13 5 8 13
17 0 0 1 -12 0 -1 0 5 13 96 96 156
17 0 0 1 -12 0 1 0 5 13 96 96 156
17 0 0 1 -14 0 -2 0 12 31 391 323 527
17 0 0 1 -14 0 2 0 12 31 391 323 527
17 0 0 1 -16 0 -7 0 13 33 119 340 561
17 0 0 1 -16 0 7 0 13 33 119 340 561
17 0 0 1 -2 0 -14 0 12 31 391 323 527
17 0 0 1 -2 0 14 0 12 31 391 323 527
17 0 0 1 -6 0 -8 0 9 23 221 238 391
17 0 0 1 -6 0 8 0 9 23 221 238 391
17 0 0 1 -7 0 -16 0 13 33 119 340 561
17 0 0 1 -7 0 16 0 13 33 119 340 561
17 0 0 1 -8 0 -6 0 9 23 221 238 391
17 0 0 1 -8 0 6 0 9 23 221 238 391
17 0 0 1 1 0 -12 0 5 13 8 8 13
17 0 0 1 1 0 12 0 5 13 8 8 13
17 0 0 1 12 0 -1 0 5 13 60 96 156
17 0 0 1 12 0 1 0 5 13 60 96 156
17 0 0 1 14 0 -2 0 12 31 391 323 527
17 0 0 1 14 0 2 0 12 31 391 323 527
17 0 0 1 16 0 -7 0 13 33 119 340 561
17 0 0 1 16 0 7 0 13 33 119 340 561
17 0 0 1 2 0 -14 0 12 31 391 323 527
17 0 0 1 2 0 14 0 12 31 391 323 527
17 0 0 1 6 0 -8 0 9 23 221 238 391
17 0 0 1 6 0 8 0 9 23 221 238 391
17 0 0 1 7 0 -16 0 13 33 119 340 561
17 0 0 1 7 0 16 0 13 33 119 340 561
17 0 0 1 8 0 -6 0 9 23 221 238 391
17 0 0 1 8 0 6 0 9 23 221 238 391
17 0 1 0 -12 0 0 1 5 13 8 8 13
17 0 1 0 0 1 -12 0 5 13 8 8 13
17 0 1 0 0 1 12 0 5 13 8 8 13
17 0 1 0 12 0 0 1 5 13 8 8 13
17 0 12 0 -1 0 0 1 5 13 60 96 156
17 0 12 0 0 1 -1 0 5 13 60 96 156
17 0 12 0 0 1 1 0 5 13 60 96 156
17 0 12 0 1 0 0 1 5 13 60 96 156
17 0 14 0 -2 0 0 1 12 31 391 323 527
17 0 14 0 0 1 -2 0 12 31 391 323 527
17 0 14 0 0 1 2 0 12 31 391 323 527
17 0 14 0 2 0 0 1 12 31 391 323 527
17 0 16 0 -7 0 0 1 13 33 119 340 561
17 0 16 0 0 1 -7 0 13 33 119 340 561
17 0 16 0 0 1 7 0 13 33 119 340 561
17 0 16 0 7 0 0 1 13 33 119 340 561
17 0 2 0 -14 0 0 1 12 31 391 323 527
17 0 2 0 0 1 -14 0 12 31 391 323 527
17 0 2 0 0 1 14 0 12 31 391 323 527
17 0 2 0 14 0 0 1 12 31 391 323 527
17 0 6 0 -8 0 0 1 9 23 221 238 391
17 0 6 0 0 1 -8 0 9 23 221 238 391
17 0 6 0 0 1 8 0 9 23 221 238 391
17 0 6 0 8 0 0 1 9 23 221 238 391
17 0 7 0 -16 0 0 1 13 33 119 340 561
17 0 7 0 0 1 -16 0 13 33 119 340 561
17 0 7 0 0 1 16 0 13 33 119 340 561
17 0 7 0 16 0 0 1 13 33 119 340 561
17 0 8 0 -6 0 0 1 9 23 221 238 391
17 0 8 0 0 1 -6 0 9 23 221 238 391
17 0 8 0 0 1 6 0 9 23 221 238 391
17 0 8 0 6 0 0 1 9 23 221 238 391
18 0 -1 0 -5 0 0 1 9 23 198 252 414
18 0 -1 0 -7 0 0 1 7 19 126 216 342
18 0 -1 0 0 1 -5 0 9 23 198 252 414
18 0 -1 0 0 1 -7 0 7 19 126 216 342
18 0 -1 0 0 1 5 0 9 23 198 252 414
18 0 -1 0 0 1 7 0 7 19 126 216 342
18 0 -1 0 5 0 0 1 9 23 198 252 414
18 0 -1 0 7 0 0 1 7 19 126 216 342
18 0 -2 0 -21 0 0 1 9 23 32 28 46
18 0 -2 0 0 1 -21 0 9 23 32 28 46
18 0 -2 0 0 1 21 0 9 23 32 28 46
18 0 -2 0 21 0 0 1 9 23 32 28 46
18 0 -21 0 -2 0 0 1 9 23 147 294 483
18 0 -21 0 0 1 -2 0 9 23 147 294 483
18 0 -21 0 0 1 2 0 9 23 147 294 483
18 0 -21 0 2 0 0 1 9 23 147 294 483
18 0 -5 0 -1 0 0 1 9 23 198 252 414
18 0 -5 0 0 1 -1 0 9 23 198 252 414
18 0 -5 0 0 1 1 0 9 23 198 252 414
18 0 -5 0 1 0 0 1 9 23 198 252 414
18 0 -7 0 -1 0 0 1 7 19 126 216 342
18 0 -7 0 0 1 -1 0 7 19 126 216 342
18 0 -7 0 0 1 1 0 7 19 126 216 342
18 0 -7 0 1 0 0 1 7 19 126 216 342
18 0 0 1 -1 0 -5 0 9 23 198 252 414
18 0 0 1 -1 0 -7 0 7 19 126 216 342
18 0 0 1 -1 0 5 0 9 23 198 252 414
18 0 0 1 -1 0 7 0 7 19 126 216 342
18 0 0 1 -2 0 -21 0 9 23 32 28 46
18 0 0 1 -2 0 21 0 9 23 32 28 46
18 0 0 1 -21 0 -2 0 9 23 147 294 483
18 0 0 1 -21 0 2 0 9 23 147 294 483
18 0 0 1 -5 0 -1 0 9 23 198 252 414
18 0 0 1 -5 0 1 0 9 23 198 252 414
18 0 0 1 -7 0 -1 0 7 19 126 216 342
18 0 0 1 -7 0 1 0 7 19 126 216 342
18 0 0 1 1 0 -5 0 9 23 198 252 414
18 0 0 1 1 0 -7 0 7 19 126 216 342
18 0 0 1 1 0 5 0 9 23 198 252 414
18 0 0 1 1 0 7 0 7 19 126 216 342
18 0 0 1 2 0 -21 0 9 23 14 28 46
18 0 0 1 2 0 21 0 9 23 14 28 46
18 0 0 1 21 0 -2 0 9 23 336 294 483
18 0 0 1 21 0 2 0 9 23 336 294 483
18 0 0 1 5 0 -1 0 9 23 198 252 414
18 0 0 1 5 0 1 0 9 23 198 252 414
18 0 0 1 7 0 -1 0 7 19 126 216 342
18 0 0 1 7 0 1 0 7 19 126 216 342
18 0 1 0 -5 0 0 1 9 23 198 252 414
18 0 1 0 -7 0 0 1 7 19 126 216 342
18 0 1 0 0 1 -5 0 9 23 198 252 414
18 0 1 0 0 1 -7 0 7 19 126 216 342
18 0 1 0 0 1 5 0 9 23 198 252 414
18 0 1 0 0 1 7 0 7 19 126 216 342
18 0 1 0 5 0 0 1 9 23 198 252 414
18 0 1 0 7 0 0 1 7 19 126 216 342
18 0 2 0 -21 0 0 1 9 23 14 28 46
18 0 2 0 0 1 -21 0 9 23 14 28 46
18 0 2 0 0 1 21 0 9 23 14 28 46
18 0 2 0 21 0 0 1 9 23 14 28 46
18 0 21 0 -2 0 0 1 9 23 336 294 483
18 0 21 0 0 1 -2 0 9 23 336 294 483
18 0 21 0 0 1 2 0 9 23 336 294 483
18 0 21 0 2 0 0 1 9 23 336 294 483
18 0 5 0 -1 0 0 1 9 23 198 252 414
18 0 5 0 0 1 -1 0 9 23 198 252 414
18 0 5 0 0 1 1 0 9 23 198 252 414
18 0 5 0 1 0 0 1 9 23 198 252 414
18 0 7 0 -1 0 0 1 7 19 126 216 342
18 0 7 0 0 1 -1 0 7 19 126 216 342
18 0 7 0 0 1 1 0 7 19 126 216 342
18 0 7 0 1 0 0 1 7 19 126 216 342
19 0 -10 0 -4 0 0 1 9 23 152 266 437
19 0 -10 0 0 1 -4 0 9 23 152 266 437
19 0 -10 0 0 1 4 0 9 23 152 266 437
19 0 -10 0 4 0 0 1 9 23 152 266 437
19 0 -13 0 -4 0 0 1 9 23 152 266 437
19 0 -13 0 0 1 -4 0 9 23 152 266 437
19 0 -13 0 0 1 4 0 9 23 152 266 437
19 0 -13 0 4 0 0 1 9 23 152 266 437
19 0 -14 0 -2 0 0 1 13 33 152 380 627
19 0 -14 0 0 1 -2 0 13 33 152 380 627
19 0 -14 0 0 1 2 0 13 33 152 380 627
19 0 -14 0 2 0 0 1 13 33 152 380 627
19 0 -2 0 -14 0 0 1 13 33 152 380 627
19 0 -2 0 0 1 -14 0 13 33 152 380 627
19 0 -2 0 0 1 14 0 13 33 152 380 627
19 0 -2 0 14 0 0 1 13 33 152 380 627
19 0 -4 0 -10 0 0 1 9 23 152 266 437
19 0 -4 0 -13 0 0 1 9 23 152 266 437
19 0 -4 0 0 1 -10 0 9 23 152 266 437
19 0 -4 0 0 1 -13 0 9 23 152 266 437
19 0 -4 0 0 1 10 0 9 23 152 266 437
19 0 -4 0 0 1 13 0 9 23 152 266 437
19 0 -4 0 10 0 0 1 9 23 152 266 437
19 0 -4 0 13 0 0 1 9 23 152 266 437
19 0 0 1 -10 0 -4 0 9 23 152 266 437
19 0 0 1 -10 0 4 0 9 23 152 266 437
19 0 0 1 -13 0 -4 0 9 23 152 266 437
19 0 0 1 -13 0 4 0 9 23 152 266 437
19 0 0 1 -14 0 -2 0 13 33 152 380 627
19 0 0 1 -14 0 2 0 13 33 152 380 627
19 0 0 1 -2 0 -14 0 13 33 152 380 627
19 0 0 1 -2 0 14 0 13 33 152 380 627
19 0 0 1 -4 0 -10 0 9 23 152 266 437
19 0 0 1 -4 0 -13 0 9 23 152 266 437
19 0 0 1 -4 0 10 0 9 23 152 266 437
19 0 0 1 -4 0 13 0 9 23 152 266 437
19 0 0 1 10 0 -4 0 9 23 152 266 437
19 0 0 1 10 0 4 0 9 23 152 266 437
19 0 0 1 13 0 -4 0 9 23 152 266 437
19 0 0 1 13 0 4 0 9 23 152 266 437
19 0 0 1 14 0 -2 0 13 33 152 380 627
19 0 0 1 14 0 2 0 13 33 152 380 627
19 0 0 1 2 0 -14 0 13 33 152 380 627
19 0 0 1 2 0 14 0 13 33 152 380 627
19 0 0 1 4 0 -10 0 9 23 152 266 437
19 0 0 1 4 0 -13 0 9 23 152 266 437
19 0 0 1 4 0 10 0 9 23 152 266 437
19 0 0 1 4 0 13 0 9 23 152 266 437
19 0 10 0 -4 0 0 1 9 23 152 266 437
19 0 10 0 0 1 -4 0 9 23 152 266 437
19 0 10 0 0 1 4 0 9 23 152 266 437
19 0 10 0 4 0 0 1 9 23 152 266 437
19 0 13 0 -4 0 0 1 9 23 152 266 437
19 0 13 0 0 1 -4 0 9 23 152 266 437
19 0 13 0 0 1 4 0 9 23 152 266 437
19 0 13 0 4 0 0 1 9 23 152 266 437
19 0 14 0 -2 0 0 1 13 33 152 380 627
19 0 14 0 0 1 -2 0 13 33 152 380 627
19 0 14 0 0 1 2 0 13 33 152 380 627
19 0 14 0 2 0 0 1 13 33 152 380 627
19 0 2 0 -14 0 0 1 13 33 152 380 627
19 0 2 0 0 1 -14 0 13 33 152 380 627
19 0 2 0 0 1 14 0 13 33 152 380 627
19 0 2 0 14 0 0 1 13 33 152 380 627
19 0 4 0 -10 0 0 1 9 23 152 266 437
19 0 4 0 -13 0 0 1 9 23 152 266 437
19 0 4 0 0 1 -10 0 9 23 152 266 437
19 0 4 0 0 1 -13 0 9 23 152 266 437
19 0 4 0 0 1 10 0 9 23 152 266 437
19 0 4 0 0 1 13 0 9 23 152 266 437
19 0 4 0 10 0 0 1 9 23 152 266 437
19 0 4 0 13 0 0 1 9 23 152 266 437
2 0 -10 0 -13 0 0 1 9 23 170 140 230
2 0 -10 0 0 1 -13 0 9 23 170 140 230
2 0 -10 0 0 1 -3 -1 9 23 170 90 230
2 0 -10 0 0 1 -3 1 9 23 170 140 230
2 0 -10 0 0 1 13 0 9 23 170 140 230
2 0 -10 0 0 1 3 -1 9 23 170 140 230
2 0 -10 0 0 1 3 1 9 23 170 90 230
2 0 -10 0 13 0 0 1 9 23 170 140 230
2 0 -11 0 -14 0 0 1 3 8 10 20 32
2 0 -11 0 -27 0 0 1 15 38 319 253 418
2 0 -11 0 0 1 -14 0 3 8 10 20 32
2 0 -11 0 0 1 -16 -1 15 38 319 165 418
2 0 -11 0 0 1 -16 1 15 38 319 253 418
2 0 -11 0 0 1 -27 0 15 38 319 253 418
2 0 -11 0 0 1 -3 -1 5 13 8 16 26
2 0 -11 0 0 1 -3 1 5 13 8 10 26
2 0 -11 0 0 1 -5 -2 15 38 319 165 418
2 0 -11 0 0 1 -5 2 15 38 319 253 418
2 0 -11 0 0 1 14 0 3 8 10 20 32
2 0 -11 0 0 1 16 -1 15 38 319 253 418
2 0 -11 0 0 1 16 1 15 38 319 165 418
2 0 -11 0 0 1 27 0 15 38 319 253 418
2 0 -11 0 0 1 3 -1 5 13 8 10 26
2 0 -11 0 0 1 3 1 5 13 8 16 26
2 0 -11 0 0 1 5 -2 15 38 319 253 418
2 0 -11 0 0 1 5 2 15 38 319 165 418
2 0 -11 0 1 2 -2 1 15 38 638 770 836
2 0 -11 0 1 2 -3 -1 15 38 638 264 836
2 0 -11 0 1 2 2 -1 15 38 638 770 836
2 0 -11 0 1 2 3 1 15 38 638 264 836
2 0 -11 0 14 0 0 1 3 8 10 20 32
2 0 -11 0 27 0 0 1 15 38 319 253 418
2 0 -13 0 -10 0 0 1 9 23 78 182 299
2 0 -13 0 0 1 -10 0 9 23 78 182 299
2 0 -13 0 0 1 10 0 9 23 78 182 299
2 0 -13 0 10 0 0 1 9 23 78 182 299
2 0 -14 0 -11 0 0 1 3 8 10 20 32
2 0 -14 0 -17 0 0 1 12 31 322 266 434
2 0 -14 0 -19 0 0 1 13 33 112 280 462
2 0 -14 0 0 1 -11 0 3 8 10 20 32
2 0 -14 0 0 1 -17 0 12 31 322 266 434
2 0 -14 0 0 1 -19 0 13 33 112 280 462
2 0 -14 0 0 1 -3 -1 12 31 322 168 434
2 0 -14 0 0 1 -3 1 12 31 322 266 434
2 0 -14 0 0 1 -5 -1 13 33 112 182 462
2 0 -14 0 0 1 -5 1 13 33 112 280 462
2 0 -14 0 0 1 11 0 3 8 10 20 32
2 0 -14 0 0 1 17 0 12 31 322 266 434
2 0 -14 0 0 1 19 0 13 33 112 280 462
2 0 -14 0 0 1 3 -1 12 31 322 266 434
2 0 -14 0 0 1 3 1 12 31 322 168 434
2 0 -14 0 0 1 5 -1 13 33 112 280 462
2 0 -14 0 0 1 5 1 13 33 112 182 462
2 0 -14 0 11 0 0 1 3 8 10 20 32
2 0 -14 0 17 0 0 1 12 31 322 266 434
2 0 -14 0 19 0 0 1 13 33 112 280 462
2 0 -17 0 -14 0 0 1 12 31 136 323 527
2 0 -17 0 0 1 -14 0 12 31 136 323 527
2 0 -17 0 0 1 14 0 12 31 136 323 527
2 0 -17 0 14 0 0 1 12 31 136 323 527
2 0 -18 0 -21 0 0 1 9 23 14 28 46
2 0 -18 0 0 1 -21 0 9 23 14 28 46
2 0 -18 0 0 1 21 0 9 23 14 28 46
2 0 -18 0 21 0 0 1 9 23 14 28 46
2 0 -19 0 -14 0 0 1 13 33 475 380 627
2 0 -19 0 0 1 -14 0 13 33 475 380 627
2 0 -19 0 0 1 14 0 13 33 475 380 627
2 0 -19 0 14 0 0 1 13 33 475 380 627
2 0 -21 0 -18 0 0 1 9 23 14 28 46
2 0 -21 0 -5 0 0 1 9 23 14 28 46
2 0 -21 0 0 1 -18 0 9 23 14 28 46
2 0 -21 0 0 1 -5 0 9 23 14 28 46
2 0 -21 0 0 1 18 0 9 23 14 28 46
2 0 -21 0 0 1 5 0 9 23 14 28 46
2 0 -21 0 18 0 0 1 9 23 14 28 46
2 0 -21 0 5 0 0 1 9 23 14 28 46
2 0 -24 0 -5 0 0 1 5 13 16 32 52
2 0 -24 0 0 1 -5 0 5 13 16 32 52
2 0 -24 0 0 1 5 0 5 13 16 32 52
2 0 -24 0 5 0 0 1 5 13 16 32 52
2 0 -27 0 -11 0 0 1 15 38 243 621 1026
2 0 -27 0 0 1 -11 0 15 38 243 621 1026
2 0 -27 0 0 1 11 0 15 38 243 621 1026
2 0 -27 0 11 0 0 1 15 38 243 621 1026
2 0 -31 0 -5 0 0 1 13 33 20 40 66
2 0 -31 0 0 1 -5 0 13 33 20 40 66
2 0 -31 0 0 1 5 0 13 33 20 40 66
2 0 -31 0 5 0 0 1 13 33 20 40 66
2 0 -5 0 -21 0 0 1 9 23 14 28 46
2 0 -5 0 -24 0 0 1 5 13 16 32 52
2 0 -5 0 -31 0 0 1 13 33 20 40 66
2 0 -5 0 0 1 -19 -1 9 23 14 28 46
2 0 -5 0 0 1 -19 1 9 23 14 18 46
2 0 -5 0 0 1 -21 0 9 23 14 28 46
2 0 -5 0 0 1 -24 0 5 13 16 32 52
2 0 -5 0 0 1 -31 0 13 33 20 40 66
2 0 -5 0 0 1 19 -1 9 23 14 18 46
2 0 -5 0 0 1 19 1 9 23 14 28 46
2 0 -5 0 0 1 21 0 9 23 14 28 46
2 0 -5 0 0 1 24 0 5 13 16 32 52
2 0 -5 0 0 1 31 0 13 33 20 40 66
2 0 -5 0 21 0 0 1 9 23 14 28 46
2 0 -5 0 24 0 0 1 5 13 16 32 52
2 0 -5 0 31 0 0 1 13 33 20 40 66
2 0 0 1 -1 -10 -1 -2 9 23 14 28 46
2 0 0 1 -1 -10 1 2 9 23 14 28 46
2 0 0 1 -1 -2 -1 -10 9 23 14 28 46
2 0 0 1 -1 -2 -1 -8 5 13 32 56 104
2 0 0 1 -1 -2 -1 9 13 33 40 72 132
2 0 0 1 -1 -2 -2 -11 13 33 40 72 132
2 0 0 1 -1 -2 -2 6 5 13 32 56 104
2 0 0 1 -1 -2 -3 -9 9 23 14 28 46
2 0 0 1 -1 -2 -4 -10 5 13 16 32 52
2 0 0 1 -1 -2 -5 -13 13 33 20 40 66
2 0 0 1 -1 -2 -5 -8 9 23 14 28 46
2 0 0 1 -1 -2 0 -7 3 8 2 5 8
2 0 0 1 -1 -2 0 7 3 8 2 5 8
2 0 0 1 -1 -2 1 -9 13 33 40 72 132
2 0 0 1 -1 -2 1 10 9 23 14 28 46
2 0 0 1 -1 -2 1 8 5 13 32 56 104
2 0 0 1 -1 -2 2 -6 5 13 32 56 104
2 0 0 1 -1 -2 2 11 13 33 40 72 132
2 0 0 1 -1 -2 3 9 9 23 14 28 46
2 0 0 1 -1 -2 4 10 5 13 16 32 52
2 0 0 1 -1 -2 5 13 13 33 20 40 66
2 0 0 1 -1 -2 5 8 9 23 14 28 46
2 0 0 1 -1 -4 -3 1 9 23 56 96 184
2 0 0 1 -1 -4 0 -5 9 23 56 96 184
2 0 0 1 -1 -4 0 5 9 23 56 96 184
2 0 0 1 -1 -4 3 -1 9 23 56 96 184
2 0 0 1 -1 -5 -2 -6 5 13 80 120 260
2 0 0 1 -1 -5 -3 -1 5 13 8 16 26
2 0 0 1 -1 -5 -3 2 12 31 250 160 310
2 0 0 1 -1 -5 0 -7 12 31 250 160 310
2 0 0 1 -1 -5 0 7 12 31 250 160 310
2 0 0 1 -1 -5 2 6 5 13 80 120 260
2 0 0 1 -1 -5 3 -2 12 31 250 160 310
2 0 0 1 -1 -5 3 1 5 13 8 16 26
2 0 0 1 -1 -6 -3 1 13 33 120 204 396
2 0 0 1 -1 -6 0 -7 13 33 120 204 396
2 0 0 1 -1 -6 0 7 13 33 120 204 396
2 0 0 1 -1 -6 3 -1 13 33 120 204 396
2 0 0 1 -1 -8 -1 -2 5 13 128 224 416
2 0 0 1 -1 -8 1 2 5 13 128 224 416
2 0 0 1 -1 -9 -1 2 13 33 180 270 594
2 0 0 1 -1 -9 1 -2 13 33 180 270 594
2 0 0 1 -1 10 -1 2 9 23 14 18 46
2 0 0 1 -1 10 1 -2 9 23 14 18 46
2 0 0 1 -1 2 -1 -9 13 33 40 60 132
2 0 0 1 -1 2 -1 10 9 23 14 18 46
2 0 0 1 -1 2 -1 8 5 13 32 48 104
2 0 0 1 -1 2 -2 -6 5 13 32 48 104
2 0 0 1 -1 2 -2 11 13 33 40 60 132
2 0 0 1 -1 2 -3 9 9 23 14 18 46
2 0 0 1 -1 2 -4 10 5 13 16 20 52
2 0 0 1 -1 2 -5 13 13 33 20 26 66
2 0 0 1 -1 2 -5 8 9 23 14 18 46
2 0 0 1 -1 2 0 -7 3 8 2 3 8
2 0 0 1 -1 2 0 7 3 8 2 3 8
2 0 0 1 -1 2 1 -10 9 23 14 18 46
2 0 0 1 -1 2 1 -8 5 13 32 48 104
2 0 0 1 -1 2 1 9 13 33 40 60 132
2 0 0 1 -1 2 2 -11 13 33 40 60 132
2 0 0 1 -1 2 2 6 5 13 32 48 104
2 0 0 1 -1 2 3 -9 9 23 14 18 46
2 0 0 1 -1 2 4 -10 5 13 16 20 52
2 0 0 1 -1 2 5 -13 13 33 20 26 66
2 0 0 1 -1 2 5 -8 9 23 14 18 46
2 0 0 1 -1 4 -3 -1 9 23 56 88 184
2 0 0 1 -1 4 0 -5 9 23 56 88 184
2 0 0 1 -1 4 0 5 9 23 56 88 184
2 0 0 1 -1 4 3 1 9 23 56 88 184
2 0 0 1 -1 5 -2 6 5 13 80 140 260
2 0 0 1 -1 5 -3 -2 12 31 250 150 310
2 0 0 1 -1 5 -3 1 5 13 8 10 26
2 0 0 1 -1 5 0 -7 12 31 250 150 310
2 0 0 1 -1 5 0 7 12 31 250 150 310
2 0 0 1 -1 5 2 -6 5 13 80 140 260
2 0 0 1 -1 5 3 -1 5 13 8 10 26
2 0 0 1 -1 5 3 2 12 31 250 150 310
2 0 0 1 -1 6 -3 -1 13 33 120 192 396
2 0 0 1 -1 6 0 -7 13 33 120 192 396
2 0 0 1 -1 6 0 7 13 33 120 192 396
2 0 0 1 -1 6 3 1 13 33 120 192 396
2 0 0 1 -1 8 -1 2 5 13 128 192 416
2 0 0 1 -1 8 1 -2 5 13 128 192 416
2 0 0 1 -1 9 -1 -2 13 33 180 324 594
2 0 0 1 -1 9 1 2 13 33 180 324 594
2 0 0 1 -10 -2 -7 -2 9 23 170 140 230
2 0 0 1 -10 -2 7 2 9 23 170 140 230
2 0 0 1 -10 0 -13 0 9 23 170 140 230
2 0 0 1 -10 0 -3 -1 9 23 60 140 230
2 0 0 1 -10 0 -3 1 9 23 170 140 230
2 0 0 1 -10 0 13 0 9 23 170 140 230
2 0 0 1 -10 0 3 -1 9 23 170 140 230
2 0 0 1 -10 0 3 1 9 23 60 140 230
2 0 0 1 -10 2 -7 2 9 23 60 140 230
2 0 0 1 -10 2 7 -2 9 23 60 140 230
2 0 0 1 -11 -2 -3 1 9 23 28 48 92
2 0 0 1 -11 -2 3 -1 9 23 28 48 92
2 0 0 1 -11 -5 -3 -1 9 23 14 28 46
2 0 0 1 -11 -5 3 1 9 23 14 28 46
2 0 0 1 -11 0 -14 0 3 8 10 20 32
2 0 0 1 -11 0 -16 -1 15 38 99 253 418
2 0 0 1 -11 0 -16 1 15 38 319 253 418
2 0 0 1 -11 0 -27 0 15 38 319 253 418
2 0 0 1 -11 0 -3 -1 5 13 8 16 26
2 0 0 1 -11 0 -3 1 5 13 8 10 26
2 0 0 1 -11 0 -5 -2 15 38 99 253 418
2 0 0 1 -11 0 -5 2 15 38 319 253 418
2 0 0 1 -11 0 14 0 3 8 10 20 32
2 0 0 1 -11 0 16 -1 15 38 319 253 418
2 0 0 1 -11 0 16 1 15 38 99 253 418
2 0 0 1 -11 0 27 0 15 38 319 253 418
2 0 0 1 -11 0 3 -1 5 13 8 10 26
2 0 0 1 -11 0 3 1 5 13 8 16 26
2 0 0 1 -11 0 5 -2 15 38 319 253 418
2 0 0 1 -11 0 5 2 15 38 99 253 418
2 0 0 1 -11 2 -3 -1 9 23 28 44 92
2 0 0 1 -11 2 3 1 9 23 28 44 92
2 0 0 1 -11 5 -3 1 9 23 14 18 46
2 0 0 1 -11 5 3 -1 9 23 14 18 46
2 0 0 1 -12 -1 -3 -1 3 8 10 20 32
2 0 0 1 -12 -1 -9 -1 3 8 10 20 32
2 0 0 1 -12 -1 3 1 3 8 10 20 32
2 0 0 1 -12 -1 9 1 3 8 10 20 32
2 0 0 1 -12 1 -3 1 3 8 10 12 32
2 0 0 1 -12 1 -9 1 3 8 10 12 32
2 0 0 1 -12 1 3 -1 3 8 10 12 32
2 0 0 1 -12 1 9 -1 3 8 10 12 32
2 0 0 1 -13 -2 -3 -1 9 23 78 182 299
2 0 0 1 -13 -2 3 1 9 23 78 182 299
2 0 0 1 -13 -4 -3 -1 9 23 14 28 46
2 0 0 1 -13 -4 3 1 9 23 14 28 46
2 0 0 1 -13 0 -10 0 9 23 78 182 299
2 0 0 1 -13 0 10 0 9 23 78 182 299
2 0 0 1 -13 2 -3 1 9 23 221 182 299
2 0 0 1 -13 2 3 -1 9 23 221 182 299
2 0 0 1 -13 4 -3 1 9 23 14 18 46
2 0 0 1 -13 4 3 -1 9 23 14 18 46
2 0 0 1 -14 -5 -3 -1 5 13 16 32 52
2 0 0 1 -14 -5 3 1 5 13 16 32 52
2 0 0 1 -14 0 -11 0 3 8 10 20 32
2 0 0 1 -14 0 -17 0 12 31 322 266 434
2 0 0 1 -14 0 -19 0 13 33 112 280 462
2 0 0 1 -14 0 -3 -1 12 31 112 266 434
2 0 0 1 -14 0 -3 1 12 31 322 266 434
2 0 0 1 -14 0 -5 -1 13 33 350 280 462
2 0 0 1 -14 0 -5 1 13 33 112 280 462
2 0 0 1 -14 0 11 0 3 8 10 20 32
2 0 0 1 -14 0 17 0 12 31 322 266 434
2 0 0 1 -14 0 19 0 13 33 112 280 462
2 0 0 1 -14 0 3 -1 12 31 322 266 434
2 0 0 1 -14 0 3 1 12 31 112 266 434
2 0 0 1 -14 0 5 -1 13 33 112 280 462
2 0 0 1 -14 0 5 1 13 33 350 280 462
2 0 0 1 -14 5 -3 1 5 13 16 20 52
2 0 0 1 -14 5 3 -1 5 13 16 20 52
2 0 0 1 -15 -3 -3 -1 9 23 14 28 46
2 0 0 1 -15 -3 3 1 9 23 14 28 46
2 0 0 1 -15 3 -3 1 9 23 14 18 46
2 0 0 1 -15 3 3 -1 9 23 14 18 46
2 0 0 1 -16 -1 -11 0 15 38 144 368 608
2 0 0 1 -16 -1 -19 -1 15 38 448 368 608
2 0 0 1 -16 -1 -3 1 15 38 448 368 608
2 0 0 1 -16 -1 11 0 15 38 144 368 608
2 0 0 1 -16 -1 19 1 15 38 448 368 608
2 0 0 1 -16 -1 3 -1 15 38 448 368 608
2 0 0 1 -16 -4 -3 -1 9 23 96 224 368
2 0 0 1 -16 -4 3 1 9 23 96 224 368
2 0 0 1 -16 1 -11 0 15 38 464 368 608
2 0 0 1 -16 1 -19 1 15 38 160 368 608
2 0 0 1 -16 1 -3 -1 15 38 160 368 608
2 0 0 1 -16 1 11 0 15 38 464 368 608
2 0 0 1 -16 1 19 -1 15 38 160 368 608
2 0 0 1 -16 1 3 1 15 38 160 368 608
2 0 0 1 -16 4 -3 1 9 23 272 224 368
2 0 0 1 -16 4 3 -1 9 23 272 224 368
2 0 0 1 -17 -2 -3 -1 9 23 14 28 46
2 0 0 1 -17 -2 3 1 9 23 14 28 46
2 0 0 1 -17 0 -14 0 12 31 136 323 527
2 0 0 1 -17 0 14 0 12 31 136 323 527
2 0 0 1 -17 2 -3 1 9 23 14 18 46
2 0 0 1 -17 2 3 -1 9 23 14 18 46
2 0 0 1 -18 0 -21 0 9 23 14 28 46
2 0 0 1 -18 0 21 0 9 23 14 28 46
2 0 0 1 -19 -1 -16 -1 15 38 532 437 722
2 0 0 1 -19 -1 -3 -1 15 38 190 437 722
2 0 0 1 -19 -1 -5 0 9 23 14 28 46
2 0 0 1 -19 -1 16 1 15 38 532 437 722
2 0 0 1 -19 -1 3 1 15 38 190 437 722
2 0 0 1 -19 -1 5 0 9 23 14 28 46
2 0 0 1 -19 -6 -3 -1 13 33 20 40 66
2 0 0 1 -19 -6 3 1 13 33 20 40 66
2 0 0 1 -19 0 -14 0 13 33 475 380 627
2 0 0 1 -19 0 14 0 13 33 475 380 627
2 0 0 1 -19 1 -16 1 15 38 190 437 722
2 0 0 1 -19 1 -3 1 15 38 532 437 722
2 0 0 1 -19 1 -5 0 9 23 14 18 46
2 0 0 1 -19 1 16 -1 15 38 190 437 722
2 0 0 1 -19 1 3 -1 15 38 532 437 722
2 0 0 1 -19 1 5 0 9 23 14 18 46
2 0 0 1 -19 6 -3 1 13 33 20 26 66
2 0 0 1 -19 6 3 -1 13 33 20 26 66
2 0 0 1 -2 -11 -1 -2 13 33 220 396 726
2 0 0 1 -2 -11 1 2 13 33 220 396 726
2 0 0 1 -2 -6 -1 -5 5 13 96 144 312
2 0 0 1 -2 -6 -1 2 5 13 96 144 312
2 0 0 1 -2 -6 1 -2 5 13 96 144 312
2 0 0 1 -2 -6 1 5 5 13 96 144 312
2 0 0 1 -2 11 -1 2 13 33 220 330 726
2 0 0 1 -2 11 1 -2 13 33 220 330 726
2 0 0 1 -2 6 -1 -2 5 13 96 168 312
2 0 0 1 -2 6 -1 5 5 13 96 168 312
2 0 0 1 -2 6 1 -5 5 13 96 168 312
2 0 0 1 -2 6 1 2 5 13 96 168 312
2 0 0 1 -21 0 -18 0 9 23 14 28 46
2 0 0 1 -21 0 -5 0 9 23 14 28 46
2 0 0 1 -21 0 18 0 9 23 14 28 46
2 0 0 1 -21 0 5 0 9 23 14 28 46
2 0 0 1 -24 0 -5 0 5 13 16 32 52
2 0 0 1 -24 0 5 0 5 13 16 32 52
2 0 0 1 -27 0 -11 0 15 38 243 621 1026
2 0 0 1 -27 0 11 0 15 38 243 621 1026
2 0 0 1 -3 -1 -1 -5 5 13 8 16 26
2 0 0 1 -3 -1 -1 4 9 23 14 22 46
2 0 0 1 -3 -1 -1 6 13 33 20 32 66
2 0 0 1 -3 -1 -10 0 9 23 18 42 69
2 0 0 1 -3 -1 -11 -5 9 23 14 28 46
2 0 0 1 -3 -1 -11 0 5 13 8 16 26
2 0 0 1 -3 -1 -11 2 9 23 14 22 46
2 0 0 1 -3 -1 -12 -1 3 8 10 20 32
2 0 0 1 -3 -1 -13 -2 9 23 18 42 69
2 0 0 1 -3 -1 -13 -4 9 23 14 28 46
2 0 0 1 -3 -1 -14 -5 5 13 16 32 52
2 0 0 1 -3 -1 -14 0 12 31 24 57 93
2 0 0 1 -3 -1 -15 -3 9 23 14 28 46
2 0 0 1 -3 -1 -16 -4 9 23 18 42 69
2 0 0 1 -3 -1 -16 1 15 38 30 69 114
2 0 0 1 -3 -1 -17 -2 9 23 14 28 46
2 0 0 1 -3 -1 -19 -1 15 38 30 69 114
2 0 0 1 -3 -1 -19 -6 13 33 20 40 66
2 0 0 1 -3 -1 -4 -5 9 23 14 22 46
2 0 0 1 -3 -1 -4 4 9 23 18 42 69
2 0 0 1 -3 -1 -6 3 9 23 14 22 46
2 0 0 1 -3 -1 -7 2 9 23 18 42 69
2 0 0 1 -3 -1 -9 -6 9 23 14 28 46
2 0 0 1 -3 -1 -9 1 3 8 10 14 32
2 0 0 1 -3 -1 1 -4 9 23 14 22 46
2 0 0 1 -3 -1 1 -6 13 33 20 32 66
2 0 0 1 -3 -1 1 5 5 13 8 16 26
2 0 0 1 -3 -1 10 0 9 23 18 42 69
2 0 0 1 -3 -1 11 -2 9 23 14 22 46
2 0 0 1 -3 -1 11 0 5 13 8 16 26
2 0 0 1 -3 -1 11 5 9 23 14 28 46
2 0 0 1 -3 -1 12 1 3 8 10 20 32
2 0 0 1 -3 -1 13 2 9 23 18 42 69
2 0 0 1 -3 -1 13 4 9 23 14 28 46
2 0 0 1 -3 -1 14 0 12 31 24 57 93
2 0 0 1 -3 -1 14 5 5 13 16 32 52
2 0 0 1 -3 -1 15 3 9 23 14 28 46
2 0 0 1 -3 -1 16 -1 15 38 30 69 114
2 0 0 1 -3 -1 16 4 9 23 18 42 69
2 0 0 1 -3 -1 17 2 9 23 14 28 46
2 0 0 1 -3 -1 19 1 15 38 30 69 114
2 0 0 1 -3 -1 19 6 13 33 20 40 66
2 0 0 1 -3 -1 4 -4 9 23 18 42 69
2 0 0 1 -3 -1 4 5 9 23 14 22 46
2 0 0 1 -3 -1 6 -3 9 23 14 22 46
2 0 0 1 -3 -1 7 -2 9 23 18 42 69
2 0 0 1 -3 -1 9 -1 3 8 10 14 32
2 0 0 1 -3 -1 9 6 9 23 14 28 46
2 0 0 1 -3 -2 -1 5 12 31 100 60 124
2 0 0 1 -3 -2 1 -5 12 31 100 60 124
2 0 0 1 -3 -4 -4 -5 3 8 10 20 32
2 0 0 1 -3 -4 4 5 3 8 10 20 32
2 0 0 1 -3 -9 -1 -2 9 23 14 28 46
2 0 0 1 -3 -9 1 2 9 23 14 28 46
2 0 0 1 -3 1 -1 -4 9 23 14 24 46
2 0 0 1 -3 1 -1 -6 13 33 20 34 66
2 0 0 1 -3 1 -1 5 5 13 8 10 26
2 0 0 1 -3 1 -10 0 9 23 51 42 69
2 0 0 1 -3 1 -11 -2 9 23 14 24 46
2 0 0 1 -3 1 -11 0 5 13 8 10 26
2 0 0 1 -3 1 -11 5 9 23 14 18 46
2 0 0 1 -3 1 -12 1 3 8 10 12 32
2 0 0 1 -3 1 -13 2 9 23 51 42 69
2 0 0 1 -3 1 -13 4 9 23 14 18 46
2 0 0 1 -3 1 -14 0 12 31 69 57 93
2 0 0 1 -3 1 -14 5 5 13 16 20 52
2 0 0 1 -3 1 -15 3 9 23 14 18 46
2 0 0 1 -3 1 -16 -1 15 38 84 69 114
2 0 0 1 -3 1 -16 4 9 23 51 42 69
2 0 0 1 -3 1 -17 2 9 23 14 18 46
2 0 0 1 -3 1 -19 1 15 38 84 69 114
2 0 0 1 -3 1 -19 6 13 33 20 26 66
2 0 0 1 -3 1 -4 -4 9 23 51 42 69
2 0 0 1 -3 1 -4 5 9 23 14 24 46
2 0 0 1 -3 1 -6 -3 9 23 14 24 46
2 0 0 1 -3 1 -7 -2 9 23 51 42 69
2 0 0 1 -3 1 -9 -1 3 8 10 18 32
2 0 0 1 -3 1 -9 6 9 23 14 18 46
2 0 0 1 -3 1 1 -5 5 13 8 10 26
2 0 0 1 -3 1 1 4 9 23 14 24 46
2 0 0 1 -3 1 1 6 13 33 20 34 66
2 0 0 1 -3 1 10 0 9 23 51 42 69
2 0 0 1 -3 1 11 -5 9 23 14 18 46
2 0 0 1 -3 1 11 0 5 13 8 10 26
2 0 0 1 -3 1 11 2 9 23 14 24 46
2 0 0 1 -3 1 12 -1 3 8 10 12 32
2 0 0 1 -3 1 13 -2 9 23 51 42 69
2 0 0 1 -3 1 13 -4 9 23 14 18 46
2 0 0 1 -3 1 14 -5 5 13 16 20 52
2 0 0 1 -3 1 14 0 12 31 69 57 93
2 0 0 1 -3 1 15 -3 9 23 14 18 46
2 0 0 1 -3 1 16 -4 9 23 51 42 69
2 0 0 1 -3 1 16 1 15 38 84 69 114
2 0 0 1 -3 1 17 -2 9 23 14 18 46
2 0 0 1 -3 1 19 -1 15 38 84 69 114
2 0 0 1 -3 1 19 -6 13 33 20 26 66
2 0 0 1 -3 1 4 -5 9 23 14 24 46
2 0 0 1 -3 1 4 4 9 23 51 42 69
2 0 0 1 -3 1 6 3 9 23 14 24 46
2 0 0 1 -3 1 7 2 9 23 51 42 69
2 0 0 1 -3 1 9 -6 9 23 14 18 46
2 0 0 1 -3 1 9 1 3 8 10 18 32
2 0 0 1 -3 2 -1 -5 12 31 100 64 124
2 0 0 1 -3 2 1 5 12 31 100 64 124
2 0 0 1 -3 4 -4 5 3 8 10 12 32
2 0 0 1 -3 4 4 -5 3 8 10 12 32
2 0 0 1 -3 9 -1 2 9 23 14 18 46
2 0 0 1 -3 9 1 -2 9 23 14 18 46
2 0 0 1 -31 0 -5 0 13 33 20 40 66
2 0 0 1 -31 0 5 0 13 33 20 40 66
2 0 0 1 -4 -10 -1 -2 5 13 16 32 52
2 0 0 1 -4 -10 1 2 5 13 16 32 52
2 0 0 1 -4 -4 -3 1 9 23 68 56 92
2 0 0 1 -4 -4 3 -1 9 23 68 56 92
2 0 0 1 -4 -5 -3 -1 9 23 70 110 230
2 0 0 1 -4 -5 -3 -4 3 8 10 20 32
2 0 0 1 -4 -5 -5 -6 9 23 70 110 230
2 0 0 1 -4 -5 3 1 9 23 70 110 230
2 0 0 1 -4 -5 3 4 3 8 10 20 32
2 0 0 1 -4 -5 5 6 9 23 70 110 230
2 0 0 1 -4 -7 -5 -8 13 33 140 224 462
2 0 0 1 -4 -7 5 8 13 33 140 224 462
2 0 0 1 -4 10 -1 2 5 13 16 20 52
2 0 0 1 -4 10 1 -2 5 13 16 20 52
2 0 0 1 -4 4 -3 -1 9 23 24 56 92
2 0 0 1 -4 4 3 1 9 23 24 56 92
2 0 0 1 -4 5 -3 1 9 23 70 120 230
2 0 0 1 -4 5 -3 4 3 8 10 12 32
2 0 0 1 -4 5 -5 6 9 23 70 120 230
2 0 0 1 -4 5 3 -1 9 23 70 120 230
2 0 0 1 -4 5 3 -4 3 8 10 12 32
2 0 0 1 -4 5 5 -6 9 23 70 120 230
2 0 0 1 -4 7 -5 8 13 33 140 238 462
2 0 0 1 -4 7 5 -8 13 33 140 238 462
2 0 0 1 -5 -1 -14 0 13 33 125 100 165
2 0 0 1 -5 -1 14 0 13 33 125 100 165
2 0 0 1 -5 -13 -1 -2 13 33 20 40 66
2 0 0 1 -5 -13 1 2 13 33 20 40 66
2 0 0 1 -5 -2 -11 0 15 38 45 115 190
2 0 0 1 -5 -2 11 0 15 38 45 115 190
2 0 0 1 -5 -3 -6 -4 3 8 10 20 32
2 0 0 1 -5 -3 6 4 3 8 10 20 32
2 0 0 1 -5 -6 -4 -5 9 23 84 132 276
2 0 0 1 -5 -6 4 5 9 23 84 132 276
2 0 0 1 -5 -8 -1 -2 9 23 14 28 46
2 0 0 1 -5 -8 -4 -7 13 33 160 256 528
2 0 0 1 -5 -8 1 2 9 23 14 28 46
2 0 0 1 -5 -8 4 7 13 33 160 256 528
2 0 0 1 -5 0 -19 -1 9 23 14 28 46
2 0 0 1 -5 0 -19 1 9 23 14 18 46
2 0 0 1 -5 0 -21 0 9 23 14 28 46
2 0 0 1 -5 0 -24 0 5 13 16 32 52
2 0 0 1 -5 0 -31 0 13 33 20 40 66
2 0 0 1 -5 0 19 -1 9 23 14 18 46
2 0 0 1 -5 0 19 1 9 23 14 28 46
2 0 0 1 -5 0 21 0 9 23 14 28 46
2 0 0 1 -5 0 24 0 5 13 16 32 52
2 0 0 1 -5 0 31 0 13 33 20 40 66
2 0 0 1 -5 1 -14 0 13 33 40 100 165
2 0 0 1 -5 1 14 0 13 33 40 100 165
2 0 0 1 -5 13 -1 2 13 33 20 26 66
2 0 0 1 -5 13 1 -2 13 33 20 26 66
2 0 0 1 -5 2 -11 0 15 38 145 115 190
2 0 0 1 -5 2 11 0 15 38 145 115 190
2 0 0 1 -5 3 -6 4 3 8 10 12 32
2 0 0 1 -5 3 6 -4 3 8 10 12 32
2 0 0 1 -5 6 -4 5 9 23 84 144 276
2 0 0 1 -5 6 4 -5 9 23 84 144 276
2 0 0 1 -5 8 -1 2 9 23 14 18 46
2 0 0 1 -5 8 -4 7 13 33 160 272 528
2 0 0 1 -5 8 1 -2 9 23 14 18 46
2 0 0 1 -5 8 4 -7 13 33 160 272 528
2 0 0 1 -6 -3 -3 1 9 23 42 72 138
2 0 0 1 -6 -3 3 -1 9 23 42 72 138
2 0 0 1 -6 -4 -5 -3 3 8 10 20 32
2 0 0 1 -6 -4 5 3 3 8 10 20 32
2 0 0 1 -6 -6 -7 -7 9 23 14 28 46
2 0 0 1 -6 -6 7 7 9 23 14 28 46
2 0 0 1 -6 3 -3 -1 9 23 42 66 138
2 0 0 1 -6 3 3 1 9 23 42 66 138
2 0 0 1 -6 4 -5 3 3 8 10 12 32
2 0 0 1 -6 4 5 -3 3 8 10 12 32
2 0 0 1 -6 6 -7 7 9 23 14 18 46
2 0 0 1 -6 6 7 -7 9 23 14 18 46
2 0 0 1 -7 -2 -10 -2 9 23 119 98 161
2 0 0 1 -7 -2 -3 1 9 23 119 98 161
2 0 0 1 -7 -2 10 2 9 23 119 98 161
2 0 0 1 -7 -2 3 -1 9 23 119 98 161
2 0 0 1 -7 -7 -6 -6 9 23 14 28 46
2 0 0 1 -7 -7 6 6 9 23 14 28 46
2 0 0 1 -7 2 -10 2 9 23 42 98 161
2 0 0 1 -7 2 -3 -1 9 23 42 98 161
2 0 0 1 -7 2 10 -2 9 23 42 98 161
2 0 0 1 -7 2 3 1 9 23 42 98 161
2 0 0 1 -7 7 -6 6 9 23 14 18 46
2 0 0 1 -7 7 6 -6 9 23 14 18 46
2 0 0 1 -9 -1 -12 -1 3 8 10 20 32
2 0 0 1 -9 -1 -3 1 3 8 10 18 32
2 0 0 1 -9 -1 12 1 3 8 10 20 32
2 0 0 1 -9 -1 3 -1 3 8 10 18 32
2 0 0 1 -9 -6 -3 -1 9 23 14 28 46
2 0 0 1 -9 -6 3 1 9 23 14 28 46
2 0 0 1 -9 1 -12 1 3 8 10 12 32
2 0 0 1 -9 1 -3 -1 3 8 10 14 32
2 0 0 1 -9 1 12 -1 3 8 10 12 32
2 0 0 1 -9 1 3 1 3 8 10 14 32
2 0 0 1 -9 6 -3 1 9 23 14 18 46
2 0 0 1 -9 6 3 -1 9 23 14 18 46
2 0 0 1 0 -5 -1 -4 9 23 70 120 230
2 0 0 1 0 -5 -1 4 9 23 70 110 230
2 0 0 1 0 -5 1 -4 9 23 70 110 230
2 0 0 1 0 -5 1 4 9 23 70 120 230
2 0 0 1 0 -7 -1 -2 3 8 2 5 8
2 0 0 1 0 -7 -1 -5 12 31 350 224 434
2 0 0 1 0 -7 -1 -6 13 33 140 238 462
2 0 0 1 0 -7 -1 2 3 8 2 3 8
2 0 0 1 0 -7 -1 5 12 31 350 210 434
2 0 0 1 0 -7 -1 6 13 33 140 224 462
2 0 0 1 0 -7 1 -2 3 8 2 3 8
2 0 0 1 0 -7 1 -5 12 31 350 210 434
2 0 0 1 0 -7 1 -6 13 33 140 224 462
2 0 0 1 0 -7 1 2 3 8 2 5 8
2 0 0 1 0 -7 1 5 12 31 350 224 434
2 0 0 1 0 -7 1 6 13 33 140 238 462
2 0 0 1 0 5 -1 -4 9 23 70 120 230
2 0 0 1 0 5 -1 4 9 23 70 110 230
2 0 0 1 0 5 1 -4 9 23 70 110 230
2 0 0 1 0 5 1 4 9 23 70 120 230
2 0 0 1 0 7 -1 -2 3 8 2 5 8
2 0 0 1 0 7 -1 -5 12 31 350 224 434
2 0 0 1 0 7 -1 -6 13 33 140 238 462
2 0 0 1 0 7 -1 2 3 8 2 3 8
2 0 0 1 0 7 -1 5 12 31 350 210 434
2 0 0 1 0 7 -1 6 13 33 140 224 462
2 0 0 1 0 7 1 -2 3 8 2 3 8
2 0 0 1 0 7 1 -5 12 31 350 210 434
2 0 0 1 0 7 1 -6 13 33 140 224 462
2 0 0 1 0 7 1 2 3 8 2 5 8
2 0 0 1 0 7 1 5 12 31 350 224 434
2 0 0 1 0 7 1 6 13 33 140 238 462
2 0 0 1 1 -10 -1 2 9 23 14 18 46
2 0 0 1 1 -10 1 -2 9 23 14 18 46
2 0 0 1 1 -2 -1 -9 13 33 40 60 132
2 0 0 1 1 -2 -1 10 9 23 14 18 46
2 0 0 1 1 -2 -1 8 5 13 32 48 104
2 0 0 1 1 -2 -2 -6 5 13 32 48 104
2 0 0 1 1 -2 -2 11 13 33 40 60 132
2 0 0 1 1 -2 -3 9 9 23 14 18 46
2 0 0 1 1 -2 -4 10 5 13 16 20 52
2 0 0 1 1 -2 -5 13 13 33 20 26 66
2 0 0 1 1 -2 -5 8 9 23 14 18 46
2 0 0 1 1 -2 0 -7 3 8 2 3 8
2 0 0 1 1 -2 0 7 3 8 2 3 8
2 0 0 1 1 -2 1 -10 9 23 14 18 46
2 0 0 1 1 -2 1 -8 5 13 32 48 104
2 0 0 1 1 -2 1 9 13 33 40 60 132
2 0 0 1 1 -2 2 -11 13 33 40 60 132
2 0 0 1 1 -2 2 6 5 13 32 48 104
2 0 0 1 1 -2 3 -9 9 23 14 18 46
2 0 0 1 1 -2 4 -10 5 13 16 20 52
2 0 0 1 1 -2 5 -13 13 33 20 26 66
2 0 0 1 1 -2 5 -8 9 23 14 18 46
2 0 0 1 1 -4 -3 -1 9 23 56 88 184
2 0 0 1 1 -4 0 -5 9 23 56 88 184
2 0 0 1 1 -4 0 5 9 23 56 88 184
2 0 0 1 1 -4 3 1 9 23 56 88 184
2 0 0 1 1 -5 -2 6 5 13 80 140 260
2 0 0 1 1 -5 -3 -2 12 31 250 150 310
2 0 0 1 1 -5 -3 1 5 13 8 10 26
2 0 0 1 1 -5 0 -7 12 31 250 150 310
2 0 0 1 1 -5 0 7 12 31 250 150 310
2 0 0 1 1 -5 2 -6 5 13 80 140 260
2 0 0 1 1 -5 3 -1 5 13 8 10 26
2 0 0 1 1 -5 3 2 12 31 250 150 310
2 0 0 1 1 -6 -3 -1 13 33 120 192 396
2 0 0 1 1 -6 0 -7 13 33 120 192 396
2 0 0 1 1 -6 0 7 13 33 120 192 396
2 0 0 1 1 -6 3 1 13 33 120 192 396
2 0 0 1 1 -8 -1 2 5 13 128 192 416
2 0 0 1 1 -8 1 -2 5 13 128 192 416
2 0 0 1 1 -9 -1 -2 13 33 180 324 594
2 0 0 1 1 -9 1 2 13 33 180 324 594
2 0 0 1 1 10 -1 -2 9 23 14 28 46
2 0 0 1 1 10 1 2 9 23 14 28 46
2 0 0 1 1 2 -1 -10 9 23 14 28 46
2 0 0 1 1 2 -1 -8 5 13 32 56 104
2 0 0 1 1 2 -1 9 13 33 40 72 132
2 0 0 1 1 2 -2 -11 13 33 40 72 132
2 0 0 1 1 2 -2 6 5 13 32 56 104
2 0 0 1 1 2 -3 -9 9 23 14 28 46
2 0 0 1 1 2 -4 -10 5 13 16 32 52
2 0 0 1 1 2 -5 -13 13 33 20 40 66
2 0 0 1 1 2 -5 -8 9 23 14 28 46
2 0 0 1 1 2 0 -7 3 8 2 5 8
2 0 0 1 1 2 0 7 3 8 2 5 8
2 0 0 1 1 2 1 -9 13 33 40 72 132
2 0 0 1 1 2 1 10 9 23 14 28 46
2 0 0 1 1 2 1 8 5 13 32 56 104
2 0 0 1 1 2 2 -6 5 13 32 56 104
2 0 0 1 1 2 2 11 13 33 40 72 132
2 0 0 1 1 2 3 9 9 23 14 28 46
2 0 0 1 1 2 4 10 5 13 16 32 52
2 0 0 1 1 2 5 13 13 33 20 40 66
2 0 0 1 1 2 5 8 9 23 14 28 46
2 0 0 1 1 4 -3 1 9 23 56 96 184
2 0 0 1 1 4 0 -5 9 23 56 96 184
2 0 0 1 1 4 0 5 9 23 56 96 184
2 0 0 1 1 4 3 -1 9 23 56 96 184
2 0 0 1 1 5 -2 -6 5 13 80 120 260
2 0 0 1 1 5 -3 -1 5 13 8 16 26
2 0 0 1 1 5 -3 2 12 31 250 160 310
2 0 0 1 1 5 0 -7 12 31 250 160 310
2 0 0 1 1 5 0 7 12 31 250 160 310
2 0 0 1 1 5 2 6 5 13 80 120 260
2 0 0 1 1 5 3 -2 12 31 250 160 310
2 0 0 1 1 5 3 1 5 13 8 16 26
2 0 0 1 1 6 -3 1 13 33 120 204 396
2 0 0 1 1 6 0 -7 13 33 120 204 396
2 0 0 1 1 6 0 7 13 33 120 204 396
2 0 0 1 1 6 3 -1 13 33 120 204 396
2 0 0 1 1 8 -1 -2 5 13 128 224 416
2 0 0 1 1 8 1 2 5 13 128 224 416
2 0 0 1 1 9 -1 2 13 33 180 270 594
2 0 0 1 1 9 1 -2 13 33 180 270 594
2 0 0 1 10 -2 -7 2 9 23 60 140 230
2 0 0 1 10 -2 7 -2 9 23 60 140 230
2 0 0 1 10 0 -13 0 9 23 60 140 230
2 0 0 1 10 0 -3 -1 9 23 60 140 230
2 0 0 1 10 0 -3 1 9 23 170 140 230
2 0 0 1 10 0 13 0 9 23 60 140 230
2 0 0 1 10 0 3 -1 9 23 170 140 230
2 0 0 1 10 0 3 1 9 23 60 140 230
2 0 0 1 10 2 -7 -2 9 23 170 140 230
2 0 0 1 10 2 7 2 9 23 170 140 230
2 0 0 1 11 -2 -3 -1 9 23 28 44 92
2 0 0 1 11 -2 3 1 9 23 28 44 92
2 0 0 1 11 -5 -3 1 9 23 14 18 46
2 0 0 1 11 -5 3 -1 9 23 14 18 46
2 0 0 1 11 0 -14 0 3 8 10 20 32
2 0 0 1 11 0 -16 -1 15 38 99 253 418
2 0 0 1 11 0 -16 1 15 38 319 253 418
2 0 0 1 11 0 -27 0 15 38 99 253 418
2 0 0 1 11 0 -3 -1 5 13 8 16 26
2 0 0 1 11 0 -3 1 5 13 8 10 26
2 0 0 1 11 0 -5 -2 15 38 99 253 418
2 0 0 1 11 0 -5 2 15 38 319 253 418
2 0 0 1 11 0 14 0 3 8 10 20 32
2 0 0 1 11 0 16 -1 15 38 319 253 418
2 0 0 1 11 0 16 1 15 38 99 253 418
2 0 0 1 11 0 27 0 15 38 99 253 418
2 0 0 1 11 0 3 -1 5 13 8 10 26
2 0 0 1 11 0 3 1 5 13 8 16 26
2 0 0 1 11 0 5 -2 15 38 319 253 418
2 0 0 1 11 0 5 2 15 38 99 253 418
2 0 0 1 11 2 -3 1 9 23 28 48 92
2 0 0 1 11 2 3 -1 9 23 28 48 92
2 0 0 1 11 5 -3 -1 9 23 14 28 46
2 0 0 1 11 5 3 1 9 23 14 28 46
2 0 0 1 12 -1 -3 1 3 8 10 12 32
2 0 0 1 12 -1 -9 1 3 8 10 12 32
2 0 0 1 12 -1 3 -1 3 8 10 12 32
2 0 0 1 12 -1 9 -1 3 8 10 12 32
2 0 0 1 12 1 -3 -1 3 8 10 20 32
2 0 0 1 12 1 -9 -1 3 8 10 20 32
2 0 0 1 12 1 3 1 3 8 10 20 32
2 0 0 1 12 1 9 1 3 8 10 20 32
2 0 0 1 13 -2 -3 1 9 23 221 182 299
2 0 0 1 13 -2 3 -1 9 23 221 182 299
2 0 0 1 13 -4 -3 1 9 23 14 18 46
2 0 0 1 13 -4 3 -1 9 23 14 18 46
2 0 0 1 13 0 -10 0 9 23 221 182 299
2 0 0 1 13 0 10 0 9 23 221 182 299
2 0 0 1 13 2 -3 -1 9 23 78 182 299
2 0 0 1 13 2 3 1 9 23 78 182 299
2 0 0 1 13 4 -3 -1 9 23 14 28 46
2 0 0 1 13 4 3 1 9 23 14 28 46
2 0 0 1 14 -5 -3 1 5 13 16 20 52
2 0 0 1 14 -5 3 -1 5 13 16 20 52
2 0 0 1 14 0 -11 0 3 8 10 20 32
2 0 0 1 14 0 -17 0 12 31 112 266 434
2 0 0 1 14 0 -19 0 13 33 350 280 462
2 0 0 1 14 0 -3 -1 12 31 112 266 434
2 0 0 1 14 0 -3 1 12 31 322 266 434
2 0 0 1 14 0 -5 -1 13 33 350 280 462
2 0 0 1 14 0 -5 1 13 33 112 280 462
2 0 0 1 14 0 11 0 3 8 10 20 32
2 0 0 1 14 0 17 0 12 31 112 266 434
2 0 0 1 14 0 19 0 13 33 350 280 462
2 0 0 1 14 0 3 -1 12 31 322 266 434
2 0 0 1 14 0 3 1 12 31 112 266 434
2 0 0 1 14 0 5 -1 13 33 112 280 462
2 0 0 1 14 0 5 1 13 33 350 280 462
2 0 0 1 14 5 -3 -1 5 13 16 32 52
2 0 0 1 14 5 3 1 5 13 16 32 52
2 0 0 1 15 -3 -3 1 9 23 14 18 46
2 0 0 1 15 -3 3 -1 9 23 14 18 46
2 0 0 1 15 3 -3 -1 9 23 14 28 46
2 0 0 1 15 3 3 1 9 23 14 28 46
2 0 0 1 16 -1 -11 0 15 38 464 368 608
2 0 0 1 16 -1 -19 1 15 38 160 368 608
2 0 0 1 16 -1 -3 -1 15 38 160 368 608
2 0 0 1 16 -1 11 0 15 38 464 368 608
2 0 0 1 16 -1 19 -1 15 38 160 368 608
2 0 0 1 16 -1 3 1 15 38 160 368 608
2 0 0 1 16 -4 -3 1 9 23 272 224 368
2 0 0 1 16 -4 3 -1 9 23 272 224 368
2 0 0 1 16 1 -11 0 15 38 144 368 608
2 0 0 1 16 1 -19 -1 15 38 448 368 608
2 0 0 1 16 1 -3 1 15 38 448 368 608
2 0 0 1 16 1 11 0 15 38 144 368 608
2 0 0 1 16 1 19 1 15 38 448 368 608
2 0 0 1 16 1 3 -1 15 38 448 368 608
2 0 0 1 16 4 -3 -1 9 23 96 224 368
2 0 0 1 16 4 3 1 9 23 96 224 368
2 0 0 1 17 -2 -3 1 9 23 14 18 46
2 0 0 1 17 -2 3 -1 9 23 14 18 46
2 0 0 1 17 0 -14 0 12 31 391 323 527
2 0 0 1 17 0 14 0 12 31 391 323 527
2 0 0 1 17 2 -3 -1 9 23 14 28 46
2 0 0 1 17 2 3 1 9 23 14 28 46
2 0 0 1 18 0 -21 0 9 23 14 28 46
2 0 0 1 18 0 21 0 9 23 14 28 46
2 0 0 1 19 -1 -16 1 15 38 190 437 722
2 0 0 1 19 -1 -3 1 15 38 532 437 722
2 0 0 1 19 -1 -5 0 9 23 14 18 46
2 0 0 1 19 -1 16 -1 15 38 190 437 722
2 0 0 1 19 -1 3 -1 15 38 532 437 722
2 0 0 1 19 -1 5 0 9 23 14 18 46
2 0 0 1 19 -6 -3 1 13 33 20 26 66
2 0 0 1 19 -6 3 -1 13 33 20 26 66
2 0 0 1 19 0 -14 0 13 33 152 380 627
2 0 0 1 19 0 14 0 13 33 152 380 627
2 0 0 1 19 1 -16 -1 15 38 532 437 722
2 0 0 1 19 1 -3 -1 15 38 190 437 722
2 0 0 1 19 1 -5 0 9 23 14 28 46
2 0 0 1 19 1 16 1 15 38 532 437 722
2 0 0 1 19 1 3 1 15 38 190 437 722
2 0 0 1 19 1 5 0 9 23 14 28 46
2 0 0 1 19 6 -3 -1 13 33 20 40 66
2 0 0 1 19 6 3 1 13 33 20 40 66
2 0 0 1 2 -11 -1 2 13 33 220 330 726
2 0 0 1 2 -11 1 -2 13 33 220 330 726
2 0 0 1 2 -6 -1 -2 5 13 96 168 312
2 0 0 1 2 -6 -1 5 5 13 96 168 312
2 0 0 1 2 -6 1 -5 5 13 96 168 312
2 0 0 1 2 -6 1 2 5 13 96 168 312
2 0 0 1 2 11 -1 -2 13 33 220 396 726
2 0 0 1 2 11 1 2 13 33 220 396 726
2 0 0 1 2 6 -1 -5 5 13 96 144 312
2 0 0 1 2 6 -1 2 5 13 96 144 312
2 0 0 1 2 6 1 -2 5 13 96 144 312
2 0 0 1 2 6 1 5 5 13 96 144 312
2 0 0 1 21 0 -18 0 9 23 14 28 46
2 0 0 1 21 0 -5 0 9 23 14 28 46
2 0 0 1 21 0 18 0 9 23 14 28 46
2 0 0 1 21 0 5 0 9 23 14 28 46
2 0 0 1 24 0 -5 0 5 13 16 32 52
2 0 0 1 24 0 5 0 5 13 16 32 52
2 0 0 1 27 0 -11 0 15 38 783 621 1026
2 0 0 1 27 0 11 0 15 38 783 621 1026
2 0 0 1 3 -1 -1 -4 9 23 14 24 46
2 0 0 1 3 -1 -1 -6 13 33 20 34 66
2 0 0 1 3 -1 -1 5 5 13 8 10 26
2 0 0 1 3 -1 -10 0 9 23 51 42 69
2 0 0 1 3 -1 -11 -2 9 23 14 24 46
2 0 0 1 3 -1 -11 0 5 13 8 10 26
2 0 0 1 3 -1 -11 5 9 23 14 18 46
2 0 0 1 3 -1 -12 1 3 8 10 12 32
2 0 0 1 3 -1 -13 2 9 23 51 42 69
2 0 0 1 3 -1 -13 4 9 23 14 18 46
2 0 0 1 3 -1 -14 0 12 31 69 57 93
2 0 0 1 3 -1 -14 5 5 13 16 20 52
2 0 0 1 3 -1 -15 3 9 23 14 18 46
2 0 0 1 3 -1 -16 -1 15 38 84 69 114
2 0 0 1 3 -1 -16 4 9 23 51 42 69
2 0 0 1 3 -1 -17 2 9 23 14 18 46
2 0 0 1 3 -1 -19 1 15 38 84 69 114
2 0 0 1 3 -1 -19 6 13 33 20 26 66
2 0 0 1 3 -1 -4 -4 9 23 51 42 69
2 0 0 1 3 -1 -4 5 9 23 14 24 46
2 0 0 1 3 -1 -6 -3 9 23 14 24 46
2 0 0 1 3 -1 -7 -2 9 23 51 42 69
2 0 0 1 3 -1 -9 -1 3 8 10 18 32
2 0 0 1 3 -1 -9 6 9 23 14 18 46
2 0 0 1 3 -1 1 -5 5 13 8 10 26
2 0 0 1 3 -1 1 4 9 23 14 24 46
2 0 0 1 3 -1 1 6 13 33 20 34 66
2 0 0 1 3 -1 10 0 9 23 51 42 69
2 0 0 1 3 -1 11 -5 9 23 14 18 46
2 0 0 1 3 -1 11 0 5 13 8 10 26
2 0 0 1 3 -1 11 2 9 23 14 24 46
2 0 0 1 3 -1 12 -1 3 8 10 12 32
2 0 0 1 3 -1 13 -2 9 23 51 42 69
2 0 0 1 3 -1 13 -4 9 23 14 18 46
2 0 0 1 3 -1 14 -5 5 13 16 20 52
2 0 0 1 3 -1 14 0 12 31 69 57 93
2 0 0 1 3 -1 15 -3 9 23 14 18 46
2 0 0 1 3 -1 16 -4 9 23 51 42 69
2 0 0 1 3 -1 16 1 15 38 84 69 114
2 0 0 1 3 -1 17 -2 9 23 14 18 46
2 0 0 1 3 -1 19 -1 15 38 84 69 114
2 0 0 1 3 -1 19 -6 13 33 20 26 66
2 0 0 1 3 -1 4 -5 9 23 14 24 46
2 0 0 1 3 -1 4 4 9 23 51 42 69
2 0 0 1 3 -1 6 3 9 23 14 24 46
2 0 0 1 3 -1 7 2 9 23 51 42 69
2 0 0 1 3 -1 9 -6 9 23 14 18 46
2 0 0 1 3 -1 9 1 3 8 10 18 32
2 0 0 1 3 -2 -1 -5 12 31 100 64 124
2 0 0 1 3 -2 1 5 12 31 100 64 124
2 0 0 1 3 -4 -4 5 3 8 10 12 32
2 0 0 1 3 -4 4 -5 3 8 10 12 32
2 0 0 1 3 -9 -1 2 9 23 14 18 46
2 0 0 1 3 -9 1 -2 9 23 14 18 46
2 0 0 1 3 1 -1 -5 5 13 8 16 26
2 0 0 1 3 1 -1 4 9 23 14 22 46
2 0 0 1 3 1 -1 6 13 33 20 32 66
2 0 0 1 3 1 -10 0 9 23 18 42 69
2 0 0 1 3 1 -11 -5 9 23 14 28 46
2 0 0 1 3 1 -11 0 5 13 8 16 26
2 0 0 1 3 1 -11 2 9 23 14 22 46
2 0 0 1 3 1 -12 -1 3 8 10 20 32
2 0 0 1 3 1 -13 -2 9 23 18 42 69
2 0 0 1 3 1 -13 -4 9 23 14 28 46
2 0 0 1 3 1 -14 -5 5 13 16 32 52
2 0 0 1 3 1 -14 0 12 31 24 57 93
2 0 0 1 3 1 -15 -3 9 23 14 28 46
2 0 0 1 3 1 -16 -4 9 23 18 42 69
2 0 0 1 3 1 -16 1 15 38 30 69 114
2 0 0 1 3 1 -17 -2 9 23 14 28 46
2 0 0 1 3 1 -19 -1 15 38 30 69 114
2 0 0 1 3 1 -19 -6 13 33 20 40 66
2 0 0 1 3 1 -4 -5 9 23 14 22 46
2 0 0 1 3 1 -4 4 9 23 18 42 69
2 0 0 1 3 1 -6 3 9 23 14 22 46
2 0 0 1 3 1 -7 2 9 23 18 42 69
2 0 0 1 3 1 -9 -6 9 23 14 28 46
2 0 0 1 3 1 -9 1 3 8 10 14 32
2 0 0 1 3 1 1 -4 9 23 14 22 46
2 0 0 1 3 1 1 -6 13 33 20 32 66
2 0 0 1 3 1 1 5 5 13 8 16 26
2 0 0 1 3 1 10 0 9 23 18 42 69
2 0 0 1 3 1 11 -2 9 23 14 22 46
2 0 0 1 3 1 11 0 5 13 8 16 26
2 0 0 1 3 1 11 5 9 23 14 28 46
2 0 0 1 3 1 12 1 3 8 10 20 32
2 0 0 1 3 1 13 2 9 23 18 42 69
2 0 0 1 3 1 13 4 9 23 14 28 46
2 0 0 1 3 1 14 0 12 31 24 57 93
2 0 0 1 3 1 14 5 5 13 16 32 52
2 0 0 1 3 1 15 3 9 23 14 28 46
2 0 0 1 3 1 16 -1 15 38 30 69 114
2 0 0 1 3 1 16 4 9 23 18 42 69
2 0 0 1 3 1 17 2 9 23 14 28 46
2 0 0 1 3 1 19 1 15 38 30 69 114
2 0 0 1 3 1 19 6 13 33 20 40 66
2 0 0 1 3 1 4 -4 9 23 18 42 69
2 0 0 1 3 1 4 5 9 23 14 22 46
2 0 0 1 3 1 6 -3 9 23 14 22 46
2 0 0 1 3 1 7 -2 9 23 18 42 69
2 0 0 1 3 1 9 -1 3 8 10 14 32
2 0 0 1 3 1 9 6 9 23 14 28 46
2 0 0 1 3 2 -1 5 12 31 100 60 124
2 0 0 1 3 2 1 -5 12 31 100 60 124
2 0 0 1 3 4 -4 -5 3 8 10 20 32
2 0 0 1 3 4 4 5 3 8 10 20 32
2 0 0 1 3 9 -1 -2 9 23 14 28 46
2 0 0 1 3 9 1 2 9 23 14 28 46
2 0 0 1 31 0 -5 0 13 33 20 40 66
2 0 0 1 31 0 5 0 13 33 20 40 66
2 0 0 1 4 -10 -1 2 5 13 16 20 52
2 0 0 1 4 -10 1 -2 5 13 16 20 52
2 0 0 1 4 -4 -3 -1 9 23 24 56 92
2 0 0 1 4 -4 3 1 9 23 24 56 92
2 0 0 1 4 -5 -3 1 9 23 70 120 230
2 0 0 1 4 -5 -3 4 3 8 10 12 32
2 0 0 1 4 -5 -5 6 9 23 70 120 230
2 0 0 1 4 -5 3 -1 9 23 70 120 230
2 0 0 1 4 -5 3 -4 3 8 10 12 32
2 0 0 1 4 -5 5 -6 9 23 70 120 230
2 0 0 1 4 -7 -5 8 13 33 140 238 462
2 0 0 1 4 -7 5 -8 13 33 140 238 462
2 0 0 1 4 10 -1 -2 5 13 16 32 52
2 0 0 1 4 10 1 2 5 13 16 32 52
2 0 0 1 4 4 -3 1 9 23 68 56 92
2 0 0 1 4 4 3 -1 9 23 68 56 92
2 0 0 1 4 5 -3 -1 9 23 70 110 230
2 0 0 1 4 5 -3 -4 3 8 10 20 32
2 0 0 1 4 5 -5 -6 9 23 70 110 230
2 0 0 1 4 5 3 1 9 23 70 110 230
2 0 0 1 4 5 3 4 3 8 10 20 32
2 0 0 1 4 5 5 6 9 23 70 110 230
2 0 0 1 4 7 -5 -8 13 33 140 224 462
2 0 0 1 4 7 5 8 13 33 140 224 462
2 0 0 1 5 -1 -14 0 13 33 40 100 165
2 0 0 1 5 -1 14 0 13 33 40 100 165
2 0 0 1 5 -13 -1 2 13 33 20 26 66
2 0 0 1 5 -13 1 -2 13 33 20 26 66
2 0 0 1 5 -2 -11 0 15 38 145 115 190
2 0 0 1 5 -2 11 0 15 38 145 115 190
2 0 0 1 5 -3 -6 4 3 8 10 12 32
2 0 0 1 5 -3 6 -4 3 8 10 12 32
2 0 0 1 5 -6 -4 5 9 23 84 144 276
2 0 0 1 5 -6 4 -5 9 23 84 144 276
2 0 0 1 5 -8 -1 2 9 23 14 18 46
2 0 0 1 5 -8 -4 7 13 33 160 272 528
2 0 0 1 5 -8 1 -2 9 23 14 18 46
2 0 0 1 5 -8 4 -7 13 33 160 272 528
2 0 0 1 5 0 -19 -1 9 23 14 28 46
2 0 0 1 5 0 -19 1 9 23 14 18 46
2 0 0 1 5 0 -21 0 9 23 14 28 46
2 0 0 1 5 0 -24 0 5 13 16 32 52
2 0 0 1 5 0 -31 0 13 33 20 40 66
2 0 0 1 5 0 19 -1 9 23 14 18 46
2 0 0 1 5 0 19 1 9 23 14 28 46
2 0 0 1 5 0 21 0 9 23 14 28 46
2 0 0 1 5 0 24 0 5 13 16 32 52
2 0 0 1 5 0 31 0 13 33 20 40 66
2 0 0 1 5 1 -14 0 13 33 125 100 165
2 0 0 1 5 1 14 0 13 33 125 100 165
2 0 0 1 5 13 -1 -2 13 33 20 40 66
2 0 0 1 5 13 1 2 13 33 20 40 66
2 0 0 1 5 2 -11 0 15 38 45 115 190
2 0 0 1 5 2 11 0 15 38 45 115 190
2 0 0 1 5 3 -6 -4 3 8 10 20 32
2 0 0 1 5 3 6 4 3 8 10 20 32
2 0 0 1 5 6 -4 -5 9 23 84 132 276
2 0 0 1 5 6 4 5 9 23 84 132 276
2 0 0 1 5 8 -1 -2 9 23 14 28 46
2 0 0 1 5 8 -4 -7 13 33 160 256 528
2 0 0 1 5 8 1 2 9 23 14 28 46
2 0 0 1 5 8 4 7 13 33 160 256 528
2 0 0 1 6 -3 -3 -1 9 23 42 66 138
2 0 0 1 6 -3 3 1 9 23 42 66 138
2 0 0 1 6 -4 -5 3 3 8 10 12 32
2 0 0 1 6 -4 5 -3 3 8 10 12 32
2 0 0 1 6 -6 -7 7 9 23 14 18 46
2 0 0 1 6 -6 7 -7 9 23 14 18 46
2 0 0 1 6 3 -3 1 9 23 42 72 138
2 0 0 1 6 3 3 -1 9 23 42 72 138
2 0 0 1 6 4 -5 -3 3 8 10 20 32
2 0 0 1 6 4 5 3 3 8 10 20 32
2 0 0 1 6 6 -7 -7 9 23 14 28 46
2 0 0 1 6 6 7 7 9 23 14 28 46
2 0 0 1 7 -2 -10 2 9 23 42 98 161
2 0 0 1 7 -2 -3 -1 9 23 42 98 161
2 0 0 1 7 -2 10 -2 9 23 42 98 161
2 0 0 1 7 -2 3 1 9 23 42 98 161
2 0 0 1 7 -7 -6 6 9 23 14 18 46
2 0 0 1 7 -7 6 -6 9 23 14 18 46
2 0 0 1 7 2 -10 -2 9 23 119 98 161
2 0 0 1 7 2 -3 1 9 23 119 98 161
2 0 0 1 7 2 10 2 9 23 119 98 161
2 0 0 1 7 2 3 -1 9 23 119 98 161
2 0 0 1 7 7 -6 -6 9 23 14 28 46
2 0 0 1 7 7 6 6 9 23 14 28 46
2 0 0 1 9 -1 -12 1 3 8 10 12 32
2 0 0 1 9 -1 -3 -1 3 8 10 14 32
2 0 0 1 9 -1 12 -1 3 8 10 12 32
2 0 0 1 9 -1 3 1 3 8 10 14 32
2 0 0 1 9 -6 -3 1 9 23 14 18 46
2 0 0 1 9 -6 3 -1 9 23 14 18 46
2 0 0 1 9 1 -12 -1 3 8 10 20 32
2 0 0 1 9 1 -3 1 3 8 10 18 32
2 0 0 1 9 1 12 1 3 8 10 20 32
2 0 0 1 9 1 3 -1 3 8 10 18 32
2 0 0 1 9 6 -3 -1 9 23 14 28 46
2 0 0 1 9 6 3 1 9 23 14 28 46
2 0 0 2 -1 -5 -2 -3 9 23 70 60 230
2 0 0 2 -1 -5 2 3 9 23 70 60 230
2 0 0 2 -1 5 -2 3 9 23 70 170 230
2 0 0 2 -1 5 2 -3 9 23 70 170 230
2 0 0 2 -2 -3 -1 -5 9 23 42 36 138
2 0 0 2 -2 -3 -3 2 9 23 42 36 138
2 0 0 2 -2 -3 1 5 9 23 42 36 138
2 0 0 2 -2 -3 3 -2 9 23 42 36 138
2 0 0 2 -2 3 -1 5 9 23 42 102 138
2 0 0 2 -2 3 -3 -2 9 23 42 102 138
2 0 0 2 -2 3 1 -5 9 23 42 102 138
2 0 0 2 -2 3 3 2 9 23 42 102 138
2 0 0 2 -3 -2 -2 3 9 23 28 68 92
2 0 0 2 -3 -2 -5 -1 9 23 36 42 138
2 0 0 2 -3 -2 2 -3 9 23 28 68 92
2 0 0 2 -3 -2 5 1 9 23 36 42 138
2 0 0 2 -3 2 -2 -3 9 23 28 24 92
2 0 0 2 -3 2 -5 1 9 23 102 42 138
2 0 0 2 -3 2 2 3 9 23 28 24 92
2 0 0 2 -3 2 5 -1 9 23 102 42 138
2 0 0 2 -5 -1 -3 -2 9 23 60 70 230
2 0 0 2 -5 -1 3 2 9 23 60 70 230
2 0 0 2 -5 1 -3 2 9 23 170 70 230
2 0 0 2 -5 1 3 -2 9 23 170 70 230
2 0 0 2 1 -5 -2 3 9 23 70 170 230
2 0 0 2 1 -5 2 -3 9 23 70 170 230
2 0 0 2 1 5 -2 -3 9 23 70 60 230
2 0 0 2 1 5 2 3 9 23 70 60 230
2 0 0 2 2 -3 -1 5 9 23 42 102 138
2 0 0 2 2 -3 -3 -2 9 23 42 102 138
2 0 0 2 2 -3 1 -5 9 23 42 102 138
2 0 0 2 2 -3 3 2 9 23 42 102 138
2 0 0 2 2 3 -1 -5 9 23 42 36 138
2 0 0 2 2 3 -3 2 9 23 42 36 138
2 0 0 2 2 3 1 5 9 23 42 36 138
2 0 0 2 2 3 3 -2 9 23 42 36 138
2 0 0 2 3 -2 -2 -3 9 23 28 24 92
2 0 0 2 3 -2 -5 1 9 23 102 42 138
2 0 0 2 3 -2 2 3 9 23 28 24 92
2 0 0 2 3 -2 5 -1 9 23 102 42 138
2 0 0 2 3 2 -2 3 9 23 28 68 92
2 0 0 2 3 2 -5 -1 9 23 36 42 138
2 0 0 2 3 2 2 -3 9 23 28 68 92
2 0 0 2 3 2 5 1 9 23 36 42 138
2 0 0 2 5 -1 -3 2 9 23 170 70 230
2 0 0 2 5 -1 3 -2 9 23 170 70 230
2 0 0 2 5 1 -3 -2 9 23 60 70 230
2 0 0 2 5 1 3 2 9 23 60 70 230
2 0 0 3 -1 -2 0 -5 3 8 2 1 8
2 0 0 3 -1 -2 0 5 3 8 2 1 8
2 0 0 3 -1 -4 -2 -7 9 23 56 152 184
2 0 0 3 -1 -4 2 7 9 23 56 152 184
2 0 0 3 -1 -7 0 -4 9 23 42 120 138
2 0 0 3 -1 -7 0 4 9 23 42 120 138
2 0 0 3 -1 2 0 -5 3 8 2 7 8
2 0 0 3 -1 2 0 5 3 8 2 7 8
2 0 0 3 -1 4 -2 7 9 23 56 32 184
2 0 0 3 -1 4 2 -7 9 23 56 32 184
2 0 0 3 -1 7 0 -4 9 23 42 18 138
2 0 0 3 -1 7 0 4 9 23 42 18 138
2 0 0 3 -2 -1 -5 -1 9 23 42 120 138
2 0 0 3 -2 -1 5 1 9 23 42 120 138
2 0 0 3 -2 -7 -1 -4 9 23 98 266 322
2 0 0 3 -2 -7 1 4 9 23 98 266 322
2 0 0 3 -2 1 -5 1 9 23 42 18 138
2 0 0 3 -2 1 5 -1 9 23 42 18 138
2 0 0 3 -2 7 -1 4 9 23 98 56 322
2 0 0 3 -2 7 1 -4 9 23 98 56 322
2 0 0 3 -5 -1 -2 -1 9 23 42 120 138
2 0 0 3 -5 -1 2 1 9 23 42 120 138
2 0 0 3 -5 1 -2 1 9 23 42 18 138
2 0 0 3 -5 1 2 -1 9 23 42 18 138
2 0 0 3 0 -4 -1 -7 9 23 42 120 138
2 0 0 3 0 -4 -1 7 9 23 42 18 138
2 0 0 3 0 -4 1 -7 9 23 42 18 138
2 0 0 3 0 -4 1 7 9 23 42 120 138
2 0 0 3 0 -5 -1 -2 3 8 2 1 8
2 0 0 3 0 -5 -1 2 3 8 2 7 8
2 0 0 3 0 -5 1 -2 3 8 2 7 8
2 0 0 3 0 -5 1 2 3 8 2 1 8
2 0 0 3 0 4 -1 -7 9 23 42 120 138
2 0 0 3 0 4 -1 7 9 23 42 18 138
2 0 0 3 0 4 1 -7 9 23 42 18 138
2 0 0 3 0 4 1 7 9 23 42 120 138
2 0 0 3 0 5 -1 -2 3 8 2 1 8
2 0 0 3 0 5 -1 2 3 8 2 7 8
2 0 0 3 0 5 1 -2 3 8 2 7 8
2 0 0 3 0 5 1 2 3 8 2 1 8
2 0 0 3 1 -2 0 -5 3 8 2 7 8
2 0 0 3 1 -2 0 5 3 8 2 7 8
2 0 0 3 1 -4 -2 7 9 23 56 32 184
2 0 0 3 1 -4 2 -7 9 23 56 32 184
2 0 0 3 1 -7 0 -4 9 23 42 18 138
2 0 0 3 1 -7 0 4 9 23 42 18 138
2 0 0 3 1 2 0 -5 3 8 2 1 8
2 0 0 3 1 2 0 5 3 8 2 1 8
2 0 0 3 1 4 -2 -7 9 23 56 152 184
2 0 0 3 1 4 2 7 9 23 56 152 184
2 0 0 3 1 7 0 -4 9 23 42 120 138
2 0 0 3 1 7 0 4 9 23 42 120 138
2 0 0 3 2 -1 -5 1 9 23 42 18 138
2 0 0 3 2 -1 5 -1 9 23 42 18 138
2 0 0 3 2 -7 -1 4 9 23 98 56 322
2 0 0 3 2 -7 1 -4 9 23 98 56 322
2 0 0 3 2 1 -5 -1 9 23 42 120 138
2 0 0 3 2 1 5 1 9 23 42 120 138
2 0 0 3 2 7 -1 -4 9 23 98 266 322
2 0 0 3 2 7 1 4 9 23 98 266 322
2 0 0 3 5 -1 -2 1 9 23 42 18 138
2 0 0 3 5 -1 2 -1 9 23 42 18 138
2 0 0 3 5 1 -2 -1 9 23 42 120 138
2 0 0 3 5 1 2 1 9 23 42 120 138
2 0 0 4 -1 -1 -4 -1 9 23 68 60 92
2 0 0 4 -1 -1 4 1 9 23 68 60 92
2 0 0 4 -1 -7 0 -3 9 23 98 280 322
2 0 0 4 -1 -7 0 3 9 23 98 280 322
2 0 0 4 -1 1 -4 1 9 23 24 60 92
2 0 0 4 -1 1 4 -1 9 23 24 60 92
2 0 0 4 -1 7 0 -3 9 23 98 42 322
2 0 0 4 -1 7 0 3 9 23 98 42 322
2 0 0 4 -4 -1 -1 -1 9 23 272 240 368
2 0 0 4 -4 -1 1 1 9 23 272 240 368
2 0 0 4 -4 1 -1 1 9 23 96 240 368
2 0 0 4 -4 1 1 -1 9 23 96 240 368
2 0 0 4 0 -3 -1 -7 9 23 42 120 138
2 0 0 4 0 -3 -1 7 9 23 42 18 138
2 0 0 4 0 -3 1 -7 9 23 42 18 138
2 0 0 4 0 -3 1 7 9 23 42 120 138
2 0 0 4 0 3 -1 -7 9 23 42 120 138
2 0 0 4 0 3 -1 7 9 23 42 18 138
2 0 0 4 0 3 1 -7 9 23 42 18 138
2 0 0 4 0 3 1 7 9 23 42 120 138
2 0 0 4 1 -1 -4 1 9 23 24 60 92
2 0 0 4 1 -1 4 -1 9 23 24 60 92
2 0 0 4 1 -7 0 -3 9 23 98 42 322
2 0 0 4 1 -7 0 3 9 23 98 42 322
2 0 0 4 1 1 -4 -1 9 23 68 60 92
2 0 0 4 1 1 4 1 9 23 68 60 92
2 0 0 4 1 7 0 -3 9 23 98 280 322
2 0 0 4 1 7 0 3 9 23 98 280 322
2 0 0 4 4 -1 -1 1 9 23 96 240 368
2 0 0 4 4 -1 1 -1 9 23 96 240 368
2 0 0 4 4 1 -1 -1 9 23 272 240 368
2 0 0 4 4 1 1 1 9 23 272 240 368
2 0 0 5 -1 -2 0 -3 3 8 2 1 8
2 0 0 5 -1 -2 0 3 3 8 2 1 8
2 0 0 5 -1 -4 0 -1 9 23 70 120 230
2 0 0 5 -1 -4 0 1 9 23 70 120 230
2 0 0 5 -1 2 0 -3 3 8 2 7 8
2 0 0 5 -1 2 0 3 3 8 2 7 8
2 0 0 5 -1 4 0 -1 9 23 70 110 230
2 0 0 5 -1 4 0 1 9 23 70 110 230
2 0 0 5 0 -1 -1 -4 9 23 70 120 230
2 0 0 5 0 -1 -1 4 9 23 70 110 230
2 0 0 5 0 -1 1 -4 9 23 70 110 230
2 0 0 5 0 -1 1 4 9 23 70 120 230
2 0 0 5 0 -3 -1 -2 3 8 2 1 8
2 0 0 5 0 -3 -1 2 3 8 2 7 8
2 0 0 5 0 -3 1 -2 3 8 2 7 8
2 0 0 5 0 -3 1 2 3 8 2 1 8
2 0 0 5 0 1 -1 -4 9 23 70 120 230
2 0 0 5 0 1 -1 4 9 23 70 110 230
2 0 0 5 0 1 1 -4 9 23 70 110 230
2 0 0 5 0 1 1 4 9 23 70 120 230
2 0 0 5 0 3 -1 -2 3 8 2 1 8
2 0 0 5 0 3 -1 2 3 8 2 7 8
2 0 0 5 0 3 1 -2 3 8 2 7 8
2 0 0 5 0 3 1 2 3 8 2 1 8
2 0 0 5 1 -2 0 -3 3 8 2 7 8
2 0 0 5 1 -2 0 3 3 8 2 7 8
2 0 0 5 1 -4 0 -1 9 23 70 110 230
2 0 0 5 1 -4 0 1 9 23 70 110 230
2 0 0 5 1 2 0 -3 3 8 2 1 8
2 0 0 5 1 2 0 3 3 8 2 1 8
2 0 0 5 1 4 0 -1 9 23 70 120 230
2 0 0 5 1 4 0 1 9 23 70 120 230
2 0 0 6 -1 -1 0 -7 9 23 14 4 46
2 0 0 6 -1 -1 0 7 9 23 14 4 46
2 0 0 6 -1 1 0 -7 9 23 14 42 46
2 0 0 6 -1 1 0 7 9 23 14 42 46
2 0 0 6 0 -7 -1 -1 9 23 98 28 322
2 0 0 6 0 -7 -1 1 9 23 98 294 322
2 0 0 6 0 -7 1 -1 9 23 98 294 322
2 0 0 6 0 -7 1 1 9 23 98 28 322
2 0 0 6 0 7 -1 -1 9 23 98 28 322
2 0 0 6 0 7 -1 1 9 23 98 294 322
2 0 0 6 0 7 1 -1 9 23 98 294 322
2 0 0 6 0 7 1 1 9 23 98 28 322
2 0 0 6 1 -1 0 -7 9 23 14 42 46
2 0 0 6 1 -1 0 7 9 23 14 42 46
2 0 0 6 1 1 0 -7 9 23 14 4 46
2 0 0 6 1 1 0 7 9 23 14 4 46
2 0 0 7 -1 -1 0 -6 9 23 98 28 322
2 0 0 7 -1 -1 0 6 9 23 98 28 322
2 0 0 7 -1 -2 0 -1 3 8 2 5 8
2 0 0 7 -1 -2 0 1 3 8 2 5 8
2 0 0 7 -1 -5 0 -1 12 31 350 224 434
2 0 0 7 -1 -5 0 1 12 31 350 224 434
2 0 0 7 -1 -6 0 -1 13 33 140 238 462
2 0 0 7 -1 -6 0 1 13 33 140 238 462
2 0 0 7 -1 1 0 -6 9 23 98 294 322
2 0 0 7 -1 1 0 6 9 23 98 294 322
2 0 0 7 -1 2 0 -1 3 8 2 3 8
2 0 0 7 -1 2 0 1 3 8 2 3 8
2 0 0 7 -1 5 0 -1 12 31 350 210 434
2 0 0 7 -1 5 0 1 12 31 350 210 434
2 0 0 7 -1 6 0 -1 13 33 140 224 462
2 0 0 7 -1 6 0 1 13 33 140 224 462
2 0 0 7 0 -1 -1 -2 3 8 2 5 8
2 0 0 7 0 -1 -1 -5 12 31 350 224 434
2 0 0 7 0 -1 -1 -6 13 33 140 238 462
2 0 0 7 0 -1 -1 2 3 8 2 3 8
2 0 0 7 0 -1 -1 5 12 31 350 210 434
2 0 0 7 0 -1 -1 6 13 33 140 224 462
2 0 0 7 0 -1 1 -2 3 8 2 3 8
2 0 0 7 0 -1 1 -5 12 31 350 210 434
2 0 0 7 0 -1 1 -6 13 33 140 224 462
2 0 0 7 0 -1 1 2 3 8 2 5 8
2 0 0 7 0 -1 1 5 12 31 350 224 434
2 0 0 7 0 -1 1 6 13 33 140 238 462
2 0 0 7 0 -6 -1 -1 9 23 98 28 322
2 0 0 7 0 -6 -1 1 9 23 98 294 322
2 0 0 7 0 -6 1 -1 9 23 98 294 322
2 0 0 7 0 -6 1 1 9 23 98 28 322
2 0 0 7 0 1 -1 -2 3 8 2 5 8
2 0 0 7 0 1 -1 -5 12 31 350 224 434
2 0 0 7 0 1 -1 -6 13 33 140 238 462
2 0 0 7 0 1 -1 2 3 8 2 3 8
2 0 0 7 0 1 -1 5 12 31 350 210 434
2 0 0 7 0 1 -1 6 13 33 140 224 462
2 0 0 7 0 1 1 -2 3 8 2 3 8
2 0 0 7 0 1 1 -5 12 31 350 210 434
2 0 0 7 0 1 1 -6 13 33 140 224 462
2 0 0 7 0 1 1 2 3 8 2 5 8
2 0 0 7 0 1 1 5 12 31 350 224 434
2 0 0 7 0 1 1 6 13 33 140 238 462
2 0 0 7 0 6 -1 -1 9 23 98 28 322
2 0 0 7 0 6 -1 1 9 23 98 294 322
2 0 0 7 0 6 1 -1 9 23 98 294 322
2 0 0 7 0 6 1 1 9 23 98 28 322
2 0 0 7 1 -1 0 -6 9 23 98 294 322
2 0 0 7 1 -1 0 6 9 23 98 294 322
2 0 0 7 1 -2 0 -1 3 8 2 3 8
2 0 0 7 1 -2 0 1 3 8 2 3 8
2 0 0 7 1 -5 0 -1 12 31 350 210 434
2 0 0 7 1 -5 0 1 12 31 350 210 434
2 0 0 7 1 -6 0 -1 13 33 140 224 462
2 0 0 7 1 -6 0 1 13 33 140 224 462
2 0 0 7 1 1 0 -6 9 23 98 28 322
2 0 0 7 1 1 0 6 9 23 98 28 322
2 0 0 7 1 2 0 -1 3 8 2 5 8
2 0 0 7 1 2 0 1 3 8 2 5 8
2 0 0 7 1 5 0 -1 12 31 350 224 434
2 0 0 7 1 5 0 1 12 31 350 224 434
2 0 0 7 1 6 0 -1 13 33 140 238 462
2 0 0 7 1 6 0 1 13 33 140 238 462
2 0 1 10 -1 -2 0 -1 9 23 140 280 460
2 0 1 10 -1 -2 0 1 9 23 140 280 460
2 0 1 10 0 -1 -1 -2 9 23 140 280 460
2 0 1 10 0 -1 1 2 9 23 140 280 460
2 0 1 10 0 1 -1 -2 9 23 140 280 460
2 0 1 10 0 1 1 2 9 23 140 280 460
2 0 1 10 1 2 0 -1 9 23 140 280 460
2 0 1 10 1 2 0 1 9 23 140 280 460
2 0 1 2 -1 -1 -10 -9 13 33 40 20 132
2 0 1 2 -1 -1 -3 -8 9 23 14 4 46
2 0 1 2 -1 -1 -6 -10 5 13 32 16 104
2 0 1 2 -1 -1 -6 -9 9 23 14 4 46
2 0 1 2 -1 -1 -7 -7 3 8 2 1 8
2 0 1 2 -1 -1 -7 -8 5 13 32 16 104
2 0 1 2 -1 -1 -8 -13 13 33 40 20 132
2 0 1 2 -1 -1 -8 -6 5 13 32 16 104
2 0 1 2 -1 -1 -9 -10 9 23 14 4 46
2 0 1 2 -1 -1 -9 -11 13 33 40 20 132
2 0 1 2 -1 -1 10 9 13 33 40 20 132
2 0 1 2 -1 -1 3 8 9 23 14 4 46
2 0 1 2 -1 -1 6 10 5 13 32 16 104
2 0 1 2 -1 -1 6 9 9 23 14 4 46
2 0 1 2 -1 -1 7 7 3 8 2 1 8
2 0 1 2 -1 -1 7 8 5 13 32 16 104
2 0 1 2 -1 -1 8 13 13 33 40 20 132
2 0 1 2 -1 -1 8 6 5 13 32 16 104
2 0 1 2 -1 -1 9 10 9 23 14 4 46
2 0 1 2 -1 -1 9 11 13 33 40 20 132
2 0 1 2 -1 -10 0 -1 9 23 140 280 460
2 0 1 2 -1 -10 0 1 9 23 140 280 460
2 0 1 2 -1 -4 -4 -9 13 33 80 152 264
2 0 1 2 -1 -4 4 9 13 33 80 152 264
2 0 1 2 -1 -5 -1 -7 9 23 28 4 92
2 0 1 2 -1 -5 1 7 9 23 28 4 92
2 0 1 2 -1 -7 -1 -5 9 23 28 4 92
2 0 1 2 -1 -7 1 5 9 23 28 4 92
2 0 1 2 -1 -8 0 -1 5 13 32 56 104
2 0 1 2 -1 -8 0 1 5 13 32 56 104
2 0 1 2 -1 1 -6 5 12 31 100 36 124
2 0 1 2 -1 1 6 -5 12 31 100 36 124
2 0 1 2 -1 9 0 -1 13 33 40 72 132
2 0 1 2 -1 9 0 1 13 33 40 72 132
2 0 1 2 -10 -9 -1 -1 13 33 40 20 132
2 0 1 2 -10 -9 1 1 13 33 40 20 132
2 0 1 2 -11 -5 -2 -1 12 31 100 112 124
2 0 1 2 -11 -5 2 1 12 31 100 112 124
2 0 1 2 -11 0 -2 1 15 38 638 770 836
2 0 1 2 -11 0 -3 -1 15 38 198 572 836
2 0 1 2 -11 0 2 -1 15 38 638 770 836
2 0 1 2 -11 0 3 1 15 38 198 572 836
2 0 1 2 -2 -1 -11 -5 12 31 100 112 124
2 0 1 2 -2 -1 11 5 12 31 100 112 124
2 0 1 2 -2 -11 0 -1 13 33 40 72 132
2 0 1 2 -2 -11 0 1 13 33 40 72 132
2 0 1 2 -2 1 -11 0 15 38 145 175 190
2 0 1 2 -2 1 11 0 15 38 145 175 190
2 0 1 2 -2 2 -4 -1 9 23 102 60 138
2 0 1 2 -2 2 -5 3 9 23 28 4 92
2 0 1 2 -2 2 4 1 9 23 102 60 138
2 0 1 2 -2 2 5 -3 9 23 28 4 92
2 0 1 2 -2 6 0 -1 5 13 32 56 104
2 0 1 2 -2 6 0 1 5 13 32 56 104
2 0 1 2 -3 -1 -11 0 15 38 45 130 190
2 0 1 2 -3 -1 11 0 15 38 45 130 190
2 0 1 2 -3 -3 -5 -5 3 8 2 5 8
2 0 1 2 -3 -3 5 5 3 8 2 5 8
2 0 1 2 -3 -4 -5 -9 13 33 80 32 264
2 0 1 2 -3 -4 5 9 13 33 80 32 264
2 0 1 2 -3 -8 -1 -1 9 23 112 32 368
2 0 1 2 -3 -8 1 1 9 23 112 32 368
2 0 1 2 -3 -9 0 -1 9 23 126 252 414
2 0 1 2 -3 -9 0 1 9 23 126 252 414
2 0 1 2 -3 1 -4 -2 9 23 42 28 161
2 0 1 2 -3 1 -6 1 9 23 42 28 161
2 0 1 2 -3 1 4 2 9 23 42 28 161
2 0 1 2 -3 1 6 -1 9 23 42 28 161
2 0 1 2 -4 -1 -2 2 9 23 119 70 161
2 0 1 2 -4 -1 -7 -1 9 23 119 70 161
2 0 1 2 -4 -1 2 -2 9 23 119 70 161
2 0 1 2 -4 -1 7 1 9 23 119 70 161
2 0 1 2 -4 -10 0 -1 5 13 32 56 104
2 0 1 2 -4 -10 0 1 5 13 32 56 104
2 0 1 2 -4 -2 -3 1 9 23 36 24 138
2 0 1 2 -4 -2 -8 -3 9 23 28 60 92
2 0 1 2 -4 -2 3 -1 9 23 36 24 138
2 0 1 2 -4 -2 8 3 9 23 28 60 92
2 0 1 2 -4 -5 -6 -7 9 23 28 60 92
2 0 1 2 -4 -5 6 7 9 23 28 60 92
2 0 1 2 -4 -9 -1 -4 13 33 180 342 594
2 0 1 2 -4 -9 1 4 13 33 180 342 594
2 0 1 2 -5 -13 0 -1 13 33 40 72 132
2 0 1 2 -5 -13 0 1 13 33 40 72 132
2 0 1 2 -5 -5 -3 -3 3 8 2 5 8
2 0 1 2 -5 -5 3 3 3 8 2 5 8
2 0 1 2 -5 -8 0 -1 9 23 112 224 368
2 0 1 2 -5 -8 0 1 9 23 112 224 368
2 0 1 2 -5 -9 -3 -4 13 33 180 72 594
2 0 1 2 -5 -9 3 4 13 33 180 72 594
2 0 1 2 -5 1 -8 1 9 23 28 4 92
2 0 1 2 -5 1 8 -1 9 23 28 4 92
2 0 1 2 -5 3 -2 2 9 23 28 4 92
2 0 1 2 -5 3 2 -2 9 23 28 4 92
2 0 1 2 -6 -1 -9 -1 9 23 28 60 92
2 0 1 2 -6 -1 9 1 9 23 28 60 92
2 0 1 2 -6 -10 -1 -1 5 13 32 16 104
2 0 1 2 -6 -10 1 1 5 13 32 16 104
2 0 1 2 -6 -7 -4 -5 9 23 28 60 92
2 0 1 2 -6 -7 4 5 9 23 28 60 92
2 0 1 2 -6 -9 -1 -1 9 23 126 36 414
2 0 1 2 -6 -9 1 1 9 23 126 36 414
2 0 1 2 -6 1 -3 1 9 23 78 52 299
2 0 1 2 -6 1 3 -1 9 23 78 52 299
2 0 1 2 -6 5 -1 1 12 31 100 36 124
2 0 1 2 -6 5 1 -1 12 31 100 36 124
2 0 1 2 -7 -1 -4 -1 9 23 221 130 299
2 0 1 2 -7 -1 4 1 9 23 221 130 299
2 0 1 2 -7 -7 -1 -1 3 8 2 1 8
2 0 1 2 -7 -7 1 1 3 8 2 1 8
2 0 1 2 -7 -8 -1 -1 5 13 32 16 104
2 0 1 2 -7 -8 1 1 5 13 32 16 104
2 0 1 2 -8 -13 -1 -1 13 33 40 20 132
2 0 1 2 -8 -13 1 1 13 33 40 20 132
2 0 1 2 -8 -3 -4 -2 9 23 28 60 92
2 0 1 2 -8 -3 4 2 9 23 28 60 92
2 0 1 2 -8 -6 -1 -1 5 13 32 16 104
2 0 1 2 -8 -6 1 1 5 13 32 16 104
2 0 1 2 -8 1 -5 1 9 23 28 4 92
2 0 1 2 -8 1 5 -1 9 23 28 4 92
2 0 1 2 -9 -1 -6 -1 9 23 28 60 92
2 0 1 2 -9 -1 6 1 9 23 28 60 92
2 0 1 2 -9 -10 -1 -1 9 23 140 40 460
2 0 1 2 -9 -10 1 1 9 23 140 40 460
2 0 1 2 -9 -11 -1 -1 13 33 40 20 132
2 0 1 2 -9 -11 1 1 13 33 40 20 132
2 0 1 2 0 -1 -1 -10 9 23 14 28 46
2 0 1 2 0 -1 -1 -8 5 13 32 56 104
2 0 1 2 0 -1 -1 9 13 33 40 72 132
2 0 1 2 0 -1 -2 -11 13 33 40 72 132
2 0 1 2 0 -1 -2 6 5 13 32 56 104
2 0 1 2 0 -1 -3 -9 9 23 14 28 46
2 0 1 2 0 -1 -4 -10 5 13 32 56 104
2 0 1 2 0 -1 -5 -13 13 33 40 72 132
2 0 1 2 0 -1 -5 -8 9 23 14 28 46
2 0 1 2 0 -1 0 -7 3 8 2 5 8
2 0 1 2 0 -1 0 7 3 8 2 5 8
2 0 1 2 0 -1 1 -9 13 33 40 72 132
2 0 1 2 0 -1 1 10 9 23 14 28 46
2 0 1 2 0 -1 1 8 5 13 32 56 104
2 0 1 2 0 -1 2 -6 5 13 32 56 104
2 0 1 2 0 -1 2 11 13 33 40 72 132
2 0 1 2 0 -1 3 9 9 23 14 28 46
2 0 1 2 0 -1 4 10 5 13 32 56 104
2 0 1 2 0 -1 5 13 13 33 40 72 132
2 0 1 2 0 -1 5 8 9 23 14 28 46
2 0 1 2 0 -3 0 -5 3 8 2 1 8
2 0 1 2 0 -3 0 5 3 8 2 1 8
2 0 1 2 0 -5 0 -3 3 8 2 1 8
2 0 1 2 0 -5 0 3 3 8 2 1 8
2 0 1 2 0 -7 0 -1 3 8 2 5 8
2 0 1 2 0 -7 0 1 3 8 2 5 8
2 0 1 2 0 1 -1 -10 9 23 14 28 46
2 0 1 2 0 1 -1 -8 5 13 32 56 104
2 0 1 2 0 1 -1 9 13 33 40 72 132
2 0 1 2 0 1 -2 -11 13 33 40 72 132
2 0 1 2 0 1 -2 6 5 13 32 56 104
2 0 1 2 0 1 -3 -9 9 23 14 28 46
2 0 1 2 0 1 -4 -10 5 13 32 56 104
2 0 1 2 0 1 -5 -13 13 33 40 72 132
2 0 1 2 0 1 -5 -8 9 23 14 28 46
2 0 1 2 0 1 0 -7 3 8 2 5 8
2 0 1 2 0 1 0 7 3 8 2 5 8
2 0 1 2 0 1 1 -9 13 33 40 72 132
2 0 1 2 0 1 1 10 9 23 14 28 46
2 0 1 2 0 1 1 8 5 13 32 56 104
2 0 1 2 0 1 2 -6 5 13 32 56 104
2 0 1 2 0 1 2 11 13 33 40 72 132
2 0 1 2 0 1 3 9 9 23 14 28 46
2 0 1 2 0 1 4 10 5 13 32 56 104
2 0 1 2 0 1 5 13 13 33 40 72 132
2 0 1 2 0 1 5 8 9 23 14 28 46
2 0 1 2 0 3 0 -5 3 8 2 1 8
2 0 1 2 0 3 0 5 3 8 2 1 8
2 0 1 2 0 5 0 -3 3 8 2 1 8
2 0 1 2 0 5 0 3 3 8 2 1 8
2 0 1 2 0 7 0 -1 3 8 2 5 8
2 0 1 2 0 7 0 1 3 8 2 5 8
2 0 1 2 1 -1 -6 5 12 31 100 36 124
2 0 1 2 1 -1 6 -5 12 31 100 36 124
2 0 1 2 1 -9 0 -1 13 33 40 72 132
2 0 1 2 1 -9 0 1 13 33 40 72 132
2 0 1 2 1 1 -10 -9 13 33 40 20 132
2 0 1 2 1 1 -3 -8 9 23 14 4 46
2 0 1 2 1 1 -6 -10 5 13 32 16 104
2 0 1 2 1 1 -6 -9 9 23 14 4 46
2 0 1 2 1 1 -7 -7 3 8 2 1 8
2 0 1 2 1 1 -7 -8 5 13 32 16 104
2 0 1 2 1 1 -8 -13 13 33 40 20 132
2 0 1 2 1 1 -8 -6 5 13 32 16 104
2 0 1 2 1 1 -9 -10 9 23 14 4 46
2 0 1 2 1 1 -9 -11 13 33 40 20 132
2 0 1 2 1 1 10 9 13 33 40 20 132
2 0 1 2 1 1 3 8 9 23 14 4 46
2 0 1 2 1 1 6 10 5 13 32 16 104
2 0 1 2 1 1 6 9 9 23 14 4 46
2 0 1 2 1 1 7 7 3 8 2 1 8
2 0 1 2 1 1 7 8 5 13 32 16 104
2 0 1 2 1 1 8 13 13 33 40 20 132
2 0 1 2 1 1 8 6 5 13 32 16 104
2 0 1 2 1 1 9 10 9 23 14 4 46
2 0 1 2 1 1 9 11 13 33 40 20 132
2 0 1 2 1 10 0 -1 9 23 140 280 460
2 0 1 2 1 10 0 1 9 23 140 280 460
2 0 1 2 1 4 -4 -9 13 33 80 152 264
2 0 1 2 1 4 4 9 13 33 80 152 264
2 0 1 2 1 5 -1 -7 9 23 28 4 92
2 0 1 2 1 5 1 7 9 23 28 4 92
2 0 1 2 1 7 -1 -5 9 23 28 4 92
2 0 1 2 1 7 1 5 9 23 28 4 92
2 0 1 2 1 8 0 -1 5 13 32 56 104
2 0 1 2 1 8 0 1 5 13 32 56 104
2 0 1 2 10 9 -1 -1 13 33 40 20 132
2 0 1 2 10 9 1 1 13 33 40 20 132
2 0 1 2 11 0 -2 1 15 38 638 770 836
2 0 1 2 11 0 -3 -1 15 38 198 572 836
2 0 1 2 11 0 2 -1 15 38 638 770 836
2 0 1 2 11 0 3 1 15 38 198 572 836
2 0 1 2 11 5 -2 -1 12 31 100 112 124
2 0 1 2 11 5 2 1 12 31 100 112 124
2 0 1 2 2 -1 -11 0 15 38 145 175 190
2 0 1 2 2 -1 11 0 15 38 145 175 190
2 0 1 2 2 -2 -4 -1 9 23 102 60 138
2 0 1 2 2 -2 -5 3 9 23 28 4 92
2 0 1 2 2 -2 4 1 9 23 102 60 138
2 0 1 2 2 -2 5 -3 9 23 28 4 92
2 0 1 2 2 -6 0 -1 5 13 32 56 104
2 0 1 2 2 -6 0 1 5 13 32 56 104
2 0 1 2 2 1 -11 -5 12 31 100 112 124
2 0 1 2 2 1 11 5 12 31 100 112 124
2 0 1 2 2 11 0 -1 13 33 40 72 132
2 0 1 2 2 11 0 1 13 33 40 72 132
2 0 1 2 3 -1 -4 -2 9 23 42 28 161
2 0 1 2 3 -1 -6 1 9 23 42 28 161
2 0 1 2 3 -1 4 2 9 23 42 28 161
2 0 1 2 3 -1 6 -1 9 23 42 28 161
2 0 1 2 3 1 -11 0 15 38 45 130 190
2 0 1 2 3 1 11 0 15 38 45 130 190
2 0 1 2 3 3 -5 -5 3 8 2 5 8
2 0 1 2 3 3 5 5 3 8 2 5 8
2 0 1 2 3 4 -5 -9 13 33 80 32 264
2 0 1 2 3 4 5 9 13 33 80 32 264
2 0 1 2 3 8 -1 -1 9 23 112 32 368
2 0 1 2 3 8 1 1 9 23 112 32 368
2 0 1 2 3 9 0 -1 9 23 126 252 414
2 0 1 2 3 9 0 1 9 23 126 252 414
2 0 1 2 4 1 -2 2 9 23 119 70 161
2 0 1 2 4 1 -7 -1 9 23 119 70 161
2 0 1 2 4 1 2 -2 9 23 119 70 161
2 0 1 2 4 1 7 1 9 23 119 70 161
2 0 1 2 4 10 0 -1 5 13 32 56 104
2 0 1 2 4 10 0 1 5 13 32 56 104
2 0 1 2 4 2 -3 1 9 23 36 24 138
2 0 1 2 4 2 -8 -3 9 23 28 60 92
2 0 1 2 4 2 3 -1 9 23 36 24 138
2 0 1 2 4 2 8 3 9 23 28 60 92
2 0 1 2 4 5 -6 -7 9 23 28 60 92
2 0 1 2 4 5 6 7 9 23 28 60 92
2 0 1 2 4 9 -1 -4 13 33 180 342 594
2 0 1 2 4 9 1 4 13 33 180 342 594
2 0 1 2 5 -1 -8 1 9 23 28 4 92
2 0 1 2 5 -1 8 -1 9 23 28 4 92
2 0 1 2 5 -3 -2 2 9 23 28 4 92
2 0 1 2 5 -3 2 -2 9 23 28 4 92
2 0 1 2 5 13 0 -1 13 33 40 72 132
2 0 1 2 5 13 0 1 13 33 40 72 132
2 0 1 2 5 5 -3 -3 3 8 2 5 8
2 0 1 2 5 5 3 3 3 8 2 5 8
2 0 1 2 5 8 0 -1 9 23 112 224 368
2 0 1 2 5 8 0 1 9 23 112 224 368
2 0 1 2 5 9 -3 -4 13 33 180 72 594
2 0 1 2 5 9 3 4 13 33 180 72 594
2 0 1 2 6 -1 -3 1 9 23 78 52 299
2 0 1 2 6 -1 3 -1 9 23 78 52 299
2 0 1 2 6 -5 -1 1 12 31 100 36 124
2 0 1 2 6 -5 1 -1 12 31 100 36 124
2 0 1 2 6 1 -9 -1 9 23 28 60 92
2 0 1 2 6 1 9 1 9 23 28 60 92
2 0 1 2 6 10 -1 -1 5 13 32 16 104
2 0 1 2 6 10 1 1 5 13 32 16 104
2 0 1 2 6 7 -4 -5 9 23 28 60 92
2 0 1 2 6 7 4 5 9 23 28 60 92
2 0 1 2 6 9 -1 -1 9 23 126 36 414
2 0 1 2 6 9 1 1 9 23 126 36 414
2 0 1 2 7 1 -4 -1 9 23 221 130 299
2 0 1 2 7 1 4 1 9 23 221 130 299
2 0 1 2 7 7 -1 -1 3 8 2 1 8
2 0 1 2 7 7 1 1 3 8 2 1 8
2 0 1 2 7 8 -1 -1 5 13 32 16 104
2 0 1 2 7 8 1 1 5 13 32 16 104
2 0 1 2 8 -1 -5 1 9 23 28 4 92
2 0 1 2 8 -1 5 -1 9 23 28 4 92
2 0 1 2 8 13 -1 -1 13 33 40 20 132
2 0 1 2 8 13 1 1 13 33 40 20 132
2 0 1 2 8 3 -4 -2 9 23 28 60 92
2 0 1 2 8 3 4 2 9 23 28 60 92
2 0 1 2 8 6 -1 -1 5 13 32 16 104
2 0 1 2 8 6 1 1 5 13 32 16 104
2 0 1 2 9 1 -6 -1 9 23 28 60 92
2 0 1 2 9 1 6 1 9 23 28 60 92
2 0 1 2 9 10 -1 -1 9 23 140 40 460
2 0 1 2 9 10 1 1 9 23 140 40 460
2 0 1 2 9 11 -1 -1 13 33 40 20 132
2 0 1 2 9 11 1 1 13 33 40 20 132
2 0 1 3 -1 -5 -3 -8 13 33 100 20 330
2 0 1 3 -1 -5 3 8 13 33 100 20 330
2 0 1 3 -2 -1 -2 -4 3 8 78 90 96
2 0 1 3 -2 -1 2 4 3 8 78 90 96
2 0 1 3 -2 -2 -4 -5 9 23 42 60 138
2 0 1 3 -2 -2 -5 -2 9 23 42 60 138
2 0 1 3 -2 -2 4 5 9 23 42 60 138
2 0 1 3 -2 -2 5 2 9 23 42 60 138
2 0 1 3 -2 -4 -2 -1 3 8 78 90 96
2 0 1 3 -2 -4 2 1 3 8 78 90 96
2 0 1 3 -3 -8 -1 -5 13 33 160 32 528
2 0 1 3 -3 -8 1 5 13 33 160 32 528
2 0 1 3 -4 -5 -2 -2 9 23 42 60 138
2 0 1 3 -4 -5 2 2 9 23 42 60 138
2 0 1 3 -5 -2 -2 -2 9 23 42 60 138
2 0 1 3 -5 -2 2 2 9 23 42 60 138
2 0 1 3 1 5 -3 -8 13 33 100 20 330
2 0 1 3 1 5 3 8 13 33 100 20 330
2 0 1 3 2 1 -2 -4 3 8 78 90 96
2 0 1 3 2 1 2 4 3 8 78 90 96
2 0 1 3 2 2 -4 -5 9 23 42 60 138
2 0 1 3 2 2 -5 -2 9 23 42 60 138
2 0 1 3 2 2 4 5 9 23 42 60 138
2 0 1 3 2 2 5 2 9 23 42 60 138
2 0 1 3 2 4 -2 -1 3 8 78 90 96
2 0 1 3 2 4 2 1 3 8 78 90 96
2 0 1 3 3 8 -1 -5 13 33 160 32 528
2 0 1 3 3 8 1 5 13 33 160 32 528
2 0 1 3 4 5 -2 -2 9 23 42 60 138
2 0 1 3 4 5 2 2 9 23 42 60 138
2 0 1 3 5 2 -2 -2 9 23 42 60 138
2 0 1 3 5 2 2 2 9 23 42 60 138
2 0 1 4 -1 -1 -1 -5 3 8 10 2 32
2 0 1 4 -1 -1 1 5 3 8 10 2 32
2 0 1 4 -1 -2 -4 -9 13 33 80 152 264
2 0 1 4 -1 -2 4 9 13 33 80 152 264
2 0 1 4 -1 -5 -1 -1 3 8 50 10 160
2 0 1 4 -1 -5 1 1 3 8 50 10 160
2 0 1 4 -2 -7 0 -3 9 23 56 152 184
2 0 1 4 -2 -7 0 3 9 23 56 152 184
2 0 1 4 -3 1 0 -1 9 23 56 96 184
2 0 1 4 -3 1 0 1 9 23 56 96 184
2 0 1 4 -4 -9 -1 -2 13 33 80 152 264
2 0 1 4 -4 -9 1 2 13 33 80 152 264
2 0 1 4 0 -1 -3 1 9 23 56 96 184
2 0 1 4 0 -1 0 -5 9 23 56 96 184
2 0 1 4 0 -1 0 5 9 23 56 96 184
2 0 1 4 0 -1 3 -1 9 23 56 96 184
2 0 1 4 0 -3 -2 -7 9 23 56 152 184
2 0 1 4 0 -3 2 7 9 23 56 152 184
2 0 1 4 0 -5 0 -1 9 23 56 96 184
2 0 1 4 0 -5 0 1 9 23 56 96 184
2 0 1 4 0 1 -3 1 9 23 56 96 184
2 0 1 4 0 1 0 -5 9 23 56 96 184
2 0 1 4 0 1 0 5 9 23 56 96 184
2 0 1 4 0 1 3 -1 9 23 56 96 184
2 0 1 4 0 3 -2 -7 9 23 56 152 184
2 0 1 4 0 3 2 7 9 23 56 152 184
2 0 1 4 0 5 0 -1 9 23 56 96 184
2 0 1 4 0 5 0 1 9 23 56 96 184
2 0 1 4 1 1 -1 -5 3 8 10 2 32
2 0 1 4 1 1 1 5 3 8 10 2 32
2 0 1 4 1 2 -4 -9 13 33 80 152 264
2 0 1 4 1 2 4 9 13 33 80 152 264
2 0 1 4 1 5 -1 -1 3 8 50 10 160
2 0 1 4 1 5 1 1 3 8 50 10 160
2 0 1 4 2 7 0 -3 9 23 56 152 184
2 0 1 4 2 7 0 3 9 23 56 152 184
2 0 1 4 3 -1 0 -1 9 23 56 96 184
2 0 1 4 3 -1 0 1 9 23 56 96 184
2 0 1 4 4 9 -1 -2 13 33 80 152 264
2 0 1 4 4 9 1 2 13 33 80 152 264
2 0 1 5 -1 -1 -1 -4 3 8 50 10 160
2 0 1 5 -1 -1 -1 -6 9 23 70 50 230
2 0 1 5 -1 -1 -2 1 9 23 70 50 230
2 0 1 5 -1 -1 1 4 3 8 50 10 160
2 0 1 5 -1 -1 1 6 9 23 70 50 230
2 0 1 5 -1 -1 2 -1 9 23 70 50 230
2 0 1 5 -1 -2 -1 -7 9 23 28 4 92
2 0 1 5 -1 -2 1 7 9 23 28 4 92
2 0 1 5 -1 -3 -3 -8 13 33 100 20 330
2 0 1 5 -1 -3 3 8 13 33 100 20 330
2 0 1 5 -1 -4 -1 -1 3 8 50 10 160
2 0 1 5 -1 -4 1 1 3 8 50 10 160
2 0 1 5 -1 -6 -1 -1 9 23 70 50 230
2 0 1 5 -1 -6 1 1 9 23 70 50 230
2 0 1 5 -1 -7 -1 -2 9 23 98 14 322
2 0 1 5 -1 -7 1 2 9 23 98 14 322
2 0 1 5 -2 -3 0 -2 9 23 70 60 230
2 0 1 5 -2 -3 0 2 9 23 70 60 230
2 0 1 5 -2 -6 0 -1 5 13 80 120 260
2 0 1 5 -2 -6 0 1 5 13 80 120 260
2 0 1 5 -2 1 -1 -1 9 23 70 50 230
2 0 1 5 -2 1 1 1 9 23 70 50 230
2 0 1 5 -3 -1 0 -1 5 13 80 120 260
2 0 1 5 -3 -1 0 1 5 13 80 120 260
2 0 1 5 -3 -8 -1 -3 13 33 100 20 330
2 0 1 5 -3 -8 1 3 13 33 100 20 330
2 0 1 5 -3 2 0 -1 12 31 250 160 310
2 0 1 5 -3 2 0 1 12 31 250 160 310
2 0 1 5 0 -1 -2 -6 5 13 80 120 260
2 0 1 5 0 -1 -3 -1 5 13 40 80 130
2 0 1 5 0 -1 -3 2 12 31 250 160 310
2 0 1 5 0 -1 0 -7 12 31 250 160 310
2 0 1 5 0 -1 0 7 12 31 250 160 310
2 0 1 5 0 -1 2 6 5 13 80 120 260
2 0 1 5 0 -1 3 -2 12 31 250 160 310
2 0 1 5 0 -1 3 1 5 13 40 80 130
2 0 1 5 0 -2 -2 -3 9 23 70 60 230
2 0 1 5 0 -2 2 3 9 23 70 60 230
2 0 1 5 0 -7 0 -1 12 31 250 160 310
2 0 1 5 0 -7 0 1 12 31 250 160 310
2 0 1 5 0 1 -2 -6 5 13 80 120 260
2 0 1 5 0 1 -3 -1 5 13 40 80 130
2 0 1 5 0 1 -3 2 12 31 250 160 310
2 0 1 5 0 1 0 -7 12 31 250 160 310
2 0 1 5 0 1 0 7 12 31 250 160 310
2 0 1 5 0 1 2 6 5 13 80 120 260
2 0 1 5 0 1 3 -2 12 31 250 160 310
2 0 1 5 0 1 3 1 5 13 40 80 130
2 0 1 5 0 2 -2 -3 9 23 70 60 230
2 0 1 5 0 2 2 3 9 23 70 60 230
2 0 1 5 0 7 0 -1 12 31 250 160 310
2 0 1 5 0 7 0 1 12 31 250 160 310
2 0 1 5 1 1 -1 -4 3 8 50 10 160
2 0 1 5 1 1 -1 -6 9 23 70 50 230
2 0 1 5 1 1 -2 1 9 23 70 50 230
2 0 1 5 1 1 1 4 3 8 50 10 160
2 0 1 5 1 1 1 6 9 23 70 50 230
2 0 1 5 1 1 2 -1 9 23 70 50 230
2 0 1 5 1 2 -1 -7 9 23 28 4 92
2 0 1 5 1 2 1 7 9 23 28 4 92
2 0 1 5 1 3 -3 -8 13 33 100 20 330
2 0 1 5 1 3 3 8 13 33 100 20 330
2 0 1 5 1 4 -1 -1 3 8 50 10 160
2 0 1 5 1 4 1 1 3 8 50 10 160
2 0 1 5 1 6 -1 -1 9 23 70 50 230
2 0 1 5 1 6 1 1 9 23 70 50 230
2 0 1 5 1 7 -1 -2 9 23 98 14 322
2 0 1 5 1 7 1 2 9 23 98 14 322
2 0 1 5 2 -1 -1 -1 9 23 70 50 230
2 0 1 5 2 -1 1 1 9 23 70 50 230
2 0 1 5 2 3 0 -2 9 23 70 60 230
2 0 1 5 2 3 0 2 9 23 70 60 230
2 0 1 5 2 6 0 -1 5 13 80 120 260
2 0 1 5 2 6 0 1 5 13 80 120 260
2 0 1 5 3 -2 0 -1 12 31 250 160 310
2 0 1 5 3 -2 0 1 12 31 250 160 310
2 0 1 5 3 1 0 -1 5 13 80 120 260
2 0 1 5 3 1 0 1 5 13 80 120 260
2 0 1 5 3 8 -1 -3 13 33 100 20 330
2 0 1 5 3 8 1 3 13 33 100 20 330
2 0 1 6 -1 -1 -1 -5 9 23 84 60 276
2 0 1 6 -1 -1 1 5 9 23 84 60 276
2 0 1 6 -1 -5 -1 -1 9 23 84 60 276
2 0 1 6 -1 -5 1 1 9 23 84 60 276
2 0 1 6 -3 1 0 -1 13 33 120 204 396
2 0 1 6 -3 1 0 1 13 33 120 204 396
2 0 1 6 0 -1 -3 1 13 33 120 204 396
2 0 1 6 0 -1 0 -7 13 33 120 204 396
2 0 1 6 0 -1 0 7 13 33 120 204 396
2 0 1 6 0 -1 3 -1 13 33 120 204 396
2 0 1 6 0 -7 0 -1 13 33 120 204 396
2 0 1 6 0 -7 0 1 13 33 120 204 396
2 0 1 6 0 1 -3 1 13 33 120 204 396
2 0 1 6 0 1 0 -7 13 33 120 204 396
2 0 1 6 0 1 0 7 13 33 120 204 396
2 0 1 6 0 1 3 -1 13 33 120 204 396
2 0 1 6 0 7 0 -1 13 33 120 204 396
2 0 1 6 0 7 0 1 13 33 120 204 396
2 0 1 6 1 1 -1 -5 9 23 84 60 276
2 0 1 6 1 1 1 5 9 23 84 60 276
2 0 1 6 1 5 -1 -1 9 23 84 60 276
2 0 1 6 1 5 1 1 9 23 84 60 276
2 0 1 6 3 -1 0 -1 13 33 120 204 396
2 0 1 6 3 -1 0 1 13 33 120 204 396
2 0 1 7 -1 -2 -1 -5 9 23 98 14 322
2 0 1 7 -1 -2 1 5 9 23 98 14 322
2 0 1 7 -1 -5 -1 -2 9 23 98 14 322
2 0 1 7 -1 -5 1 2 9 23 98 14 322
2 0 1 7 0 -3 0 -4 9 23 98 280 322
2 0 1 7 0 -3 0 4 9 23 98 280 322
2 0 1 7 0 -4 0 -3 9 23 98 280 322
2 0 1 7 0 -4 0 3 9 23 98 280 322
2 0 1 7 0 3 0 -4 9 23 98 280 322
2 0 1 7 0 3 0 4 9 23 98 280 322
2 0 1 7 0 4 0 -3 9 23 98 280 322
2 0 1 7 0 4 0 3 9 23 98 280 322
2 0 1 7 1 2 -1 -5 9 23 98 14 322
2 0 1 7 1 2 1 5 9 23 98 14 322
2 0 1 7 1 5 -1 -2 9 23 98 14 322
2 0 1 7 1 5 1 2 9 23 98 14 322
2 0 1 8 -1 -2 0 -1 5 13 128 224 416
2 0 1 8 -1 -2 0 1 5 13 128 224 416
2 0 1 8 0 -1 -1 -2 5 13 128 224 416
2 0 1 8 0 -1 1 2 5 13 128 224 416
2 0 1 8 0 1 -1 -2 5 13 128 224 416
2 0 1 8 0 1 1 2 5 13 128 224 416
2 0 1 8 1 2 0 -1 5 13 128 224 416
2 0 1 8 1 2 0 1 5 13 128 224 416
2 0 1 9 -1 2 0 -1 13 33 180 270 594
2 0 1 9 -1 2 0 1 13 33 180 270 594
2 0 1 9 0 -1 -1 2 13 33 180 270 594
2 0 1 9 0 -1 1 -2 13 33 180 270 594
2 0 1 9 0 1 -1 2 13 33 180 270 594
2 0 1 9 0 1 1 -2 13 33 180 270 594
2 0 1 9 1 -2 0 -1 13 33 180 270 594
2 0 1 9 1 -2 0 1 13 33 180 270 594
2 0 10 0 -13 0 0 1 9 23 60 140 230
2 0 10 0 0 1 -13 0 9 23 60 140 230
2 0 10 0 0 1 -3 -1 9 23 60 140 230
2 0 10 0 0 1 -3 1 9 23 60 90 230
2 0 10 0 0 1 13 0 9 23 60 140 230
2 0 10 0 0 1 3 -1 9 23 60 90 230
2 0 10 0 0 1 3 1 9 23 60 140 230
2 0 10 0 13 0 0 1 9 23 60 140 230
2 0 11 0 -14 0 0 1 3 8 10 20 32
2 0 11 0 -27 0 0 1 15 38 99 253 418
2 0 11 0 0 1 -14 0 3 8 10 20 32
2 0 11 0 0 1 -16 -1 15 38 99 253 418
2 0 11 0 0 1 -16 1 15 38 99 165 418
2 0 11 0 0 1 -27 0 15 38 99 253 418
2 0 11 0 0 1 -3 -1 5 13 8 16 26
2 0 11 0 0 1 -3 1 5 13 8 10 26
2 0 11 0 0 1 -5 -2 15 38 99 253 418
2 0 11 0 0 1 -5 2 15 38 99 165 418
2 0 11 0 0 1 14 0 3 8 10 20 32
2 0 11 0 0 1 16 -1 15 38 99 165 418
2 0 11 0 0 1 16 1 15 38 99 253 418
2 0 11 0 0 1 27 0 15 38 99 253 418
2 0 11 0 0 1 3 -1 5 13 8 10 26
2 0 11 0 0 1 3 1 5 13 8 16 26
2 0 11 0 0 1 5 -2 15 38 99 165 418
2 0 11 0 0 1 5 2 15 38 99 253 418
2 0 11 0 1 2 -2 1 15 38 198 66 836
2 0 11 0 1 2 -3 -1 15 38 198 572 836
2 0 11 0 1 2 2 -1 15 38 198 66 836
2 0 11 0 1 2 3 1 15 38 198 572 836
2 0 11 0 14 0 0 1 3 8 10 20 32
2 0 11 0 27 0 0 1 15 38 99 253 418
2 0 13 0 -10 0 0 1 9 23 221 182 299
2 0 13 0 0 1 -10 0 9 23 221 182 299
2 0 13 0 0 1 10 0 9 23 221 182 299
2 0 13 0 10 0 0 1 9 23 221 182 299
2 0 14 0 -11 0 0 1 3 8 10 20 32
2 0 14 0 -17 0 0 1 12 31 112 266 434
2 0 14 0 -19 0 0 1 13 33 350 280 462
2 0 14 0 0 1 -11 0 3 8 10 20 32
2 0 14 0 0 1 -17 0 12 31 112 266 434
2 0 14 0 0 1 -19 0 13 33 350 280 462
2 0 14 0 0 1 -3 -1 12 31 112 266 434
2 0 14 0 0 1 -3 1 12 31 112 168 434
2 0 14 0 0 1 -5 -1 13 33 350 280 462
2 0 14 0 0 1 -5 1 13 33 350 182 462
2 0 14 0 0 1 11 0 3 8 10 20 32
2 0 14 0 0 1 17 0 12 31 112 266 434
2 0 14 0 0 1 19 0 13 33 350 280 462
2 0 14 0 0 1 3 -1 12 31 112 168 434
2 0 14 0 0 1 3 1 12 31 112 266 434
2 0 14 0 0 1 5 -1 13 33 350 182 462
2 0 14 0 0 1 5 1 13 33 350 280 462
2 0 14 0 11 0 0 1 3 8 10 20 32
2 0 14 0 17 0 0 1 12 31 112 266 434
2 0 14 0 19 0 0 1 13 33 350 280 462
2 0 17 0 -14 0 0 1 12 31 391 323 527
2 0 17 0 0 1 -14 0 12 31 391 323 527
2 0 17 0 0 1 14 0 12 31 391 323 527
2 0 17 0 14 0 0 1 12 31 391 323 527
2 0 18 0 -21 0 0 1 9 23 14 28 46
2 0 18 0 0 1 -21 0 9 23 14 28 46
2 0 18 0 0 1 21 0 9 23 14 28 46
2 0 18 0 21 0 0 1 9 23 14 28 46
2 0 19 0 -14 0 0 1 13 33 152 380 627
2 0 19 0 0 1 -14 0 13 33 152 380 627
2 0 19 0 0 1 14 0 13 33 152 380 627
2 0 19 0 14 0 0 1 13 33 152 380 627
2 0 2 11 -1 -2 0 -1 13 33 220 396 726
2 0 2 11 -1 -2 0 1 13 33 220 396 726
2 0 2 11 0 -1 -1 -2 13 33 220 396 726
2 0 2 11 0 -1 1 2 13 33 220 396 726
2 0 2 11 0 1 -1 -2 13 33 220 396 726
2 0 2 11 0 1 1 2 13 33 220 396 726
2 0 2 11 1 2 0 -1 13 33 220 396 726
2 0 2 11 1 2 0 1 13 33 220 396 726
2 0 2 3 -1 -5 0 -2 9 23 42 36 138
2 0 2 3 -1 -5 0 2 9 23 42 36 138
2 0 2 3 -1 1 -2 -4 3 8 78 24 96
2 0 2 3 -1 1 2 4 3 8 78 24 96
2 0 2 3 -2 -4 -1 1 3 8 78 24 96
2 0 2 3 -2 -4 1 -1 3 8 78 24 96
2 0 2 3 -3 2 0 -2 9 23 42 36 138
2 0 2 3 -3 2 0 2 9 23 42 36 138
2 0 2 3 -4 -5 -5 -8 13 33 100 210 330
2 0 2 3 -4 -5 5 8 13 33 100 210 330
2 0 2 3 -5 -8 -4 -5 13 33 160 336 528
2 0 2 3 -5 -8 4 5 13 33 160 336 528
2 0 2 3 0 -2 -1 -5 9 23 42 36 138
2 0 2 3 0 -2 -3 2 9 23 42 36 138
2 0 2 3 0 -2 1 5 9 23 42 36 138
2 0 2 3 0 -2 3 -2 9 23 42 36 138
2 0 2 3 0 2 -1 -5 9 23 42 36 138
2 0 2 3 0 2 -3 2 9 23 42 36 138
2 0 2 3 0 2 1 5 9 23 42 36 138
2 0 2 3 0 2 3 -2 9 23 42 36 138
2 0 2 3 1 -1 -2 -4 3 8 78 24 96
2 0 2 3 1 -1 2 4 3 8 78 24 96
2 0 2 3 1 5 0 -2 9 23 42 36 138
2 0 2 3 1 5 0 2 9 23 42 36 138
2 0 2 3 2 4 -1 1 3 8 78 24 96
2 0 2 3 2 4 1 -1 3 8 78 24 96
2 0 2 3 3 -2 0 -2 9 23 42 36 138
2 0 2 3 3 -2 0 2 9 23 42 36 138
2 0 2 3 4 5 -5 -8 13 33 100 210 330
2 0 2 3 4 5 5 8 13 33 100 210 330
2 0 2 3 5 8 -4 -5 13 33 160 336 528
2 0 2 3 5 8 4 5 13 33 160 336 528
2 0 2 4 -1 -3 -2 -1 3 8 104 120 128
2 0 2 4 -1 -3 2 1 3 8 104 120 128
2 0 2 4 -1 1 -2 -3 3 8 40 120 128
2 0 2 4 -1 1 2 3 3 8 40 120 128
2 0 2 4 -2 -1 -1 -3 3 8 40 96 128
2 0 2 4 -2 -1 1 3 3 8 40 96 128
2 0 2 4 -2 -3 -1 1 3 8 104 32 128
2 0 2 4 -2 -3 1 -1 3 8 104 32 128
2 0 2 4 1 -1 -2 -3 3 8 40 120 128
2 0 2 4 1 -1 2 3 3 8 40 120 128
2 0 2 4 1 3 -2 -1 3 8 104 120 128
2 0 2 4 1 3 2 1 3 8 104 120 128
2 0 2 4 2 1 -1 -3 3 8 40 96 128
2 0 2 4 2 1 1 3 3 8 40 96 128
2 0 2 4 2 3 -1 1 3 8 104 32 128
2 0 2 4 2 3 1 -1 3 8 104 32 128
2 0 2 6 -1 -5 0 -1 5 13 96 144 312
2 0 2 6 -1 -5 0 1 5 13 96 144 312
2 0 2 6 -1 2 0 -1 5 13 96 144 312
2 0 2 6 -1 2 0 1 5 13 96 144 312
2 0 2 6 0 -1 -1 -5 5 13 96 144 312
2 0 2 6 0 -1 -1 2 5 13 96 144 312
2 0 2 6 0 -1 1 -2 5 13 96 144 312
2 0 2 6 0 -1 1 5 5 13 96 144 312
2 0 2 6 0 1 -1 -5 5 13 96 144 312
2 0 2 6 0 1 -1 2 5 13 96 144 312
2 0 2 6 0 1 1 -2 5 13 96 144 312
2 0 2 6 0 1 1 5 5 13 96 144 312
2 0 2 6 1 -2 0 -1 5 13 96 144 312
2 0 2 6 1 -2 0 1 5 13 96 144 312
2 0 2 6 1 5 0 -1 5 13 96 144 312
2 0 2 6 1 5 0 1 5 13 96 144 312
2 0 2 7 -1 -4 0 -3 9 23 98 266 322
2 0 2 7 -1 -4 0 3 9 23 98 266 322
2 0 2 7 0 -3 -1 -4 9 23 98 266 322
2 0 2 7 0 -3 1 4 9 23 98 266 322
2 0 2 7 0 3 -1 -4 9 23 98 266 322
2 0 2 7 0 3 1 4 9 23 98 266 322
2 0 2 7 1 4 0 -3 9 23 98 266 322
2 0 2 7 1 4 0 3 9 23 98 266 322
2 0 21 0 -18 0 0 1 9 23 14 28 46
2 0 21 0 -5 0 0 1 9 23 14 28 46
2 0 21 0 0 1 -18 0 9 23 14 28 46
2 0 21 0 0 1 -5 0 9 23 14 28 46
2 0 21 0 0 1 18 0 9 23 14 28 46
2 0 21 0 0 1 5 0 9 23 14 28 46
2 0 21 0 18 0 0 1 9 23 14 28 46
2 0 21 0 5 0 0 1 9 23 14 28 46
2 0 24 0 -5 0 0 1 5 13 16 32 52
2 0 24 0 0 1 -5 0 5 13 16 32 52
2 0 24 0 0 1 5 0 5 13 16 32 52
2 0 24 0 5 0 0 1 5 13 16 32 52
2 0 27 0 -11 0 0 1 15 38 783 621 1026
2 0 27 0 0 1 -11 0 15 38 783 621 1026
2 0 27 0 0 1 11 0 15 38 783 621 1026
2 0 27 0 11 0 0 1 15 38 783 621 1026
2 0 3 4 -1 -1 -4 -1 9 23 56 32 184
2 0 3 4 -1 -1 -5 -5 9 23 56 32 184
2 0 3 4 -1 -1 4 1 9 23 56 32 184
2 0 3 4 -1 -1 5 5 9 23 56 32 184
2 0 3 4 -1 -2 -5 -9 13 33 80 32 264
2 0 3 4 -1 -2 5 9 13 33 80 32 264
2 0 3 4 -3 -3 -5 -7 9 23 56 160 184
2 0 3 4 -3 -3 5 7 9 23 56 160 184
2 0 3 4 -4 -1 -1 -1 9 23 56 32 184
2 0 3 4 -4 -1 1 1 9 23 56 32 184
2 0 3 4 -4 -5 0 -1 3 8 50 100 160
2 0 3 4 -4 -5 0 1 3 8 50 100 160
2 0 3 4 -5 -5 -1 -1 9 23 56 32 184
2 0 3 4 -5 -5 1 1 9 23 56 32 184
2 0 3 4 -5 -7 -3 -3 9 23 56 160 184
2 0 3 4 -5 -7 3 3 9 23 56 160 184
2 0 3 4 -5 -9 -1 -2 13 33 80 32 264
2 0 3 4 -5 -9 1 2 13 33 80 32 264
2 0 3 4 0 -1 -4 -5 3 8 10 20 32
2 0 3 4 0 -1 4 5 3 8 10 20 32
2 0 3 4 0 1 -4 -5 3 8 10 20 32
2 0 3 4 0 1 4 5 3 8 10 20 32
2 0 3 4 1 1 -4 -1 9 23 56 32 184
2 0 3 4 1 1 -5 -5 9 23 56 32 184
2 0 3 4 1 1 4 1 9 23 56 32 184
2 0 3 4 1 1 5 5 9 23 56 32 184
2 0 3 4 1 2 -5 -9 13 33 80 32 264
2 0 3 4 1 2 5 9 13 33 80 32 264
2 0 3 4 3 3 -5 -7 9 23 56 160 184
2 0 3 4 3 3 5 7 9 23 56 160 184
2 0 3 4 4 1 -1 -1 9 23 56 32 184
2 0 3 4 4 1 1 1 9 23 56 32 184
2 0 3 4 4 5 0 -1 3 8 50 100 160
2 0 3 4 4 5 0 1 3 8 50 100 160
2 0 3 4 5 5 -1 -1 9 23 56 32 184
2 0 3 4 5 5 1 1 9 23 56 32 184
2 0 3 4 5 7 -3 -3 9 23 56 160 184
2 0 3 4 5 7 3 3 9 23 56 160 184
2 0 3 4 5 9 -1 -2 13 33 80 32 264
2 0 3 4 5 9 1 2 13 33 80 32 264
2 0 3 6 -1 1 -2 -1 9 23 84 252 276
2 0 3 6 -1 1 2 1 9 23 84 252 276
2 0 3 6 -2 -1 -1 1 9 23 84 216 276
2 0 3 6 -2 -1 1 -1 9 23 84 216 276
2 0 3 6 1 -1 -2 -1 9 23 84 252 276
2 0 3 6 1 -1 2 1 9 23 84 252 276
2 0 3 6 2 1 -1 1 9 23 84 216 276
2 0 3 6 2 1 1 -1 9 23 84 216 276
2 0 3 7 -1 -1 -3 -8 13 33 140 98 462
2 0 3 7 -1 -1 3 8 13 33 140 98 462
2 0 3 7 -3 -8 -1 -1 13 33 140 98 462
2 0 3 7 -3 -8 1 1 13 33 140 98 462
2 0 3 7 1 1 -3 -8 13 33 140 98 462
2 0 3 7 1 1 3 8 13 33 140 98 462
2 0 3 7 3 8 -1 -1 13 33 140 98 462
2 0 3 7 3 8 1 1 13 33 140 98 462
2 0 3 8 -1 -1 -1 -2 9 23 112 32 368
2 0 3 8 -1 -1 -3 -7 13 33 160 112 528
2 0 3 8 -1 -1 1 2 9 23 112 32 368
2 0 3 8 -1 -1 3 7 13 33 160 112 528
2 0 3 8 -1 -2 -1 -1 9 23 112 32 368
2 0 3 8 -1 -2 1 1 9 23 112 32 368
2 0 3 8 -1 -3 -1 -5 13 33 160 32 528
2 0 3 8 -1 -3 1 5 13 33 160 32 528
2 0 3 8 -1 -5 -1 -3 13 33 160 32 528
2 0 3 8 -1 -5 1 3 13 33 160 32 528
2 0 3 8 -3 -7 -1 -1 13 33 160 112 528
2 0 3 8 -3 -7 1 1 13 33 160 112 528
2 0 3 8 1 1 -1 -2 9 23 112 32 368
2 0 3 8 1 1 -3 -7 13 33 160 112 528
2 0 3 8 1 1 1 2 9 23 112 32 368
2 0 3 8 1 1 3 7 13 33 160 112 528
2 0 3 8 1 2 -1 -1 9 23 112 32 368
2 0 3 8 1 2 1 1 9 23 112 32 368
2 0 3 8 1 3 -1 -5 13 33 160 32 528
2 0 3 8 1 3 1 5 13 33 160 32 528
2 0 3 8 1 5 -1 -3 13 33 160 32 528
2 0 3 8 1 5 1 3 13 33 160 32 528
2 0 3 8 3 7 -1 -1 13 33 160 112 528
2 0 3 8 3 7 1 1 13 33 160 112 528
2 0 3 9 -1 -2 0 -1 9 23 126 252 414
2 0 3 9 -1 -2 0 1 9 23 126 252 414
2 0 3 9 0 -1 -1 -2 9 23 126 252 414
2 0 3 9 0 -1 1 2 9 23 126 252 414
2 0 3 9 0 1 -1 -2 9 23 126 252 414
2 0 3 9 0 1 1 2 9 23 126 252 414
2 0 3 9 1 2 0 -1 9 23 126 252 414
2 0 3 9 1 2 0 1 9 23 126 252 414
2 0 31 0 -5 0 0 1 13 33 20 40 66
2 0 31 0 0 1 -5 0 13 33 20 40 66
2 0 31 0 0 1 5 0 13 33 20 40 66
2 0 31 0 5 0 0 1 13 33 20 40 66
2 0 4 10 -1 -2 0 -1 5 13 160 280 520
2 0 4 10 -1 -2 0 1 5 13 160 280 520
2 0 4 10 0 -1 -1 -2 5 13 160 320 520
2 0 4 10 0 -1 1 2 5 13 160 320 520
2 0 4 10 0 1 -1 -2 5 13 160 320 520
2 0 4 10 0 1 1 2 5 13 160 320 520
2 0 4 10 1 2 0 -1 5 13 160 280 520
2 0 4 10 1 2 0 1 5 13 160 280 520
2 0 4 5 -1 -1 -2 1 5 13 40 10 130
2 0 4 5 -1 -1 -4 -6 5 13 80 60 260
2 0 4 5 -1 -1 -5 -2 12 31 250 210 310
2 0 4 5 -1 -1 -7 -7 12 31 250 210 310
2 0 4 5 -1 -1 2 -1 5 13 40 10 130
2 0 4 5 -1 -1 4 6 5 13 80 60 260
2 0 4 5 -1 -1 5 2 12 31 250 210 310
2 0 4 5 -1 -1 7 7 12 31 250 210 310
2 0 4 5 -1 -2 -6 -7 9 23 28 60 92
2 0 4 5 -1 -2 6 7 9 23 28 60 92
2 0 4 5 -1 -3 -2 -2 9 23 70 100 230
2 0 4 5 -1 -3 2 2 9 23 70 100 230
2 0 4 5 -2 -2 -1 -3 9 23 70 100 230
2 0 4 5 -2 -2 1 3 9 23 70 100 230
2 0 4 5 -2 -3 -5 -8 13 33 100 210 330
2 0 4 5 -2 -3 5 8 13 33 100 210 330
2 0 4 5 -2 1 -1 -1 5 13 80 60 260
2 0 4 5 -2 1 1 1 5 13 80 60 260
2 0 4 5 -3 -1 0 -1 9 23 70 110 230
2 0 4 5 -3 -1 0 1 9 23 70 110 230
2 0 4 5 -3 -4 0 -1 3 8 50 100 160
2 0 4 5 -3 -4 0 1 3 8 50 100 160
2 0 4 5 -4 -6 -1 -1 5 13 80 60 260
2 0 4 5 -4 -6 1 1 5 13 80 60 260
2 0 4 5 -5 -2 -1 -1 12 31 250 210 310
2 0 4 5 -5 -2 1 1 12 31 250 210 310
2 0 4 5 -5 -6 0 -1 9 23 70 110 230
2 0 4 5 -5 -6 0 1 9 23 70 110 230
2 0 4 5 -5 -8 -2 -3 13 33 100 210 330
2 0 4 5 -5 -8 2 3 13 33 100 210 330
2 0 4 5 -6 -7 -1 -2 9 23 98 210 322
2 0 4 5 -6 -7 1 2 9 23 98 210 322
2 0 4 5 -7 -7 -1 -1 12 31 250 210 310
2 0 4 5 -7 -7 1 1 12 31 250 210 310
2 0 4 5 0 -1 -3 -1 9 23 70 110 230
2 0 4 5 0 -1 -3 -4 3 8 50 100 160
2 0 4 5 0 -1 -5 -6 9 23 70 110 230
2 0 4 5 0 -1 3 1 9 23 70 110 230
2 0 4 5 0 -1 3 4 3 8 50 100 160
2 0 4 5 0 -1 5 6 9 23 70 110 230
2 0 4 5 0 1 -3 -1 9 23 70 110 230
2 0 4 5 0 1 -3 -4 3 8 50 100 160
2 0 4 5 0 1 -5 -6 9 23 70 110 230
2 0 4 5 0 1 3 1 9 23 70 110 230
2 0 4 5 0 1 3 4 3 8 50 100 160
2 0 4 5 0 1 5 6 9 23 70 110 230
2 0 4 5 1 1 -2 1 5 13 40 10 130
2 0 4 5 1 1 -4 -6 5 13 80 60 260
2 0 4 5 1 1 -5 -2 12 31 250 210 310
2 0 4 5 1 1 -7 -7 12 31 250 210 310
2 0 4 5 1 1 2 -1 5 13 40 10 130
2 0 4 5 1 1 4 6 5 13 80 60 260
2 0 4 5 1 1 5 2 12 31 250 210 310
2 0 4 5 1 1 7 7 12 31 250 210 310
2 0 4 5 1 2 -6 -7 9 23 28 60 92
2 0 4 5 1 2 6 7 9 23 28 60 92
2 0 4 5 1 3 -2 -2 9 23 70 100 230
2 0 4 5 1 3 2 2 9 23 70 100 230
2 0 4 5 2 -1 -1 -1 5 13 80 60 260
2 0 4 5 2 -1 1 1 5 13 80 60 260
2 0 4 5 2 2 -1 -3 9 23 70 100 230
2 0 4 5 2 2 1 3 9 23 70 100 230
2 0 4 5 2 3 -5 -8 13 33 100 210 330
2 0 4 5 2 3 5 8 13 33 100 210 330
2 0 4 5 3 1 0 -1 9 23 70 110 230
2 0 4 5 3 1 0 1 9 23 70 110 230
2 0 4 5 3 4 0 -1 3 8 50 100 160
2 0 4 5 3 4 0 1 3 8 50 100 160
2 0 4 5 4 6 -1 -1 5 13 80 60 260
2 0 4 5 4 6 1 1 5 13 80 60 260
2 0 4 5 5 2 -1 -1 12 31 250 210 310
2 0 4 5 5 2 1 1 12 31 250 210 310
2 0 4 5 5 6 0 -1 9 23 70 110 230
2 0 4 5 5 6 0 1 9 23 70 110 230
2 0 4 5 5 8 -2 -3 13 33 100 210 330
2 0 4 5 5 8 2 3 13 33 100 210 330
2 0 4 5 6 7 -1 -2 9 23 98 210 322
2 0 4 5 6 7 1 2 9 23 98 210 322
2 0 4 5 7 7 -1 -1 12 31 250 210 310
2 0 4 5 7 7 1 1 12 31 250 210 310
2 0 4 6 -1 -1 -3 -2 5 13 96 72 312
2 0 4 6 -1 -1 -4 -5 5 13 96 72 312
2 0 4 6 -1 -1 3 2 5 13 96 72 312
2 0 4 6 -1 -1 4 5 5 13 96 72 312
2 0 4 6 -3 -2 -1 -1 5 13 96 72 312
2 0 4 6 -3 -2 1 1 5 13 96 72 312
2 0 4 6 -4 -5 -1 -1 5 13 96 72 312
2 0 4 6 -4 -5 1 1 5 13 96 72 312
2 0 4 6 1 1 -3 -2 5 13 96 72 312
2 0 4 6 1 1 -4 -5 5 13 96 72 312
2 0 4 6 1 1 3 2 5 13 96 72 312
2 0 4 6 1 1 4 5 5 13 96 72 312
2 0 4 6 3 2 -1 -1 5 13 96 72 312
2 0 4 6 3 2 1 1 5 13 96 72 312
2 0 4 6 4 5 -1 -1 5 13 96 72 312
2 0 4 6 4 5 1 1 5 13 96 72 312
2 0 4 7 -5 -8 0 -1 13 33 140 224 462
2 0 4 7 -5 -8 0 1 13 33 140 224 462
2 0 4 7 0 -1 -5 -8 13 33 140 224 462
2 0 4 7 0 -1 5 8 13 33 140 224 462
2 0 4 7 0 1 -5 -8 13 33 140 224 462
2 0 4 7 0 1 5 8 13 33 140 224 462
2 0 4 7 5 8 0 -1 13 33 140 224 462
2 0 4 7 5 8 0 1 13 33 140 224 462
2 0 4 9 -1 -2 -1 -4 13 33 180 342 594
2 0 4 9 -1 -2 1 4 13 33 180 342 594
2 0 4 9 -1 -4 -1 -2 13 33 180 342 594
2 0 4 9 -1 -4 1 2 13 33 180 342 594
2 0 4 9 1 2 -1 -4 13 33 180 342 594
2 0 4 9 1 2 1 4 13 33 180 342 594
2 0 4 9 1 4 -1 -2 13 33 180 342 594
2 0 4 9 1 4 1 2 13 33 180 342 594
2 0 5 0 -21 0 0 1 9 23 14 28 46
2 0 5 0 -24 0 0 1 5 13 16 32 52
2 0 5 0 -31 0 0 1 13 33 20 40 66
2 0 5 0 0 1 -19 -1 9 23 14 28 46
2 0 5 0 0 1 -19 1 9 23 14 18 46
2 0 5 0 0 1 -21 0 9 23 14 28 46
2 0 5 0 0 1 -24 0 5 13 16 32 52
2 0 5 0 0 1 -31 0 13 33 20 40 66
2 0 5 0 0 1 19 -1 9 23 14 18 46
2 0 5 0 0 1 19 1 9 23 14 28 46
2 0 5 0 0 1 21 0 9 23 14 28 46
2 0 5 0 0 1 24 0 5 13 16 32 52
2 0 5 0 0 1 31 0 13 33 20 40 66
2 0 5 0 21 0 0 1 9 23 14 28 46
2 0 5 0 24 0 0 1 5 13 16 32 52
2 0 5 0 31 0 0 1 13 33 20 40 66
2 0 5 13 -1 -2 0 -1 13 33 260 468 858
2 0 5 13 -1 -2 0 1 13 33 260 468 858
2 0 5 13 0 -1 -1 -2 13 33 260 520 858
2 0 5 13 0 -1 1 2 13 33 260 520 858
2 0 5 13 0 1 -1 -2 13 33 260 520 858
2 0 5 13 0 1 1 2 13 33 260 520 858
2 0 5 13 1 2 0 -1 13 33 260 468 858
2 0 5 13 1 2 0 1 13 33 260 468 858
2 0 5 6 -1 -1 -4 -1 13 33 120 72 396
2 0 5 6 -1 -1 -7 -7 13 33 120 72 396
2 0 5 6 -1 -1 4 1 13 33 120 72 396
2 0 5 6 -1 -1 7 7 13 33 120 72 396
2 0 5 6 -4 -1 -1 -1 13 33 120 72 396
2 0 5 6 -4 -1 1 1 13 33 120 72 396
2 0 5 6 -4 -5 0 -1 9 23 84 132 276
2 0 5 6 -4 -5 0 1 9 23 84 132 276
2 0 5 6 -7 -7 -1 -1 13 33 120 72 396
2 0 5 6 -7 -7 1 1 13 33 120 72 396
2 0 5 6 0 -1 -4 -5 9 23 84 132 276
2 0 5 6 0 -1 4 5 9 23 84 132 276
2 0 5 6 0 1 -4 -5 9 23 84 132 276
2 0 5 6 0 1 4 5 9 23 84 132 276
2 0 5 6 1 1 -4 -1 13 33 120 72 396
2 0 5 6 1 1 -7 -7 13 33 120 72 396
2 0 5 6 1 1 4 1 13 33 120 72 396
2 0 5 6 1 1 7 7 13 33 120 72 396
2 0 5 6 4 1 -1 -1 13 33 120 72 396
2 0 5 6 4 1 1 1 13 33 120 72 396
2 0 5 6 4 5 0 -1 9 23 84 132 276
2 0 5 6 4 5 0 1 9 23 84 132 276
2 0 5 6 7 7 -1 -1 13 33 120 72 396
2 0 5 6 7 7 1 1 13 33 120 72 396
2 0 5 7 -3 -3 -3 -4 9 23 98 280 322
2 0 5 7 -3 -3 3 4 9 23 98 280 322
2 0 5 7 -3 -4 -3 -3 9 23 98 280 322
2 0 5 7 -3 -4 3 3 9 23 98 280 322
2 0 5 7 3 3 -3 -4 9 23 98 280 322
2 0 5 7 3 3 3 4 9 23 98 280 322
2 0 5 7 3 4 -3 -3 9 23 98 280 322
2 0 5 7 3 4 3 3 9 23 98 280 322
2 0 5 8 -1 -2 0 -1 9 23 112 224 368
2 0 5 8 -1 -2 0 1 9 23 112 224 368
2 0 5 8 -2 -3 -4 -5 13 33 160 336 528
2 0 5 8 -2 -3 4 5 13 33 160 336 528
2 0 5 8 -4 -5 -2 -3 13 33 160 336 528
2 0 5 8 -4 -5 2 3 13 33 160 336 528
2 0 5 8 -4 -7 0 -1 13 33 160 256 528
2 0 5 8 -4 -7 0 1 13 33 160 256 528
2 0 5 8 0 -1 -1 -2 9 23 112 224 368
2 0 5 8 0 -1 -4 -7 13 33 160 256 528
2 0 5 8 0 -1 1 2 9 23 112 224 368
2 0 5 8 0 -1 4 7 13 33 160 256 528
2 0 5 8 0 1 -1 -2 9 23 112 224 368
2 0 5 8 0 1 -4 -7 13 33 160 256 528
2 0 5 8 0 1 1 2 9 23 112 224 368
2 0 5 8 0 1 4 7 13 33 160 256 528
2 0 5 8 1 2 0 -1 9 23 112 224 368
2 0 5 8 1 2 0 1 9 23 112 224 368
2 0 5 8 2 3 -4 -5 13 33 160 336 528
2 0 5 8 2 3 4 5 13 33 160 336 528
2 0 5 8 4 5 -2 -3 13 33 160 336 528
2 0 5 8 4 5 2 3 13 33 160 336 528
2 0 5 8 4 7 0 -1 13 33 160 256 528
2 0 5 8 4 7 0 1 13 33 160 256 528
2 0 5 9 -1 -2 -3 -4 13 33 180 72 594
2 0 5 9 -1 -2 3 4 13 33 180 72 594
2 0 5 9 -3 -4 -1 -2 13 33 180 72 594
2 0 5 9 -3 -4 1 2 13 33 180 72 594
2 0 5 9 1 2 -3 -4 13 33 180 72 594
2 0 5 9 1 2 3 4 13 33 180 72 594
2 0 5 9 3 4 -1 -2 13 33 180 72 594
2 0 5 9 3 4 1 2 13 33 180 72 594
2 0 6 10 -1 -1 -1 -2 5 13 160 40 520
2 0 6 10 -1 -1 1 2 5 13 160 40 520
2 0 6 10 -1 -2 -1 -1 5 13 160 80 520
2 0 6 10 -1 -2 1 1 5 13 160 80 520
2 0 6 10 1 1 -1 -2 5 13 160 40 520
2 0 6 10 1 1 1 2 5 13 160 40 520
2 0 6 10 1 2 -1 -1 5 13 160 80 520
2 0 6 10 1 2 1 1 5 13 160 80 520
2 0 6 7 -1 -2 -4 -5 9 23 98 210 322
2 0 6 7 -1 -2 4 5 9 23 98 210 322
2 0 6 7 -3 -3 -4 -4 9 23 98 266 322
2 0 6 7 -3 -3 4 4 9 23 98 266 322
2 0 6 7 -4 -4 -3 -3 9 23 98 266 322
2 0 6 7 -4 -4 3 3 9 23 98 266 322
2 0 6 7 -4 -5 -1 -2 9 23 98 210 322
2 0 6 7 -4 -5 1 2 9 23 98 210 322
2 0 6 7 1 2 -4 -5 9 23 98 210 322
2 0 6 7 1 2 4 5 9 23 98 210 322
2 0 6 7 3 3 -4 -4 9 23 98 266 322
2 0 6 7 3 3 4 4 9 23 98 266 322
2 0 6 7 4 4 -3 -3 9 23 98 266 322
2 0 6 7 4 4 3 3 9 23 98 266 322
2 0 6 7 4 5 -1 -2 9 23 98 210 322
2 0 6 7 4 5 1 2 9 23 98 210 322
2 0 6 9 -1 -1 -1 -2 9 23 126 36 414
2 0 6 9 -1 -1 1 2 9 23 126 36 414
2 0 6 9 -1 -2 -1 -1 9 23 126 36 414
2 0 6 9 -1 -2 1 1 9 23 126 36 414
2 0 6 9 1 1 -1 -2 9 23 126 36 414
2 0 6 9 1 1 1 2 9 23 126 36 414
2 0 6 9 1 2 -1 -1 9 23 126 36 414
2 0 6 9 1 2 1 1 9 23 126 36 414
2 0 7 8 -1 -1 -1 -2 5 13 128 64 416
2 0 7 8 -1 -1 1 2 5 13 128 64 416
2 0 7 8 -1 -2 -1 -1 5 13 128 64 416
2 0 7 8 -1 -2 1 1 5 13 128 64 416
2 0 7 8 1 1 -1 -2 5 13 128 64 416
2 0 7 8 1 1 1 2 5 13 128 64 416
2 0 7 8 1 2 -1 -1 5 13 128 64 416
2 0 7 8 1 2 1 1 5 13 128 64 416
2 0 8 13 -1 -1 -1 -2 13 33 260 78 858
2 0 8 13 -1 -1 1 2 13 33 260 78 858
2 0 8 13 -1 -2 -1 -1 13 33 260 130 858
2 0 8 13 -1 -2 1 1 13 33 260 130 858
2 0 8 13 1 1 -1 -2 13 33 260 78 858
2 0 8 13 1 1 1 2 13 33 260 78 858
2 0 8 13 1 2 -1 -1 13 33 260 130 858
2 0 8 13 1 2 1 1 13 33 260 130 858
2 0 8 9 -1 -1 -3 -2 13 33 180 144 594
2 0 8 9 -1 -1 3 2 13 33 180 144 594
2 0 8 9 -3 -2 -1 -1 13 33 180 144 594
2 0 8 9 -3 -2 1 1 13 33 180 144 594
2 0 8 9 1 1 -3 -2 13 33 180 144 594
2 0 8 9 1 1 3 2 13 33 180 144 594
2 0 8 9 3 2 -1 -1 13 33 180 144 594
2 0 8 9 3 2 1 1 13 33 180 144 594
2 0 9 10 -1 -1 -1 -2 9 23 140 40 460
2 0 9 10 -1 -1 1 2 9 23 140 40 460
2 0 9 10 -1 -2 -1 -1 9 23 140 40 460
2 0 9 10 -1 -2 1 1 9 23 140 40 460
2 0 9 10 1 1 -1 -2 9 23 140 40 460
2 0 9 10 1 1 1 2 9 23 140 40 460
2 0 9 10 1 2 -1 -1 9 23 140 40 460
2 0 9 10 1 2 1 1 9 23 140 40 460
2 0 9 11 -1 -1 -1 -2 13 33 220 110 726
2 0 9 11 -1 -1 1 2 13 33 220 110 726
2 0 9 11 -1 -2 -1 -1 13 33 220 110 726
2 0 9 11 -1 -2 1 1 13 33 220 110 726
2 0 9 11 1 1 -1 -2 13 33 220 110 726
2 0 9 11 1 1 1 2 13 33 220 110 726
2 0 9 11 1 2 -1 -1 13 33 220 110 726
2 0 9 11 1 2 1 1 13 33 220 110 726
20 0 -1 0 -12 0 0 1 8 21 160 260 420
20 0 -1 0 0 1 -12 0 8 21 160 260 420
20 0 -1 0 0 1 12 0 8 21 160 260 420
20 0 -1 0 12 0 0 1 8 21 160 260 420
20 0 -11 0 -6 0 0 1 12 31 360 380 620
20 0 -11 0 0 1 -6 0 12 31 360 380 620
20 0 -11 0 0 1 6 0 12 31 360 380 620
20 0 -11 0 6 0 0 1 12 31 360 380 620
20 0 -12 0 -1 0 0 1 8 21 160 260 420
20 0 -12 0 0 1 -1 0 8 21 160 260 420
20 0 -12 0 0 1 1 0 8 21 160 260 420
20 0 -12 0 1 0 0 1 8 21 160 260 420
20 0 -3 0 -4 0 0 1 9 23 60 280 460
20 0 -3 0 0 1 -4 0 9 23 60 280 460
20 0 -3 0 0 1 4 0 9 23 60 280 460
20 0 -3 0 4 0 0 1 9 23 60 280 460
20 0 -4 0 -3 0 0 1 9 23 60 280 460
20 0 -4 0 0 1 -3 0 9 23 60 280 460
20 0 -4 0 0 1 3 0 9 23 60 280 460
20 0 -4 0 3 0 0 1 9 23 60 280 460
20 0 -6 0 -11 0 0 1 12 31 360 380 620
20 0 -6 0 0 1 -11 0 12 31 360 380 620
20 0 -6 0 0 1 11 0 12 31 360 380 620
20 0 -6 0 11 0 0 1 12 31 360 380 620
20 0 0 1 -1 0 -12 0 8 21 160 260 420
20 0 0 1 -1 0 12 0 8 21 160 260 420
20 0 0 1 -11 0 -6 0 12 31 360 380 620
20 0 0 1 -11 0 6 0 12 31 360 380 620
20 0 0 1 -12 0 -1 0 8 21 160 260 420
20 0 0 1 -12 0 1 0 8 21 160 260 420
20 0 0 1 -3 0 -4 0 9 23 60 280 460
20 0 0 1 -3 0 4 0 9 23 60 280 460
20 0 0 1 -4 0 -3 0 9 23 60 280 460
20 0 0 1 -4 0 3 0 9 23 60 280 460
20 0 0 1 -6 0 -11 0 12 31 360 380 620
20 0 0 1 -6 0 11 0 12 31 360 380 620
20 0 0 1 1 0 -12 0 8 21 160 260 420
20 0 0 1 1 0 12 0 8 21 160 260 420
20 0 0 1 11 0 -6 0 12 31 360 380 620
20 0 0 1 11 0 6 0 12 31 360 380 620
20 0 0 1 12 0 -1 0 8 21 160 260 420
20 0 0 1 12 0 1 0 8 21 160 260 420
20 0 0 1 3 0 -4 0 9 23 60 280 460
20 0 0 1 3 0 4 0 9 23 60 280 460
20 0 0 1 4 0 -3 0 9 23 60 280 460
20 0 0 1 4 0 3 0 9 23 60 280 460
20 0 0 1 6 0 -11 0 12 31 360 380 620
20 0 0 1 6 0 11 0 12 31 360 380 620
20 0 1 0 -12 0 0 1 8 21 160 260 420
20 0 1 0 0 1 -12 0 8 21 160 260 420
20 0 1 0 0 1 12 0 8 21 160 260 420
20 0 1 0 12 0 0 1 8 21 160 260 420
20 0 11 0 -6 0 0 1 12 31 360 380 620
20 0 11 0 0 1 -6 0 12 31 360 380 620
20 0 11 0 0 1 6 0 12 31 360 380 620
20 0 11 0 6 0 0 1 12 31 360 380 620
20 0 12 0 -1 0 0 1 8 21 160 260 420
20 0 12 0 0 1 -1 0 8 21 160 260 420
20 0 12 0 0 1 1 0 8 21 160 260 420
20 0 12 0 1 0 0 1 8 21 160 260 420
20 0 3 0 -4 0 0 1 9 23 60 280 460
20 0 3 0 0 1 -4 0 9 23 60 280 460
20 0 3 0 0 1 4 0 9 23 60 280 460
20 0 3 0 4 0 0 1 9 23 60 280 460
20 0 4 0 -3 0 0 1 9 23 60 280 460
20 0 4 0 0 1 -3 0 9 23 60 280 460
20 0 4 0 0 1 3 0 9 23 60 280 460
20 0 4 0 3 0 0 1 9 23 60 280 460
20 0 6 0 -11 0 0 1 12 31 360 380 620
20 0 6 0 0 1 -11 0 12 31 360 380 620
20 0 6 0 0 1 11 0 12 31 360 380 620
20 0 6 0 11 0 0 1 12 31 360 380 620
21 0 -10 0 -3 0 0 1 12 31 546 399 651
21 0 -10 0 0 1 -3 0 12 31 546 399 651
21 0 -10 0 0 1 3 0 12 31 546 399 651
21 0 -10 0 3 0 0 1 12 31 546 399 651
21 0 -18 0 -2 0 0 1 9 23 336 294 483
21 0 -18 0 0 1 -2 0 9 23 336 294 483
21 0 -18 0 0 1 2 0 9 23 336 294 483
21 0 -18 0 2 0 0 1 9 23 336 294 483
21 0 -2 0 -18 0 0 1 9 23 336 294 483
21 0 -2 0 -5 0 0 1 9 23 336 294 483
21 0 -2 0 0 1 -18 0 9 23 336 294 483
21 0 -2 0 0 1 -5 0 9 23 336 294 483
21 0 -2 0 0 1 18 0 9 23 336 294 483
21 0 -2 0 0 1 5 0 9 23 336 294 483
21 0 -2 0 18 0 0 1 9 23 336 294 483
21 0 -2 0 5 0 0 1 9 23 336 294 483
21 0 -3 0 -10 0 0 1 12 31 546 399 651
21 0 -3 0 -4 0 0 1 3 8 7 4 8
21 0 -3 0 0 1 -10 0 12 31 546 399 651
21 0 -3 0 0 1 -4 0 3 8 7 4 8
21 0 -3 0 0 1 10 0 12 31 546 399 651
21 0 -3 0 0 1 4 0 3 8 1 4 8
21 0 -3 0 10 0 0 1 12 31 546 399 651
21 0 -3 0 4 0 0 1 3 8 1 4 8
21 0 -4 0 -3 0 0 1 3 8 7 4 8
21 0 -4 0 0 1 -3 0 3 8 7 4 8
21 0 -4 0 0 1 3 0 3 8 7 4 8
21 0 -4 0 3 0 0 1 3 8 7 4 8
21 0 -5 0 -2 0 0 1 9 23 336 294 483
21 0 -5 0 0 1 -2 0 9 23 336 294 483
21 0 -5 0 0 1 2 0 9 23 336 294 483
21 0 -5 0 2 0 0 1 9 23 336 294 483
21 0 0 1 -10 0 -3 0 12 31 546 399 651
21 0 0 1 -10 0 3 0 12 31 546 399 651
21 0 0 1 -18 0 -2 0 9 23 336 294 483
21 0 0 1 -18 0 2 0 9 23 336 294 483
21 0 0 1 -2 0 -18 0 9 23 336 294 483
21 0 0 1 -2 0 -5 0 9 23 336 294 483
21 0 0 1 -2 0 18 0 9 23 336 294 483
21 0 0 1 -2 0 5 0 9 23 336 294 483
21 0 0 1 -3 0 -10 0 12 31 546 399 651
21 0 0 1 -3 0 -4 0 3 8 7 4 8
21 0 0 1 -3 0 10 0 12 31 546 399 651
21 0 0 1 -3 0 4 0 3 8 1 4 8
21 0 0 1 -4 0 -3 0 3 8 7 4 8
21 0 0 1 -4 0 3 0 3 8 7 4 8
21 0 0 1 -5 0 -2 0 9 23 336 294 483
21 0 0 1 -5 0 2 0 9 23 336 294 483
21 0 0 1 10 0 -3 0 12 31 546 399 651
21 0 0 1 10 0 3 0 12 31 546 399 651
21 0 0 1 18 0 -2 0 9 23 336 294 483
21 0 0 1 18 0 2 0 9 23 336 294 483
21 0 0 1 2 0 -18 0 9 23 336 294 483
21 0 0 1 2 0 -5 0 9 23 336 294 483
21 0 0 1 2 0 18 0 9 23 336 294 483
21 0 0 1 2 0 5 0 9 23 336 294 483
21 0 0 1 3 0 -10 0 12 31 546 399 651
21 0 0 1 3 0 -4 0 3 8 7 4 8
21 0 0 1 3 0 10 0 12 31 546 399 651
21 0 0 1 3 0 4 0 3 8 1 4 8
21 0 0 1 4 0 -3 0 3 8 1 4 8
21 0 0 1 4 0 3 0 3 8 1 4 8
21 0 0 1 5 0 -2 0 9 23 336 294 483
21 0 0 1 5 0 2 0 9 23 336 294 483
21 0 10 0 -3 0 0 1 12 31 546 399 651
21 0 10 0 0 1 -3 0 12 31 546 399 651
21 0 10 0 0 1 3 0 12 31 546 399 651
21 0 10 0 3 0 0 1 12 31 546 399 651
21 0 18 0 -2 0 0 1 9 23 336 294 483
21 0 18 0 0 1 -2 0 9 23 336 294 483
21 0 18 0 0 1 2 0 9 23 336 294 483
21 0 18 0 2 0 0 1 9 23 336 294 483
21 0 2 0 -18 0 0 1 9 23 336 294 483
21 0 2 0 -5 0 0 1 9 23 336 294 483
21 0 2 0 0 1 -18 0 9 23 336 294 483
21 0 2 0 0 1 -5 0 9 23 336 294 483
21 0 2 0 0 1 18 0 9 23 336 294 483
21 0 2 0 0 1 5 0 9 23 336 294 483
21 0 2 0 18 0 0 1 9 23 336 294 483
21 0 2 0 5 0 0 1 9 23 336 294 483
21 0 3 0 -10 0 0 1 12 31 546 399 651
21 0 3 0 -4 0 0 1 3 8 7 4 8
21 0 3 0 0 1 -10 0 12 31 546 399 651
21 0 3 0 0 1 -4 0 3 8 7 4 8
21 0 3 0 0 1 10 0 12 31 546 399 651
21 0 3 0 0 1 4 0 3 8 1 4 8
21 0 3 0 10 0 0 1 12 31 546 399 651
21 0 3 0 4 0 0 1 3 8 1 4 8
21 0 4 0 -3 0 0 1 3 8 1 4 8
21 0 4 0 0 1 -3 0 3 8 1 4 8
21 0 4 0 0 1 3 0 3 8 1 4 8
21 0 4 0 3 0 0 1 3 8 1 4 8
21 0 5 0 -2 0 0 1 9 23 336 294 483
21 0 5 0 0 1 -2 0 9 23 336 294 483
21 0 5 0 0 1 2 0 9 23 336 294 483
21 0 5 0 2 0 0 1 9 23 336 294 483
22 0 -1 0 -14 0 0 1 9 23 198 308 506
22 0 -1 0 -9 0 0 1 9 23 198 308 506
22 0 -1 0 0 1 -14 0 9 23 198 308 506
22 0 -1 0 0 1 -9 0 9 23 198 308 506
22 0 -1 0 0 1 14 0 9 23 198 308 506
22 0 -1 0 0 1 9 0 9 23 198 308 506
22 0 -1 0 14 0 0 1 9 23 198 308 506
22 0 -1 0 9 0 0 1 9 23 198 308 506
22 0 -14 0 -1 0 0 1 9 23 198 308 506
22 0 -14 0 0 1 -1 0 9 23 198 308 506
22 0 -14 0 0 1 1 0 9 23 198 308 506
22 0 -14 0 1 0 0 1 9 23 198 308 506
22 0 -3 0 -4 0 0 1 5 13 484 352 572
22 0 -3 0 0 1 -4 0 5 13 484 352 572
22 0 -3 0 0 1 4 0 5 13 484 352 572
22 0 -3 0 4 0 0 1 5 13 484 352 572
22 0 -4 0 -3 0 0 1 5 13 484 352 572
22 0 -4 0 0 1 -3 0 5 13 484 352 572
22 0 -4 0 0 1 3 0 5 13 484 352 572
22 0 -4 0 3 0 0 1 5 13 484 352 572
22 0 -9 0 -1 0 0 1 9 23 198 308 506
22 0 -9 0 0 1 -1 0 9 23 198 308 506
22 0 -9 0 0 1 1 0 9 23 198 308 506
22 0 -9 0 1 0 0 1 9 23 198 308 506
22 0 0 1 -1 0 -14 0 9 23 198 308 506
22 0 0 1 -1 0 -9 0 9 23 198 308 506
22 0 0 1 -1 0 14 0 9 23 198 308 506
22 0 0 1 -1 0 9 0 9 23 198 308 506
22 0 0 1 -14 0 -1 0 9 23 198 308 506
22 0 0 1 -14 0 1 0 9 23 198 308 506
22 0 0 1 -3 0 -4 0 5 13 484 352 572
22 0 0 1 -3 0 4 0 5 13 484 352 572
22 0 0 1 -4 0 -3 0 5 13 484 352 572
22 0 0 1 -4 0 3 0 5 13 484 352 572
22 0 0 1 -9 0 -1 0 9 23 198 308 506
22 0 0 1 -9 0 1 0 9 23 198 308 506
22 0 0 1 1 0 -14 0 9 23 198 308 506
22 0 0 1 1 0 -9 0 9 23 198 308 506
22 0 0 1 1 0 14 0 9 23 198 308 506
22 0 0 1 1 0 9 0 9 23 198 308 506
22 0 0 1 14 0 -1 0 9 23 198 308 506
22 0 0 1 14 0 1 0 9 23 198 308 506
22 0 0 1 3 0 -4 0 5 13 484 352 572
22 0 0 1 3 0 4 0 5 13 484 352 572
22 0 0 1 4 0 -3 0 5 13 484 352 572
22 0 0 1 4 0 3 0 5 13 484 352 572
22 0 0 1 9 0 -1 0 9 23 198 308 506
22 0 0 1 9 0 1 0 9 23 198 308 506
22 0 1 0 -14 0 0 1 9 23 198 308 506
22 0 1 0 -9 0 0 1 9 23 198 308 506
22 0 1 0 0 1 -14 0 9 23 198 308 506
22 0 1 0 0 1 -9 0 9 23 198 308 506
22 0 1 0 0 1 14 0 9 23 198 308 506
22 0 1 0 0 1 9 0 9 23 198 308 506
22 0 1 0 14 0 0 1 9 23 198 308 506
22 0 1 0 9 0 0 1 9 23 198 308 506
22 0 14 0 -1 0 0 1 9 23 198 308 506
22 0 14 0 0 1 -1 0 9 23 198 308 506
22 0 14 0 0 1 1 0 9 23 198 308 506
22 0 14 0 1 0 0 1 9 23 198 308 506
22 0 3 0 -4 0 0 1 5 13 484 352 572
22 0 3 0 0 1 -4 0 5 13 484 352 572
22 0 3 0 0 1 4 0 5 13 484 352 572
22 0 3 0 4 0 0 1 5 13 484 352 572
22 0 4 0 -3 0 0 1 5 13 484 352 572
22 0 4 0 0 1 -3 0 5 13 484 352 572
22 0 4 0 0 1 3 0 5 13 484 352 572
22 0 4 0 3 0 0 1 5 13 484 352 572
22 0 9 0 -1 0 0 1 9 23 198 308 506
22 0 9 0 0 1 -1 0 9 23 198 308 506
22 0 9 0 0 1 1 0 9 23 198 308 506
22 0 9 0 1 0 0 1 9 23 198 308 506
23 0 -10 0 -8 0 0 1 13 33 713 460 759
23 0 -10 0 0 1 -8 0 13 33 713 460 759
23 0 -10 0 0 1 8 0 13 33 713 460 759
23 0 -10 0 8 0 0 1 13 33 713 460 759
23 0 -8 0 -10 0 0 1 13 33 713 460 759
23 0 -8 0 0 1 -10 0 13 33 713 460 759
23 0 -8 0 0 1 10 0 13 33 713 460 759
23 0 -8 0 10 0 0 1 13 33 713 460 759
23 0 0 1 -10 0 -8 0 13 33 713 460 759
23 0 0 1 -10 0 8 0 13 33 713 460 759
23 0 0 1 -8 0 -10 0 13 33 713 460 759
23 0 0 1 -8 0 10 0 13 33 713 460 759
23 0 0 1 10 0 -8 0 13 33 713 460 759
23 0 0 1 10 0 8 0 13 33 713 460 759
23 0 0 1 8 0 -10 0 13 33 713 460 759
23 0 0 1 8 0 10 0 13 33 713 460 759
23 0 10 0 -8 0 0 1 13 33 713 460 759
23 0 10 0 0 1 -8 0 13 33 713 460 759
23 0 10 0 0 1 8 0 13 33 713 460 759
23 0 10 0 8 0 0 1 13 33 713 460 759
23 0 8 0 -10 0 0 1 13 33 713 460 759
23 0 8 0 0 1 -10 0 13 33 713 460 759
23 0 8 0 0 1 10 0 13 33 713 460 759
23 0 8 0 10 0 0 1 13 33 713 460 759
24 0 -1 0 -7 0 0 1 12 31 360 456 744
24 0 -1 0 0 1 -7 0 12 31 360 456 744
24 0 -1 0 0 1 7 0 12 31 360 456 744
24 0 -1 0 7 0 0 1 12 31 360 456 744
24 0 -2 0 -5 0 0 1 5 13 432 384 624
24 0 -2 0 0 1 -5 0 5 13 432 384 624
24 0 -2 0 0 1 5 0 5 13 432 384 624
24 0 -2 0 5 0 0 1 5 13 432 384 624
24 0 -5 0 -2 0 0 1 5 13 432 384 624
24 0 -5 0 0 1 -2 0 5 13 432 384 624
24 0 -5 0 0 1 2 0 5 13 432 384 624
24 0 -5 0 2 0 0 1 5 13 432 384 624
24 0 -7 0 -1 0 0 1 12 31 360 456 744
24 0 -7 0 0 1 -1 0 12 31 360 456 744
24 0 -7 0 0 1 1 0 12 31 360 456 744
24 0 -7 0 1 0 0 1 12 31 360 456 744
24 0 0 1 -1 0 -7 0 12 31 360 456 744
24 0 0 1 -1 0 7 0 12 31 360 456 744
24 0 0 1 -2 0 -5 0 5 13 432 384 624
24 0 0 1 -2 0 5 0 5 13 432 384 624
24 0 0 1 -5 0 -2 0 5 13 432 384 624
24 0 0 1 -5 0 2 0 5 13 432 384 624
24 0 0 1 -7 0 -1 0 12 31 360 456 744
24 0 0 1 -7 0 1 0 12 31 360 456 744
24 0 0 1 1 0 -7 0 12 31 360 456 744
24 0 0 1 1 0 7 0 12 31 360 456 744
24 0 0 1 2 0 -5 0 5 13 432 384 624
24 0 0 1 2 0 5 0 5 13 432 384 624
24 0 0 1 5 0 -2 0 5 13 432 384 624
24 0 0 1 5 0 2 0 5 13 432 384 624
24 0 0 1 7 0 -1 0 12 31 360 456 744
24 0 0 1 7 0 1 0 12 31 360 456 744
24 0 1 0 -7 0 0 1 12 31 360 456 744
24 0 1 0 0 1 -7 0 12 31 360 456 744
24 0 1 0 0 1 7 0 12 31 360 456 744
24 0 1 0 7 0 0 1 12 31 360 456 744
24 0 2 0 -5 0 0 1 5 13 432 384 624
24 0 2 0 0 1 -5 0 5 13 432 384 624
24 0 2 0 0 1 5 0 5 13 432 384 624
24 0 2 0 5 0 0 1 5 13 432 384 624
24 0 5 0 -2 0 0 1 5 13 432 384 624
24 0 5 0 0 1 -2 0 5 13 432 384 624
24 0 5 0 0 1 2 0 5 13 432 384 624
24 0 5 0 2 0 0 1 5 13 432 384 624
24 0 7 0 -1 0 0 1 12 31 360 456 744
24 0 7 0 0 1 -1 0 12 31 360 456 744
24 0 7 0 0 1 1 0 12 31 360 456 744
24 0 7 0 1 0 0 1 12 31 360 456 744
25 0 -13 0 -8 0 0 1 15 38 175 575 950
25 0 -13 0 0 1 -8 0 15 38 175 575 950
25 0 -13 0 0 1 8 0 15 38 175 575 950
25 0 -13 0 8 0 0 1 15 38 175 575 950
25 0 -6 0 -8 0 0 1 13 33 350 500 825
25 0 -6 0 0 1 -8 0 13 33 350 500 825
25 0 -6 0 0 1 8 0 13 33 350 500 825
25 0 -6 0 8 0 0 1 13 33 350 500 825
25 0 -8 0 -13 0 0 1 15 38 175 575 950
25 0 -8 0 -6 0 0 1 13 33 350 500 825
25 0 -8 0 0 1 -13 0 15 38 175 575 950
25 0 -8 0 0 1 -6 0 13 33 350 500 825
25 0 -8 0 0 1 13 0 15 38 175 575 950
25 0 -8 0 0 1 6 0 13 33 350 500 825
25 0 -8 0 13 0 0 1 15 38 175 575 950
25 0 -8 0 6 0 0 1 13 33 350 500 825
25 0 0 1 -13 0 -8 0 15 38 175 575 950
25 0 0 1 -13 0 8 0 15 38 175 575 950
25 0 0 1 -6 0 -8 0 13 33 350 500 825
25 0 0 1 -6 0 8 0 13 33 350 500 825
25 0 0 1 -8 0 -13 0 15 38 175 575 950
25 0 0 1 -8 0 -6 0 13 33 350 500 825
25 0 0 1 -8 0 13 0 15 38 175 575 950
25 0 0 1 -8 0 6 0 13 33 350 500 825
25 0 0 1 13 0 -8 0 15 38 175 575 950
25 0 0 1 13 0 8 0 15 38 175 575 950
25 0 0 1 6 0 -8 0 13 33 350 500 825
25 0 0 1 6 0 8 0 13 33 350 500 825
25 0 0 1 8 0 -13 0 15 38 175 575 950
25 0 0 1 8 0 -6 0 13 33 350 500 825
25 0 0 1 8 0 13 0 15 38 175 575 950
25 0 0 1 8 0 6 0 13 33 350 500 825
25 0 13 0 -8 0 0 1 15 38 175 575 950
25 0 13 0 0 1 -8 0 15 38 175 575 950
25 0 13 0 0 1 8 0 15 38 175 575 950
25 0 13 0 8 0 0 1 15 38 175 575 950
25 0 6 0 -8 0 0 1 13 33 350 500 825
25 0 6 0 0 1 -8 0 13 33 350 500 825
25 0 6 0 0 1 8 0 13 33 350 500 825
25 0 6 0 8 0 0 1 13 33 350 500 825
25 0 8 0 -13 0 0 1 15 38 175 575 950
25 0 8 0 -6 0 0 1 13 33 350 500 825
25 0 8 0 0 1 -13 0 15 38 175 575 950
25 0 8 0 0 1 -6 0 13 33 350 500 825
25 0 8 0 0 1 13 0 15 38 175 575 950
25 0 8 0 0 1 6 0 13 33 350 500 825
25 0 8 0 13 0 0 1 15 38 175 575 950
25 0 8 0 6 0 0 1 13 33 350 500 825
26 0 -1 0 -7 0 0 1 13 33 416 520 858
26 0 -1 0 0 1 -7 0 13 33 416 520 858
26 0 -1 0 0 1 7 0 13 33 416 520 858
26 0 -1 0 7 0 0 1 13 33 416 520 858
26 0 -3 0 -7 0 0 1 13 33 416 520 858
26 0 -3 0 0 1 -7 0 13 33 416 520 858
26 0 -3 0 0 1 7 0 13 33 416 520 858
26 0 -3 0 7 0 0 1 13 33 416 520 858
26 0 -7 0 -1 0 0 1 13 33 416 520 858
26 0 -7 0 -3 0 0 1 13 33 416 520 858
26 0 -7 0 0 1 -1 0 13 33 416 520 858
26 0 -7 0 0 1 -3 0 13 33 416 520 858
26 0 -7 0 0 1 1 0 13 33 416 520 858
26 0 -7 0 0 1 3 0 13 33 416 520 858
26 0 -7 0 1 0 0 1 13 33 416 520 858
26 0 -7 0 3 0 0 1 13 33 416 520 858
26 0 0 1 -1 0 -7 0 13 33 416 520 858
26 0 0 1 -1 0 7 0 13 33 416 520 858
26 0 0 1 -3 0 -7 0 13 33 416 520 858
26 0 0 1 -3 0 7 0 13 33 416 520 858
26 0 0 1 -7 0 -1 0 13 33 416 520 858
26 0 0 1 -7 0 -3 0 13 33 416 520 858
26 0 0 1 -7 0 1 0 13 33 416 520 858
26 0 0 1 -7 0 3 0 13 33 416 520 858
26 0 0 1 1 0 -7 0 13 33 416 520 858
26 0 0 1 1 0 7 0 13 33 416 520 858
26 0 0 1 3 0 -7 0 13 33 416 520 858
26 0 0 1 3 0 7 0 13 33 416 520 858
26 0 0 1 7 0 -1 0 13 33 416 520 858
26 0 0 1 7 0 -3 0 13 33 416 520 858
26 0 0 1 7 0 1 0 13 33 416 520 858
26 0 0 1 7 0 3 0 13 33 416 520 858
26 0 1 0 -7 0 0 1 13 33 416 520 858
26 0 1 0 0 1 -7 0 13 33 416 520 858
26 0 1 0 0 1 7 0 13 33 416 520 858
26 0 1 0 7 0 0 1 13 33 416 520 858
26 0 3 0 -7 0 0 1 13 33 416 520 858
26 0 3 0 0 1 -7 0 13 33 416 520 858
26 0 3 0 0 1 7 0 13 33 416 520 858
26 0 3 0 7 0 0 1 13 33 416 520 858
26 0 7 0 -1 0 0 1 13 33 416 520 858
26 0 7 0 -3 0 0 1 13 33 416 520 858
26 0 7 0 0 1 -1 0 13 33 416 520 858
26 0 7 0 0 1 -3 0 13 33 416 520 858
26 0 7 0 0 1 1 0 13 33 416 520 858
26 0 7 0 0 1 3 0 13 33 416 520 858
26 0 7 0 1 0 0 1 13 33 416 520 858
26 0 7 0 3 0 0 1 13 33 416 520 858
27 0 -11 0 -2 0 0 1 15 38 783 621 1026
27 0 -11 0 0 1 -2 0 15 38 783 621 1026
27 0 -11 0 0 1 2 0 15 38 783 621 1026
27 0 -11 0 2 0 0 1 15 38 783 621 1026
27 0 -2 0 -11 0 0 1 15 38 783 621 1026
27 0 -2 0 0 1 -11 0 15 38 783 621 1026
27 0 -2 0 0 1 11 0 15 38 783 621 1026
27 0 -2 0 11 0 0 1 15 38 783 621 1026
27 0 -4 0 -5 0 0 1 12 31 81 513 837
27 0 -4 0 0 1 -5 0 12 31 81 513 837
27 0 -4 0 0 1 5 0 12 31 81 513 837
27 0 -4 0 5 0 0 1 12 31 81 513 837
27 0 -5 0 -4 0 0 1 12 31 81 513 837
27 0 -5 0 0 1 -4 0 12 31 81 513 837
27 0 -5 0 0 1 4 0 12 31 81 513 837
27 0 -5 0 4 0 0 1 12 31 81 513 837
27 0 0 1 -11 0 -2 0 15 38 783 621 1026
27 0 0 1 -11 0 2 0 15 38 783 621 1026
27 0 0 1 -2 0 -11 0 15 38 783 621 1026
27 0 0 1 -2 0 11 0 15 38 783 621 1026
27 0 0 1 -4 0 -5 0 12 31 81 513 837
27 0 0 1 -4 0 5 0 12 31 81 513 837
27 0 0 1 -5 0 -4 0 12 31 81 513 837
27 0 0 1 -5 0 4 0 12 31 81 513 837
27 0 0 1 11 0 -2 0 15 38 783 621 1026
27 0 0 1 11 0 2 0 15 38 783 621 1026
27 0 0 1 2 0 -11 0 15 38 783 621 1026
27 0 0 1 2 0 11 0 15 38 783 621 1026
27 0 0 1 4 0 -5 0 12 31 81 513 837
27 0 0 1 4 0 5 0 12 31 81 513 837
27 0 0 1 5 0 -4 0 12 31 81 513 837
27 0 0 1 5 0 4 0 12 31 81 513 837
27 0 11 0 -2 0 0 1 15 38 783 621 1026
27 0 11 0 0 1 -2 0 15 38 783 621 1026
27 0 11 0 0 1 2 0 15 38 783 621 1026
27 0 11 0 2 0 0 1 15 38 783 621 1026
27 0 2 0 -11 0 0 1 15 38 783 621 1026
27 0 2 0 0 1 -11 0 15 38 783 621 1026
27 0 2 0 0 1 11 0 15 38 783 621 1026
27 0 2 0 11 0 0 1 15 38 783 621 1026
27 0 4 0 -5 0 0 1 12 31 81 513 837
27 0 4 0 0 1 -5 0 12 31 81 513 837
27 0 4 0 0 1 5 0 12 31 81 513 837
27 0 4 0 5 0 0 1 12 31 81 513 837
27 0 5 0 -4 0 0 1 12 31 81 513 837
27 0 5 0 0 1 -4 0 12 31 81 513 837
27 0 5 0 0 1 4 0 12 31 81 513 837
27 0 5 0 4 0 0 1 12 31 81 513 837
28 0 -3 0 -4 0 0 1 12 31 112 532 868
28 0 -3 0 0 1 -4 0 12 31 112 532 868
28 0 -3 0 0 1 4 0 12 31 112 532 868
28 0 -3 0 4 0 0 1 12 31 112 532 868
28 0 -4 0 -3 0 0 1 12 31 112 532 868
28 0 -4 0 -5 0 0 1 13 33 812 560 924
28 0 -4 0 0 1 -3 0 12 31 112 532 868
28 0 -4 0 0 1 -5 0 13 33 812 560 924
28 0 -4 0 0 1 3 0 12 31 112 532 868
28 0 -4 0 0 1 5 0 13 33 812 560 924
28 0 -4 0 3 0 0 1 12 31 112 532 868
28 0 -4 0 5 0 0 1 13 33 812 560 924
28 0 -5 0 -4 0 0 1 13 33 812 560 924
28 0 -5 0 0 1 -4 0 13 33 812 560 924
28 0 -5 0 0 1 4 0 13 33 812 560 924
28 0 -5 0 4 0 0 1 13 33 812 560 924
28 0 0 1 -3 0 -4 0 12 31 112 532 868
28 0 0 1 -3 0 4 0 12 31 112 532 868
28 0 0 1 -4 0 -3 0 12 31 112 532 868
28 0 0 1 -4 0 -5 0 13 33 812 560 924
28 0 0 1 -4 0 3 0 12 31 112 532 868
28 0 0 1 -4 0 5 0 13 33 812 560 924
28 0 0 1 -5 0 -4 0 13 33 812 560 924
28 0 0 1 -5 0 4 0 13 33 812 560 924
28 0 0 1 3 0 -4 0 12 31 112 532 868
28 0 0 1 3 0 4 0 12 31 112 532 868
28 0 0 1 4 0 -3 0 12 31 112 532 868
28 0 0 1 4 0 -5 0 13 33 812 560 924
28 0 0 1 4 0 3 0 12 31 112 532 868
28 0 0 1 4 0 5 0 13 33 812 560 924
28 0 0 1 5 0 -4 0 13 33 812 560 924
28 0 0 1 5 0 4 0 13 33 812 560 924
28 0 3 0 -4 0 0 1 12 31 112 532 868
28 0 3 0 0 1 -4 0 12 31 112 532 868
28 0 3 0 0 1 4 0 12 31 112 532 868
28 0 3 0 4 0 0 1 12 31 112 532 868
28 0 4 0 -3 0 0 1 12 31 112 532 868
28 0 4 0 -5 0 0 1 13 33 812 560 924
28 0 4 0 0 1 -3 0 12 31 112 532 868
28 0 4 0 0 1 -5 0 13 33 812 560 924
28 0 4 0 0 1 3 0 12 31 112 532 868
28 0 4 0 0 1 5 0 13 33 812 560 924
28 0 4 0 3 0 0 1 12 31 112 532 868
28 0 4 0 5 0 0 1 13 33 812 560 924
28 0 5 0 -4 0 0 1 13 33 812 560 924
28 0 5 0 0 1 -4 0 13 33 812 560 924
28 0 5 0 0 1 4 0 13 33 812 560 924
28 0 5 0 4 0 0 1 13 33 812 560 924
29 0 -3 0 -4 0 0 1 13 33 812 580 957
29 0 -3 0 0 1 -4 0 13 33 812 580 957
29 0 -3 0 0 1 4 0 13 33 812 580 957
29 0 -3 0 4 0 0 1 13 33 812 580 957
29 0 -4 0 -3 0 0 1 13 33 812 580 957
29 0 -4 0 0 1 -3 0 13 33 812 580 957
29 0 -4 0 0 1 3 0 13 33 812 580 957
29 0 -4 0 3 0 0 1 13 33 812 580 957
29 0 0 1 -3 0 -4 0 13 33 812 580 957
29 0 0 1 -3 0 4 0 13 33 812 580 957
29 0 0 1 -4 0 -3 0 13 33 812 580 957
29 0 0 1 -4 0 3 0 13 33 812 580 957
29 0 0 1 3 0 -4 0 13 33 812 580 957
29 0 0 1 3 0 4 0 13 33 812 580 957
29 0 0 1 4 0 -3 0 13 33 812 580 957
29 0 0 1 4 0 3 0 13 33 812 580 957
29 0 3 0 -4 0 0 1 13 33 812 580 957
29 0 3 0 0 1 -4 0 13 33 812 580 957
29 0 3 0 0 1 4 0 13 33 812 580 957
29 0 3 0 4 0 0 1 13 33 812 580 957
29 0 4 0 -3 0 0 1 13 33 812 580 957
29 0 4 0 0 1 -3 0 13 33 812 580 957
29 0 4 0 0 1 3 0 13 33 812 580 957
29 0 4 0 3 0 0 1 13 33 812 580 957
3 0 -10 0 -21 0 0 1 12 31 260 190 310
3 0 -10 0 0 1 -1 -2 12 31 260 120 310
3 0 -10 0 0 1 -1 2 12 31 260 190 310
3 0 -10 0 0 1 -11 -1 12 31 260 120 310
3 0 -10 0 0 1 -11 1 12 31 260 190 310
3 0 -10 0 0 1 -2 -1 5 13 21 15 39
3 0 -10 0 0 1 -2 1 5 13 21 24 39
3 0 -10 0 0 1 -21 0 12 31 260 190 310
3 0 -10 0 0 1 1 -2 12 31 260 190 310
3 0 -10 0 0 1 1 2 12 31 260 120 310
3 0 -10 0 0 1 11 -1 12 31 260 190 310
3 0 -10 0 0 1 11 1 12 31 260 120 310
3 0 -10 0 0 1 2 -1 5 13 21 24 39
3 0 -10 0 0 1 2 1 5 13 21 15 39
3 0 -10 0 0 1 21 0 12 31 260 190 310
3 0 -10 0 1 2 -1 -1 12 31 520 480 620
3 0 -10 0 1 2 0 -1 12 31 520 240 620
3 0 -10 0 1 2 0 1 12 31 520 240 620
3 0 -10 0 1 2 1 1 12 31 520 480 620
3 0 -10 0 21 0 0 1 12 31 260 190 310
3 0 -15 0 -8 0 0 1 9 23 285 210 345
3 0 -15 0 0 1 -8 0 9 23 285 210 345
3 0 -15 0 0 1 8 0 9 23 285 210 345
3 0 -15 0 8 0 0 1 9 23 285 210 345
3 0 -20 0 -4 0 0 1 9 23 60 42 69
3 0 -20 0 0 1 -4 0 9 23 60 42 69
3 0 -20 0 0 1 4 0 9 23 60 42 69
3 0 -20 0 4 0 0 1 9 23 60 42 69
3 0 -21 0 -10 0 0 1 12 31 105 399 651
3 0 -21 0 -4 0 0 1 3 8 7 4 8
3 0 -21 0 0 1 -10 0 12 31 105 399 651
3 0 -21 0 0 1 -4 0 3 8 7 4 8
3 0 -21 0 0 1 10 0 12 31 105 399 651
3 0 -21 0 0 1 4 0 3 8 1 4 8
3 0 -21 0 10 0 0 1 12 31 105 399 651
3 0 -21 0 4 0 0 1 3 8 1 4 8
3 0 -22 0 -4 0 0 1 5 13 88 352 572
3 0 -22 0 0 1 -4 0 5 13 88 352 572
3 0 -22 0 0 1 4 0 5 13 88 352 572
3 0 -22 0 4 0 0 1 5 13 88 352 572
3 0 -26 0 -7 0 0 1 13 33 442 520 858
3 0 -26 0 0 1 -7 0 13 33 442 520 858
3 0 -26 0 0 1 7 0 13 33 442 520 858
3 0 -26 0 7 0 0 1 13 33 442 520 858
3 0 -28 0 -4 0 0 1 12 31 81 57 93
3 0 -28 0 0 1 -4 0 12 31 81 57 93
3 0 -28 0 0 1 4 0 12 31 81 57 93
3 0 -28 0 4 0 0 1 12 31 81 57 93
3 0 -29 0 -4 0 0 1 13 33 145 580 957
3 0 -29 0 0 1 -4 0 13 33 145 580 957
3 0 -29 0 0 1 4 0 13 33 145 580 957
3 0 -29 0 4 0 0 1 13 33 145 580 957
3 0 -35 0 -4 0 0 1 15 38 99 69 114
3 0 -35 0 0 1 -4 0 15 38 99 69 114
3 0 -35 0 0 1 4 0 15 38 99 69 114
3 0 -35 0 4 0 0 1 15 38 99 69 114
3 0 -4 0 -20 0 0 1 9 23 60 42 69
3 0 -4 0 -21 0 0 1 3 8 7 4 8
3 0 -4 0 -22 0 0 1 5 13 88 64 104
3 0 -4 0 -28 0 0 1 12 31 81 57 93
3 0 -4 0 -29 0 0 1 13 33 112 80 132
3 0 -4 0 -35 0 0 1 15 38 99 69 114
3 0 -4 0 0 1 -14 -2 9 23 60 42 69
3 0 -4 0 0 1 -14 2 9 23 60 27 69
3 0 -4 0 0 1 -17 -1 9 23 60 42 69
3 0 -4 0 0 1 -17 1 9 23 60 27 69
3 0 -4 0 0 1 -18 -1 5 13 88 40 104
3 0 -4 0 0 1 -18 1 5 13 88 64 104
3 0 -4 0 0 1 -20 0 9 23 60 42 69
3 0 -4 0 0 1 -21 0 3 8 7 4 8
3 0 -4 0 0 1 -22 0 5 13 88 64 104
3 0 -4 0 0 1 -25 -1 13 33 112 52 132
3 0 -4 0 0 1 -25 1 13 33 112 80 132
3 0 -4 0 0 1 -28 0 12 31 81 57 93
3 0 -4 0 0 1 -29 0 13 33 112 80 132
3 0 -4 0 0 1 -35 0 15 38 99 69 114
3 0 -4 0 0 1 14 -2 9 23 60 27 69
3 0 -4 0 0 1 14 2 9 23 60 42 69
3 0 -4 0 0 1 17 -1 9 23 60 27 69
3 0 -4 0 0 1 17 1 9 23 60 42 69
3 0 -4 0 0 1 18 -1 5 13 88 64 104
3 0 -4 0 0 1 18 1 5 13 88 40 104
3 0 -4 0 0 1 20 0 9 23 60 42 69
3 0 -4 0 0 1 21 0 3 8 7 4 8
3 0 -4 0 0 1 22 0 5 13 88 64 104
3 0 -4 0 0 1 25 -1 13 33 112 80 132
3 0 -4 0 0 1 25 1 13 33 112 52 132
3 0 -4 0 0 1 28 0 12 31 81 57 93
3 0 -4 0 0 1 29 0 13 33 112 80 132
3 0 -4 0 0 1 35 0 15 38 99 69 114
3 0 -4 0 0 2 -7 -1 9 23 120 42 138
3 0 -4 0 0 2 -7 1 9 23 120 96 138
3 0 -4 0 0 2 7 -1 9 23 120 96 138
3 0 -4 0 0 2 7 1 9 23 120 42 138
3 0 -4 0 20 0 0 1 9 23 60 42 69
3 0 -4 0 21 0 0 1 3 8 7 4 8
3 0 -4 0 22 0 0 1 5 13 88 64 104
3 0 -4 0 28 0 0 1 12 31 81 57 93
3 0 -4 0 29 0 0 1 13 33 112 80 132
3 0 -4 0 35 0 0 1 15 38 99 69 114
3 0 -5 0 0 1 -1 -3 8 21 50 40 105
3 0 -5 0 0 1 -1 3 8 21 50 65 105
3 0 -5 0 0 1 -4 -2 3 8 1 4 8
3 0 -5 0 0 1 -4 2 3 8 1 4 8
3 0 -5 0 0 1 1 -3 8 21 50 65 105
3 0 -5 0 0 1 1 3 8 21 50 40 105
3 0 -5 0 0 1 4 -2 3 8 7 4 8
3 0 -5 0 0 1 4 2 3 8 7 4 8
3 0 -5 0 0 2 -2 -1 3 8 1 2 8
3 0 -5 0 0 2 -2 1 3 8 7 2 8
3 0 -5 0 0 2 2 -1 3 8 7 2 8
3 0 -5 0 0 2 2 1 3 8 1 2 8
3 0 -5 0 1 3 0 -1 8 21 150 120 315
3 0 -5 0 1 3 0 1 8 21 150 120 315
3 0 -5 0 2 3 -1 -1 8 21 150 45 315
3 0 -5 0 2 3 1 1 8 21 150 45 315
3 0 -7 0 -26 0 0 1 13 33 112 140 231
3 0 -7 0 0 1 -26 0 13 33 112 140 231
3 0 -7 0 0 1 26 0 13 33 112 140 231
3 0 -7 0 26 0 0 1 13 33 112 140 231
3 0 -8 0 -15 0 0 1 9 23 32 112 184
3 0 -8 0 0 1 -15 0 9 23 32 112 184
3 0 -8 0 0 1 -7 -1 9 23 32 72 184
3 0 -8 0 0 1 -7 1 9 23 32 112 184
3 0 -8 0 0 1 15 0 9 23 32 112 184
3 0 -8 0 0 1 7 -1 9 23 32 112 184
3 0 -8 0 0 1 7 1 9 23 32 72 184
3 0 -8 0 15 0 0 1 9 23 32 112 184
3 0 0 1 -1 -1 -1 -9 15 38 99 60 114
3 0 0 1 -1 -1 -1 5 3 8 63 36 72
3 0 0 1 -1 -1 -2 -6 9 23 60 42 69
3 0 0 1 -1 -1 -3 -6 3 8 63 45 72
3 0 0 1 -1 -1 -4 -6 9 23 60 36 69
3 0 0 1 -1 -1 -4 -8 12 31 81 57 93
3 0 0 1 -1 -1 -4 4 9 23 60 36 69
3 0 0 1 -1 -1 -5 -10 15 38 99 69 114
3 0 0 1 -1 -1 -5 -5 9 23 60 42 69
3 0 0 1 -1 -1 -6 -5 3 8 63 45 72
3 0 0 1 -1 -1 -7 -7 12 31 81 57 93
3 0 0 1 -1 -1 -8 -4 9 23 60 42 69
3 0 0 1 -1 -1 -8 -9 15 38 99 69 114
3 0 0 1 -1 -1 0 -5 9 23 60 36 69
3 0 0 1 -1 -1 0 -7 12 31 81 48 93
3 0 0 1 -1 -1 0 5 9 23 60 36 69
3 0 0 1 -1 -1 0 7 12 31 81 48 93
3 0 0 1 -1 -1 1 -5 3 8 63 36 72
3 0 0 1 -1 -1 1 9 15 38 99 60 114
3 0 0 1 -1 -1 2 6 9 23 60 42 69
3 0 0 1 -1 -1 3 6 3 8 63 45 72
3 0 0 1 -1 -1 4 -4 9 23 60 36 69
3 0 0 1 -1 -1 4 6 9 23 60 36 69
3 0 0 1 -1 -1 4 8 12 31 81 57 93
3 0 0 1 -1 -1 5 10 15 38 99 69 114
3 0 0 1 -1 -1 5 5 9 23 60 42 69
3 0 0 1 -1 -1 6 5 3 8 63 45 72
3 0 0 1 -1 -1 7 7 12 31 81 57 93
3 0 0 1 -1 -1 8 4 9 23 60 42 69
3 0 0 1 -1 -1 8 9 15 38 99 69 114
3 0 0 1 -1 -2 -10 0 12 31 5 19 31
3 0 0 1 -1 -2 -7 1 9 23 4 14 23
3 0 0 1 -1 -2 -8 -2 9 23 4 14 23
3 0 0 1 -1 -2 10 0 12 31 5 19 31
3 0 0 1 -1 -2 7 -1 9 23 4 14 23
3 0 0 1 -1 -2 8 2 9 23 4 14 23
3 0 0 1 -1 -3 -1 3 3 8 189 108 216
3 0 0 1 -1 -3 -5 0 8 21 11 13 21
3 0 0 1 -1 -3 1 -3 3 8 189 108 216
3 0 0 1 -1 -3 5 0 8 21 11 13 21
3 0 0 1 -1 -5 -1 1 3 8 315 180 360
3 0 0 1 -1 -5 1 -1 3 8 315 180 360
3 0 0 1 -1 -9 -1 -1 15 38 891 540 1026
3 0 0 1 -1 -9 1 1 15 38 891 540 1026
3 0 0 1 -1 1 -1 -5 3 8 63 36 72
3 0 0 1 -1 1 -1 9 15 38 99 54 114
3 0 0 1 -1 1 -2 6 9 23 60 27 69
3 0 0 1 -1 1 -3 6 3 8 63 27 72
3 0 0 1 -1 1 -4 -4 9 23 60 33 69
3 0 0 1 -1 1 -4 6 9 23 60 33 69
3 0 0 1 -1 1 -4 8 12 31 81 36 93
3 0 0 1 -1 1 -5 10 15 38 99 45 114
3 0 0 1 -1 1 -5 5 9 23 60 27 69
3 0 0 1 -1 1 -6 5 3 8 63 27 72
3 0 0 1 -1 1 -7 7 12 31 81 36 93
3 0 0 1 -1 1 -8 4 9 23 60 27 69
3 0 0 1 -1 1 -8 9 15 38 99 45 114
3 0 0 1 -1 1 0 -5 9 23 60 33 69
3 0 0 1 -1 1 0 -7 12 31 81 45 93
3 0 0 1 -1 1 0 5 9 23 60 33 69
3 0 0 1 -1 1 0 7 12 31 81 45 93
3 0 0 1 -1 1 1 -9 15 38 99 54 114
3 0 0 1 -1 1 1 5 3 8 63 36 72
3 0 0 1 -1 1 2 -6 9 23 60 27 69
3 0 0 1 -1 1 3 -6 3 8 63 27 72
3 0 0 1 -1 1 4 -6 9 23 60 33 69
3 0 0 1 -1 1 4 -8 12 31 81 36 93
3 0 0 1 -1 1 4 4 9 23 60 33 69
3 0 0 1 -1 1 5 -10 15 38 99 45 114
3 0 0 1 -1 1 5 -5 9 23 60 27 69
3 0 0 1 -1 1 6 -5 3 8 63 27 72
3 0 0 1 -1 1 7 -7 12 31 81 36 93
3 0 0 1 -1 1 8 -4 9 23 60 27 69
3 0 0 1 -1 1 8 -9 15 38 99 45 114
3 0 0 1 -1 2 -10 0 12 31 26 19 31
3 0 0 1 -1 2 -7 -1 9 23 19 14 23
3 0 0 1 -1 2 -8 2 9 23 19 14 23
3 0 0 1 -1 2 10 0 12 31 26 19 31
3 0 0 1 -1 2 7 1 9 23 19 14 23
3 0 0 1 -1 2 8 -2 9 23 19 14 23
3 0 0 1 -1 3 -1 -3 3 8 189 108 216
3 0 0 1 -1 3 -5 0 8 21 10 13 21
3 0 0 1 -1 3 1 3 3 8 189 108 216
3 0 0 1 -1 3 5 0 8 21 10 13 21
3 0 0 1 -1 5 -1 -1 3 8 315 180 360
3 0 0 1 -1 5 1 1 3 8 315 180 360
3 0 0 1 -1 9 -1 1 15 38 891 486 1026
3 0 0 1 -1 9 1 -1 15 38 891 486 1026
3 0 0 1 -10 0 -1 -2 12 31 50 190 310
3 0 0 1 -10 0 -1 2 12 31 260 190 310
3 0 0 1 -10 0 -11 -1 12 31 50 190 310
3 0 0 1 -10 0 -11 1 12 31 260 190 310
3 0 0 1 -10 0 -2 -1 5 13 21 15 39
3 0 0 1 -10 0 -2 1 5 13 21 24 39
3 0 0 1 -10 0 -21 0 12 31 260 190 310
3 0 0 1 -10 0 1 -2 12 31 260 190 310
3 0 0 1 -10 0 1 2 12 31 50 190 310
3 0 0 1 -10 0 11 -1 12 31 260 190 310
3 0 0 1 -10 0 11 1 12 31 50 190 310
3 0 0 1 -10 0 2 -1 5 13 21 24 39
3 0 0 1 -10 0 2 1 5 13 21 15 39
3 0 0 1 -10 0 21 0 12 31 260 190 310
3 0 0 1 -11 -1 -10 0 12 31 55 209 341
3 0 0 1 -11 -1 10 0 12 31 55 209 341
3 0 0 1 -11 1 -10 0 12 31 286 209 341
3 0 0 1 -11 1 10 0 12 31 286 209 341
3 0 0 1 -14 -2 -4 0 9 23 60 42 69
3 0 0 1 -14 -2 4 0 9 23 60 42 69
3 0 0 1 -14 2 -4 0 9 23 60 27 69
3 0 0 1 -14 2 4 0 9 23 60 27 69
3 0 0 1 -15 -2 -7 -1 9 23 285 210 345
3 0 0 1 -15 -2 7 1 9 23 285 210 345
3 0 0 1 -15 0 -8 0 9 23 285 210 345
3 0 0 1 -15 0 8 0 9 23 285 210 345
3 0 0 1 -15 2 -7 1 9 23 60 210 345
3 0 0 1 -15 2 7 -1 9 23 60 210 345
3 0 0 1 -17 -1 -4 0 9 23 60 42 69
3 0 0 1 -17 -1 4 0 9 23 60 42 69
3 0 0 1 -17 1 -4 0 9 23 60 27 69
3 0 0 1 -17 1 4 0 9 23 60 27 69
3 0 0 1 -18 -1 -4 0 5 13 72 288 468
3 0 0 1 -18 -1 4 0 5 13 72 288 468
3 0 0 1 -18 1 -4 0 5 13 396 288 468
3 0 0 1 -18 1 4 0 5 13 396 288 468
3 0 0 1 -2 -1 -10 0 5 13 21 15 39
3 0 0 1 -2 -1 10 0 5 13 21 15 39
3 0 0 1 -2 -6 -1 -1 9 23 60 42 69
3 0 0 1 -2 -6 1 1 9 23 60 42 69
3 0 0 1 -2 1 -10 0 5 13 21 24 39
3 0 0 1 -2 1 10 0 5 13 21 24 39
3 0 0 1 -2 6 -1 1 9 23 60 27 69
3 0 0 1 -2 6 1 -1 9 23 60 27 69
3 0 0 1 -20 0 -4 0 9 23 60 42 69
3 0 0 1 -20 0 4 0 9 23 60 42 69
3 0 0 1 -21 0 -10 0 12 31 105 399 651
3 0 0 1 -21 0 -4 0 3 8 7 4 8
3 0 0 1 -21 0 10 0 12 31 105 399 651
3 0 0 1 -21 0 4 0 3 8 1 4 8
3 0 0 1 -22 0 -4 0 5 13 88 352 572
3 0 0 1 -22 0 4 0 5 13 88 352 572
3 0 0 1 -25 -1 -4 0 13 33 125 500 825
3 0 0 1 -25 -1 4 0 13 33 125 500 825
3 0 0 1 -25 1 -4 0 13 33 700 500 825
3 0 0 1 -25 1 4 0 13 33 700 500 825
3 0 0 1 -26 0 -7 0 13 33 442 520 858
3 0 0 1 -26 0 7 0 13 33 442 520 858
3 0 0 1 -28 0 -4 0 12 31 81 57 93
3 0 0 1 -28 0 4 0 12 31 81 57 93
3 0 0 1 -29 0 -4 0 13 33 145 580 957
3 0 0 1 -29 0 4 0 13 33 145 580 957
3 0 0 1 -3 -6 -1 -1 3 8 63 45 72
3 0 0 1 -3 -6 1 1 3 8 63 45 72
3 0 0 1 -3 6 -1 1 3 8 63 27 72
3 0 0 1 -3 6 1 -1 3 8 63 27 72
3 0 0 1 -35 0 -4 0 15 38 99 69 114
3 0 0 1 -35 0 4 0 15 38 99 69 114
3 0 0 1 -4 -2 -5 0 3 8 1 4 8
3 0 0 1 -4 -2 5 0 3 8 1 4 8
3 0 0 1 -4 -4 -1 1 9 23 240 132 276
3 0 0 1 -4 -4 1 -1 9 23 240 132 276
3 0 0 1 -4 -6 -1 -1 9 23 360 216 414
3 0 0 1 -4 -6 1 1 9 23 360 216 414
3 0 0 1 -4 -8 -1 -1 12 31 81 57 93
3 0 0 1 -4 -8 1 1 12 31 81 57 93
3 0 0 1 -4 0 -14 -2 9 23 60 42 69
3 0 0 1 -4 0 -14 2 9 23 60 27 69
3 0 0 1 -4 0 -17 -1 9 23 60 42 69
3 0 0 1 -4 0 -17 1 9 23 60 27 69
3 0 0 1 -4 0 -18 -1 5 13 16 64 104
3 0 0 1 -4 0 -18 1 5 13 88 64 104
3 0 0 1 -4 0 -20 0 9 23 60 42 69
3 0 0 1 -4 0 -21 0 3 8 7 4 8
3 0 0 1 -4 0 -22 0 5 13 88 64 104
3 0 0 1 -4 0 -25 -1 13 33 20 80 132
3 0 0 1 -4 0 -25 1 13 33 112 80 132
3 0 0 1 -4 0 -28 0 12 31 81 57 93
3 0 0 1 -4 0 -29 0 13 33 112 80 132
3 0 0 1 -4 0 -35 0 15 38 99 69 114
3 0 0 1 -4 0 14 -2 9 23 60 27 69
3 0 0 1 -4 0 14 2 9 23 60 42 69
3 0 0 1 -4 0 17 -1 9 23 60 27 69
3 0 0 1 -4 0 17 1 9 23 60 42 69
3 0 0 1 -4 0 18 -1 5 13 88 64 104
3 0 0 1 -4 0 18 1 5 13 16 64 104
3 0 0 1 -4 0 20 0 9 23 60 42 69
3 0 0 1 -4 0 21 0 3 8 7 4 8
3 0 0 1 -4 0 22 0 5 13 88 64 104
3 0 0 1 -4 0 25 -1 13 33 112 80 132
3 0 0 1 -4 0 25 1 13 33 20 80 132
3 0 0 1 -4 0 28 0 12 31 81 57 93
3 0 0 1 -4 0 29 0 13 33 112 80 132
3 0 0 1 -4 0 35 0 15 38 99 69 114
3 0 0 1 -4 2 -5 0 3 8 1 4 8
3 0 0 1 -4 2 5 0 3 8 1 4 8
3 0 0 1 -4 4 -1 -1 9 23 240 144 276
3 0 0 1 -4 4 1 1 9 23 240 144 276
3 0 0 1 -4 6 -1 1 9 23 360 198 414
3 0 0 1 -4 6 1 -1 9 23 360 198 414
3 0 0 1 -4 8 -1 1 12 31 81 36 93
3 0 0 1 -4 8 1 -1 12 31 81 36 93
3 0 0 1 -5 -10 -1 -1 15 38 99 69 114
3 0 0 1 -5 -10 1 1 15 38 99 69 114
3 0 0 1 -5 -5 -1 -1 9 23 60 42 69
3 0 0 1 -5 -5 1 1 9 23 60 42 69
3 0 0 1 -5 0 -1 -3 8 21 55 65 105
3 0 0 1 -5 0 -1 3 8 21 50 65 105
3 0 0 1 -5 0 -4 -2 3 8 1 4 8
3 0 0 1 -5 0 -4 2 3 8 1 4 8
3 0 0 1 -5 0 1 -3 8 21 50 65 105
3 0 0 1 -5 0 1 3 8 21 55 65 105
3 0 0 1 -5 0 4 -2 3 8 7 4 8
3 0 0 1 -5 0 4 2 3 8 7 4 8
3 0 0 1 -5 10 -1 1 15 38 99 45 114
3 0 0 1 -5 10 1 -1 15 38 99 45 114
3 0 0 1 -5 5 -1 1 9 23 60 27 69
3 0 0 1 -5 5 1 -1 9 23 60 27 69
3 0 0 1 -6 -5 -1 -1 3 8 63 45 72
3 0 0 1 -6 -5 1 1 3 8 63 45 72
3 0 0 1 -6 5 -1 1 3 8 63 27 72
3 0 0 1 -6 5 1 -1 3 8 63 27 72
3 0 0 1 -7 -1 -1 2 9 23 133 98 161
3 0 0 1 -7 -1 -15 -2 9 23 133 98 161
3 0 0 1 -7 -1 -8 0 9 23 133 98 161
3 0 0 1 -7 -1 1 -2 9 23 133 98 161
3 0 0 1 -7 -1 15 2 9 23 133 98 161
3 0 0 1 -7 -1 8 0 9 23 133 98 161
3 0 0 1 -7 -7 -1 -1 12 31 81 57 93
3 0 0 1 -7 -7 1 1 12 31 81 57 93
3 0 0 1 -7 0 -26 0 13 33 112 140 231
3 0 0 1 -7 0 26 0 13 33 112 140 231
3 0 0 1 -7 1 -1 -2 9 23 28 98 161
3 0 0 1 -7 1 -15 2 9 23 28 98 161
3 0 0 1 -7 1 -8 0 9 23 28 98 161
3 0 0 1 -7 1 1 2 9 23 28 98 161
3 0 0 1 -7 1 15 -2 9 23 28 98 161
3 0 0 1 -7 1 8 0 9 23 28 98 161
3 0 0 1 -7 7 -1 1 12 31 81 36 93
3 0 0 1 -7 7 1 -1 12 31 81 36 93
3 0 0 1 -8 -2 -1 -2 9 23 32 112 184
3 0 0 1 -8 -2 1 2 9 23 32 112 184
3 0 0 1 -8 -4 -1 -1 9 23 60 42 69
3 0 0 1 -8 -4 1 1 9 23 60 42 69
3 0 0 1 -8 -9 -1 -1 15 38 99 69 114
3 0 0 1 -8 -9 1 1 15 38 99 69 114
3 0 0 1 -8 0 -15 0 9 23 32 112 184
3 0 0 1 -8 0 -7 -1 9 23 152 112 184
3 0 0 1 -8 0 -7 1 9 23 32 112 184
3 0 0 1 -8 0 15 0 9 23 32 112 184
3 0 0 1 -8 0 7 -1 9 23 32 112 184
3 0 0 1 -8 0 7 1 9 23 152 112 184
3 0 0 1 -8 2 -1 2 9 23 152 112 184
3 0 0 1 -8 2 1 -2 9 23 152 112 184
3 0 0 1 -8 4 -1 1 9 23 60 27 69
3 0 0 1 -8 4 1 -1 9 23 60 27 69
3 0 0 1 -8 9 -1 1 15 38 99 45 114
3 0 0 1 -8 9 1 -1 15 38 99 45 114
3 0 0 1 0 -5 -1 -1 9 23 300 180 345
3 0 0 1 0 -5 -1 1 9 23 300 165 345
3 0 0 1 0 -5 1 -1 9 23 300 165 345
3 0 0 1 0 -5 1 1 9 23 300 180 345
3 0 0 1 0 -7 -1 -1 12 31 567 336 651
3 0 0 1 0 -7 -1 1 12 31 567 315 651
3 0 0 1 0 -7 1 -1 12 31 567 315 651
3 0 0 1 0 -7 1 1 12 31 567 336 651
3 0 0 1 0 5 -1 -1 9 23 300 180 345
3 0 0 1 0 5 -1 1 9 23 300 165 345
3 0 0 1 0 5 1 -1 9 23 300 165 345
3 0 0 1 0 5 1 1 9 23 300 180 345
3 0 0 1 0 7 -1 -1 12 31 567 336 651
3 0 0 1 0 7 -1 1 12 31 567 315 651
3 0 0 1 0 7 1 -1 12 31 567 315 651
3 0 0 1 0 7 1 1 12 31 567 336 651
3 0 0 1 1 -1 -1 -5 3 8 63 36 72
3 0 0 1 1 -1 -1 9 15 38 99 54 114
3 0 0 1 1 -1 -2 6 9 23 60 27 69
3 0 0 1 1 -1 -3 6 3 8 63 27 72
3 0 0 1 1 -1 -4 -4 9 23 60 33 69
3 0 0 1 1 -1 -4 6 9 23 60 33 69
3 0 0 1 1 -1 -4 8 12 31 81 36 93
3 0 0 1 1 -1 -5 10 15 38 99 45 114
3 0 0 1 1 -1 -5 5 9 23 60 27 69
3 0 0 1 1 -1 -6 5 3 8 63 27 72
3 0 0 1 1 -1 -7 7 12 31 81 36 93
3 0 0 1 1 -1 -8 4 9 23 60 27 69
3 0 0 1 1 -1 -8 9 15 38 99 45 114
3 0 0 1 1 -1 0 -5 9 23 60 33 69
3 0 0 1 1 -1 0 -7 12 31 81 45 93
3 0 0 1 1 -1 0 5 9 23 60 33 69
3 0 0 1 1 -1 0 7 12 31 81 45 93
3 0 0 1 1 -1 1 -9 15 38 99 54 114
3 0 0 1 1 -1 1 5 3 8 63 36 72
3 0 0 1 1 -1 2 -6 9 23 60 27 69
3 0 0 1 1 -1 3 -6 3 8 63 27 72
3 0 0 1 1 -1 4 -6 9 23 60 33 69
3 0 0 1 1 -1 4 -8 12 31 81 36 93
3 0 0 1 1 -1 4 4 9 23 60 33 69
3 0 0 1 1 -1 5 -10 15 38 99 45 114
3 0 0 1 1 -1 5 -5 9 23 60 27 69
3 0 0 1 1 -1 6 -5 3 8 63 27 72
3 0 0 1 1 -1 7 -7 12 31 81 36 93
3 0 0 1 1 -1 8 -4 9 23 60 27 69
3 0 0 1 1 -1 8 -9 15 38 99 45 114
3 0 0 1 1 -2 -10 0 12 31 26 19 31
3 0 0 1 1 -2 -7 -1 9 23 19 14 23
3 0 0 1 1 -2 -8 2 9 23 19 14 23
3 0 0 1 1 -2 10 0 12 31 26 19 31
3 0 0 1 1 -2 7 1 9 23 19 14 23
3 0 0 1 1 -2 8 -2 9 23 19 14 23
3 0 0 1 1 -3 -1 -3 3 8 189 108 216
3 0 0 1 1 -3 -5 0 8 21 10 13 21
3 0 0 1 1 -3 1 3 3 8 189 108 216
3 0 0 1 1 -3 5 0 8 21 10 13 21
3 0 0 1 1 -5 -1 -1 3 8 315 180 360
3 0 0 1 1 -5 1 1 3 8 315 180 360
3 0 0 1 1 -9 -1 1 15 38 891 486 1026
3 0 0 1 1 -9 1 -1 15 38 891 486 1026
3 0 0 1 1 1 -1 -9 15 38 99 60 114
3 0 0 1 1 1 -1 5 3 8 63 36 72
3 0 0 1 1 1 -2 -6 9 23 60 42 69
3 0 0 1 1 1 -3 -6 3 8 63 45 72
3 0 0 1 1 1 -4 -6 9 23 60 36 69
3 0 0 1 1 1 -4 -8 12 31 81 57 93
3 0 0 1 1 1 -4 4 9 23 60 36 69
3 0 0 1 1 1 -5 -10 15 38 99 69 114
3 0 0 1 1 1 -5 -5 9 23 60 42 69
3 0 0 1 1 1 -6 -5 3 8 63 45 72
3 0 0 1 1 1 -7 -7 12 31 81 57 93
3 0 0 1 1 1 -8 -4 9 23 60 42 69
3 0 0 1 1 1 -8 -9 15 38 99 69 114
3 0 0 1 1 1 0 -5 9 23 60 36 69
3 0 0 1 1 1 0 -7 12 31 81 48 93
3 0 0 1 1 1 0 5 9 23 60 36 69
3 0 0 1 1 1 0 7 12 31 81 48 93
3 0 0 1 1 1 1 -5 3 8 63 36 72
3 0 0 1 1 1 1 9 15 38 99 60 114
3 0 0 1 1 1 2 6 9 23 60 42 69
3 0 0 1 1 1 3 6 3 8 63 45 72
3 0 0 1 1 1 4 -4 9 23 60 36 69
3 0 0 1 1 1 4 6 9 23 60 36 69
3 0 0 1 1 1 4 8 12 31 81 57 93
3 0 0 1 1 1 5 10 15 38 99 69 114
3 0 0 1 1 1 5 5 9 23 60 42 69
3 0 0 1 1 1 6 5 3 8 63 45 72
3 0 0 1 1 1 7 7 12 31 81 57 93
3 0 0 1 1 1 8 4 9 23 60 42 69
3 0 0 1 1 1 8 9 15 38 99 69 114
3 0 0 1 1 2 -10 0 12 31 5 19 31
3 0 0 1 1 2 -7 1 9 23 4 14 23
3 0 0 1 1 2 -8 -2 9 23 4 14 23
3 0 0 1 1 2 10 0 12 31 5 19 31
3 0 0 1 1 2 7 -1 9 23 4 14 23
3 0 0 1 1 2 8 2 9 23 4 14 23
3 0 0 1 1 3 -1 3 3 8 189 108 216
3 0 0 1 1 3 -5 0 8 21 11 13 21
3 0 0 1 1 3 1 -3 3 8 189 108 216
3 0 0 1 1 3 5 0 8 21 11 13 21
3 0 0 1 1 5 -1 1 3 8 315 180 360
3 0 0 1 1 5 1 -1 3 8 315 180 360
3 0 0 1 1 9 -1 -1 15 38 891 540 1026
3 0 0 1 1 9 1 1 15 38 891 540 1026
3 0 0 1 10 0 -1 -2 12 31 50 190 310
3 0 0 1 10 0 -1 2 12 31 260 190 310
3 0 0 1 10 0 -11 -1 12 31 50 190 310
3 0 0 1 10 0 -11 1 12 31 260 190 310
3 0 0 1 10 0 -2 -1 5 13 21 15 39
3 0 0 1 10 0 -2 1 5 13 21 24 39
3 0 0 1 10 0 -21 0 12 31 50 190 310
3 0 0 1 10 0 1 -2 12 31 260 190 310
3 0 0 1 10 0 1 2 12 31 50 190 310
3 0 0 1 10 0 11 -1 12 31 260 190 310
3 0 0 1 10 0 11 1 12 31 50 190 310
3 0 0 1 10 0 2 -1 5 13 21 24 39
3 0 0 1 10 0 2 1 5 13 21 15 39
3 0 0 1 10 0 21 0 12 31 50 190 310
3 0 0 1 11 -1 -10 0 12 31 286 209 341
3 0 0 1 11 -1 10 0 12 31 286 209 341
3 0 0 1 11 1 -10 0 12 31 55 209 341
3 0 0 1 11 1 10 0 12 31 55 209 341
3 0 0 1 14 -2 -4 0 9 23 60 27 69
3 0 0 1 14 -2 4 0 9 23 60 27 69
3 0 0 1 14 2 -4 0 9 23 60 42 69
3 0 0 1 14 2 4 0 9 23 60 42 69
3 0 0 1 15 -2 -7 1 9 23 60 210 345
3 0 0 1 15 -2 7 -1 9 23 60 210 345
3 0 0 1 15 0 -8 0 9 23 60 210 345
3 0 0 1 15 0 8 0 9 23 60 210 345
3 0 0 1 15 2 -7 -1 9 23 285 210 345
3 0 0 1 15 2 7 1 9 23 285 210 345
3 0 0 1 17 -1 -4 0 9 23 60 27 69
3 0 0 1 17 -1 4 0 9 23 60 27 69
3 0 0 1 17 1 -4 0 9 23 60 42 69
3 0 0 1 17 1 4 0 9 23 60 42 69
3 0 0 1 18 -1 -4 0 5 13 396 288 468
3 0 0 1 18 -1 4 0 5 13 396 288 468
3 0 0 1 18 1 -4 0 5 13 72 288 468
3 0 0 1 18 1 4 0 5 13 72 288 468
3 0 0 1 2 -1 -10 0 5 13 21 24 39
3 0 0 1 2 -1 10 0 5 13 21 24 39
3 0 0 1 2 -6 -1 1 9 23 60 27 69
3 0 0 1 2 -6 1 -1 9 23 60 27 69
3 0 0 1 2 1 -10 0 5 13 21 15 39
3 0 0 1 2 1 10 0 5 13 21 15 39
3 0 0 1 2 6 -1 -1 9 23 60 42 69
3 0 0 1 2 6 1 1 9 23 60 42 69
3 0 0 1 20 0 -4 0 9 23 60 42 69
3 0 0 1 20 0 4 0 9 23 60 42 69
3 0 0 1 21 0 -10 0 12 31 546 399 651
3 0 0 1 21 0 -4 0 3 8 7 4 8
3 0 0 1 21 0 10 0 12 31 546 399 651
3 0 0 1 21 0 4 0 3 8 1 4 8
3 0 0 1 22 0 -4 0 5 13 484 352 572
3 0 0 1 22 0 4 0 5 13 484 352 572
3 0 0 1 25 -1 -4 0 13 33 700 500 825
3 0 0 1 25 -1 4 0 13 33 700 500 825
3 0 0 1 25 1 -4 0 13 33 125 500 825
3 0 0 1 25 1 4 0 13 33 125 500 825
3 0 0 1 26 0 -7 0 13 33 416 520 858
3 0 0 1 26 0 7 0 13 33 416 520 858
3 0 0 1 28 0 -4 0 12 31 81 57 93
3 0 0 1 28 0 4 0 12 31 81 57 93
3 0 0 1 29 0 -4 0 13 33 812 580 957
3 0 0 1 29 0 4 0 13 33 812 580 957
3 0 0 1 3 -6 -1 1 3 8 63 27 72
3 0 0 1 3 -6 1 -1 3 8 63 27 72
3 0 0 1 3 6 -1 -1 3 8 63 45 72
3 0 0 1 3 6 1 1 3 8 63 45 72
3 0 0 1 35 0 -4 0 15 38 99 69 114
3 0 0 1 35 0 4 0 15 38 99 69 114
3 0 0 1 4 -2 -5 0 3 8 7 4 8
3 0 0 1 4 -2 5 0 3 8 7 4 8
3 0 0 1 4 -4 -1 -1 9 23 240 144 276
3 0 0 1 4 -4 1 1 9 23 240 144 276
3 0 0 1 4 -6 -1 1 9 23 360 198 414
3 0 0 1 4 -6 1 -1 9 23 360 198 414
3 0 0 1 4 -8 -1 1 12 31 81 36 93
3 0 0 1 4 -8 1 -1 12 31 81 36 93
3 0 0 1 4 0 -14 -2 9 23 60 42 69
3 0 0 1 4 0 -14 2 9 23 60 27 69
3 0 0 1 4 0 -17 -1 9 23 60 42 69
3 0 0 1 4 0 -17 1 9 23 60 27 69
3 0 0 1 4 0 -18 -1 5 13 16 64 104
3 0 0 1 4 0 -18 1 5 13 88 64 104
3 0 0 1 4 0 -20 0 9 23 60 42 69
3 0 0 1 4 0 -21 0 3 8 1 4 8
3 0 0 1 4 0 -22 0 5 13 16 64 104
3 0 0 1 4 0 -25 -1 13 33 20 80 132
3 0 0 1 4 0 -25 1 13 33 112 80 132
3 0 0 1 4 0 -28 0 12 31 81 57 93
3 0 0 1 4 0 -29 0 13 33 20 80 132
3 0 0 1 4 0 -35 0 15 38 99 69 114
3 0 0 1 4 0 14 -2 9 23 60 27 69
3 0 0 1 4 0 14 2 9 23 60 42 69
3 0 0 1 4 0 17 -1 9 23 60 27 69
3 0 0 1 4 0 17 1 9 23 60 42 69
3 0 0 1 4 0 18 -1 5 13 88 64 104
3 0 0 1 4 0 18 1 5 13 16 64 104
3 0 0 1 4 0 20 0 9 23 60 42 69
3 0 0 1 4 0 21 0 3 8 1 4 8
3 0 0 1 4 0 22 0 5 13 16 64 104
3 0 0 1 4 0 25 -1 13 33 112 80 132
3 0 0 1 4 0 25 1 13 33 20 80 132
3 0 0 1 4 0 28 0 12 31 81 57 93
3 0 0 1 4 0 29 0 13 33 20 80 132
3 0 0 1 4 0 35 0 15 38 99 69 114
3 0 0 1 4 2 -5 0 3 8 7 4 8
3 0 0 1 4 2 5 0 3 8 7 4 8
3 0 0 1 4 4 -1 1 9 23 240 132 276
3 0 0 1 4 4 1 -1 9 23 240 132 276
3 0 0 1 4 6 -1 -1 9 23 360 216 414
3 0 0 1 4 6 1 1 9 23 360 216 414
3 0 0 1 4 8 -1 -1 12 31 81 57 93
3 0 0 1 4 8 1 1 12 31 81 57 93
3 0 0 1 5 -10 -1 1 15 38 99 45 114
3 0 0 1 5 -10 1 -1 15 38 99 45 114
3 0 0 1 5 -5 -1 1 9 23 60 27 69
3 0 0 1 5 -5 1 -1 9 23 60 27 69
3 0 0 1 5 0 -1 -3 8 21 55 65 105
3 0 0 1 5 0 -1 3 8 21 50 65 105
3 0 0 1 5 0 -4 -2 3 8 1 4 8
3 0 0 1 5 0 -4 2 3 8 1 4 8
3 0 0 1 5 0 1 -3 8 21 50 65 105
3 0 0 1 5 0 1 3 8 21 55 65 105
3 0 0 1 5 0 4 -2 3 8 7 4 8
3 0 0 1 5 0 4 2 3 8 7 4 8
3 0 0 1 5 10 -1 -1 15 38 99 69 114
3 0 0 1 5 10 1 1 15 38 99 69 114
3 0 0 1 5 5 -1 -1 9 23 60 42 69
3 0 0 1 5 5 1 1 9 23 60 42 69
3 0 0 1 6 -5 -1 1 3 8 63 27 72
3 0 0 1 6 -5 1 -1 3 8 63 27 72
3 0 0 1 6 5 -1 -1 3 8 63 45 72
3 0 0 1 6 5 1 1 3 8 63 45 72
3 0 0 1 7 -1 -1 -2 9 23 28 98 161
3 0 0 1 7 -1 -15 2 9 23 28 98 161
3 0 0 1 7 -1 -8 0 9 23 28 98 161
3 0 0 1 7 -1 1 2 9 23 28 98 161
3 0 0 1 7 -1 15 -2 9 23 28 98 161
3 0 0 1 7 -1 8 0 9 23 28 98 161
3 0 0 1 7 -7 -1 1 12 31 81 36 93
3 0 0 1 7 -7 1 -1 12 31 81 36 93
3 0 0 1 7 0 -26 0 13 33 119 140 231
3 0 0 1 7 0 26 0 13 33 119 140 231
3 0 0 1 7 1 -1 2 9 23 133 98 161
3 0 0 1 7 1 -15 -2 9 23 133 98 161
3 0 0 1 7 1 -8 0 9 23 133 98 161
3 0 0 1 7 1 1 -2 9 23 133 98 161
3 0 0 1 7 1 15 2 9 23 133 98 161
3 0 0 1 7 1 8 0 9 23 133 98 161
3 0 0 1 7 7 -1 -1 12 31 81 57 93
3 0 0 1 7 7 1 1 12 31 81 57 93
3 0 0 1 8 -2 -1 2 9 23 152 112 184
3 0 0 1 8 -2 1 -2 9 23 152 112 184
3 0 0 1 8 -4 -1 1 9 23 60 27 69
3 0 0 1 8 -4 1 -1 9 23 60 27 69
3 0 0 1 8 -9 -1 1 15 38 99 45 114
3 0 0 1 8 -9 1 -1 15 38 99 45 114
3 0 0 1 8 0 -15 0 9 23 152 112 184
3 0 0 1 8 0 -7 -1 9 23 152 112 184
3 0 0 1 8 0 -7 1 9 23 32 112 184
3 0 0 1 8 0 15 0 9 23 152 112 184
3 0 0 1 8 0 7 -1 9 23 32 112 184
3 0 0 1 8 0 7 1 9 23 152 112 184
3 0 0 1 8 2 -1 -2 9 23 32 112 184
3 0 0 1 8 2 1 2 9 23 32 112 184
3 0 0 1 8 4 -1 -1 9 23 60 42 69
3 0 0 1 8 4 1 1 9 23 60 42 69
3 0 0 1 8 9 -1 -1 15 38 99 69 114
3 0 0 1 8 9 1 1 15 38 99 69 114
3 0 0 2 -1 -2 -1 -5 9 23 120 42 138
3 0 0 2 -1 -2 1 5 9 23 120 42 138
3 0 0 2 -1 -5 -1 -2 9 23 120 42 138
3 0 0 2 -1 -5 1 2 9 23 120 42 138
3 0 0 2 -1 2 -1 5 9 23 120 96 138
3 0 0 2 -1 2 1 -5 9 23 120 96 138
3 0 0 2 -1 5 -1 2 9 23 120 96 138
3 0 0 2 -1 5 1 -2 9 23 120 96 138
3 0 0 2 -2 -1 -5 0 3 8 1 2 8
3 0 0 2 -2 -1 5 0 3 8 1 2 8
3 0 0 2 -2 1 -5 0 3 8 7 2 8
3 0 0 2 -2 1 5 0 3 8 7 2 8
3 0 0 2 -4 -1 -7 -2 9 23 152 56 184
3 0 0 2 -4 -1 7 2 9 23 152 56 184
3 0 0 2 -4 0 -7 -1 9 23 120 42 138
3 0 0 2 -4 0 -7 1 9 23 120 96 138
3 0 0 2 -4 0 7 -1 9 23 120 96 138
3 0 0 2 -4 0 7 1 9 23 120 42 138
3 0 0 2 -4 1 -7 2 9 23 32 56 184
3 0 0 2 -4 1 7 -2 9 23 32 56 184
3 0 0 2 -5 0 -2 -1 3 8 1 2 8
3 0 0 2 -5 0 -2 1 3 8 7 2 8
3 0 0 2 -5 0 2 -1 3 8 7 2 8
3 0 0 2 -5 0 2 1 3 8 1 2 8
3 0 0 2 -7 -1 -4 0 9 23 120 42 138
3 0 0 2 -7 -1 4 0 9 23 120 42 138
3 0 0 2 -7 -2 -4 -1 9 23 266 98 322
3 0 0 2 -7 -2 4 1 9 23 266 98 322
3 0 0 2 -7 1 -4 0 9 23 120 96 138
3 0 0 2 -7 1 4 0 9 23 120 96 138
3 0 0 2 -7 2 -4 1 9 23 56 98 322
3 0 0 2 -7 2 4 -1 9 23 56 98 322
3 0 0 2 1 -2 -1 5 9 23 120 96 138
3 0 0 2 1 -2 1 -5 9 23 120 96 138
3 0 0 2 1 -5 -1 2 9 23 120 96 138
3 0 0 2 1 -5 1 -2 9 23 120 96 138
3 0 0 2 1 2 -1 -5 9 23 120 42 138
3 0 0 2 1 2 1 5 9 23 120 42 138
3 0 0 2 1 5 -1 -2 9 23 120 42 138
3 0 0 2 1 5 1 2 9 23 120 42 138
3 0 0 2 2 -1 -5 0 3 8 7 2 8
3 0 0 2 2 -1 5 0 3 8 7 2 8
3 0 0 2 2 1 -5 0 3 8 1 2 8
3 0 0 2 2 1 5 0 3 8 1 2 8
3 0 0 2 4 -1 -7 2 9 23 32 56 184
3 0 0 2 4 -1 7 -2 9 23 32 56 184
3 0 0 2 4 0 -7 -1 9 23 120 42 138
3 0 0 2 4 0 -7 1 9 23 120 96 138
3 0 0 2 4 0 7 -1 9 23 120 96 138
3 0 0 2 4 0 7 1 9 23 120 42 138
3 0 0 2 4 1 -7 -2 9 23 152 56 184
3 0 0 2 4 1 7 2 9 23 152 56 184
3 0 0 2 5 0 -2 -1 3 8 1 2 8
3 0 0 2 5 0 -2 1 3 8 7 2 8
3 0 0 2 5 0 2 -1 3 8 7 2 8
3 0 0 2 5 0 2 1 3 8 1 2 8
3 0 0 2 7 -1 -4 0 9 23 120 96 138
3 0 0 2 7 -1 4 0 9 23 120 96 138
3 0 0 2 7 -2 -4 1 9 23 56 98 322
3 0 0 2 7 -2 4 -1 9 23 56 98 322
3 0 0 2 7 1 -4 0 9 23 120 42 138
3 0 0 2 7 1 4 0 9 23 120 42 138
3 0 0 2 7 2 -4 -1 9 23 266 98 322
3 0 0 2 7 2 4 1 9 23 266 98 322
3 0 0 4 -1 -1 -2 -1 9 23 240 180 276
3 0 0 4 -1 -1 2 1 9 23 240 180 276
3 0 0 4 -1 1 -2 1 9 23 240 96 276
3 0 0 4 -1 1 2 -1 9 23 240 96 276
3 0 0 4 -2 -1 -1 -1 9 23 240 180 276
3 0 0 4 -2 -1 1 1 9 23 240 180 276
3 0 0 4 -2 1 -1 1 9 23 240 96 276
3 0 0 4 -2 1 1 -1 9 23 240 96 276
3 0 0 4 1 -1 -2 1 9 23 240 96 276
3 0 0 4 1 -1 2 -1 9 23 240 96 276
3 0 0 4 1 1 -2 -1 9 23 240 180 276
3 0 0 4 1 1 2 1 9 23 240 180 276
3 0 0 4 2 -1 -1 1 9 23 240 96 276
3 0 0 4 2 -1 1 -1 9 23 240 96 276
3 0 0 4 2 1 -1 -1 9 23 240 180 276
3 0 0 4 2 1 1 1 9 23 240 180 276
3 0 0 5 -1 -1 0 -1 9 23 300 180 345
3 0 0 5 -1 -1 0 1 9 23 300 180 345
3 0 0 5 -1 1 0 -1 9 23 300 165 345
3 0 0 5 -1 1 0 1 9 23 300 165 345
3 0 0 5 0 -1 -1 -1 9 23 300 180 345
3 0 0 5 0 -1 -1 1 9 23 300 165 345
3 0 0 5 0 -1 1 -1 9 23 300 165 345
3 0 0 5 0 -1 1 1 9 23 300 180 345
3 0 0 5 0 1 -1 -1 9 23 300 180 345
3 0 0 5 0 1 -1 1 9 23 300 165 345
3 0 0 5 0 1 1 -1 9 23 300 165 345
3 0 0 5 0 1 1 1 9 23 300 180 345
3 0 0 5 1 -1 0 -1 9 23 300 165 345
3 0 0 5 1 -1 0 1 9 23 300 165 345
3 0 0 5 1 1 0 -1 9 23 300 180 345
3 0 0 5 1 1 0 1 9 23 300 180 345
3 0 0 7 -1 -1 0 -1 12 31 567 336 651
3 0 0 7 -1 -1 0 1 12 31 567 336 651
3 0 0 7 -1 1 0 -1 12 31 567 315 651
3 0 0 7 -1 1 0 1 12 31 567 315 651
3 0 0 7 0 -1 -1 -1 12 31 567 336 651
3 0 0 7 0 -1 -1 1 12 31 567 315 651
3 0 0 7 0 -1 1 -1 12 31 567 315 651
3 0 0 7 0 -1 1 1 12 31 567 336 651
3 0 0 7 0 1 -1 -1 12 31 567 336 651
3 0 0 7 0 1 -1 1 12 31 567 315 651
3 0 0 7 0 1 1 -1 12 31 567 315 651
3 0 0 7 0 1 1 1 12 31 567 336 651
3 0 0 7 1 -1 0 -1 12 31 567 315 651
3 0 0 7 1 -1 0 1 12 31 567 315 651
3 0 0 7 1 1 0 -1 12 31 567 336 651
3 0 0 7 1 1 0 1 12 31 567 336 651
3 0 1 2 -1 -1 -10 0 12 31 5 7 31
3 0 1 2 -1 -1 -6 2 9 23 4 5 23
3 0 1 2 -1 -1 -8 -1 9 23 4 5 23
3 0 1 2 -1 -1 10 0 12 31 5 7 31
3 0 1 2 -1 -1 6 -2 9 23 4 5 23
3 0 1 2 -1 -1 8 1 9 23 4 5 23
3 0 1 2 -1 -5 0 -2 9 23 300 105 345
3 0 1 2 -1 -5 0 2 9 23 300 105 345
3 0 1 2 -10 0 -1 -1 12 31 100 140 620
3 0 1 2 -10 0 0 -1 12 31 520 240 620
3 0 1 2 -10 0 0 1 12 31 520 240 620
3 0 1 2 -10 0 1 1 12 31 100 140 620
3 0 1 2 -2 -2 -4 -5 9 23 120 114 138
3 0 1 2 -2 -2 4 5 9 23 120 114 138
3 0 1 2 -4 -5 -2 -2 9 23 300 285 345
3 0 1 2 -4 -5 2 2 9 23 300 285 345
3 0 1 2 -6 2 -1 -1 9 23 56 70 322
3 0 1 2 -6 2 1 1 9 23 56 70 322
3 0 1 2 -7 1 0 -1 9 23 285 135 345
3 0 1 2 -7 1 0 1 9 23 285 135 345
3 0 1 2 -8 -1 -1 -1 9 23 60 75 345
3 0 1 2 -8 -1 1 1 9 23 60 75 345
3 0 1 2 -8 -2 0 -1 9 23 266 126 322
3 0 1 2 -8 -2 0 1 9 23 266 126 322
3 0 1 2 0 -1 -10 0 12 31 26 12 31
3 0 1 2 0 -1 -7 1 9 23 19 9 23
3 0 1 2 0 -1 -8 -2 9 23 19 9 23
3 0 1 2 0 -1 10 0 12 31 26 12 31
3 0 1 2 0 -1 7 -1 9 23 19 9 23
3 0 1 2 0 -1 8 2 9 23 19 9 23
3 0 1 2 0 -2 -1 -5 9 23 120 42 138
3 0 1 2 0 -2 1 5 9 23 120 42 138
3 0 1 2 0 1 -10 0 12 31 26 12 31
3 0 1 2 0 1 -7 1 9 23 19 9 23
3 0 1 2 0 1 -8 -2 9 23 19 9 23
3 0 1 2 0 1 10 0 12 31 26 12 31
3 0 1 2 0 1 7 -1 9 23 19 9 23
3 0 1 2 0 1 8 2 9 23 19 9 23
3 0 1 2 0 2 -1 -5 9 23 120 42 138
3 0 1 2 0 2 1 5 9 23 120 42 138
3 0 1 2 1 1 -10 0 12 31 5 7 31
3 0 1 2 1 1 -6 2 9 23 4 5 23
3 0 1 2 1 1 -8 -1 9 23 4 5 23
3 0 1 2 1 1 10 0 12 31 5 7 31
3 0 1 2 1 1 6 -2 9 23 4 5 23
3 0 1 2 1 1 8 1 9 23 4 5 23
3 0 1 2 1 5 0 -2 9 23 300 105 345
3 0 1 2 1 5 0 2 9 23 300 105 345
3 0 1 2 10 0 -1 -1 12 31 100 140 620
3 0 1 2 10 0 0 -1 12 31 520 240 620
3 0 1 2 10 0 0 1 12 31 520 240 620
3 0 1 2 10 0 1 1 12 31 100 140 620
3 0 1 2 2 2 -4 -5 9 23 120 114 138
3 0 1 2 2 2 4 5 9 23 120 114 138
3 0 1 2 4 5 -2 -2 9 23 300 285 345
3 0 1 2 4 5 2 2 9 23 300 285 345
3 0 1 2 6 -2 -1 -1 9 23 56 70 322
3 0 1 2 6 -2 1 1 9 23 56 70 322
3 0 1 2 7 -1 0 -1 9 23 285 135 345
3 0 1 2 7 -1 0 1 9 23 285 135 345
3 0 1 2 8 1 -1 -1 9 23 60 75 345
3 0 1 2 8 1 1 1 9 23 60 75 345
3 0 1 2 8 2 0 -1 9 23 266 126 322
3 0 1 2 8 2 0 1 9 23 266 126 322
3 0 1 3 -1 3 0 -1 3 8 189 108 216
3 0 1 3 -1 3 0 1 3 8 189 108 216
3 0 1 3 -2 -3 -2 -4 9 23 180 189 207
3 0 1 3 -2 -3 2 4 9 23 180 189 207
3 0 1 3 -2 -4 -2 -3 9 23 180 189 207
3 0 1 3 -2 -4 2 3 9 23 180 189 207
3 0 1 3 -5 0 0 -1 8 21 150 120 315
3 0 1 3 -5 0 0 1 8 21 150 120 315
3 0 1 3 0 -1 -1 3 3 8 189 108 216
3 0 1 3 0 -1 -5 0 8 21 10 8 21
3 0 1 3 0 -1 1 -3 3 8 189 108 216
3 0 1 3 0 -1 5 0 8 21 10 8 21
3 0 1 3 0 1 -1 3 3 8 189 108 216
3 0 1 3 0 1 -5 0 8 21 10 8 21
3 0 1 3 0 1 1 -3 3 8 189 108 216
3 0 1 3 0 1 5 0 8 21 10 8 21
3 0 1 3 1 -3 0 -1 3 8 189 108 216
3 0 1 3 1 -3 0 1 3 8 189 108 216
3 0 1 3 2 3 -2 -4 9 23 180 189 207
3 0 1 3 2 3 2 4 9 23 180 189 207
3 0 1 3 2 4 -2 -3 9 23 180 189 207
3 0 1 3 2 4 2 3 9 23 180 189 207
3 0 1 3 5 0 0 -1 8 21 150 120 315
3 0 1 3 5 0 0 1 8 21 150 120 315
3 0 1 5 -1 -2 0 -2 9 23 300 105 345
3 0 1 5 -1 -2 0 2 9 23 300 105 345
3 0 1 5 -1 1 0 -1 3 8 315 180 360
3 0 1 5 -1 1 0 1 3 8 315 180 360
3 0 1 5 0 -1 -1 1 3 8 315 180 360
3 0 1 5 0 -1 1 -1 3 8 315 180 360
3 0 1 5 0 -2 -1 -2 9 23 300 105 345
3 0 1 5 0 -2 1 2 9 23 300 105 345
3 0 1 5 0 1 -1 1 3 8 315 180 360
3 0 1 5 0 1 1 -1 3 8 315 180 360
3 0 1 5 0 2 -1 -2 9 23 300 105 345
3 0 1 5 0 2 1 2 9 23 300 105 345
3 0 1 5 1 -1 0 -1 3 8 315 180 360
3 0 1 5 1 -1 0 1 3 8 315 180 360
3 0 1 5 1 2 0 -2 9 23 300 105 345
3 0 1 5 1 2 0 2 9 23 300 105 345
3 0 1 9 -1 -1 0 -1 15 38 891 540 1026
3 0 1 9 -1 -1 0 1 15 38 891 540 1026
3 0 1 9 0 -1 -1 -1 15 38 891 540 1026
3 0 1 9 0 -1 1 1 15 38 891 540 1026
3 0 1 9 0 1 -1 -1 15 38 891 540 1026
3 0 1 9 0 1 1 1 15 38 891 540 1026
3 0 1 9 1 1 0 -1 15 38 891 540 1026
3 0 1 9 1 1 0 1 15 38 891 540 1026
3 0 10 0 -21 0 0 1 12 31 50 190 310
3 0 10 0 0 1 -1 -2 12 31 50 190 310
3 0 10 0 0 1 -1 2 12 31 50 120 310
3 0 10 0 0 1 -11 -1 12 31 50 190 310
3 0 10 0 0 1 -11 1 12 31 50 120 310
3 0 10 0 0 1 -2 -1 5 13 21 15 39
3 0 10 0 0 1 -2 1 5 13 21 24 39
3 0 10 0 0 1 -21 0 12 31 50 190 310
3 0 10 0 0 1 1 -2 12 31 50 120 310
3 0 10 0 0 1 1 2 12 31 50 190 310
3 0 10 0 0 1 11 -1 12 31 50 120 310
3 0 10 0 0 1 11 1 12 31 50 190 310
3 0 10 0 0 1 2 -1 5 13 21 24 39
3 0 10 0 0 1 2 1 5 13 21 15 39
3 0 10 0 0 1 21 0 12 31 50 190 310
3 0 10 0 1 2 -1 -1 12 31 100 140 620
3 0 10 0 1 2 0 -1 12 31 100 380 620
3 0 10 0 1 2 0 1 12 31 100 380 620
3 0 10 0 1 2 1 1 12 31 100 140 620
3 0 10 0 21 0 0 1 12 31 50 190 310
3 0 15 0 -8 0 0 1 9 23 60 210 345
3 0 15 0 0 1 -8 0 9 23 60 210 345
3 0 15 0 0 1 8 0 9 23 60 210 345
3 0 15 0 8 0 0 1 9 23 60 210 345
3 0 2 3 -1 -1 -4 -3 3 8 189 135 216
3 0 2 3 -1 -1 -5 0 8 21 11 18 21
3 0 2 3 -1 -1 4 3 3 8 189 135 216
3 0 2 3 -1 -1 5 0 8 21 11 18 21
3 0 2 3 -1 -3 -2 -4 9 23 180 45 207
3 0 2 3 -1 -3 2 4 9 23 180 45 207
3 0 2 3 -2 -4 -1 -3 9 23 180 45 207
3 0 2 3 -2 -4 1 3 9 23 180 45 207
3 0 2 3 -4 -3 -1 -1 3 8 189 135 216
3 0 2 3 -4 -3 1 1 3 8 189 135 216
3 0 2 3 -5 0 -1 -1 8 21 165 270 315
3 0 2 3 -5 0 1 1 8 21 165 270 315
3 0 2 3 1 1 -4 -3 3 8 189 135 216
3 0 2 3 1 1 -5 0 8 21 11 18 21
3 0 2 3 1 1 4 3 3 8 189 135 216
3 0 2 3 1 1 5 0 8 21 11 18 21
3 0 2 3 1 3 -2 -4 9 23 180 45 207
3 0 2 3 1 3 2 4 9 23 180 45 207
3 0 2 3 2 4 -1 -3 9 23 180 45 207
3 0 2 3 2 4 1 3 9 23 180 45 207
3 0 2 3 4 3 -1 -1 3 8 189 135 216
3 0 2 3 4 3 1 1 3 8 189 135 216
3 0 2 3 5 0 -1 -1 8 21 165 270 315
3 0 2 3 5 0 1 1 8 21 165 270 315
3 0 2 4 -1 -3 -2 -3 9 23 240 252 276
3 0 2 4 -1 -3 2 3 9 23 240 252 276
3 0 2 4 -2 -3 -1 -3 9 23 240 60 276
3 0 2 4 -2 -3 1 3 9 23 240 60 276
3 0 2 4 1 3 -2 -3 9 23 240 252 276
3 0 2 4 1 3 2 3 9 23 240 252 276
3 0 2 4 2 3 -1 -3 9 23 240 60 276
3 0 2 4 2 3 1 3 9 23 240 60 276
3 0 2 6 -1 -1 0 -1 9 23 360 252 414
3 0 2 6 -1 -1 0 1 9 23 360 252 414
3 0 2 6 0 -1 -1 -1 9 23 360 252 414
3 0 2 6 0 -1 1 1 9 23 360 252 414
3 0 2 6 0 1 -1 -1 9 23 360 252 414
3 0 2 6 0 1 1 1 9 23 360 252 414
3 0 2 6 1 1 0 -1 9 23 360 252 414
3 0 2 6 1 1 0 1 9 23 360 252 414
3 0 20 0 -4 0 0 1 9 23 60 42 69
3 0 20 0 0 1 -4 0 9 23 60 42 69
3 0 20 0 0 1 4 0 9 23 60 42 69
3 0 20 0 4 0 0 1 9 23 60 42 69
3 0 21 0 -10 0 0 1 12 31 546 399 651
3 0 21 0 -4 0 0 1 3 8 7 4 8
3 0 21 0 0 1 -10 0 12 31 546 399 651
3 0 21 0 0 1 -4 0 3 8 7 4 8
3 0 21 0 0 1 10 0 12 31 546 399 651
3 0 21 0 0 1 4 0 3 8 1 4 8
3 0 21 0 10 0 0 1 12 31 546 399 651
3 0 21 0 4 0 0 1 3 8 1 4 8
3 0 22 0 -4 0 0 1 5 13 484 352 572
3 0 22 0 0 1 -4 0 5 13 484 352 572
3 0 22 0 0 1 4 0 5 13 484 352 572
3 0 22 0 4 0 0 1 5 13 484 352 572
3 0 26 0 -7 0 0 1 13 33 416 520 858
3 0 26 0 0 1 -7 0 13 33 416 520 858
3 0 26 0 0 1 7 0 13 33 416 520 858
3 0 26 0 7 0 0 1 13 33 416 520 858
3 0 28 0 -4 0 0 1 12 31 81 57 93
3 0 28 0 0 1 -4 0 12 31 81 57 93
3 0 28 0 0 1 4 0 12 31 81 57 93
3 0 28 0 4 0 0 1 12 31 81 57 93
3 0 29 0 -4 0 0 1 13 33 812 580 957
3 0 29 0 0 1 -4 0 13 33 812 580 957
3 0 29 0 0 1 4 0 13 33 812 580 957
3 0 29 0 4 0 0 1 13 33 812 580 957
3 0 3 6 -1 -1 0 -1 3 8 378 216 432
3 0 3 6 -1 -1 0 1 3 8 378 216 432
3 0 3 6 0 -1 -1 -1 3 8 378 270 432
3 0 3 6 0 -1 1 1 3 8 378 270 432
3 0 3 6 0 1 -1 -1 3 8 378 270 432
3 0 3 6 0 1 1 1 3 8 378 270 432
3 0 3 6 1 1 0 -1 3 8 378 216 432
3 0 3 6 1 1 0 1 3 8 378 216 432
3 0 35 0 -4 0 0 1 15 38 99 69 114
3 0 35 0 0 1 -4 0 15 38 99 69 114
3 0 35 0 0 1 4 0 15 38 99 69 114
3 0 35 0 4 0 0 1 15 38 99 69 114
3 0 4 0 -20 0 0 1 9 23 60 42 69
3 0 4 0 -21 0 0 1 3 8 1 4 8
3 0 4 0 -22 0 0 1 5 13 16 64 104
3 0 4 0 -28 0 0 1 12 31 81 57 93
3 0 4 0 -29 0 0 1 13 33 20 80 132
3 0 4 0 -35 0 0 1 15 38 99 69 114
3 0 4 0 0 1 -14 -2 9 23 60 42 69
3 0 4 0 0 1 -14 2 9 23 60 27 69
3 0 4 0 0 1 -17 -1 9 23 60 42 69
3 0 4 0 0 1 -17 1 9 23 60 27 69
3 0 4 0 0 1 -18 -1 5 13 16 64 104
3 0 4 0 0 1 -18 1 5 13 16 40 104
3 0 4 0 0 1 -20 0 9 23 60 42 69
3 0 4 0 0 1 -21 0 3 8 1 4 8
3 0 4 0 0 1 -22 0 5 13 16 64 104
3 0 4 0 0 1 -25 -1 13 33 20 80 132
3 0 4 0 0 1 -25 1 13 33 20 52 132
3 0 4 0 0 1 -28 0 12 31 81 57 93
3 0 4 0 0 1 -29 0 13 33 20 80 132
3 0 4 0 0 1 -35 0 15 38 99 69 114
3 0 4 0 0 1 14 -2 9 23 60 27 69
3 0 4 0 0 1 14 2 9 23 60 42 69
3 0 4 0 0 1 17 -1 9 23 60 27 69
3 0 4 0 0 1 17 1 9 23 60 42 69
3 0 4 0 0 1 18 -1 5 13 16 40 104
3 0 4 0 0 1 18 1 5 13 16 64 104
3 0 4 0 0 1 20 0 9 23 60 42 69
3 0 4 0 0 1 21 0 3 8 1 4 8
3 0 4 0 0 1 22 0 5 13 16 64 104
3 0 4 0 0 1 25 -1 13 33 20 52 132
3 0 4 0 0 1 25 1 13 33 20 80 132
3 0 4 0 0 1 28 0 12 31 81 57 93
3 0 4 0 0 1 29 0 13 33 20 80 132
3 0 4 0 0 1 35 0 15 38 99 69 114
3 0 4 0 0 2 -7 -1 9 23 120 42 138
3 0 4 0 0 2 -7 1 9 23 120 96 138
3 0 4 0 0 2 7 -1 9 23 120 96 138
3 0 4 0 0 2 7 1 9 23 120 42 138
3 0 4 0 20 0 0 1 9 23 60 42 69
3 0 4 0 21 0 0 1 3 8 1 4 8
3 0 4 0 22 0 0 1 5 13 16 64 104
3 0 4 0 28 0 0 1 12 31 81 57 93
3 0 4 0 29 0 0 1 13 33 20 80 132
3 0 4 0 35 0 0 1 15 38 99 69 114
3 0 4 5 -1 -1 -2 -1 3 8 315 225 360
3 0 4 5 -1 -1 2 1 3 8 315 225 360
3 0 4 5 -1 -2 -2 -2 9 23 300 285 345
3 0 4 5 -1 -2 2 2 9 23 300 285 345
3 0 4 5 -2 -1 -1 -1 3 8 315 225 360
3 0 4 5 -2 -1 1 1 3 8 315 225 360
3 0 4 5 -2 -2 -1 -2 9 23 300 285 345
3 0 4 5 -2 -2 1 2 9 23 300 285 345
3 0 4 5 1 1 -2 -1 3 8 315 225 360
3 0 4 5 1 1 2 1 3 8 315 225 360
3 0 4 5 1 2 -2 -2 9 23 300 285 345
3 0 4 5 1 2 2 2 9 23 300 285 345
3 0 4 5 2 1 -1 -1 3 8 315 225 360
3 0 4 5 2 1 1 1 3 8 315 225 360
3 0 4 5 2 2 -1 -2 9 23 300 285 345
3 0 4 5 2 2 1 2 9 23 300 285 345
3 0 4 6 -1 -1 0 -1 9 23 360 216 414
3 0 4 6 -1 -1 0 1 9 23 360 216 414
3 0 4 6 0 -1 -1 -1 9 23 360 216 414
3 0 4 6 0 -1 1 1 9 23 360 216 414
3 0 4 6 0 1 -1 -1 9 23 360 216 414
3 0 4 6 0 1 1 1 9 23 360 216 414
3 0 4 6 1 1 0 -1 9 23 360 216 414
3 0 4 6 1 1 0 1 9 23 360 216 414
3 0 4 8 -1 -1 0 -1 12 31 648 384 744
3 0 4 8 -1 -1 0 1 12 31 648 384 744
3 0 4 8 0 -1 -1 -1 12 31 648 456 744
3 0 4 8 0 -1 1 1 12 31 648 456 744
3 0 4 8 0 1 -1 -1 12 31 648 456 744
3 0 4 8 0 1 1 1 12 31 648 456 744
3 0 4 8 1 1 0 -1 12 31 648 384 744
3 0 4 8 1 1 0 1 12 31 648 384 744
3 0 5 0 0 1 -1 -3 8 21 55 65 105
3 0 5 0 0 1 -1 3 8 21 55 40 105
3 0 5 0 0 1 -4 -2 3 8 1 4 8
3 0 5 0 0 1 -4 2 3 8 1 4 8
3 0 5 0 0 1 1 -3 8 21 55 40 105
3 0 5 0 0 1 1 3 8 21 55 65 105
3 0 5 0 0 1 4 -2 3 8 7 4 8
3 0 5 0 0 1 4 2 3 8 7 4 8
3 0 5 0 0 2 -2 -1 3 8 1 2 8
3 0 5 0 0 2 -2 1 3 8 7 2 8
3 0 5 0 0 2 2 -1 3 8 7 2 8
3 0 5 0 0 2 2 1 3 8 1 2 8
3 0 5 0 1 3 0 -1 8 21 165 195 315
3 0 5 0 1 3 0 1 8 21 165 195 315
3 0 5 0 2 3 -1 -1 8 21 165 270 315
3 0 5 0 2 3 1 1 8 21 165 270 315
3 0 5 10 -1 -1 0 -1 15 38 990 600 1140
3 0 5 10 -1 -1 0 1 15 38 990 600 1140
3 0 5 10 0 -1 -1 -1 15 38 990 690 1140
3 0 5 10 0 -1 1 1 15 38 990 690 1140
3 0 5 10 0 1 -1 -1 15 38 990 690 1140
3 0 5 10 0 1 1 1 15 38 990 690 1140
3 0 5 10 1 1 0 -1 15 38 990 600 1140
3 0 5 10 1 1 0 1 15 38 990 600 1140
3 0 7 0 -26 0 0 1 13 33 119 140 231
3 0 7 0 0 1 -26 0 13 33 119 140 231
3 0 7 0 0 1 26 0 13 33 119 140 231
3 0 7 0 26 0 0 1 13 33 119 140 231
3 0 8 0 -15 0 0 1 9 23 152 112 184
3 0 8 0 0 1 -15 0 9 23 152 112 184
3 0 8 0 0 1 -7 -1 9 23 152 112 184
3 0 8 0 0 1 -7 1 9 23 152 72 184
3 0 8 0 0 1 15 0 9 23 152 112 184
3 0 8 0 0 1 7 -1 9 23 152 72 184
3 0 8 0 0 1 7 1 9 23 152 112 184
3 0 8 0 15 0 0 1 9 23 152 112 184
3 0 8 9 -1 -1 0 -1 15 38 891 621 1026
3 0 8 9 -1 -1 0 1 15 38 891 621 1026
3 0 8 9 0 -1 -1 -1 15 38 891 621 1026
3 0 8 9 0 -1 1 1 15 38 891 621 1026
3 0 8 9 0 1 -1 -1 15 38 891 621 1026
3 0 8 9 0 1 1 1 15 38 891 621 1026
3 0 8 9 1 1 0 -1 15 38 891 621 1026
3 0 8 9 1 1 0 1 15 38 891 621 1026
30 0 -1 0 -9 0 0 1 12 31 360 570 930
30 0 -1 0 0 1 -9 0 12 31 360 570 930
30 0 -1 0 0 1 9 0 12 31 360 570 930
30 0 -1 0 9 0 0 1 12 31 360 570 930
30 0 -9 0 -1 0 0 1 12 31 360 570 930
30 0 -9 0 0 1 -1 0 12 31 360 570 930
30 0 -9 0 0 1 1 0 12 31 360 570 930
30 0 -9 0 1 0 0 1 12 31 360 570 930
30 0 0 1 -1 0 -9 0 12 31 360 570 930
30 0 0 1 -1 0 9 0 12 31 360 570 930
30 0 0 1 -9 0 -1 0 12 31 360 570 930
30 0 0 1 -9 0 1 0 12 31 360 570 930
30 0 0 1 1 0 -9 0 12 31 360 570 930
30 0 0 1 1 0 9 0 12 31 360 570 930
30 0 0 1 9 0 -1 0 12 31 360 570 930
30 0 0 1 9 0 1 0 12 31 360 570 930
30 0 1 0 -9 0 0 1 12 31 360 570 930
30 0 1 0 0 1 -9 0 12 31 360 570 930
30 0 1 0 0 1 9 0 12 31 360 570 930
30 0 1 0 9 0 0 1 12 31 360 570 930
30 0 9 0 -1 0 0 1 12 31 360 570 930
30 0 9 0 0 1 -1 0 12 31 360 570 930
30 0 9 0 0 1 1 0 12 31 360 570 930
30 0 9 0 1 0 0 1 12 31 360 570 930
31 0 -2 0 -5 0 0 1 13 33 713 620 1023
31 0 -2 0 0 1 -5 0 13 33 713 620 1023
31 0 -2 0 0 1 5 0 13 33 713 620 1023
31 0 -2 0 5 0 0 1 13 33 713 620 1023
31 0 -5 0 -2 0 0 1 13 33 713 620 1023
31 0 -5 0 0 1 -2 0 13 33 713 620 1023
31 0 -5 0 0 1 2 0 13 33 713 620 1023
31 0 -5 0 2 0 0 1 13 33 713 620 1023
31 0 0 1 -2 0 -5 0 13 33 713 620 1023
31 0 0 1 -2 0 5 0 13 33 713 620 1023
31 0 0 1 -5 0 -2 0 13 33 713 620 1023
31 0 0 1 -5 0 2 0 13 33 713 620 1023
31 0 0 1 2 0 -5 0 13 33 713 620 1023
31 0 0 1 2 0 5 0 13 33 713 620 1023
31 0 0 1 5 0 -2 0 13 33 713 620 1023
31 0 0 1 5 0 2 0 13 33 713 620 1023
31 0 2 0 -5 0 0 1 13 33 713 620 1023
31 0 2 0 0 1 -5 0 13 33 713 620 1023
31 0 2 0 0 1 5 0 13 33 713 620 1023
31 0 2 0 5 0 0 1 13 33 713 620 1023
31 0 5 0 -2 0 0 1 13 33 713 620 1023
31 0 5 0 0 1 -2 0 13 33 713 620 1023
31 0 5 0 0 1 2 0 13 33 713 620 1023
31 0 5 0 2 0 0 1 13 33 713 620 1023
32 0 -1 0 -14 0 0 1 13 33 416 640 1056
32 0 -1 0 -9 0 0 1 13 33 416 640 1056
32 0 -1 0 0 1 -14 0 13 33 416 640 1056
32 0 -1 0 0 1 -9 0 13 33 416 640 1056
32 0 -1 0 0 1 14 0 13 33 416 640 1056
32 0 -1 0 0 1 9 0 13 33 416 640 1056
32 0 -1 0 14 0 0 1 13 33 416 640 1056
32 0 -1 0 9 0 0 1 13 33 416 640 1056
32 0 -14 0 -1 0 0 1 13 33 416 640 1056
32 0 -14 0 0 1 -1 0 13 33 416 640 1056
32 0 -14 0 0 1 1 0 13 33 416 640 1056
32 0 -14 0 1 0 0 1 13 33 416 640 1056
32 0 -9 0 -1 0 0 1 13 33 416 640 1056
32 0 -9 0 0 1 -1 0 13 33 416 640 1056
32 0 -9 0 0 1 1 0 13 33 416 640 1056
32 0 -9 0 1 0 0 1 13 33 416 640 1056
32 0 0 1 -1 0 -14 0 13 33 416 640 1056
32 0 0 1 -1 0 -9 0 13 33 416 640 1056
32 0 0 1 -1 0 14 0 13 33 416 640 1056
32 0 0 1 -1 0 9 0 13 33 416 640 1056
32 0 0 1 -14 0 -1 0 13 33 416 640 1056
32 0 0 1 -14 0 1 0 13 33 416 640 1056
32 0 0 1 -9 0 -1 0 13 33 416 640 1056
32 0 0 1 -9 0 1 0 13 33 416 640 1056
32 0 0 1 1 0 -14 0 13 33 416 640 1056
32 0 0 1 1 0 -9 0 13 33 416 640 1056
32 0 0 1 1 0 14 0 13 33 416 640 1056
32 0 0 1 1 0 9 0 13 33 416 640 1056
32 0 0 1 14 0 -1 0 13 33 416 640 1056
32 0 0 1 14 0 1 0 13 33 416 640 1056
32 0 0 1 9 0 -1 0 13 33 416 640 1056
32 0 0 1 9 0 1 0 13 33 416 640 1056
32 0 1 0 -14 0 0 1 13 33 416 640 1056
32 0 1 0 -9 0 0 1 13 33 416 640 1056
32 0 1 0 0 1 -14 0 13 33 416 640 1056
32 0 1 0 0 1 -9 0 13 33 416 640 1056
32 0 1 0 0 1 14 0 13 33 416 640 1056
32 0 1 0 0 1 9 0 13 33 416 640 1056
32 0 1 0 14 0 0 1 13 33 416 640 1056
32 0 1 0 9 0 0 1 13 33 416 640 1056
32 0 14 0 -1 0 0 1 13 33 416 640 1056
32 0 14 0 0 1 -1 0 13 33 416 640 1056
32 0 14 0 0 1 1 0 13 33 416 640 1056
32 0 14 0 1 0 0 1 13 33 416 640 1056
32 0 9 0 -1 0 0 1 13 33 416 640 1056
32 0 9 0 0 1 -1 0 13 33 416 640 1056
32 0 9 0 0 1 1 0 13 33 416 640 1056
32 0 9 0 1 0 0 1 13 33 416 640 1056
33 0 -5 0 -6 0 0 1 15 38 99 759 1254
33 0 -5 0 0 1 -6 0 15 38 99 759 1254
33 0 -5 0 0 1 6 0 15 38 99 759 1254
33 0 -5 0 6 0 0 1 15 38 99 759 1254
33 0 -6 0 -5 0 0 1 15 38 99 759 1254
33 0 -6 0 0 1 -5 0 15 38 99 759 1254
33 0 -6 0 0 1 5 0 15 38 99 759 1254
33 0 -6 0 5 0 0 1 15 38 99 759 1254
33 0 0 1 -5 0 -6 0 15 38 99 759 1254
33 0 0 1 -5 0 6 0 15 38 99 759 1254
33 0 0 1 -6 0 -5 0 15 38 99 759 1254
33 0 0 1 -6 0 5 0 15 38 99 759 1254
33 0 0 1 5 0 -6 0 15 38 99 759 1254
33 0 0 1 5 0 6 0 15 38 99 759 1254
33 0 0 1 6 0 -5 0 15 38 99 759 1254
33 0 0 1 6 0 5 0 15 38 99 759 1254
33 0 5 0 -6 0 0 1 15 38 99 759 1254
33 0 5 0 0 1 -6 0 15 38 99 759 1254
33 0 5 0 0 1 6 0 15 38 99 759 1254
33 0 5 0 6 0 0 1 15 38 99 759 1254
33 0 6 0 -5 0 0 1 15 38 99 759 1254
33 0 6 0 0 1 -5 0 15 38 99 759 1254
33 0 6 0 0 1 5 0 15 38 99 759 1254
33 0 6 0 5 0 0 1 15 38 99 759 1254
35 0 -3 0 -4 0 0 1 15 38 175 805 1330
35 0 -3 0 0 1 -4 0 15 38 175 805 1330
35 0 -3 0 0 1 4 0 15 38 175 805 1330
35 0 -3 0 4 0 0 1 15 38 175 805 1330
35 0 -4 0 -3 0 0 1 15 38 175 805 1330
35 0 -4 0 0 1 -3 0 15 38 175 805 1330
35 0 -4 0 0 1 3 0 15 38 175 805 1330
35 0 -4 0 3 0 0 1 15 38 175 805 1330
35 0 0 1 -3 0 -4 0 15 38 175 805 1330
35 0 0 1 -3 0 4 0 15 38 175 805 1330
35 0 0 1 -4 0 -3 0 15 38 175 805 1330
35 0 0 1 -4 0 3 0 15 38 175 805 1330
35 0 0 1 3 0 -4 0 15 38 175 805 1330
35 0 0 1 3 0 4 0 15 38 175 805 1330
35 0 0 1 4 0 -3 0 15 38 175 805 1330
35 0 0 1 4 0 3 0 15 38 175 805 1330
35 0 3 0 -4 0 0 1 15 38 175 805 1330
35 0 3 0 0 1 -4 0 15 38 175 805 1330
35 0 3 0 0 1 4 0 15 38 175 805 1330
35 0 3 0 4 0 0 1 15 38 175 805 1330
35 0 4 0 -3 0 0 1 15 38 175 805 1330
35 0 4 0 0 1 -3 0 15 38 175 805 1330
35 0 4 0 0 1 3 0 15 38 175 805 1330
35 0 4 0 3 0 0 1 15 38 175 805 1330
4 0 -10 0 -19 0 0 1 9 23 60 56 92
4 0 -10 0 0 1 -19 0 9 23 60 56 92
4 0 -10 0 0 1 19 0 9 23 60 56 92
4 0 -10 0 19 0 0 1 9 23 60 56 92
4 0 -13 0 -19 0 0 1 9 23 60 56 92
4 0 -13 0 0 1 -19 0 9 23 60 56 92
4 0 -13 0 0 1 19 0 9 23 60 56 92
4 0 -13 0 19 0 0 1 9 23 60 56 92
4 0 -15 0 -9 0 0 1 3 8 3 4 8
4 0 -15 0 0 1 -9 0 3 8 3 4 8
4 0 -15 0 0 1 9 0 3 8 3 4 8
4 0 -15 0 9 0 0 1 3 8 3 4 8
4 0 -19 0 -10 0 0 1 9 23 60 56 92
4 0 -19 0 -13 0 0 1 9 23 60 56 92
4 0 -19 0 0 1 -10 0 9 23 60 56 92
4 0 -19 0 0 1 -13 0 9 23 60 56 92
4 0 -19 0 0 1 10 0 9 23 60 56 92
4 0 -19 0 0 1 13 0 9 23 60 56 92
4 0 -19 0 10 0 0 1 9 23 60 56 92
4 0 -19 0 13 0 0 1 9 23 60 56 92
4 0 -20 0 -3 0 0 1 9 23 400 280 460
4 0 -20 0 0 1 -3 0 9 23 400 280 460
4 0 -20 0 0 1 3 0 9 23 400 280 460
4 0 -20 0 3 0 0 1 9 23 400 280 460
4 0 -21 0 -3 0 0 1 3 8 1 4 8
4 0 -21 0 0 1 -3 0 3 8 1 4 8
4 0 -21 0 0 1 3 0 3 8 1 4 8
4 0 -21 0 3 0 0 1 3 8 1 4 8
4 0 -22 0 -3 0 0 1 5 13 16 64 104
4 0 -22 0 0 1 -3 0 5 13 16 64 104
4 0 -22 0 0 1 3 0 5 13 16 64 104
4 0 -22 0 3 0 0 1 5 13 16 64 104
4 0 -27 0 -5 0 0 1 12 31 112 76 124
4 0 -27 0 0 1 -5 0 12 31 112 76 124
4 0 -27 0 0 1 5 0 12 31 112 76 124
4 0 -27 0 5 0 0 1 12 31 112 76 124
4 0 -28 0 -3 0 0 1 12 31 756 532 868
4 0 -28 0 -5 0 0 1 13 33 112 560 924
4 0 -28 0 0 1 -3 0 12 31 756 532 868
4 0 -28 0 0 1 -5 0 13 33 112 560 924
4 0 -28 0 0 1 3 0 12 31 756 532 868
4 0 -28 0 0 1 5 0 13 33 112 560 924
4 0 -28 0 3 0 0 1 12 31 756 532 868
4 0 -28 0 5 0 0 1 13 33 112 560 924
4 0 -29 0 -3 0 0 1 13 33 20 80 132
4 0 -29 0 0 1 -3 0 13 33 20 80 132
4 0 -29 0 0 1 3 0 13 33 20 80 132
4 0 -29 0 3 0 0 1 13 33 20 80 132
4 0 -3 0 -20 0 0 1 9 23 9 42 69
4 0 -3 0 -21 0 0 1 3 8 1 4 8
4 0 -3 0 -22 0 0 1 5 13 16 64 104
4 0 -3 0 -28 0 0 1 12 31 12 57 93
4 0 -3 0 -29 0 0 1 13 33 20 80 132
4 0 -3 0 -35 0 0 1 15 38 15 69 114
4 0 -3 0 0 1 -14 -2 9 23 9 27 69
4 0 -3 0 0 1 -14 2 9 23 9 42 69
4 0 -3 0 0 1 -17 -1 9 23 9 27 69
4 0 -3 0 0 1 -17 1 9 23 9 42 69
4 0 -3 0 0 1 -18 -1 5 13 16 64 104
4 0 -3 0 0 1 -18 1 5 13 16 40 104
4 0 -3 0 0 1 -20 0 9 23 9 42 69
4 0 -3 0 0 1 -21 0 3 8 1 4 8
4 0 -3 0 0 1 -22 0 5 13 16 64 104
4 0 -3 0 0 1 -25 -1 13 33 20 80 132
4 0 -3 0 0 1 -25 1 13 33 20 52 132
4 0 -3 0 0 1 -28 0 12 31 12 57 93
4 0 -3 0 0 1 -29 0 13 33 20 80 132
4 0 -3 0 0 1 -35 0 15 38 15 69 114
4 0 -3 0 0 1 14 -2 9 23 9 42 69
4 0 -3 0 0 1 14 2 9 23 9 27 69
4 0 -3 0 0 1 17 -1 9 23 9 42 69
4 0 -3 0 0 1 17 1 9 23 9 27 69
4 0 -3 0 0 1 18 -1 5 13 16 40 104
4 0 -3 0 0 1 18 1 5 13 16 64 104
4 0 -3 0 0 1 20 0 9 23 9 42 69
4 0 -3 0 0 1 21 0 3 8 1 4 8
4 0 -3 0 0 1 22 0 5 13 16 64 104
4 0 -3 0 0 1 25 -1 13 33 20 52 132
4 0 -3 0 0 1 25 1 13 33 20 80 132
4 0 -3 0 0 1 28 0 12 31 12 57 93
4 0 -3 0 0 1 29 0 13 33 20 80 132
4 0 -3 0 0 1 35 0 15 38 15 69 114
4 0 -3 0 0 2 -7 -1 9 23 18 96 138
4 0 -3 0 0 2 -7 1 9 23 18 42 138
4 0 -3 0 0 2 7 -1 9 23 18 42 138
4 0 -3 0 0 2 7 1 9 23 18 96 138
4 0 -3 0 20 0 0 1 9 23 9 42 69
4 0 -3 0 21 0 0 1 3 8 1 4 8
4 0 -3 0 22 0 0 1 5 13 16 64 104
4 0 -3 0 28 0 0 1 12 31 12 57 93
4 0 -3 0 29 0 0 1 13 33 20 80 132
4 0 -3 0 35 0 0 1 15 38 15 69 114
4 0 -35 0 -3 0 0 1 15 38 1155 805 1330
4 0 -35 0 0 1 -3 0 15 38 1155 805 1330
4 0 -35 0 0 1 3 0 15 38 1155 805 1330
4 0 -35 0 3 0 0 1 15 38 1155 805 1330
4 0 -5 0 -27 0 0 1 12 31 112 76 124
4 0 -5 0 -28 0 0 1 13 33 145 100 165
4 0 -5 0 0 1 -23 -1 13 33 145 65 165
4 0 -5 0 0 1 -23 1 13 33 145 100 165
4 0 -5 0 0 1 -27 0 12 31 112 76 124
4 0 -5 0 0 1 -28 0 13 33 145 100 165
4 0 -5 0 0 1 23 -1 13 33 145 100 165
4 0 -5 0 0 1 23 1 13 33 145 65 165
4 0 -5 0 0 1 27 0 12 31 112 76 124
4 0 -5 0 0 1 28 0 13 33 145 100 165
4 0 -5 0 27 0 0 1 12 31 112 76 124
4 0 -5 0 28 0 0 1 13 33 145 100 165
4 0 -9 0 -15 0 0 1 3 8 3 4 8
4 0 -9 0 0 1 -15 0 3 8 3 4 8
4 0 -9 0 0 1 -6 -1 5 13 8 32 52
4 0 -9 0 0 1 -6 1 5 13 8 20 52
4 0 -9 0 0 1 15 0 3 8 3 4 8
4 0 -9 0 0 1 6 -1 5 13 8 20 52
4 0 -9 0 0 1 6 1 5 13 8 32 52
4 0 -9 0 15 0 0 1 3 8 3 4 8
4 0 0 1 -1 -1 -2 5 12 31 112 60 124
4 0 0 1 -1 -1 -3 -6 12 31 112 76 124
4 0 0 1 -1 -1 -7 -5 12 31 112 76 124
4 0 0 1 -1 -1 2 -5 12 31 112 60 124
4 0 0 1 -1 -1 3 6 12 31 112 76 124
4 0 0 1 -1 -1 7 5 12 31 112 76 124
4 0 0 1 -1 -2 -3 -3 9 23 120 88 184
4 0 0 1 -1 -2 -6 -1 9 23 120 88 184
4 0 0 1 -1 -2 3 3 9 23 120 88 184
4 0 0 1 -1 -2 6 1 9 23 120 88 184
4 0 0 1 -1 -3 -3 -4 13 33 60 192 396
4 0 0 1 -1 -3 3 4 13 33 60 192 396
4 0 0 1 -1 1 -2 -5 12 31 112 64 124
4 0 0 1 -1 1 -3 6 12 31 112 48 124
4 0 0 1 -1 1 -7 5 12 31 112 48 124
4 0 0 1 -1 1 2 5 12 31 112 64 124
4 0 0 1 -1 1 3 -6 12 31 112 48 124
4 0 0 1 -1 1 7 -5 12 31 112 48 124
4 0 0 1 -1 2 -3 3 9 23 120 96 184
4 0 0 1 -1 2 -6 1 9 23 120 96 184
4 0 0 1 -1 2 3 -3 9 23 120 96 184
4 0 0 1 -1 2 6 -1 9 23 120 96 184
4 0 0 1 -1 3 -3 4 13 33 60 204 396
4 0 0 1 -1 3 3 -4 13 33 60 204 396
4 0 0 1 -10 0 -19 0 9 23 60 56 92
4 0 0 1 -10 0 19 0 9 23 60 56 92
4 0 0 1 -11 -2 -6 -1 9 23 60 56 92
4 0 0 1 -11 -2 6 1 9 23 60 56 92
4 0 0 1 -11 2 -6 1 9 23 60 36 92
4 0 0 1 -11 2 6 -1 9 23 60 36 92
4 0 0 1 -13 0 -19 0 9 23 60 56 92
4 0 0 1 -13 0 19 0 9 23 60 56 92
4 0 0 1 -14 -2 -3 0 9 23 280 196 322
4 0 0 1 -14 -2 3 0 9 23 280 196 322
4 0 0 1 -14 2 -3 0 9 23 42 196 322
4 0 0 1 -14 2 3 0 9 23 42 196 322
4 0 0 1 -15 0 -9 0 3 8 3 4 8
4 0 0 1 -15 0 9 0 3 8 3 4 8
4 0 0 1 -17 -1 -3 0 9 23 340 238 391
4 0 0 1 -17 -1 3 0 9 23 340 238 391
4 0 0 1 -17 1 -3 0 9 23 51 238 391
4 0 0 1 -17 1 3 0 9 23 51 238 391
4 0 0 1 -18 -1 -3 0 5 13 16 64 104
4 0 0 1 -18 -1 3 0 5 13 16 64 104
4 0 0 1 -18 1 -3 0 5 13 16 40 104
4 0 0 1 -18 1 3 0 5 13 16 40 104
4 0 0 1 -19 0 -10 0 9 23 60 56 92
4 0 0 1 -19 0 -13 0 9 23 60 56 92
4 0 0 1 -19 0 10 0 9 23 60 56 92
4 0 0 1 -19 0 13 0 9 23 60 56 92
4 0 0 1 -2 -2 -3 -4 9 23 60 56 92
4 0 0 1 -2 -2 3 4 9 23 60 56 92
4 0 0 1 -2 -5 -1 1 12 31 560 320 620
4 0 0 1 -2 -5 1 -1 12 31 560 320 620
4 0 0 1 -2 2 -3 4 9 23 60 36 92
4 0 0 1 -2 2 3 -4 9 23 60 36 92
4 0 0 1 -2 5 -1 -1 12 31 560 300 620
4 0 0 1 -2 5 1 1 12 31 560 300 620
4 0 0 1 -20 0 -3 0 9 23 400 280 460
4 0 0 1 -20 0 3 0 9 23 400 280 460
4 0 0 1 -21 0 -3 0 3 8 1 4 8
4 0 0 1 -21 0 3 0 3 8 1 4 8
4 0 0 1 -22 0 -3 0 5 13 16 64 104
4 0 0 1 -22 0 3 0 5 13 16 64 104
4 0 0 1 -23 -1 -5 0 13 33 92 460 759
4 0 0 1 -23 -1 5 0 13 33 92 460 759
4 0 0 1 -23 1 -5 0 13 33 667 460 759
4 0 0 1 -23 1 5 0 13 33 667 460 759
4 0 0 1 -25 -1 -3 0 13 33 20 80 132
4 0 0 1 -25 -1 3 0 13 33 20 80 132
4 0 0 1 -25 1 -3 0 13 33 20 52 132
4 0 0 1 -25 1 3 0 13 33 20 52 132
4 0 0 1 -27 0 -5 0 12 31 112 76 124
4 0 0 1 -27 0 5 0 12 31 112 76 124
4 0 0 1 -28 0 -3 0 12 31 756 532 868
4 0 0 1 -28 0 -5 0 13 33 112 560 924
4 0 0 1 -28 0 3 0 12 31 756 532 868
4 0 0 1 -28 0 5 0 13 33 112 560 924
4 0 0 1 -29 0 -3 0 13 33 20 80 132
4 0 0 1 -29 0 3 0 13 33 20 80 132
4 0 0 1 -3 -3 -1 -2 9 23 180 132 276
4 0 0 1 -3 -3 1 2 9 23 180 132 276
4 0 0 1 -3 -4 -1 -3 13 33 80 256 528
4 0 0 1 -3 -4 -2 -2 9 23 60 56 92
4 0 0 1 -3 -4 1 3 13 33 80 256 528
4 0 0 1 -3 -4 2 2 9 23 60 56 92
4 0 0 1 -3 -6 -1 -1 12 31 112 76 124
4 0 0 1 -3 -6 1 1 12 31 112 76 124
4 0 0 1 -3 0 -14 -2 9 23 60 42 69
4 0 0 1 -3 0 -14 2 9 23 9 42 69
4 0 0 1 -3 0 -17 -1 9 23 60 42 69
4 0 0 1 -3 0 -17 1 9 23 9 42 69
4 0 0 1 -3 0 -18 -1 5 13 16 64 104
4 0 0 1 -3 0 -18 1 5 13 16 40 104
4 0 0 1 -3 0 -20 0 9 23 9 42 69
4 0 0 1 -3 0 -21 0 3 8 1 4 8
4 0 0 1 -3 0 -22 0 5 13 16 64 104
4 0 0 1 -3 0 -25 -1 13 33 20 80 132
4 0 0 1 -3 0 -25 1 13 33 20 52 132
4 0 0 1 -3 0 -28 0 12 31 12 57 93
4 0 0 1 -3 0 -29 0 13 33 20 80 132
4 0 0 1 -3 0 -35 0 15 38 15 69 114
4 0 0 1 -3 0 14 -2 9 23 9 42 69
4 0 0 1 -3 0 14 2 9 23 60 42 69
4 0 0 1 -3 0 17 -1 9 23 9 42 69
4 0 0 1 -3 0 17 1 9 23 60 42 69
4 0 0 1 -3 0 18 -1 5 13 16 40 104
4 0 0 1 -3 0 18 1 5 13 16 64 104
4 0 0 1 -3 0 20 0 9 23 9 42 69
4 0 0 1 -3 0 21 0 3 8 1 4 8
4 0 0 1 -3 0 22 0 5 13 16 64 104
4 0 0 1 -3 0 25 -1 13 33 20 52 132
4 0 0 1 -3 0 25 1 13 33 20 80 132
4 0 0 1 -3 0 28 0 12 31 12 57 93
4 0 0 1 -3 0 29 0 13 33 20 80 132
4 0 0 1 -3 0 35 0 15 38 15 69 114
4 0 0 1 -3 3 -1 2 9 23 180 144 276
4 0 0 1 -3 3 1 -2 9 23 180 144 276
4 0 0 1 -3 4 -1 3 13 33 80 272 528
4 0 0 1 -3 4 -2 2 9 23 60 36 92
4 0 0 1 -3 4 1 -3 13 33 80 272 528
4 0 0 1 -3 4 2 -2 9 23 60 36 92
4 0 0 1 -3 6 -1 1 12 31 112 48 124
4 0 0 1 -3 6 1 -1 12 31 112 48 124
4 0 0 1 -35 0 -3 0 15 38 1155 805 1330
4 0 0 1 -35 0 3 0 15 38 1155 805 1330
4 0 0 1 -5 -2 -7 -3 9 23 60 56 92
4 0 0 1 -5 -2 7 3 9 23 60 56 92
4 0 0 1 -5 0 -23 -1 13 33 20 100 165
4 0 0 1 -5 0 -23 1 13 33 145 100 165
4 0 0 1 -5 0 -27 0 12 31 112 76 124
4 0 0 1 -5 0 -28 0 13 33 145 100 165
4 0 0 1 -5 0 23 -1 13 33 145 100 165
4 0 0 1 -5 0 23 1 13 33 20 100 165
4 0 0 1 -5 0 27 0 12 31 112 76 124
4 0 0 1 -5 0 28 0 13 33 145 100 165
4 0 0 1 -5 2 -7 3 9 23 60 36 92
4 0 0 1 -5 2 7 -3 9 23 60 36 92
4 0 0 1 -6 -1 -1 -2 9 23 60 44 92
4 0 0 1 -6 -1 -11 -2 9 23 60 56 92
4 0 0 1 -6 -1 -9 0 5 13 8 32 52
4 0 0 1 -6 -1 1 2 9 23 60 44 92
4 0 0 1 -6 -1 11 2 9 23 60 56 92
4 0 0 1 -6 -1 9 0 5 13 8 32 52
4 0 0 1 -6 1 -1 2 9 23 60 48 92
4 0 0 1 -6 1 -11 2 9 23 60 36 92
4 0 0 1 -6 1 -9 0 5 13 8 20 52
4 0 0 1 -6 1 1 -2 9 23 60 48 92
4 0 0 1 -6 1 11 -2 9 23 60 36 92
4 0 0 1 -6 1 9 0 5 13 8 20 52
4 0 0 1 -7 -3 -5 -2 9 23 60 56 92
4 0 0 1 -7 -3 5 2 9 23 60 56 92
4 0 0 1 -7 -5 -1 -1 12 31 112 76 124
4 0 0 1 -7 -5 1 1 12 31 112 76 124
4 0 0 1 -7 3 -5 2 9 23 60 36 92
4 0 0 1 -7 3 5 -2 9 23 60 36 92
4 0 0 1 -7 5 -1 1 12 31 112 48 124
4 0 0 1 -7 5 1 -1 12 31 112 48 124
4 0 0 1 -9 0 -15 0 3 8 3 4 8
4 0 0 1 -9 0 -6 -1 5 13 8 32 52
4 0 0 1 -9 0 -6 1 5 13 8 20 52
4 0 0 1 -9 0 15 0 3 8 3 4 8
4 0 0 1 -9 0 6 -1 5 13 8 20 52
4 0 0 1 -9 0 6 1 5 13 8 32 52
4 0 0 1 1 -1 -2 -5 12 31 112 64 124
4 0 0 1 1 -1 -3 6 12 31 112 48 124
4 0 0 1 1 -1 -7 5 12 31 112 48 124
4 0 0 1 1 -1 2 5 12 31 112 64 124
4 0 0 1 1 -1 3 -6 12 31 112 48 124
4 0 0 1 1 -1 7 -5 12 31 112 48 124
4 0 0 1 1 -2 -3 3 9 23 120 96 184
4 0 0 1 1 -2 -6 1 9 23 120 96 184
4 0 0 1 1 -2 3 -3 9 23 120 96 184
4 0 0 1 1 -2 6 -1 9 23 120 96 184
4 0 0 1 1 -3 -3 4 13 33 60 204 396
4 0 0 1 1 -3 3 -4 13 33 60 204 396
4 0 0 1 1 1 -2 5 12 31 112 60 124
4 0 0 1 1 1 -3 -6 12 31 112 76 124
4 0 0 1 1 1 -7 -5 12 31 112 76 124
4 0 0 1 1 1 2 -5 12 31 112 60 124
4 0 0 1 1 1 3 6 12 31 112 76 124
4 0 0 1 1 1 7 5 12 31 112 76 124
4 0 0 1 1 2 -3 -3 9 23 120 88 184
4 0 0 1 1 2 -6 -1 9 23 120 88 184
4 0 0 1 1 2 3 3 9 23 120 88 184
4 0 0 1 1 2 6 1 9 23 120 88 184
4 0 0 1 1 3 -3 -4 13 33 60 192 396
4 0 0 1 1 3 3 4 13 33 60 192 396
4 0 0 1 10 0 -19 0 9 23 60 56 92
4 0 0 1 10 0 19 0 9 23 60 56 92
4 0 0 1 11 -2 -6 1 9 23 60 36 92
4 0 0 1 11 -2 6 -1 9 23 60 36 92
4 0 0 1 11 2 -6 -1 9 23 60 56 92
4 0 0 1 11 2 6 1 9 23 60 56 92
4 0 0 1 13 0 -19 0 9 23 60 56 92
4 0 0 1 13 0 19 0 9 23 60 56 92
4 0 0 1 14 -2 -3 0 9 23 42 196 322
4 0 0 1 14 -2 3 0 9 23 42 196 322
4 0 0 1 14 2 -3 0 9 23 280 196 322
4 0 0 1 14 2 3 0 9 23 280 196 322
4 0 0 1 15 0 -9 0 3 8 3 4 8
4 0 0 1 15 0 9 0 3 8 3 4 8
4 0 0 1 17 -1 -3 0 9 23 51 238 391
4 0 0 1 17 -1 3 0 9 23 51 238 391
4 0 0 1 17 1 -3 0 9 23 340 238 391
4 0 0 1 17 1 3 0 9 23 340 238 391
4 0 0 1 18 -1 -3 0 5 13 16 40 104
4 0 0 1 18 -1 3 0 5 13 16 40 104
4 0 0 1 18 1 -3 0 5 13 16 64 104
4 0 0 1 18 1 3 0 5 13 16 64 104
4 0 0 1 19 0 -10 0 9 23 60 56 92
4 0 0 1 19 0 -13 0 9 23 60 56 92
4 0 0 1 19 0 10 0 9 23 60 56 92
4 0 0 1 19 0 13 0 9 23 60 56 92
4 0 0 1 2 -2 -3 4 9 23 60 36 92
4 0 0 1 2 -2 3 -4 9 23 60 36 92
4 0 0 1 2 -5 -1 -1 12 31 560 300 620
4 0 0 1 2 -5 1 1 12 31 560 300 620
4 0 0 1 2 2 -3 -4 9 23 60 56 92
4 0 0 1 2 2 3 4 9 23 60 56 92
4 0 0 1 2 5 -1 1 12 31 560 320 620
4 0 0 1 2 5 1 -1 12 31 560 320 620
4 0 0 1 20 0 -3 0 9 23 60 280 460
4 0 0 1 20 0 3 0 9 23 60 280 460
4 0 0 1 21 0 -3 0 3 8 1 4 8
4 0 0 1 21 0 3 0 3 8 1 4 8
4 0 0 1 22 0 -3 0 5 13 16 64 104
4 0 0 1 22 0 3 0 5 13 16 64 104
4 0 0 1 23 -1 -5 0 13 33 667 460 759
4 0 0 1 23 -1 5 0 13 33 667 460 759
4 0 0 1 23 1 -5 0 13 33 92 460 759
4 0 0 1 23 1 5 0 13 33 92 460 759
4 0 0 1 25 -1 -3 0 13 33 20 52 132
4 0 0 1 25 -1 3 0 13 33 20 52 132
4 0 0 1 25 1 -3 0 13 33 20 80 132
4 0 0 1 25 1 3 0 13 33 20 80 132
4 0 0 1 27 0 -5 0 12 31 112 76 124
4 0 0 1 27 0 5 0 12 31 112 76 124
4 0 0 1 28 0 -3 0 12 31 112 532 868
4 0 0 1 28 0 -5 0 13 33 812 560 924
4 0 0 1 28 0 3 0 12 31 112 532 868
4 0 0 1 28 0 5 0 13 33 812 560 924
4 0 0 1 29 0 -3 0 13 33 20 80 132
4 0 0 1 29 0 3 0 13 33 20 80 132
4 0 0 1 3 -3 -1 2 9 23 180 144 276
4 0 0 1 3 -3 1 -2 9 23 180 144 276
4 0 0 1 3 -4 -1 3 13 33 80 272 528
4 0 0 1 3 -4 -2 2 9 23 60 36 92
4 0 0 1 3 -4 1 -3 13 33 80 272 528
4 0 0 1 3 -4 2 -2 9 23 60 36 92
4 0 0 1 3 -6 -1 1 12 31 112 48 124
4 0 0 1 3 -6 1 -1 12 31 112 48 124
4 0 0 1 3 0 -14 -2 9 23 60 42 69
4 0 0 1 3 0 -14 2 9 23 9 42 69
4 0 0 1 3 0 -17 -1 9 23 60 42 69
4 0 0 1 3 0 -17 1 9 23 9 42 69
4 0 0 1 3 0 -18 -1 5 13 16 64 104
4 0 0 1 3 0 -18 1 5 13 16 40 104
4 0 0 1 3 0 -20 0 9 23 60 42 69
4 0 0 1 3 0 -21 0 3 8 1 4 8
4 0 0 1 3 0 -22 0 5 13 16 64 104
4 0 0 1 3 0 -25 -1 13 33 20 80 132
4 0 0 1 3 0 -25 1 13 33 20 52 132
4 0 0 1 3 0 -28 0 12 31 81 57 93
4 0 0 1 3 0 -29 0 13 33 20 80 132
4 0 0 1 3 0 -35 0 15 38 99 69 114
4 0 0 1 3 0 14 -2 9 23 9 42 69
4 0 0 1 3 0 14 2 9 23 60 42 69
4 0 0 1 3 0 17 -1 9 23 9 42 69
4 0 0 1 3 0 17 1 9 23 60 42 69
4 0 0 1 3 0 18 -1 5 13 16 40 104
4 0 0 1 3 0 18 1 5 13 16 64 104
4 0 0 1 3 0 20 0 9 23 60 42 69
4 0 0 1 3 0 21 0 3 8 1 4 8
4 0 0 1 3 0 22 0 5 13 16 64 104
4 0 0 1 3 0 25 -1 13 33 20 52 132
4 0 0 1 3 0 25 1 13 33 20 80 132
4 0 0 1 3 0 28 0 12 31 81 57 93
4 0 0 1 3 0 29 0 13 33 20 80 132
4 0 0 1 3 0 35 0 15 38 99 69 114
4 0 0 1 3 3 -1 -2 9 23 180 132 276
4 0 0 1 3 3 1 2 9 23 180 132 276
4 0 0 1 3 4 -1 -3 13 33 80 256 528
4 0 0 1 3 4 -2 -2 9 23 60 56 92
4 0 0 1 3 4 1 3 13 33 80 256 528
4 0 0 1 3 4 2 2 9 23 60 56 92
4 0 0 1 3 6 -1 -1 12 31 112 76 124
4 0 0 1 3 6 1 1 12 31 112 76 124
4 0 0 1 35 0 -3 0 15 38 175 805 1330
4 0 0 1 35 0 3 0 15 38 175 805 1330
4 0 0 1 5 -2 -7 3 9 23 60 36 92
4 0 0 1 5 -2 7 -3 9 23 60 36 92
4 0 0 1 5 0 -23 -1 13 33 20 100 165
4 0 0 1 5 0 -23 1 13 33 145 100 165
4 0 0 1 5 0 -27 0 12 31 112 76 124
4 0 0 1 5 0 -28 0 13 33 20 100 165
4 0 0 1 5 0 23 -1 13 33 145 100 165
4 0 0 1 5 0 23 1 13 33 20 100 165
4 0 0 1 5 0 27 0 12 31 112 76 124
4 0 0 1 5 0 28 0 13 33 20 100 165
4 0 0 1 5 2 -7 -3 9 23 60 56 92
4 0 0 1 5 2 7 3 9 23 60 56 92
4 0 0 1 6 -1 -1 2 9 23 60 48 92
4 0 0 1 6 -1 -11 2 9 23 60 36 92
4 0 0 1 6 -1 -9 0 5 13 8 20 52
4 0 0 1 6 -1 1 -2 9 23 60 48 92
4 0 0 1 6 -1 11 -2 9 23 60 36 92
4 0 0 1 6 -1 9 0 5 13 8 20 52
4 0 0 1 6 1 -1 -2 9 23 60 44 92
4 0 0 1 6 1 -11 -2 9 23 60 56 92
4 0 0 1 6 1 -9 0 5 13 8 32 52
4 0 0 1 6 1 1 2 9 23 60 44 92
4 0 0 1 6 1 11 2 9 23 60 56 92
4 0 0 1 6 1 9 0 5 13 8 32 52
4 0 0 1 7 -3 -5 2 9 23 60 36 92
4 0 0 1 7 -3 5 -2 9 23 60 36 92
4 0 0 1 7 -5 -1 1 12 31 112 48 124
4 0 0 1 7 -5 1 -1 12 31 112 48 124
4 0 0 1 7 3 -5 -2 9 23 60 56 92
4 0 0 1 7 3 5 2 9 23 60 56 92
4 0 0 1 7 5 -1 -1 12 31 112 76 124
4 0 0 1 7 5 1 1 12 31 112 76 124
4 0 0 1 9 0 -15 0 3 8 3 4 8
4 0 0 1 9 0 -6 -1 5 13 8 32 52
4 0 0 1 9 0 -6 1 5 13 8 20 52
4 0 0 1 9 0 15 0 3 8 3 4 8
4 0 0 1 9 0 6 -1 5 13 8 20 52
4 0 0 1 9 0 6 1 5 13 8 32 52
4 0 0 2 -1 -1 -1 -4 9 23 60 68 92
4 0 0 2 -1 -1 1 4 9 23 60 68 92
4 0 0 2 -1 -4 -1 -1 9 23 240 272 368
4 0 0 2 -1 -4 1 1 9 23 240 272 368
4 0 0 2 -1 1 -1 4 9 23 60 24 92
4 0 0 2 -1 1 1 -4 9 23 60 24 92
4 0 0 2 -1 4 -1 1 9 23 240 96 368
4 0 0 2 -1 4 1 -1 9 23 240 96 368
4 0 0 2 -3 0 -7 -1 9 23 120 42 138
4 0 0 2 -3 0 -7 1 9 23 18 42 138
4 0 0 2 -3 0 7 -1 9 23 18 42 138
4 0 0 2 -3 0 7 1 9 23 120 42 138
4 0 0 2 -7 -1 -3 0 9 23 280 98 322
4 0 0 2 -7 -1 3 0 9 23 280 98 322
4 0 0 2 -7 1 -3 0 9 23 42 98 322
4 0 0 2 -7 1 3 0 9 23 42 98 322
4 0 0 2 1 -1 -1 4 9 23 60 24 92
4 0 0 2 1 -1 1 -4 9 23 60 24 92
4 0 0 2 1 -4 -1 1 9 23 240 96 368
4 0 0 2 1 -4 1 -1 9 23 240 96 368
4 0 0 2 1 1 -1 -4 9 23 60 68 92
4 0 0 2 1 1 1 4 9 23 60 68 92
4 0 0 2 1 4 -1 -1 9 23 240 272 368
4 0 0 2 1 4 1 1 9 23 240 272 368
4 0 0 2 3 0 -7 -1 9 23 120 42 138
4 0 0 2 3 0 -7 1 9 23 18 42 138
4 0 0 2 3 0 7 -1 9 23 18 42 138
4 0 0 2 3 0 7 1 9 23 120 42 138
4 0 0 2 7 -1 -3 0 9 23 42 98 322
4 0 0 2 7 -1 3 0 9 23 42 98 322
4 0 0 2 7 1 -3 0 9 23 280 98 322
4 0 0 2 7 1 3 0 9 23 280 98 322
4 0 0 3 -1 -1 -1 -2 9 23 180 240 276
4 0 0 3 -1 -1 1 2 9 23 180 240 276
4 0 0 3 -1 -2 -1 -1 9 23 180 240 276
4 0 0 3 -1 -2 1 1 9 23 180 240 276
4 0 0 3 -1 1 -1 2 9 23 180 36 276
4 0 0 3 -1 1 1 -2 9 23 180 36 276
4 0 0 3 -1 2 -1 1 9 23 180 36 276
4 0 0 3 -1 2 1 -1 9 23 180 36 276
4 0 0 3 1 -1 -1 2 9 23 180 36 276
4 0 0 3 1 -1 1 -2 9 23 180 36 276
4 0 0 3 1 -2 -1 1 9 23 180 36 276
4 0 0 3 1 -2 1 -1 9 23 180 36 276
4 0 0 3 1 1 -1 -2 9 23 180 240 276
4 0 0 3 1 1 1 2 9 23 180 240 276
4 0 0 3 1 2 -1 -1 9 23 180 240 276
4 0 0 3 1 2 1 1 9 23 180 240 276
4 0 1 2 -1 -1 -5 1 9 23 120 160 184
4 0 1 2 -1 -1 0 -3 9 23 120 160 184
4 0 1 2 -1 -1 0 3 9 23 120 160 184
4 0 1 2 -1 -1 5 -1 9 23 120 160 184
4 0 1 2 -1 -3 -2 1 9 23 180 252 276
4 0 1 2 -1 -3 2 -1 9 23 180 252 276
4 0 1 2 -2 -3 -3 -1 9 23 180 120 276
4 0 1 2 -2 -3 3 1 9 23 180 120 276
4 0 1 2 -2 1 -1 -3 9 23 60 84 92
4 0 1 2 -2 1 1 3 9 23 60 84 92
4 0 1 2 -3 -1 -2 -3 9 23 60 40 92
4 0 1 2 -3 -1 2 3 9 23 60 40 92
4 0 1 2 -3 -3 0 -1 9 23 120 88 184
4 0 1 2 -3 -3 0 1 9 23 120 88 184
4 0 1 2 -5 1 -1 -1 9 23 120 160 184
4 0 1 2 -5 1 1 1 9 23 120 160 184
4 0 1 2 -6 -1 0 -1 9 23 120 88 184
4 0 1 2 -6 -1 0 1 9 23 120 88 184
4 0 1 2 0 -1 -3 -3 9 23 120 88 184
4 0 1 2 0 -1 -6 -1 9 23 120 88 184
4 0 1 2 0 -1 3 3 9 23 120 88 184
4 0 1 2 0 -1 6 1 9 23 120 88 184
4 0 1 2 0 -3 -1 -1 9 23 120 160 184
4 0 1 2 0 -3 1 1 9 23 120 160 184
4 0 1 2 0 1 -3 -3 9 23 120 88 184
4 0 1 2 0 1 -6 -1 9 23 120 88 184
4 0 1 2 0 1 3 3 9 23 120 88 184
4 0 1 2 0 1 6 1 9 23 120 88 184
4 0 1 2 0 3 -1 -1 9 23 120 160 184
4 0 1 2 0 3 1 1 9 23 120 160 184
4 0 1 2 1 1 -5 1 9 23 120 160 184
4 0 1 2 1 1 0 -3 9 23 120 160 184
4 0 1 2 1 1 0 3 9 23 120 160 184
4 0 1 2 1 1 5 -1 9 23 120 160 184
4 0 1 2 1 3 -2 1 9 23 180 252 276
4 0 1 2 1 3 2 -1 9 23 180 252 276
4 0 1 2 2 -1 -1 -3 9 23 60 84 92
4 0 1 2 2 -1 1 3 9 23 60 84 92
4 0 1 2 2 3 -3 -1 9 23 180 120 276
4 0 1 2 2 3 3 1 9 23 180 120 276
4 0 1 2 3 1 -2 -3 9 23 60 40 92
4 0 1 2 3 1 2 3 9 23 60 40 92
4 0 1 2 3 3 0 -1 9 23 120 88 184
4 0 1 2 3 3 0 1 9 23 120 88 184
4 0 1 2 5 -1 -1 -1 9 23 120 160 184
4 0 1 2 5 -1 1 1 9 23 120 160 184
4 0 1 2 6 1 0 -1 9 23 120 88 184
4 0 1 2 6 1 0 1 9 23 120 88 184
4 0 1 3 -1 -2 -2 1 9 23 180 252 276
4 0 1 3 -1 -2 2 -1 9 23 180 252 276
4 0 1 3 -2 1 -1 -2 9 23 180 252 276
4 0 1 3 -2 1 1 2 9 23 180 252 276
4 0 1 3 -3 -4 0 -1 13 33 60 192 396
4 0 1 3 -3 -4 0 1 13 33 60 192 396
4 0 1 3 0 -1 -3 -4 13 33 60 192 396
4 0 1 3 0 -1 3 4 13 33 60 192 396
4 0 1 3 0 1 -3 -4 13 33 60 192 396
4 0 1 3 0 1 3 4 13 33 60 192 396
4 0 1 3 1 2 -2 1 9 23 180 252 276
4 0 1 3 1 2 2 -1 9 23 180 252 276
4 0 1 3 2 -1 -1 -2 9 23 180 252 276
4 0 1 3 2 -1 1 2 9 23 180 252 276
4 0 1 3 3 4 0 -1 13 33 60 192 396
4 0 1 3 3 4 0 1 13 33 60 192 396
4 0 1 4 -1 -1 -2 -3 13 33 80 192 528
4 0 1 4 -1 -1 0 -2 9 23 240 272 368
4 0 1 4 -1 -1 0 2 9 23 240 272 368
4 0 1 4 -1 -1 2 3 13 33 80 192 528
4 0 1 4 -2 -3 -1 -1 13 33 80 192 528
4 0 1 4 -2 -3 1 1 13 33 80 192 528
4 0 1 4 0 -2 -1 -1 9 23 240 272 368
4 0 1 4 0 -2 1 1 9 23 240 272 368
4 0 1 4 0 2 -1 -1 9 23 240 272 368
4 0 1 4 0 2 1 1 9 23 240 272 368
4 0 1 4 1 1 -2 -3 13 33 80 192 528
4 0 1 4 1 1 0 -2 9 23 240 272 368
4 0 1 4 1 1 0 2 9 23 240 272 368
4 0 1 4 1 1 2 3 13 33 80 192 528
4 0 1 4 2 3 -1 -1 13 33 80 192 528
4 0 1 4 2 3 1 1 13 33 80 192 528
4 0 10 0 -19 0 0 1 9 23 60 56 92
4 0 10 0 0 1 -19 0 9 23 60 56 92
4 0 10 0 0 1 19 0 9 23 60 56 92
4 0 10 0 19 0 0 1 9 23 60 56 92
4 0 13 0 -19 0 0 1 9 23 60 56 92
4 0 13 0 0 1 -19 0 9 23 60 56 92
4 0 13 0 0 1 19 0 9 23 60 56 92
4 0 13 0 19 0 0 1 9 23 60 56 92
4 0 15 0 -9 0 0 1 3 8 3 4 8
4 0 15 0 0 1 -9 0 3 8 3 4 8
4 0 15 0 0 1 9 0 3 8 3 4 8
4 0 15 0 9 0 0 1 3 8 3 4 8
4 0 19 0 -10 0 0 1 9 23 60 56 92
4 0 19 0 -13 0 0 1 9 23 60 56 92
4 0 19 0 0 1 -10 0 9 23 60 56 92
4 0 19 0 0 1 -13 0 9 23 60 56 92
4 0 19 0 0 1 10 0 9 23 60 56 92
4 0 19 0 0 1 13 0 9 23 60 56 92
4 0 19 0 10 0 0 1 9 23 60 56 92
4 0 19 0 13 0 0 1 9 23 60 56 92
4 0 2 3 -1 -1 -1 -4 13 33 60 144 396
4 0 2 3 -1 -1 1 4 13 33 60 144 396
4 0 2 3 -1 -2 -3 -1 9 23 180 120 276
4 0 2 3 -1 -2 3 1 9 23 180 120 276
4 0 2 3 -1 -4 -1 -1 13 33 60 144 396
4 0 2 3 -1 -4 1 1 13 33 60 144 396
4 0 2 3 -3 -1 -1 -2 9 23 180 120 276
4 0 2 3 -3 -1 1 2 9 23 180 120 276
4 0 2 3 1 1 -1 -4 13 33 60 144 396
4 0 2 3 1 1 1 4 13 33 60 144 396
4 0 2 3 1 2 -3 -1 9 23 180 120 276
4 0 2 3 1 2 3 1 9 23 180 120 276
4 0 2 3 1 4 -1 -1 13 33 60 144 396
4 0 2 3 1 4 1 1 13 33 60 144 396
4 0 2 3 3 1 -1 -2 9 23 180 120 276
4 0 2 3 3 1 1 2 9 23 180 120 276
4 0 2 5 -1 1 0 -1 12 31 560 320 620
4 0 2 5 -1 1 0 1 12 31 560 320 620
4 0 2 5 0 -1 -1 1 12 31 560 320 620
4 0 2 5 0 -1 1 -1 12 31 560 320 620
4 0 2 5 0 1 -1 1 12 31 560 320 620
4 0 2 5 0 1 1 -1 12 31 560 320 620
4 0 2 5 1 -1 0 -1 12 31 560 320 620
4 0 2 5 1 -1 0 1 12 31 560 320 620
4 0 20 0 -3 0 0 1 9 23 60 280 460
4 0 20 0 0 1 -3 0 9 23 60 280 460
4 0 20 0 0 1 3 0 9 23 60 280 460
4 0 20 0 3 0 0 1 9 23 60 280 460
4 0 21 0 -3 0 0 1 3 8 1 4 8
4 0 21 0 0 1 -3 0 3 8 1 4 8
4 0 21 0 0 1 3 0 3 8 1 4 8
4 0 21 0 3 0 0 1 3 8 1 4 8
4 0 22 0 -3 0 0 1 5 13 16 64 104
4 0 22 0 0 1 -3 0 5 13 16 64 104
4 0 22 0 0 1 3 0 5 13 16 64 104
4 0 22 0 3 0 0 1 5 13 16 64 104
4 0 27 0 -5 0 0 1 12 31 112 76 124
4 0 27 0 0 1 -5 0 12 31 112 76 124
4 0 27 0 0 1 5 0 12 31 112 76 124
4 0 27 0 5 0 0 1 12 31 112 76 124
4 0 28 0 -3 0 0 1 12 31 112 532 868
4 0 28 0 -5 0 0 1 13 33 812 560 924
4 0 28 0 0 1 -3 0 12 31 112 532 868
4 0 28 0 0 1 -5 0 13 33 812 560 924
4 0 28 0 0 1 3 0 12 31 112 532 868
4 0 28 0 0 1 5 0 13 33 812 560 924
4 0 28 0 3 0 0 1 12 31 112 532 868
4 0 28 0 5 0 0 1 13 33 812 560 924
4 0 29 0 -3 0 0 1 13 33 20 80 132
4 0 29 0 0 1 -3 0 13 33 20 80 132
4 0 29 0 0 1 3 0 13 33 20 80 132
4 0 29 0 3 0 0 1 13 33 20 80 132
4 0 3 0 -20 0 0 1 9 23 60 42 69
4 0 3 0 -21 0 0 1 3 8 1 4 8
4 0 3 0 -22 0 0 1 5 13 16 64 104
4 0 3 0 -28 0 0 1 12 31 81 57 93
4 0 3 0 -29 0 0 1 13 33 20 80 132
4 0 3 0 -35 0 0 1 15 38 99 69 114
4 0 3 0 0 1 -14 -2 9 23 60 42 69
4 0 3 0 0 1 -14 2 9 23 60 27 69
4 0 3 0 0 1 -17 -1 9 23 60 42 69
4 0 3 0 0 1 -17 1 9 23 60 27 69
4 0 3 0 0 1 -18 -1 5 13 16 64 104
4 0 3 0 0 1 -18 1 5 13 16 40 104
4 0 3 0 0 1 -20 0 9 23 60 42 69
4 0 3 0 0 1 -21 0 3 8 1 4 8
4 0 3 0 0 1 -22 0 5 13 16 64 104
4 0 3 0 0 1 -25 -1 13 33 20 80 132
4 0 3 0 0 1 -25 1 13 33 20 52 132
4 0 3 0 0 1 -28 0 12 31 81 57 93
4 0 3 0 0 1 -29 0 13 33 20 80 132
4 0 3 0 0 1 -35 0 15 38 99 69 114
4 0 3 0 0 1 14 -2 9 23 60 27 69
4 0 3 0 0 1 14 2 9 23 60 42 69
4 0 3 0 0 1 17 -1 9 23 60 27 69
4 0 3 0 0 1 17 1 9 23 60 42 69
4 0 3 0 0 1 18 -1 5 13 16 40 104
4 0 3 0 0 1 18 1 5 13 16 64 104
4 0 3 0 0 1 20 0 9 23 60 42 69
4 0 3 0 0 1 21 0 3 8 1 4 8
4 0 3 0 0 1 22 0 5 13 16 64 104
4 0 3 0 0 1 25 -1 13 33 20 52 132
4 0 3 0 0 1 25 1 13 33 20 80 132
4 0 3 0 0 1 28 0 12 31 81 57 93
4 0 3 0 0 1 29 0 13 33 20 80 132
4 0 3 0 0 1 35 0 15 38 99 69 114
4 0 3 0 0 2 -7 -1 9 23 120 42 138
4 0 3 0 0 2 -7 1 9 23 120 96 138
4 0 3 0 0 2 7 -1 9 23 120 96 138
4 0 3 0 0 2 7 1 9 23 120 42 138
4 0 3 0 20 0 0 1 9 23 60 42 69
4 0 3 0 21 0 0 1 3 8 1 4 8
4 0 3 0 22 0 0 1 5 13 16 64 104
4 0 3 0 28 0 0 1 12 31 81 57 93
4 0 3 0 29 0 0 1 13 33 20 80 132
4 0 3 0 35 0 0 1 15 38 99 69 114
4 0 3 4 -1 -3 0 -1 13 33 80 256 528
4 0 3 4 -1 -3 0 1 13 33 80 256 528
4 0 3 4 -2 -2 0 -1 9 23 240 224 368
4 0 3 4 -2 -2 0 1 9 23 240 224 368
4 0 3 4 0 -1 -1 -3 13 33 80 256 528
4 0 3 4 0 -1 -2 -2 9 23 240 224 368
4 0 3 4 0 -1 1 3 13 33 80 256 528
4 0 3 4 0 -1 2 2 9 23 240 224 368
4 0 3 4 0 1 -1 -3 13 33 80 256 528
4 0 3 4 0 1 -2 -2 9 23 240 224 368
4 0 3 4 0 1 1 3 13 33 80 256 528
4 0 3 4 0 1 2 2 9 23 240 224 368
4 0 3 4 1 3 0 -1 13 33 80 256 528
4 0 3 4 1 3 0 1 13 33 80 256 528
4 0 3 4 2 2 0 -1 9 23 240 224 368
4 0 3 4 2 2 0 1 9 23 240 224 368
4 0 3 5 -1 -1 -2 -1 12 31 560 360 620
4 0 3 5 -1 -1 2 1 12 31 560 360 620
4 0 3 5 -2 -1 -1 -1 12 31 560 360 620
4 0 3 5 -2 -1 1 1 12 31 560 360 620
4 0 3 5 1 1 -2 -1 12 31 560 360 620
4 0 3 5 1 1 2 1 12 31 560 360 620
4 0 3 5 2 1 -1 -1 12 31 560 360 620
4 0 3 5 2 1 1 1 12 31 560 360 620
4 0 3 6 -1 -1 0 -1 12 31 672 360 744
4 0 3 6 -1 -1 0 1 12 31 672 360 744
4 0 3 6 0 -1 -1 -1 12 31 672 456 744
4 0 3 6 0 -1 1 1 12 31 672 456 744
4 0 3 6 0 1 -1 -1 12 31 672 456 744
4 0 3 6 0 1 1 1 12 31 672 456 744
4 0 3 6 1 1 0 -1 12 31 672 360 744
4 0 3 6 1 1 0 1 12 31 672 360 744
4 0 35 0 -3 0 0 1 15 38 175 805 1330
4 0 35 0 0 1 -3 0 15 38 175 805 1330
4 0 35 0 0 1 3 0 15 38 175 805 1330
4 0 35 0 3 0 0 1 15 38 175 805 1330
4 0 5 0 -27 0 0 1 12 31 112 76 124
4 0 5 0 -28 0 0 1 13 33 20 100 165
4 0 5 0 0 1 -23 -1 13 33 20 100 165
4 0 5 0 0 1 -23 1 13 33 20 65 165
4 0 5 0 0 1 -27 0 12 31 112 76 124
4 0 5 0 0 1 -28 0 13 33 20 100 165
4 0 5 0 0 1 23 -1 13 33 20 65 165
4 0 5 0 0 1 23 1 13 33 20 100 165
4 0 5 0 0 1 27 0 12 31 112 76 124
4 0 5 0 0 1 28 0 13 33 20 100 165
4 0 5 0 27 0 0 1 12 31 112 76 124
4 0 5 0 28 0 0 1 13 33 20 100 165
4 0 9 0 -15 0 0 1 3 8 3 4 8
4 0 9 0 0 1 -15 0 3 8 3 4 8
4 0 9 0 0 1 -6 -1 5 13 8 32 52
4 0 9 0 0 1 -6 1 5 13 8 20 52
4 0 9 0 0 1 15 0 3 8 3 4 8
4 0 9 0 0 1 6 -1 5 13 8 20 52
4 0 9 0 0 1 6 1 5 13 8 32 52
4 0 9 0 15 0 0 1 3 8 3 4 8
5 0 -1 0 -18 0 0 1 9 23 60 70 115
5 0 -1 0 0 1 -13 -1 9 23 60 70 115
5 0 -1 0 0 1 -13 1 9 23 60 45 115
5 0 -1 0 0 1 -18 0 9 23 60 70 115
5 0 -1 0 0 1 -3 -3 9 23 60 70 115
5 0 -1 0 0 1 -3 3 9 23 60 45 115
5 0 -1 0 0 1 -8 -2 9 23 60 70 115
5 0 -1 0 0 1 -8 2 9 23 60 45 115
5 0 -1 0 0 1 13 -1 9 23 60 45 115
5 0 -1 0 0 1 13 1 9 23 60 70 115
5 0 -1 0 0 1 18 0 9 23 60 70 115
5 0 -1 0 0 1 3 -3 9 23 60 45 115
5 0 -1 0 0 1 3 3 9 23 60 70 115
5 0 -1 0 0 1 8 -2 9 23 60 45 115
5 0 -1 0 0 1 8 2 9 23 60 70 115
5 0 -1 0 0 2 -4 -1 9 23 120 70 230
5 0 -1 0 0 2 -4 1 9 23 120 160 230
5 0 -1 0 0 2 4 -1 9 23 120 160 230
5 0 -1 0 0 2 4 1 9 23 120 70 230
5 0 -1 0 0 3 -1 -1 9 23 180 300 345
5 0 -1 0 0 3 -1 1 9 23 180 45 345
5 0 -1 0 0 3 1 -1 9 23 180 45 345
5 0 -1 0 0 3 1 1 9 23 180 300 345
5 0 -1 0 18 0 0 1 9 23 60 70 115
5 0 -18 0 -1 0 0 1 9 23 60 70 115
5 0 -18 0 0 1 -1 0 9 23 60 70 115
5 0 -18 0 0 1 1 0 9 23 60 70 115
5 0 -18 0 1 0 0 1 9 23 60 70 115
5 0 -2 0 -21 0 0 1 9 23 32 28 46
5 0 -2 0 -24 0 0 1 5 13 36 32 52
5 0 -2 0 -31 0 0 1 13 33 46 40 66
5 0 -2 0 0 1 -19 -1 9 23 32 18 46
5 0 -2 0 0 1 -19 1 9 23 32 28 46
5 0 -2 0 0 1 -21 0 9 23 32 28 46
5 0 -2 0 0 1 -24 0 5 13 36 32 52
5 0 -2 0 0 1 -31 0 13 33 46 40 66
5 0 -2 0 0 1 19 -1 9 23 32 28 46
5 0 -2 0 0 1 19 1 9 23 32 18 46
5 0 -2 0 0 1 21 0 9 23 32 28 46
5 0 -2 0 0 1 24 0 5 13 36 32 52
5 0 -2 0 0 1 31 0 13 33 46 40 66
5 0 -2 0 21 0 0 1 9 23 32 28 46
5 0 -2 0 24 0 0 1 5 13 36 32 52
5 0 -2 0 31 0 0 1 13 33 46 40 66
5 0 -21 0 -2 0 0 1 9 23 147 294 483
5 0 -21 0 0 1 -2 0 9 23 147 294 483
5 0 -21 0 0 1 2 0 9 23 147 294 483
5 0 -21 0 2 0 0 1 9 23 147 294 483
5 0 -24 0 -2 0 0 1 5 13 192 384 624
5 0 -24 0 0 1 -2 0 5 13 192 384 624
5 0 -24 0 0 1 2 0 5 13 192 384 624
5 0 -24 0 2 0 0 1 5 13 192 384 624
5 0 -27 0 -4 0 0 1 12 31 756 513 837
5 0 -27 0 0 1 -4 0 12 31 756 513 837
5 0 -27 0 0 1 4 0 12 31 756 513 837
5 0 -27 0 4 0 0 1 12 31 756 513 837
5 0 -28 0 -4 0 0 1 13 33 20 100 165
5 0 -28 0 0 1 -4 0 13 33 20 100 165
5 0 -28 0 0 1 4 0 13 33 20 100 165
5 0 -28 0 4 0 0 1 13 33 20 100 165
5 0 -3 0 0 1 -1 -3 8 21 55 65 105
5 0 -3 0 0 1 -1 3 8 21 55 40 105
5 0 -3 0 0 1 -4 -2 3 8 1 4 8
5 0 -3 0 0 1 -4 2 3 8 1 4 8
5 0 -3 0 0 1 1 -3 8 21 55 40 105
5 0 -3 0 0 1 1 3 8 21 55 65 105
5 0 -3 0 0 1 4 -2 3 8 7 4 8
5 0 -3 0 0 1 4 2 3 8 7 4 8
5 0 -3 0 0 2 -2 -1 3 8 1 2 8
5 0 -3 0 0 2 -2 1 3 8 7 2 8
5 0 -3 0 0 2 2 -1 3 8 7 2 8
5 0 -3 0 0 2 2 1 3 8 1 2 8
5 0 -3 0 1 3 0 -1 8 21 165 195 315
5 0 -3 0 1 3 0 1 8 21 165 195 315
5 0 -3 0 2 3 -1 -1 8 21 165 270 315
5 0 -3 0 2 3 1 1 8 21 165 270 315
5 0 -31 0 -2 0 0 1 13 33 310 620 1023
5 0 -31 0 0 1 -2 0 13 33 310 620 1023
5 0 -31 0 0 1 2 0 13 33 310 620 1023
5 0 -31 0 2 0 0 1 13 33 310 620 1023
5 0 -33 0 -6 0 0 1 15 38 175 115 190
5 0 -33 0 0 1 -6 0 15 38 175 115 190
5 0 -33 0 0 1 6 0 15 38 175 115 190
5 0 -33 0 6 0 0 1 15 38 175 115 190
5 0 -4 0 -27 0 0 1 12 31 12 76 124
5 0 -4 0 -28 0 0 1 13 33 20 100 165
5 0 -4 0 0 1 -23 -1 13 33 20 100 165
5 0 -4 0 0 1 -23 1 13 33 20 65 165
5 0 -4 0 0 1 -27 0 12 31 12 76 124
5 0 -4 0 0 1 -28 0 13 33 20 100 165
5 0 -4 0 0 1 23 -1 13 33 20 65 165
5 0 -4 0 0 1 23 1 13 33 20 100 165
5 0 -4 0 0 1 27 0 12 31 12 76 124
5 0 -4 0 0 1 28 0 13 33 20 100 165
5 0 -4 0 27 0 0 1 12 31 12 76 124
5 0 -4 0 28 0 0 1 13 33 20 100 165
5 0 -6 0 -33 0 0 1 15 38 175 115 190
5 0 -6 0 0 1 -33 0 15 38 175 115 190
5 0 -6 0 0 1 33 0 15 38 175 115 190
5 0 -6 0 33 0 0 1 15 38 175 115 190
5 0 -8 0 0 1 -1 -1 5 13 60 40 65
5 0 -8 0 0 1 -1 1 5 13 60 25 65
5 0 -8 0 0 1 1 -1 5 13 60 25 65
5 0 -8 0 0 1 1 1 5 13 60 40 65
5 0 0 1 -1 -1 -3 -6 15 38 175 115 190
5 0 0 1 -1 -1 -3 5 15 38 175 90 190
5 0 0 1 -1 -1 -8 -5 15 38 175 115 190
5 0 0 1 -1 -1 -8 0 5 13 60 40 65
5 0 0 1 -1 -1 3 -5 15 38 175 90 190
5 0 0 1 -1 -1 3 6 15 38 175 115 190
5 0 0 1 -1 -1 8 0 5 13 60 40 65
5 0 0 1 -1 -1 8 5 15 38 175 115 190
5 0 0 1 -1 -3 -3 0 8 21 55 65 105
5 0 0 1 -1 -3 3 0 8 21 55 65 105
5 0 0 1 -1 0 -13 -1 9 23 60 70 115
5 0 0 1 -1 0 -13 1 9 23 60 45 115
5 0 0 1 -1 0 -18 0 9 23 60 70 115
5 0 0 1 -1 0 -3 -3 9 23 60 70 115
5 0 0 1 -1 0 -3 3 9 23 60 45 115
5 0 0 1 -1 0 -8 -2 9 23 60 70 115
5 0 0 1 -1 0 -8 2 9 23 60 45 115
5 0 0 1 -1 0 13 -1 9 23 60 45 115
5 0 0 1 -1 0 13 1 9 23 60 70 115
5 0 0 1 -1 0 18 0 9 23 60 70 115
5 0 0 1 -1 0 3 -3 9 23 60 45 115
5 0 0 1 -1 0 3 3 9 23 60 70 115
5 0 0 1 -1 0 8 -2 9 23 60 45 115
5 0 0 1 -1 0 8 2 9 23 60 70 115
5 0 0 1 -1 1 -3 -5 15 38 175 100 190
5 0 0 1 -1 1 -3 6 15 38 175 75 190
5 0 0 1 -1 1 -8 0 5 13 60 25 65
5 0 0 1 -1 1 -8 5 15 38 175 75 190
5 0 0 1 -1 1 3 -6 15 38 175 75 190
5 0 0 1 -1 1 3 5 15 38 175 100 190
5 0 0 1 -1 1 8 -5 15 38 175 75 190
5 0 0 1 -1 1 8 0 5 13 60 25 65
5 0 0 1 -1 3 -3 0 8 21 55 40 105
5 0 0 1 -1 3 3 0 8 21 55 40 105
5 0 0 1 -13 -1 -1 0 9 23 60 70 115
5 0 0 1 -13 -1 1 0 9 23 60 70 115
5 0 0 1 -13 1 -1 0 9 23 60 45 115
5 0 0 1 -13 1 1 0 9 23 60 45 115
5 0 0 1 -18 0 -1 0 9 23 60 70 115
5 0 0 1 -18 0 1 0 9 23 60 70 115
5 0 0 1 -19 -1 -2 0 9 23 133 266 437
5 0 0 1 -19 -1 2 0 9 23 133 266 437
5 0 0 1 -19 1 -2 0 9 23 304 266 437
5 0 0 1 -19 1 2 0 9 23 304 266 437
5 0 0 1 -2 0 -19 -1 9 23 14 28 46
5 0 0 1 -2 0 -19 1 9 23 32 28 46
5 0 0 1 -2 0 -21 0 9 23 32 28 46
5 0 0 1 -2 0 -24 0 5 13 36 32 52
5 0 0 1 -2 0 -31 0 13 33 46 40 66
5 0 0 1 -2 0 19 -1 9 23 32 28 46
5 0 0 1 -2 0 19 1 9 23 14 28 46
5 0 0 1 -2 0 21 0 9 23 32 28 46
5 0 0 1 -2 0 24 0 5 13 36 32 52
5 0 0 1 -2 0 31 0 13 33 46 40 66
5 0 0 1 -21 0 -2 0 9 23 147 294 483
5 0 0 1 -21 0 2 0 9 23 147 294 483
5 0 0 1 -23 -1 -4 0 13 33 20 100 165
5 0 0 1 -23 -1 4 0 13 33 20 100 165
5 0 0 1 -23 1 -4 0 13 33 20 65 165
5 0 0 1 -23 1 4 0 13 33 20 65 165
5 0 0 1 -24 0 -2 0 5 13 192 384 624
5 0 0 1 -24 0 2 0 5 13 192 384 624
5 0 0 1 -27 0 -4 0 12 31 756 513 837
5 0 0 1 -27 0 4 0 12 31 756 513 837
5 0 0 1 -28 0 -4 0 13 33 20 100 165
5 0 0 1 -28 0 4 0 13 33 20 100 165
5 0 0 1 -3 -3 -1 0 9 23 60 70 115
5 0 0 1 -3 -3 1 0 9 23 60 70 115
5 0 0 1 -3 -5 -1 1 15 38 875 500 950
5 0 0 1 -3 -5 1 -1 15 38 875 500 950
5 0 0 1 -3 -6 -1 -1 15 38 175 115 190
5 0 0 1 -3 -6 1 1 15 38 175 115 190
5 0 0 1 -3 0 -1 -3 8 21 55 65 105
5 0 0 1 -3 0 -1 3 8 21 55 40 105
5 0 0 1 -3 0 -4 -2 3 8 1 4 8
5 0 0 1 -3 0 -4 2 3 8 1 4 8
5 0 0 1 -3 0 1 -3 8 21 55 40 105
5 0 0 1 -3 0 1 3 8 21 55 65 105
5 0 0 1 -3 0 4 -2 3 8 7 4 8
5 0 0 1 -3 0 4 2 3 8 7 4 8
5 0 0 1 -3 3 -1 0 9 23 60 45 115
5 0 0 1 -3 3 1 0 9 23 60 45 115
5 0 0 1 -3 5 -1 -1 15 38 875 450 950
5 0 0 1 -3 5 1 1 15 38 875 450 950
5 0 0 1 -3 6 -1 1 15 38 175 75 190
5 0 0 1 -3 6 1 -1 15 38 175 75 190
5 0 0 1 -31 0 -2 0 13 33 310 620 1023
5 0 0 1 -31 0 2 0 13 33 310 620 1023
5 0 0 1 -33 0 -6 0 15 38 175 115 190
5 0 0 1 -33 0 6 0 15 38 175 115 190
5 0 0 1 -4 -2 -3 0 3 8 1 4 8
5 0 0 1 -4 -2 3 0 3 8 1 4 8
5 0 0 1 -4 0 -23 -1 13 33 20 100 165
5 0 0 1 -4 0 -23 1 13 33 20 65 165
5 0 0 1 -4 0 -27 0 12 31 12 76 124
5 0 0 1 -4 0 -28 0 13 33 20 100 165
5 0 0 1 -4 0 23 -1 13 33 20 65 165
5 0 0 1 -4 0 23 1 13 33 20 100 165
5 0 0 1 -4 0 27 0 12 31 12 76 124
5 0 0 1 -4 0 28 0 13 33 20 100 165
5 0 0 1 -4 2 -3 0 3 8 1 4 8
5 0 0 1 -4 2 3 0 3 8 1 4 8
5 0 0 1 -6 0 -33 0 15 38 175 115 190
5 0 0 1 -6 0 33 0 15 38 175 115 190
5 0 0 1 -8 -2 -1 0 9 23 60 70 115
5 0 0 1 -8 -2 1 0 9 23 60 70 115
5 0 0 1 -8 -5 -1 -1 15 38 175 115 190
5 0 0 1 -8 -5 1 1 15 38 175 115 190
5 0 0 1 -8 0 -1 -1 5 13 60 40 65
5 0 0 1 -8 0 -1 1 5 13 60 25 65
5 0 0 1 -8 0 1 -1 5 13 60 25 65
5 0 0 1 -8 0 1 1 5 13 60 40 65
5 0 0 1 -8 2 -1 0 9 23 60 45 115
5 0 0 1 -8 2 1 0 9 23 60 45 115
5 0 0 1 -8 5 -1 1 15 38 175 75 190
5 0 0 1 -8 5 1 -1 15 38 175 75 190
5 0 0 1 1 -1 -3 -5 15 38 175 100 190
5 0 0 1 1 -1 -3 6 15 38 175 75 190
5 0 0 1 1 -1 -8 0 5 13 60 25 65
5 0 0 1 1 -1 -8 5 15 38 175 75 190
5 0 0 1 1 -1 3 -6 15 38 175 75 190
5 0 0 1 1 -1 3 5 15 38 175 100 190
5 0 0 1 1 -1 8 -5 15 38 175 75 190
5 0 0 1 1 -1 8 0 5 13 60 25 65
5 0 0 1 1 -3 -3 0 8 21 55 40 105
5 0 0 1 1 -3 3 0 8 21 55 40 105
5 0 0 1 1 0 -13 -1 9 23 60 70 115
5 0 0 1 1 0 -13 1 9 23 60 45 115
5 0 0 1 1 0 -18 0 9 23 60 70 115
5 0 0 1 1 0 -3 -3 9 23 60 70 115
5 0 0 1 1 0 -3 3 9 23 60 45 115
5 0 0 1 1 0 -8 -2 9 23 60 70 115
5 0 0 1 1 0 -8 2 9 23 60 45 115
5 0 0 1 1 0 13 -1 9 23 60 45 115
5 0 0 1 1 0 13 1 9 23 60 70 115
5 0 0 1 1 0 18 0 9 23 60 70 115
5 0 0 1 1 0 3 -3 9 23 60 45 115
5 0 0 1 1 0 3 3 9 23 60 70 115
5 0 0 1 1 0 8 -2 9 23 60 45 115
5 0 0 1 1 0 8 2 9 23 60 70 115
5 0 0 1 1 1 -3 -6 15 38 175 115 190
5 0 0 1 1 1 -3 5 15 38 175 90 190
5 0 0 1 1 1 -8 -5 15 38 175 115 190
5 0 0 1 1 1 -8 0 5 13 60 40 65
5 0 0 1 1 1 3 -5 15 38 175 90 190
5 0 0 1 1 1 3 6 15 38 175 115 190
5 0 0 1 1 1 8 0 5 13 60 40 65
5 0 0 1 1 1 8 5 15 38 175 115 190
5 0 0 1 1 3 -3 0 8 21 55 65 105
5 0 0 1 1 3 3 0 8 21 55 65 105
5 0 0 1 13 -1 -1 0 9 23 60 45 115
5 0 0 1 13 -1 1 0 9 23 60 45 115
5 0 0 1 13 1 -1 0 9 23 60 70 115
5 0 0 1 13 1 1 0 9 23 60 70 115
5 0 0 1 18 0 -1 0 9 23 60 70 115
5 0 0 1 18 0 1 0 9 23 60 70 115
5 0 0 1 19 -1 -2 0 9 23 304 266 437
5 0 0 1 19 -1 2 0 9 23 304 266 437
5 0 0 1 19 1 -2 0 9 23 133 266 437
5 0 0 1 19 1 2 0 9 23 133 266 437
5 0 0 1 2 0 -19 -1 9 23 14 28 46
5 0 0 1 2 0 -19 1 9 23 32 28 46
5 0 0 1 2 0 -21 0 9 23 14 28 46
5 0 0 1 2 0 -24 0 5 13 16 32 52
5 0 0 1 2 0 -31 0 13 33 20 40 66
5 0 0 1 2 0 19 -1 9 23 32 28 46
5 0 0 1 2 0 19 1 9 23 14 28 46
5 0 0 1 2 0 21 0 9 23 14 28 46
5 0 0 1 2 0 24 0 5 13 16 32 52
5 0 0 1 2 0 31 0 13 33 20 40 66
5 0 0 1 21 0 -2 0 9 23 336 294 483
5 0 0 1 21 0 2 0 9 23 336 294 483
5 0 0 1 23 -1 -4 0 13 33 20 65 165
5 0 0 1 23 -1 4 0 13 33 20 65 165
5 0 0 1 23 1 -4 0 13 33 20 100 165
5 0 0 1 23 1 4 0 13 33 20 100 165
5 0 0 1 24 0 -2 0 5 13 432 384 624
5 0 0 1 24 0 2 0 5 13 432 384 624
5 0 0 1 27 0 -4 0 12 31 81 513 837
5 0 0 1 27 0 4 0 12 31 81 513 837
5 0 0 1 28 0 -4 0 13 33 20 100 165
5 0 0 1 28 0 4 0 13 33 20 100 165
5 0 0 1 3 -3 -1 0 9 23 60 45 115
5 0 0 1 3 -3 1 0 9 23 60 45 115
5 0 0 1 3 -5 -1 -1 15 38 875 450 950
5 0 0 1 3 -5 1 1 15 38 875 450 950
5 0 0 1 3 -6 -1 1 15 38 175 75 190
5 0 0 1 3 -6 1 -1 15 38 175 75 190
5 0 0 1 3 0 -1 -3 8 21 55 65 105
5 0 0 1 3 0 -1 3 8 21 55 40 105
5 0 0 1 3 0 -4 -2 3 8 1 4 8
5 0 0 1 3 0 -4 2 3 8 1 4 8
5 0 0 1 3 0 1 -3 8 21 55 40 105
5 0 0 1 3 0 1 3 8 21 55 65 105
5 0 0 1 3 0 4 -2 3 8 7 4 8
5 0 0 1 3 0 4 2 3 8 7 4 8
5 0 0 1 3 3 -1 0 9 23 60 70 115
5 0 0 1 3 3 1 0 9 23 60 70 115
5 0 0 1 3 5 -1 1 15 38 875 500 950
5 0 0 1 3 5 1 -1 15 38 875 500 950
5 0 0 1 3 6 -1 -1 15 38 175 115 190
5 0 0 1 3 6 1 1 15 38 175 115 190
5 0 0 1 31 0 -2 0 13 33 713 620 1023
5 0 0 1 31 0 2 0 13 33 713 620 1023
5 0 0 1 33 0 -6 0 15 38 175 115 190
5 0 0 1 33 0 6 0 15 38 175 115 190
5 0 0 1 4 -2 -3 0 3 8 7 4 8
5 0 0 1 4 -2 3 0 3 8 7 4 8
5 0 0 1 4 0 -23 -1 13 33 20 100 165
5 0 0 1 4 0 -23 1 13 33 20 65 165
5 0 0 1 4 0 -27 0 12 31 112 76 124
5 0 0 1 4 0 -28 0 13 33 20 100 165
5 0 0 1 4 0 23 -1 13 33 20 65 165
5 0 0 1 4 0 23 1 13 33 20 100 165
5 0 0 1 4 0 27 0 12 31 112 76 124
5 0 0 1 4 0 28 0 13 33 20 100 165
5 0 0 1 4 2 -3 0 3 8 7 4 8
5 0 0 1 4 2 3 0 3 8 7 4 8
5 0 0 1 6 0 -33 0 15 38 175 115 190
5 0 0 1 6 0 33 0 15 38 175 115 190
5 0 0 1 8 -2 -1 0 9 23 60 45 115
5 0 0 1 8 -2 1 0 9 23 60 45 115
5 0 0 1 8 -5 -1 1 15 38 175 75 190
5 0 0 1 8 -5 1 -1 15 38 175 75 190
5 0 0 1 8 0 -1 -1 5 13 60 40 65
5 0 0 1 8 0 -1 1 5 13 60 25 65
5 0 0 1 8 0 1 -1 5 13 60 25 65
5 0 0 1 8 0 1 1 5 13 60 40 65
5 0 0 1 8 2 -1 0 9 23 60 70 115
5 0 0 1 8 2 1 0 9 23 60 70 115
5 0 0 1 8 5 -1 -1 15 38 175 115 190
5 0 0 1 8 5 1 1 15 38 175 115 190
5 0 0 2 -1 0 -4 -1 9 23 120 70 230
5 0 0 2 -1 0 -4 1 9 23 120 160 230
5 0 0 2 -1 0 4 -1 9 23 120 160 230
5 0 0 2 -1 0 4 1 9 23 120 70 230
5 0 0 2 -2 -1 -3 0 3 8 1 2 8
5 0 0 2 -2 -1 3 0 3 8 1 2 8
5 0 0 2 -2 1 -3 0 3 8 7 2 8
5 0 0 2 -2 1 3 0 3 8 7 2 8
5 0 0 2 -3 0 -2 -1 3 8 1 2 8
5 0 0 2 -3 0 -2 1 3 8 7 2 8
5 0 0 2 -3 0 2 -1 3 8 7 2 8
5 0 0 2 -3 0 2 1 3 8 1 2 8
5 0 0 2 -4 -1 -1 0 9 23 120 70 230
5 0 0 2 -4 -1 1 0 9 23 120 70 230
5 0 0 2 -4 1 -1 0 9 23 120 160 230
5 0 0 2 -4 1 1 0 9 23 120 160 230
5 0 0 2 1 0 -4 -1 9 23 120 70 230
5 0 0 2 1 0 -4 1 9 23 120 160 230
5 0 0 2 1 0 4 -1 9 23 120 160 230
5 0 0 2 1 0 4 1 9 23 120 70 230
5 0 0 2 2 -1 -3 0 3 8 7 2 8
5 0 0 2 2 -1 3 0 3 8 7 2 8
5 0 0 2 2 1 -3 0 3 8 1 2 8
5 0 0 2 2 1 3 0 3 8 1 2 8
5 0 0 2 3 0 -2 -1 3 8 1 2 8
5 0 0 2 3 0 -2 1 3 8 7 2 8
5 0 0 2 3 0 2 -1 3 8 7 2 8
5 0 0 2 3 0 2 1 3 8 1 2 8
5 0 0 2 4 -1 -1 0 9 23 120 160 230
5 0 0 2 4 -1 1 0 9 23 120 160 230
5 0 0 2 4 1 -1 0 9 23 120 70 230
5 0 0 2 4 1 1 0 9 23 120 70 230
5 0 0 3 -1 -1 -1 0 9 23 180 300 345
5 0 0 3 -1 -1 1 0 9 23 180 300 345
5 0 0 3 -1 0 -1 -1 9 23 180 300 345
5 0 0 3 -1 0 -1 1 9 23 180 45 345
5 0 0 3 -1 0 1 -1 9 23 180 45 345
5 0 0 3 -1 0 1 1 9 23 180 300 345
5 0 0 3 -1 1 -1 0 9 23 180 45 345
5 0 0 3 -1 1 1 0 9 23 180 45 345
5 0 0 3 1 -1 -1 0 9 23 180 45 345
5 0 0 3 1 -1 1 0 9 23 180 45 345
5 0 0 3 1 0 -1 -1 9 23 180 300 345
5 0 0 3 1 0 -1 1 9 23 180 45 345
5 0 0 3 1 0 1 -1 9 23 180 45 345
5 0 0 3 1 0 1 1 9 23 180 300 345
5 0 0 3 1 1 -1 0 9 23 180 300 345
5 0 0 3 1 1 1 0 9 23 180 300 345
5 0 1 0 -18 0 0 1 9 23 60 70 115
5 0 1 0 0 1 -13 -1 9 23 60 70 115
5 0 1 0 0 1 -13 1 9 23 60 45 115
5 0 1 0 0 1 -18 0 9 23 60 70 115
5 0 1 0 0 1 -3 -3 9 23 60 70 115
5 0 1 0 0 1 -3 3 9 23 60 45 115
5 0 1 0 0 1 -8 -2 9 23 60 70 115
5 0 1 0 0 1 -8 2 9 23 60 45 115
5 0 1 0 0 1 13 -1 9 23 60 45 115
5 0 1 0 0 1 13 1 9 23 60 70 115
5 0 1 0 0 1 18 0 9 23 60 70 115
5 0 1 0 0 1 3 -3 9 23 60 45 115
5 0 1 0 0 1 3 3 9 23 60 70 115
5 0 1 0 0 1 8 -2 9 23 60 45 115
5 0 1 0 0 1 8 2 9 23 60 70 115
5 0 1 0 0 2 -4 -1 9 23 120 70 230
5 0 1 0 0 2 -4 1 9 23 120 160 230
5 0 1 0 0 2 4 -1 9 23 120 160 230
5 0 1 0 0 2 4 1 9 23 120 70 230
5 0 1 0 0 3 -1 -1 9 23 180 300 345
5 0 1 0 0 3 -1 1 9 23 180 45 345
5 0 1 0 0 3 1 -1 9 23 180 45 345
5 0 1 0 0 3 1 1 9 23 180 300 345
5 0 1 0 18 0 0 1 9 23 60 70 115
5 0 1 3 -3 0 0 -1 8 21 165 195 315
5 0 1 3 -3 0 0 1 8 21 165 195 315
5 0 1 3 0 -1 -3 0 8 21 165 195 315
5 0 1 3 0 -1 3 0 8 21 165 195 315
5 0 1 3 0 1 -3 0 8 21 165 195 315
5 0 1 3 0 1 3 0 8 21 165 195 315
5 0 1 3 3 0 0 -1 8 21 165 195 315
5 0 1 3 3 0 0 1 8 21 165 195 315
5 0 18 0 -1 0 0 1 9 23 60 70 115
5 0 18 0 0 1 -1 0 9 23 60 70 115
5 0 18 0 0 1 1 0 9 23 60 70 115
5 0 18 0 1 0 0 1 9 23 60 70 115
5 0 2 0 -21 0 0 1 9 23 14 28 46
5 0 2 0 -24 0 0 1 5 13 16 32 52
5 0 2 0 -31 0 0 1 13 33 20 40 66
5 0 2 0 0 1 -19 -1 9 23 14 28 46
5 0 2 0 0 1 -19 1 9 23 14 18 46
5 0 2 0 0 1 -21 0 9 23 14 28 46
5 0 2 0 0 1 -24 0 5 13 16 32 52
5 0 2 0 0 1 -31 0 13 33 20 40 66
5 0 2 0 0 1 19 -1 9 23 14 18 46
5 0 2 0 0 1 19 1 9 23 14 28 46
5 0 2 0 0 1 21 0 9 23 14 28 46
5 0 2 0 0 1 24 0 5 13 16 32 52
5 0 2 0 0 1 31 0 13 33 20 40 66
5 0 2 0 21 0 0 1 9 23 14 28 46
5 0 2 0 24 0 0 1 5 13 16 32 52
5 0 2 0 31 0 0 1 13 33 20 40 66
5 0 2 3 -1 -1 -3 0 8 21 165 270 315
5 0 2 3 -1 -1 3 0 8 21 165 270 315
5 0 2 3 -3 0 -1 -1 8 21 165 270 315
5 0 2 3 -3 0 1 1 8 21 165 270 315
5 0 2 3 1 1 -3 0 8 21 165 270 315
5 0 2 3 1 1 3 0 8 21 165 270 315
5 0 2 3 3 0 -1 -1 8 21 165 270 315
5 0 2 3 3 0 1 1 8 21 165 270 315
5 0 2 5 -1 -1 -2 -1 15 38 875 525 950
5 0 2 5 -1 -1 2 1 15 38 875 525 950
5 0 2 5 -2 -1 -1 -1 15 38 875 525 950
5 0 2 5 -2 -1 1 1 15 38 875 525 950
5 0 2 5 1 1 -2 -1 15 38 875 525 950
5 0 2 5 1 1 2 1 15 38 875 525 950
5 0 2 5 2 1 -1 -1 15 38 875 525 950
5 0 2 5 2 1 1 1 15 38 875 525 950
5 0 21 0 -2 0 0 1 9 23 336 294 483
5 0 21 0 0 1 -2 0 9 23 336 294 483
5 0 21 0 0 1 2 0 9 23 336 294 483
5 0 21 0 2 0 0 1 9 23 336 294 483
5 0 24 0 -2 0 0 1 5 13 432 384 624
5 0 24 0 0 1 -2 0 5 13 432 384 624
5 0 24 0 0 1 2 0 5 13 432 384 624
5 0 24 0 2 0 0 1 5 13 432 384 624
5 0 27 0 -4 0 0 1 12 31 81 513 837
5 0 27 0 0 1 -4 0 12 31 81 513 837
5 0 27 0 0 1 4 0 12 31 81 513 837
5 0 27 0 4 0 0 1 12 31 81 513 837
5 0 28 0 -4 0 0 1 13 33 20 100 165
5 0 28 0 0 1 -4 0 13 33 20 100 165
5 0 28 0 0 1 4 0 13 33 20 100 165
5 0 28 0 4 0 0 1 13 33 20 100 165
5 0 3 0 0 1 -1 -3 8 21 55 65 105
5 0 3 0 0 1 -1 3 8 21 55 40 105
5 0 3 0 0 1 -4 -2 3 8 1 4 8
5 0 3 0 0 1 -4 2 3 8 1 4 8
5 0 3 0 0 1 1 -3 8 21 55 40 105
5 0 3 0 0 1 1 3 8 21 55 65 105
5 0 3 0 0 1 4 -2 3 8 7 4 8
5 0 3 0 0 1 4 2 3 8 7 4 8
5 0 3 0 0 2 -2 -1 3 8 1 2 8
5 0 3 0 0 2 -2 1 3 8 7 2 8
5 0 3 0 0 2 2 -1 3 8 7 2 8
5 0 3 0 0 2 2 1 3 8 1 2 8
5 0 3 0 1 3 0 -1 8 21 165 195 315
5 0 3 0 1 3 0 1 8 21 165 195 315
5 0 3 0 2 3 -1 -1 8 21 165 270 315
5 0 3 0 2 3 1 1 8 21 165 270 315
5 0 3 5 -1 1 0 -1 15 38 875 500 950
5 0 3 5 -1 1 0 1 15 38 875 500 950
5 0 3 5 0 -1 -1 1 15 38 875 500 950
5 0 3 5 0 -1 1 -1 15 38 875 500 950
5 0 3 5 0 1 -1 1 15 38 875 500 950
5 0 3 5 0 1 1 -1 15 38 875 500 950
5 0 3 5 1 -1 0 -1 15 38 875 500 950
5 0 3 5 1 -1 0 1 15 38 875 500 950
5 0 3 6 -1 -1 0 -1 15 38 1050 540 1140
5 0 3 6 -1 -1 0 1 15 38 1050 540 1140
5 0 3 6 0 -1 -1 -1 15 38 1050 690 1140
5 0 3 6 0 -1 1 1 15 38 1050 690 1140
5 0 3 6 0 1 -1 -1 15 38 1050 690 1140
5 0 3 6 0 1 1 1 15 38 1050 690 1140
5 0 3 6 1 1 0 -1 15 38 1050 540 1140
5 0 3 6 1 1 0 1 15 38 1050 540 1140
5 0 31 0 -2 0 0 1 13 33 713 620 1023
5 0 31 0 0 1 -2 0 13 33 713 620 1023
5 0 31 0 0 1 2 0 13 33 713 620 1023
5 0 31 0 2 0 0 1 13 33 713 620 1023
5 0 33 0 -6 0 0 1 15 38 175 115 190
5 0 33 0 0 1 -6 0 15 38 175 115 190
5 0 33 0 0 1 6 0 15 38 175 115 190
5 0 33 0 6 0 0 1 15 38 175 115 190
5 0 4 0 -27 0 0 1 12 31 112 76 124
5 0 4 0 -28 0 0 1 13 33 20 100 165
5 0 4 0 0 1 -23 -1 13 33 20 100 165
5 0 4 0 0 1 -23 1 13 33 20 65 165
5 0 4 0 0 1 -27 0 12 31 112 76 124
5 0 4 0 0 1 -28 0 13 33 20 100 165
5 0 4 0 0 1 23 -1 13 33 20 65 165
5 0 4 0 0 1 23 1 13 33 20 100 165
5 0 4 0 0 1 27 0 12 31 112 76 124
5 0 4 0 0 1 28 0 13 33 20 100 165
5 0 4 0 27 0 0 1 12 31 112 76 124
5 0 4 0 28 0 0 1 13 33 20 100 165
5 0 6 0 -33 0 0 1 15 38 175 115 190
5 0 6 0 0 1 -33 0 15 38 175 115 190
5 0 6 0 0 1 33 0 15 38 175 115 190
5 0 6 0 33 0 0 1 15 38 175 115 190
5 0 8 0 0 1 -1 -1 5 13 60 40 65
5 0 8 0 0 1 -1 1 5 13 60 25 65
5 0 8 0 0 1 1 -1 5 13 60 25 65
5 0 8 0 0 1 1 1 5 13 60 40 65
6 0 -10 0 0 1 -1 -1 8 21 50 80 210
6 0 -10 0 0 1 -1 1 8 21 50 130 210
6 0 -10 0 0 1 1 -1 8 21 50 130 210
6 0 -10 0 0 1 1 1 8 21 50 80 210
6 0 -11 0 -20 0 0 1 12 31 198 209 341
6 0 -11 0 0 1 -20 0 12 31 198 209 341
6 0 -11 0 0 1 20 0 12 31 198 209 341
6 0 -11 0 20 0 0 1 12 31 198 209 341
6 0 -16 0 -7 0 0 1 9 23 32 224 368
6 0 -16 0 0 1 -7 0 9 23 32 224 368
6 0 -16 0 0 1 7 0 9 23 32 224 368
6 0 -16 0 7 0 0 1 9 23 32 224 368
6 0 -17 0 -8 0 0 1 9 23 60 84 138
6 0 -17 0 0 1 -8 0 9 23 60 84 138
6 0 -17 0 0 1 8 0 9 23 60 84 138
6 0 -17 0 8 0 0 1 9 23 60 84 138
6 0 -20 0 -11 0 0 1 12 31 260 380 620
6 0 -20 0 0 1 -11 0 12 31 260 380 620
6 0 -20 0 0 1 11 0 12 31 260 380 620
6 0 -20 0 11 0 0 1 12 31 260 380 620
6 0 -25 0 -8 0 0 1 13 33 475 500 825
6 0 -25 0 0 1 -8 0 13 33 475 500 825
6 0 -25 0 0 1 8 0 13 33 475 500 825
6 0 -25 0 8 0 0 1 13 33 475 500 825
6 0 -33 0 -5 0 0 1 15 38 1155 759 1254
6 0 -33 0 0 1 -5 0 15 38 1155 759 1254
6 0 -33 0 0 1 5 0 15 38 1155 759 1254
6 0 -33 0 5 0 0 1 15 38 1155 759 1254
6 0 -5 0 -33 0 0 1 15 38 15 115 190
6 0 -5 0 0 1 -33 0 15 38 15 115 190
6 0 -5 0 0 1 33 0 15 38 15 115 190
6 0 -5 0 33 0 0 1 15 38 15 115 190
6 0 -7 0 -16 0 0 1 9 23 147 98 161
6 0 -7 0 0 1 -16 0 9 23 147 98 161
6 0 -7 0 0 1 -2 -2 9 23 147 63 161
6 0 -7 0 0 1 -2 2 9 23 147 98 161
6 0 -7 0 0 1 -4 -1 5 13 60 30 78
6 0 -7 0 0 1 -4 1 5 13 60 48 78
6 0 -7 0 0 1 -9 -1 9 23 147 63 161
6 0 -7 0 0 1 -9 1 9 23 147 98 161
6 0 -7 0 0 1 16 0 9 23 147 98 161
6 0 -7 0 0 1 2 -2 9 23 147 98 161
6 0 -7 0 0 1 2 2 9 23 147 63 161
6 0 -7 0 0 1 4 -1 5 13 60 48 78
6 0 -7 0 0 1 4 1 5 13 60 30 78
6 0 -7 0 0 1 9 -1 9 23 147 98 161
6 0 -7 0 0 1 9 1 9 23 147 63 161
6 0 -7 0 0 2 -1 -1 9 23 294 224 322
6 0 -7 0 0 2 -1 1 9 23 294 98 322
6 0 -7 0 0 2 1 -1 9 23 294 98 322
6 0 -7 0 0 2 1 1 9 23 294 224 322
6 0 -7 0 16 0 0 1 9 23 147 98 161
6 0 -8 0 -17 0 0 1 9 23 60 84 138
6 0 -8 0 -25 0 0 1 13 33 112 160 264
6 0 -8 0 0 1 -17 0 9 23 60 84 138
6 0 -8 0 0 1 -25 0 13 33 112 160 264
6 0 -8 0 0 1 17 0 9 23 60 84 138
6 0 -8 0 0 1 25 0 13 33 112 160 264
6 0 -8 0 17 0 0 1 9 23 60 84 138
6 0 -8 0 25 0 0 1 13 33 112 160 264
6 0 0 1 -1 -1 -10 0 8 21 16 13 21
6 0 0 1 -1 -1 10 0 8 21 16 13 21
6 0 0 1 -1 -2 -2 1 9 23 120 132 276
6 0 0 1 -1 -2 2 -1 9 23 120 132 276
6 0 0 1 -1 1 -10 0 8 21 5 13 21
6 0 0 1 -1 1 10 0 8 21 5 13 21
6 0 0 1 -1 2 -2 -1 9 23 120 144 276
6 0 0 1 -1 2 2 1 9 23 120 144 276
6 0 0 1 -10 0 -1 -1 8 21 160 130 210
6 0 0 1 -10 0 -1 1 8 21 50 130 210
6 0 0 1 -10 0 1 -1 8 21 50 130 210
6 0 0 1 -10 0 1 1 8 21 160 130 210
6 0 0 1 -11 0 -20 0 12 31 198 209 341
6 0 0 1 -11 0 20 0 12 31 198 209 341
6 0 0 1 -16 0 -7 0 9 23 32 224 368
6 0 0 1 -16 0 7 0 9 23 32 224 368
6 0 0 1 -17 0 -8 0 9 23 60 84 138
6 0 0 1 -17 0 8 0 9 23 60 84 138
6 0 0 1 -2 -1 -1 2 9 23 60 72 138
6 0 0 1 -2 -1 -5 -2 9 23 60 84 138
6 0 0 1 -2 -1 1 -2 9 23 60 72 138
6 0 0 1 -2 -1 5 2 9 23 60 84 138
6 0 0 1 -2 -2 -7 0 9 23 4 28 46
6 0 0 1 -2 -2 7 0 9 23 4 28 46
6 0 0 1 -2 1 -1 -2 9 23 60 66 138
6 0 0 1 -2 1 -5 2 9 23 60 54 138
6 0 0 1 -2 1 1 2 9 23 60 66 138
6 0 0 1 -2 1 5 -2 9 23 60 54 138
6 0 0 1 -2 2 -7 0 9 23 42 28 46
6 0 0 1 -2 2 7 0 9 23 42 28 46
6 0 0 1 -20 0 -11 0 12 31 260 380 620
6 0 0 1 -20 0 11 0 12 31 260 380 620
6 0 0 1 -25 0 -8 0 13 33 475 500 825
6 0 0 1 -25 0 8 0 13 33 475 500 825
6 0 0 1 -33 0 -5 0 15 38 1155 759 1254
6 0 0 1 -33 0 5 0 15 38 1155 759 1254
6 0 0 1 -4 -1 -7 0 5 13 60 30 78
6 0 0 1 -4 -1 7 0 5 13 60 30 78
6 0 0 1 -4 1 -7 0 5 13 60 48 78
6 0 0 1 -4 1 7 0 5 13 60 48 78
6 0 0 1 -5 -2 -2 -1 9 23 60 84 138
6 0 0 1 -5 -2 2 1 9 23 60 84 138
6 0 0 1 -5 0 -33 0 15 38 15 115 190
6 0 0 1 -5 0 33 0 15 38 15 115 190
6 0 0 1 -5 2 -2 1 9 23 60 54 138
6 0 0 1 -5 2 2 -1 9 23 60 54 138
6 0 0 1 -7 0 -16 0 9 23 147 98 161
6 0 0 1 -7 0 -2 -2 9 23 14 98 161
6 0 0 1 -7 0 -2 2 9 23 147 98 161
6 0 0 1 -7 0 -4 -1 5 13 60 30 78
6 0 0 1 -7 0 -4 1 5 13 60 48 78
6 0 0 1 -7 0 -9 -1 9 23 14 98 161
6 0 0 1 -7 0 -9 1 9 23 147 98 161
6 0 0 1 -7 0 16 0 9 23 147 98 161
6 0 0 1 -7 0 2 -2 9 23 147 98 161
6 0 0 1 -7 0 2 2 9 23 14 98 161
6 0 0 1 -7 0 4 -1 5 13 60 48 78
6 0 0 1 -7 0 4 1 5 13 60 30 78
6 0 0 1 -7 0 9 -1 9 23 147 98 161
6 0 0 1 -7 0 9 1 9 23 14 98 161
6 0 0 1 -8 0 -17 0 9 23 60 84 138
6 0 0 1 -8 0 -25 0 13 33 112 160 264
6 0 0 1 -8 0 17 0 9 23 60 84 138
6 0 0 1 -8 0 25 0 13 33 112 160 264
6 0 0 1 -9 -1 -7 0 9 23 18 126 207
6 0 0 1 -9 -1 7 0 9 23 18 126 207
6 0 0 1 -9 1 -7 0 9 23 189 126 207
6 0 0 1 -9 1 7 0 9 23 189 126 207
6 0 0 1 1 -1 -10 0 8 21 5 13 21
6 0 0 1 1 -1 10 0 8 21 5 13 21
6 0 0 1 1 -2 -2 -1 9 23 120 144 276
6 0 0 1 1 -2 2 1 9 23 120 144 276
6 0 0 1 1 1 -10 0 8 21 16 13 21
6 0 0 1 1 1 10 0 8 21 16 13 21
6 0 0 1 1 2 -2 1 9 23 120 132 276
6 0 0 1 1 2 2 -1 9 23 120 132 276
6 0 0 1 10 0 -1 -1 8 21 160 130 210
6 0 0 1 10 0 -1 1 8 21 50 130 210
6 0 0 1 10 0 1 -1 8 21 50 130 210
6 0 0 1 10 0 1 1 8 21 160 130 210
6 0 0 1 11 0 -20 0 12 31 143 209 341
6 0 0 1 11 0 20 0 12 31 143 209 341
6 0 0 1 16 0 -7 0 9 23 336 224 368
6 0 0 1 16 0 7 0 9 23 336 224 368
6 0 0 1 17 0 -8 0 9 23 60 84 138
6 0 0 1 17 0 8 0 9 23 60 84 138
6 0 0 1 2 -1 -1 -2 9 23 60 66 138
6 0 0 1 2 -1 -5 2 9 23 60 54 138
6 0 0 1 2 -1 1 2 9 23 60 66 138
6 0 0 1 2 -1 5 -2 9 23 60 54 138
6 0 0 1 2 -2 -7 0 9 23 42 28 46
6 0 0 1 2 -2 7 0 9 23 42 28 46
6 0 0 1 2 1 -1 2 9 23 60 72 138
6 0 0 1 2 1 -5 -2 9 23 60 84 138
6 0 0 1 2 1 1 -2 9 23 60 72 138
6 0 0 1 2 1 5 2 9 23 60 84 138
6 0 0 1 2 2 -7 0 9 23 4 28 46
6 0 0 1 2 2 7 0 9 23 4 28 46
6 0 0 1 20 0 -11 0 12 31 360 380 620
6 0 0 1 20 0 11 0 12 31 360 380 620
6 0 0 1 25 0 -8 0 13 33 350 500 825
6 0 0 1 25 0 8 0 13 33 350 500 825
6 0 0 1 33 0 -5 0 15 38 99 759 1254
6 0 0 1 33 0 5 0 15 38 99 759 1254
6 0 0 1 4 -1 -7 0 5 13 60 48 78
6 0 0 1 4 -1 7 0 5 13 60 48 78
6 0 0 1 4 1 -7 0 5 13 60 30 78
6 0 0 1 4 1 7 0 5 13 60 30 78
6 0 0 1 5 -2 -2 1 9 23 60 54 138
6 0 0 1 5 -2 2 -1 9 23 60 54 138
6 0 0 1 5 0 -33 0 15 38 175 115 190
6 0 0 1 5 0 33 0 15 38 175 115 190
6 0 0 1 5 2 -2 -1 9 23 60 84 138
6 0 0 1 5 2 2 1 9 23 60 84 138
6 0 0 1 7 0 -16 0 9 23 14 98 161
6 0 0 1 7 0 -2 -2 9 23 14 98 161
6 0 0 1 7 0 -2 2 9 23 147 98 161
6 0 0 1 7 0 -4 -1 5 13 60 30 78
6 0 0 1 7 0 -4 1 5 13 60 48 78
6 0 0 1 7 0 -9 -1 9 23 14 98 161
6 0 0 1 7 0 -9 1 9 23 147 98 161
6 0 0 1 7 0 16 0 9 23 14 98 161
6 0 0 1 7 0 2 -2 9 23 147 98 161
6 0 0 1 7 0 2 2 9 23 14 98 161
6 0 0 1 7 0 4 -1 5 13 60 48 78
6 0 0 1 7 0 4 1 5 13 60 30 78
6 0 0 1 7 0 9 -1 9 23 147 98 161
6 0 0 1 7 0 9 1 9 23 14 98 161
6 0 0 1 8 0 -17 0 9 23 60 84 138
6 0 0 1 8 0 -25 0 13 33 152 160 264
6 0 0 1 8 0 17 0 9 23 60 84 138
6 0 0 1 8 0 25 0 13 33 152 160 264
6 0 0 1 9 -1 -7 0 9 23 189 126 207
6 0 0 1 9 -1 7 0 9 23 189 126 207
6 0 0 1 9 1 -7 0 9 23 18 126 207
6 0 0 1 9 1 7 0 9 23 18 126 207
6 0 0 2 -1 -1 -7 0 9 23 4 14 46
6 0 0 2 -1 -1 7 0 9 23 4 14 46
6 0 0 2 -1 1 -7 0 9 23 42 14 46
6 0 0 2 -1 1 7 0 9 23 42 14 46
6 0 0 2 -7 0 -1 -1 9 23 28 98 322
6 0 0 2 -7 0 -1 1 9 23 294 98 322
6 0 0 2 -7 0 1 -1 9 23 294 98 322
6 0 0 2 -7 0 1 1 9 23 28 98 322
6 0 0 2 1 -1 -7 0 9 23 42 14 46
6 0 0 2 1 -1 7 0 9 23 42 14 46
6 0 0 2 1 1 -7 0 9 23 4 14 46
6 0 0 2 1 1 7 0 9 23 4 14 46
6 0 0 2 7 0 -1 -1 9 23 28 98 322
6 0 0 2 7 0 -1 1 9 23 294 98 322
6 0 0 2 7 0 1 -1 9 23 294 98 322
6 0 0 2 7 0 1 1 9 23 28 98 322
6 0 1 2 -1 -1 -3 -1 9 23 120 24 276
6 0 1 2 -1 -1 3 1 9 23 120 24 276
6 0 1 2 -2 1 0 -1 9 23 120 132 276
6 0 1 2 -2 1 0 1 9 23 120 132 276
6 0 1 2 -3 -1 -1 -1 9 23 120 24 276
6 0 1 2 -3 -1 1 1 9 23 120 24 276
6 0 1 2 0 -1 -2 1 9 23 120 132 276
6 0 1 2 0 -1 2 -1 9 23 120 132 276
6 0 1 2 0 1 -2 1 9 23 120 132 276
6 0 1 2 0 1 2 -1 9 23 120 132 276
6 0 1 2 1 1 -3 -1 9 23 120 24 276
6 0 1 2 1 1 3 1 9 23 120 24 276
6 0 1 2 2 -1 0 -1 9 23 120 132 276
6 0 1 2 2 -1 0 1 9 23 120 132 276
6 0 1 2 3 1 -1 -1 9 23 120 24 276
6 0 1 2 3 1 1 1 9 23 120 24 276
6 0 10 0 0 1 -1 -1 8 21 160 130 210
6 0 10 0 0 1 -1 1 8 21 160 80 210
6 0 10 0 0 1 1 -1 8 21 160 80 210
6 0 10 0 0 1 1 1 8 21 160 130 210
6 0 11 0 -20 0 0 1 12 31 143 209 341
6 0 11 0 0 1 -20 0 12 31 143 209 341
6 0 11 0 0 1 20 0 12 31 143 209 341
6 0 11 0 20 0 0 1 12 31 143 209 341
6 0 16 0 -7 0 0 1 9 23 336 224 368
6 0 16 0 0 1 -7 0 9 23 336 224 368
6 0 16 0 0 1 7 0 9 23 336 224 368
6 0 16 0 7 0 0 1 9 23 336 224 368
6 0 17 0 -8 0 0 1 9 23 60 84 138
6 0 17 0 0 1 -8 0 9 23 60 84 138
6 0 17 0 0 1 8 0 9 23 60 84 138
6 0 17 0 8 0 0 1 9 23 60 84 138
6 0 20 0 -11 0 0 1 12 31 360 380 620
6 0 20 0 0 1 -11 0 12 31 360 380 620
6 0 20 0 0 1 11 0 12 31 360 380 620
6 0 20 0 11 0 0 1 12 31 360 380 620
6 0 25 0 -8 0 0 1 13 33 350 500 825
6 0 25 0 0 1 -8 0 13 33 350 500 825
6 0 25 0 0 1 8 0 13 33 350 500 825
6 0 25 0 8 0 0 1 13 33 350 500 825
6 0 33 0 -5 0 0 1 15 38 99 759 1254
6 0 33 0 0 1 -5 0 15 38 99 759 1254
6 0 33 0 0 1 5 0 15 38 99 759 1254
6 0 33 0 5 0 0 1 15 38 99 759 1254
6 0 5 0 -33 0 0 1 15 38 175 115 190
6 0 5 0 0 1 -33 0 15 38 175 115 190
6 0 5 0 0 1 33 0 15 38 175 115 190
6 0 5 0 33 0 0 1 15 38 175 115 190
6 0 7 0 -16 0 0 1 9 23 14 98 161
6 0 7 0 0 1 -16 0 9 23 14 98 161
6 0 7 0 0 1 -2 -2 9 23 14 98 161
6 0 7 0 0 1 -2 2 9 23 14 63 161
6 0 7 0 0 1 -4 -1 5 13 60 30 78
6 0 7 0 0 1 -4 1 5 13 60 48 78
6 0 7 0 0 1 -9 -1 9 23 14 98 161
6 0 7 0 0 1 -9 1 9 23 14 63 161
6 0 7 0 0 1 16 0 9 23 14 98 161
6 0 7 0 0 1 2 -2 9 23 14 63 161
6 0 7 0 0 1 2 2 9 23 14 98 161
6 0 7 0 0 1 4 -1 5 13 60 48 78
6 0 7 0 0 1 4 1 5 13 60 30 78
6 0 7 0 0 1 9 -1 9 23 14 63 161
6 0 7 0 0 1 9 1 9 23 14 98 161
6 0 7 0 0 2 -1 -1 9 23 28 98 322
6 0 7 0 0 2 -1 1 9 23 28 224 322
6 0 7 0 0 2 1 -1 9 23 28 224 322
6 0 7 0 0 2 1 1 9 23 28 98 322
6 0 7 0 16 0 0 1 9 23 14 98 161
6 0 8 0 -17 0 0 1 9 23 60 84 138
6 0 8 0 -25 0 0 1 13 33 152 160 264
6 0 8 0 0 1 -17 0 9 23 60 84 138
6 0 8 0 0 1 -25 0 13 33 152 160 264
6 0 8 0 0 1 17 0 9 23 60 84 138
6 0 8 0 0 1 25 0 13 33 152 160 264
6 0 8 0 17 0 0 1 9 23 60 84 138
6 0 8 0 25 0 0 1 13 33 152 160 264
7 0 -1 0 -18 0 0 1 7 19 7 12 19
7 0 -1 0 -24 0 0 1 12 31 112 133 217
7 0 -1 0 -26 0 0 1 13 33 119 140 231
7 0 -1 0 0 1 -10 -2 12 31 112 133 217
7 0 -1 0 0 1 -10 2 12 31 112 84 217
7 0 -1 0 0 1 -11 -1 3 8 21 21 56
7 0 -1 0 0 1 -11 1 3 8 21 35 56
7 0 -1 0 0 1 -12 -2 13 33 119 140 231
7 0 -1 0 0 1 -12 2 13 33 119 91 231
7 0 -1 0 0 1 -17 -1 12 31 112 133 217
7 0 -1 0 0 1 -17 1 12 31 112 84 217
7 0 -1 0 0 1 -18 0 7 19 7 12 19
7 0 -1 0 0 1 -19 -1 13 33 119 140 231
7 0 -1 0 0 1 -19 1 13 33 119 91 231
7 0 -1 0 0 1 -24 0 12 31 112 133 217
7 0 -1 0 0 1 -26 0 13 33 119 140 231
7 0 -1 0 0 1 -3 -3 12 31 112 133 217
7 0 -1 0 0 1 -3 3 12 31 112 84 217
7 0 -1 0 0 1 -4 -2 3 8 5 4 8
7 0 -1 0 0 1 -4 2 3 8 5 4 8
7 0 -1 0 0 1 -5 -3 13 33 119 140 231
7 0 -1 0 0 1 -5 3 13 33 119 91 231
7 0 -1 0 0 1 10 -2 12 31 112 84 217
7 0 -1 0 0 1 10 2 12 31 112 133 217
7 0 -1 0 0 1 11 -1 3 8 21 35 56
7 0 -1 0 0 1 11 1 3 8 21 21 56
7 0 -1 0 0 1 12 -2 13 33 119 91 231
7 0 -1 0 0 1 12 2 13 33 119 140 231
7 0 -1 0 0 1 17 -1 12 31 112 84 217
7 0 -1 0 0 1 17 1 12 31 112 133 217
7 0 -1 0 0 1 18 0 7 19 7 12 19
7 0 -1 0 0 1 19 -1 13 33 119 91 231
7 0 -1 0 0 1 19 1 13 33 119 140 231
7 0 -1 0 0 1 24 0 12 31 112 133 217
7 0 -1 0 0 1 26 0 13 33 119 140 231
7 0 -1 0 0 1 3 -3 12 31 112 84 217
7 0 -1 0 0 1 3 3 12 31 112 133 217
7 0 -1 0 0 1 4 -2 3 8 3 4 8
7 0 -1 0 0 1 4 2 3 8 3 4 8
7 0 -1 0 0 1 5 -3 13 33 119 91 231
7 0 -1 0 0 1 5 3 13 33 119 140 231
7 0 -1 0 0 2 -2 -1 3 8 5 2 8
7 0 -1 0 0 2 -2 1 3 8 3 2 8
7 0 -1 0 0 2 -5 -1 12 31 224 350 434
7 0 -1 0 0 2 -5 1 12 31 224 84 434
7 0 -1 0 0 2 -6 -1 13 33 238 140 462
7 0 -1 0 0 2 -6 1 13 33 238 322 462
7 0 -1 0 0 2 2 -1 3 8 3 2 8
7 0 -1 0 0 2 2 1 3 8 5 2 8
7 0 -1 0 0 2 5 -1 12 31 224 84 434
7 0 -1 0 0 2 5 1 12 31 224 350 434
7 0 -1 0 0 2 6 -1 13 33 238 322 462
7 0 -1 0 0 2 6 1 13 33 238 140 462
7 0 -1 0 0 3 -1 -1 12 31 336 567 651
7 0 -1 0 0 3 -1 1 12 31 336 84 651
7 0 -1 0 0 3 1 -1 12 31 336 84 651
7 0 -1 0 0 3 1 1 12 31 336 567 651
7 0 -1 0 1 3 -2 -1 13 33 357 252 693
7 0 -1 0 1 3 2 1 13 33 357 252 693
7 0 -1 0 18 0 0 1 7 19 7 12 19
7 0 -1 0 2 3 -1 1 13 33 357 84 693
7 0 -1 0 2 3 1 -1 13 33 357 84 693
7 0 -1 0 24 0 0 1 12 31 112 133 217
7 0 -1 0 26 0 0 1 13 33 119 140 231
7 0 -11 0 -12 0 0 1 9 23 55 154 253
7 0 -11 0 0 1 -1 -1 9 23 55 99 253
7 0 -11 0 0 1 -1 1 9 23 55 154 253
7 0 -11 0 0 1 -12 0 9 23 55 154 253
7 0 -11 0 0 1 1 -1 9 23 55 154 253
7 0 -11 0 0 1 1 1 9 23 55 99 253
7 0 -11 0 0 1 12 0 9 23 55 154 253
7 0 -11 0 12 0 0 1 9 23 55 154 253
7 0 -12 0 -11 0 0 1 9 23 216 168 276
7 0 -12 0 0 1 -11 0 9 23 216 168 276
7 0 -12 0 0 1 11 0 9 23 216 168 276
7 0 -12 0 11 0 0 1 9 23 216 168 276
7 0 -16 0 -17 0 0 1 13 33 112 320 528
7 0 -16 0 -6 0 0 1 9 23 14 98 161
7 0 -16 0 0 1 -1 -1 13 33 112 208 528
7 0 -16 0 0 1 -1 1 13 33 112 320 528
7 0 -16 0 0 1 -17 0 13 33 112 320 528
7 0 -16 0 0 1 -6 0 9 23 14 98 161
7 0 -16 0 0 1 1 -1 13 33 112 320 528
7 0 -16 0 0 1 1 1 13 33 112 208 528
7 0 -16 0 0 1 17 0 13 33 112 320 528
7 0 -16 0 0 1 6 0 9 23 14 98 161
7 0 -16 0 17 0 0 1 13 33 112 320 528
7 0 -16 0 6 0 0 1 9 23 14 98 161
7 0 -17 0 -16 0 0 1 13 33 442 340 561
7 0 -17 0 0 1 -16 0 13 33 442 340 561
7 0 -17 0 0 1 16 0 13 33 442 340 561
7 0 -17 0 16 0 0 1 13 33 442 340 561
7 0 -18 0 -1 0 0 1 7 19 216 216 342
7 0 -18 0 0 1 -1 0 7 19 216 216 342
7 0 -18 0 0 1 1 0 7 19 216 216 342
7 0 -18 0 1 0 0 1 7 19 216 216 342
7 0 -24 0 -1 0 0 1 12 31 112 133 217
7 0 -24 0 0 1 -1 0 12 31 112 133 217
7 0 -24 0 0 1 1 0 12 31 112 133 217
7 0 -24 0 1 0 0 1 12 31 112 133 217
7 0 -26 0 -1 0 0 1 13 33 119 140 231
7 0 -26 0 -3 0 0 1 13 33 119 140 231
7 0 -26 0 0 1 -1 0 13 33 119 140 231
7 0 -26 0 0 1 -3 0 13 33 119 140 231
7 0 -26 0 0 1 1 0 13 33 119 140 231
7 0 -26 0 0 1 3 0 13 33 119 140 231
7 0 -26 0 1 0 0 1 13 33 119 140 231
7 0 -26 0 3 0 0 1 13 33 119 140 231
7 0 -3 0 -26 0 0 1 13 33 119 140 231
7 0 -3 0 0 1 -26 0 13 33 119 140 231
7 0 -3 0 0 1 26 0 13 33 119 140 231
7 0 -3 0 26 0 0 1 13 33 119 140 231
7 0 -6 0 -16 0 0 1 9 23 14 98 161
7 0 -6 0 0 1 -16 0 9 23 14 98 161
7 0 -6 0 0 1 -2 -2 9 23 14 98 161
7 0 -6 0 0 1 -2 2 9 23 14 63 161
7 0 -6 0 0 1 -4 -1 5 13 21 56 91
7 0 -6 0 0 1 -4 1 5 13 21 35 91
7 0 -6 0 0 1 -9 -1 9 23 14 98 161
7 0 -6 0 0 1 -9 1 9 23 14 63 161
7 0 -6 0 0 1 16 0 9 23 14 98 161
7 0 -6 0 0 1 2 -2 9 23 14 63 161
7 0 -6 0 0 1 2 2 9 23 14 98 161
7 0 -6 0 0 1 4 -1 5 13 21 35 91
7 0 -6 0 0 1 4 1 5 13 21 56 91
7 0 -6 0 0 1 9 -1 9 23 14 63 161
7 0 -6 0 0 1 9 1 9 23 14 98 161
7 0 -6 0 0 2 -1 -1 9 23 28 98 322
7 0 -6 0 0 2 -1 1 9 23 28 224 322
7 0 -6 0 0 2 1 -1 9 23 28 224 322
7 0 -6 0 0 2 1 1 9 23 28 98 322
7 0 -6 0 16 0 0 1 9 23 14 98 161
7 0 0 1 -1 -1 -11 0 9 23 18 14 23
7 0 0 1 -1 -1 -16 0 13 33 26 20 33
7 0 0 1 -1 -1 11 0 9 23 18 14 23
7 0 0 1 -1 -1 16 0 13 33 26 20 33
7 0 0 1 -1 0 -10 -2 12 31 112 133 217
7 0 0 1 -1 0 -10 2 12 31 112 84 217
7 0 0 1 -1 0 -11 -1 3 8 21 21 56
7 0 0 1 -1 0 -11 1 3 8 21 35 56
7 0 0 1 -1 0 -12 -2 13 33 119 140 231
7 0 0 1 -1 0 -12 2 13 33 119 91 231
7 0 0 1 -1 0 -17 -1 12 31 112 133 217
7 0 0 1 -1 0 -17 1 12 31 112 84 217
7 0 0 1 -1 0 -18 0 7 19 7 12 19
7 0 0 1 -1 0 -19 -1 13 33 119 140 231
7 0 0 1 -1 0 -19 1 13 33 119 91 231
7 0 0 1 -1 0 -24 0 12 31 112 133 217
7 0 0 1 -1 0 -26 0 13 33 119 140 231
7 0 0 1 -1 0 -3 -3 12 31 112 133 217
7 0 0 1 -1 0 -3 3 12 31 112 84 217
7 0 0 1 -1 0 -4 -2 3 8 5 4 8
7 0 0 1 -1 0 -4 2 3 8 5 4 8
7 0 0 1 -1 0 -5 -3 13 33 119 140 231
7 0 0 1 -1 0 -5 3 13 33 119 91 231
7 0 0 1 -1 0 10 -2 12 31 112 84 217
7 0 0 1 -1 0 10 2 12 31 112 133 217
7 0 0 1 -1 0 11 -1 3 8 21 35 56
7 0 0 1 -1 0 11 1 3 8 21 21 56
7 0 0 1 -1 0 12 -2 13 33 119 91 231
7 0 0 1 -1 0 12 2 13 33 119 140 231
7 0 0 1 -1 0 17 -1 12 31 112 84 217
7 0 0 1 -1 0 17 1 12 31 112 133 217
7 0 0 1 -1 0 18 0 7 19 7 12 19
7 0 0 1 -1 0 19 -1 13 33 119 91 231
7 0 0 1 -1 0 19 1 13 33 119 140 231
7 0 0 1 -1 0 24 0 12 31 112 133 217
7 0 0 1 -1 0 26 0 13 33 119 140 231
7 0 0 1 -1 0 3 -3 12 31 112 84 217
7 0 0 1 -1 0 3 3 12 31 112 133 217
7 0 0 1 -1 0 4 -2 3 8 3 4 8
7 0 0 1 -1 0 4 2 3 8 3 4 8
7 0 0 1 -1 0 5 -3 13 33 119 91 231
7 0 0 1 -1 0 5 3 13 33 119 140 231
7 0 0 1 -1 1 -11 0 9 23 5 14 23
7 0 0 1 -1 1 -16 0 13 33 7 20 33
7 0 0 1 -1 1 11 0 9 23 5 14 23
7 0 0 1 -1 1 16 0 13 33 7 20 33
7 0 0 1 -10 -2 -1 0 12 31 112 133 217
7 0 0 1 -10 -2 1 0 12 31 112 133 217
7 0 0 1 -10 2 -1 0 12 31 112 84 217
7 0 0 1 -10 2 1 0 12 31 112 84 217
7 0 0 1 -11 -1 -1 0 3 8 21 21 56
7 0 0 1 -11 -1 1 0 3 8 21 21 56
7 0 0 1 -11 0 -1 -1 9 23 198 154 253
7 0 0 1 -11 0 -1 1 9 23 55 154 253
7 0 0 1 -11 0 -12 0 9 23 55 154 253
7 0 0 1 -11 0 1 -1 9 23 55 154 253
7 0 0 1 -11 0 1 1 9 23 198 154 253
7 0 0 1 -11 0 12 0 9 23 55 154 253
7 0 0 1 -11 1 -1 0 3 8 21 35 56
7 0 0 1 -11 1 1 0 3 8 21 35 56
7 0 0 1 -12 -2 -1 0 13 33 119 140 231
7 0 0 1 -12 -2 1 0 13 33 119 140 231
7 0 0 1 -12 0 -11 0 9 23 216 168 276
7 0 0 1 -12 0 11 0 9 23 216 168 276
7 0 0 1 -12 2 -1 0 13 33 119 91 231
7 0 0 1 -12 2 1 0 13 33 119 91 231
7 0 0 1 -16 0 -1 -1 13 33 416 320 528
7 0 0 1 -16 0 -1 1 13 33 112 320 528
7 0 0 1 -16 0 -17 0 13 33 112 320 528
7 0 0 1 -16 0 -6 0 9 23 14 98 161
7 0 0 1 -16 0 1 -1 13 33 112 320 528
7 0 0 1 -16 0 1 1 13 33 416 320 528
7 0 0 1 -16 0 17 0 13 33 112 320 528
7 0 0 1 -16 0 6 0 9 23 14 98 161
7 0 0 1 -17 -1 -1 0 12 31 112 133 217
7 0 0 1 -17 -1 1 0 12 31 112 133 217
7 0 0 1 -17 0 -16 0 13 33 442 340 561
7 0 0 1 -17 0 16 0 13 33 442 340 561
7 0 0 1 -17 1 -1 0 12 31 112 84 217
7 0 0 1 -17 1 1 0 12 31 112 84 217
7 0 0 1 -18 0 -1 0 7 19 216 216 342
7 0 0 1 -18 0 1 0 7 19 216 216 342
7 0 0 1 -19 -1 -1 0 13 33 119 140 231
7 0 0 1 -19 -1 1 0 13 33 119 140 231
7 0 0 1 -19 1 -1 0 13 33 119 91 231
7 0 0 1 -19 1 1 0 13 33 119 91 231
7 0 0 1 -2 -2 -6 0 9 23 14 98 161
7 0 0 1 -2 -2 6 0 9 23 14 98 161
7 0 0 1 -2 2 -6 0 9 23 14 63 161
7 0 0 1 -2 2 6 0 9 23 14 63 161
7 0 0 1 -24 0 -1 0 12 31 112 133 217
7 0 0 1 -24 0 1 0 12 31 112 133 217
7 0 0 1 -26 0 -1 0 13 33 119 140 231
7 0 0 1 -26 0 -3 0 13 33 119 140 231
7 0 0 1 -26 0 1 0 13 33 119 140 231
7 0 0 1 -26 0 3 0 13 33 119 140 231
7 0 0 1 -3 -3 -1 0 12 31 112 133 217
7 0 0 1 -3 -3 1 0 12 31 112 133 217
7 0 0 1 -3 0 -26 0 13 33 119 140 231
7 0 0 1 -3 0 26 0 13 33 119 140 231
7 0 0 1 -3 3 -1 0 12 31 112 84 217
7 0 0 1 -3 3 1 0 12 31 112 84 217
7 0 0 1 -4 -1 -6 0 5 13 21 56 91
7 0 0 1 -4 -1 6 0 5 13 21 56 91
7 0 0 1 -4 -2 -1 0 3 8 5 4 8
7 0 0 1 -4 -2 1 0 3 8 5 4 8
7 0 0 1 -4 1 -6 0 5 13 21 35 91
7 0 0 1 -4 1 6 0 5 13 21 35 91
7 0 0 1 -4 2 -1 0 3 8 5 4 8
7 0 0 1 -4 2 1 0 3 8 5 4 8
7 0 0 1 -5 -3 -1 0 13 33 119 140 231
7 0 0 1 -5 -3 1 0 13 33 119 140 231
7 0 0 1 -5 3 -1 0 13 33 119 91 231
7 0 0 1 -5 3 1 0 13 33 119 91 231
7 0 0 1 -6 0 -16 0 9 23 14 98 161
7 0 0 1 -6 0 -2 -2 9 23 14 98 161
7 0 0 1 -6 0 -2 2 9 23 14 63 161
7 0 0 1 -6 0 -4 -1 5 13 21 56 91
7 0 0 1 -6 0 -4 1 5 13 21 35 91
7 0 0 1 -6 0 -9 -1 9 23 14 98 161
7 0 0 1 -6 0 -9 1 9 23 14 63 161
7 0 0 1 -6 0 16 0 9 23 14 98 161
7 0 0 1 -6 0 2 -2 9 23 14 63 161
7 0 0 1 -6 0 2 2 9 23 14 98 161
7 0 0 1 -6 0 4 -1 5 13 21 35 91
7 0 0 1 -6 0 4 1 5 13 21 56 91
7 0 0 1 -6 0 9 -1 9 23 14 63 161
7 0 0 1 -6 0 9 1 9 23 14 98 161
7 0 0 1 -9 -1 -6 0 9 23 14 98 161
7 0 0 1 -9 -1 6 0 9 23 14 98 161
7 0 0 1 -9 1 -6 0 9 23 14 63 161
7 0 0 1 -9 1 6 0 9 23 14 63 161
7 0 0 1 1 -1 -11 0 9 23 5 14 23
7 0 0 1 1 -1 -16 0 13 33 7 20 33
7 0 0 1 1 -1 11 0 9 23 5 14 23
7 0 0 1 1 -1 16 0 13 33 7 20 33
7 0 0 1 1 0 -10 -2 12 31 112 133 217
7 0 0 1 1 0 -10 2 12 31 112 84 217
7 0 0 1 1 0 -11 -1 3 8 21 21 56
7 0 0 1 1 0 -11 1 3 8 21 35 56
7 0 0 1 1 0 -12 -2 13 33 119 140 231
7 0 0 1 1 0 -12 2 13 33 119 91 231
7 0 0 1 1 0 -17 -1 12 31 112 133 217
7 0 0 1 1 0 -17 1 12 31 112 84 217
7 0 0 1 1 0 -18 0 7 19 12 12 19
7 0 0 1 1 0 -19 -1 13 33 119 140 231
7 0 0 1 1 0 -19 1 13 33 119 91 231
7 0 0 1 1 0 -24 0 12 31 112 133 217
7 0 0 1 1 0 -26 0 13 33 119 140 231
7 0 0 1 1 0 -3 -3 12 31 112 133 217
7 0 0 1 1 0 -3 3 12 31 112 84 217
7 0 0 1 1 0 -4 -2 3 8 5 4 8
7 0 0 1 1 0 -4 2 3 8 5 4 8
7 0 0 1 1 0 -5 -3 13 33 119 140 231
7 0 0 1 1 0 -5 3 13 33 119 91 231
7 0 0 1 1 0 10 -2 12 31 112 84 217
7 0 0 1 1 0 10 2 12 31 112 133 217
7 0 0 1 1 0 11 -1 3 8 21 35 56
7 0 0 1 1 0 11 1 3 8 21 21 56
7 0 0 1 1 0 12 -2 13 33 119 91 231
7 0 0 1 1 0 12 2 13 33 119 140 231
7 0 0 1 1 0 17 -1 12 31 112 84 217
7 0 0 1 1 0 17 1 12 31 112 133 217
7 0 0 1 1 0 18 0 7 19 12 12 19
7 0 0 1 1 0 19 -1 13 33 119 91 231
7 0 0 1 1 0 19 1 13 33 119 140 231
7 0 0 1 1 0 24 0 12 31 112 133 217
7 0 0 1 1 0 26 0 13 33 119 140 231
7 0 0 1 1 0 3 -3 12 31 112 84 217
7 0 0 1 1 0 3 3 12 31 112 133 217
7 0 0 1 1 0 4 -2 3 8 3 4 8
7 0 0 1 1 0 4 2 3 8 3 4 8
7 0 0 1 1 0 5 -3 13 33 119 91 231
7 0 0 1 1 0 5 3 13 33 119 140 231
7 0 0 1 1 1 -11 0 9 23 18 14 23
7 0 0 1 1 1 -16 0 13 33 26 20 33
7 0 0 1 1 1 11 0 9 23 18 14 23
7 0 0 1 1 1 16 0 13 33 26 20 33
7 0 0 1 10 -2 -1 0 12 31 112 84 217
7 0 0 1 10 -2 1 0 12 31 112 84 217
7 0 0 1 10 2 -1 0 12 31 112 133 217
7 0 0 1 10 2 1 0 12 31 112 133 217
7 0 0 1 11 -1 -1 0 3 8 21 35 56
7 0 0 1 11 -1 1 0 3 8 21 35 56
7 0 0 1 11 0 -1 -1 9 23 198 154 253
7 0 0 1 11 0 -1 1 9 23 55 154 253
7 0 0 1 11 0 -12 0 9 23 198 154 253
7 0 0 1 11 0 1 -1 9 23 55 154 253
7 0 0 1 11 0 1 1 9 23 198 154 253
7 0 0 1 11 0 12 0 9 23 198 154 253
7 0 0 1 11 1 -1 0 3 8 21 21 56
7 0 0 1 11 1 1 0 3 8 21 21 56
7 0 0 1 12 -2 -1 0 13 33 119 91 231
7 0 0 1 12 -2 1 0 13 33 119 91 231
7 0 0 1 12 0 -11 0 9 23 60 168 276
7 0 0 1 12 0 11 0 9 23 60 168 276
7 0 0 1 12 2 -1 0 13 33 119 140 231
7 0 0 1 12 2 1 0 13 33 119 140 231
7 0 0 1 16 0 -1 -1 13 33 416 320 528
7 0 0 1 16 0 -1 1 13 33 112 320 528
7 0 0 1 16 0 -17 0 13 33 416 320 528
7 0 0 1 16 0 -6 0 9 23 14 98 161
7 0 0 1 16 0 1 -1 13 33 112 320 528
7 0 0 1 16 0 1 1 13 33 416 320 528
7 0 0 1 16 0 17 0 13 33 416 320 528
7 0 0 1 16 0 6 0 9 23 14 98 161
7 0 0 1 17 -1 -1 0 12 31 112 84 217
7 0 0 1 17 -1 1 0 12 31 112 84 217
7 0 0 1 17 0 -16 0 13 33 119 340 561
7 0 0 1 17 0 16 0 13 33 119 340 561
7 0 0 1 17 1 -1 0 12 31 112 133 217
7 0 0 1 17 1 1 0 12 31 112 133 217
7 0 0 1 18 0 -1 0 7 19 126 216 342
7 0 0 1 18 0 1 0 7 19 126 216 342
7 0 0 1 19 -1 -1 0 13 33 119 91 231
7 0 0 1 19 -1 1 0 13 33 119 91 231
7 0 0 1 19 1 -1 0 13 33 119 140 231
7 0 0 1 19 1 1 0 13 33 119 140 231
7 0 0 1 2 -2 -6 0 9 23 14 63 161
7 0 0 1 2 -2 6 0 9 23 14 63 161
7 0 0 1 2 2 -6 0 9 23 14 98 161
7 0 0 1 2 2 6 0 9 23 14 98 161
7 0 0 1 24 0 -1 0 12 31 112 133 217
7 0 0 1 24 0 1 0 12 31 112 133 217
7 0 0 1 26 0 -1 0 13 33 119 140 231
7 0 0 1 26 0 -3 0 13 33 119 140 231
7 0 0 1 26 0 1 0 13 33 119 140 231
7 0 0 1 26 0 3 0 13 33 119 140 231
7 0 0 1 3 -3 -1 0 12 31 112 84 217
7 0 0 1 3 -3 1 0 12 31 112 84 217
7 0 0 1 3 0 -26 0 13 33 119 140 231
7 0 0 1 3 0 26 0 13 33 119 140 231
7 0 0 1 3 3 -1 0 12 31 112 133 217
7 0 0 1 3 3 1 0 12 31 112 133 217
7 0 0 1 4 -1 -6 0 5 13 21 35 91
7 0 0 1 4 -1 6 0 5 13 21 35 91
7 0 0 1 4 -2 -1 0 3 8 3 4 8
7 0 0 1 4 -2 1 0 3 8 3 4 8
7 0 0 1 4 1 -6 0 5 13 21 56 91
7 0 0 1 4 1 6 0 5 13 21 56 91
7 0 0 1 4 2 -1 0 3 8 3 4 8
7 0 0 1 4 2 1 0 3 8 3 4 8
7 0 0 1 5 -3 -1 0 13 33 119 91 231
7 0 0 1 5 -3 1 0 13 33 119 91 231
7 0 0 1 5 3 -1 0 13 33 119 140 231
7 0 0 1 5 3 1 0 13 33 119 140 231
7 0 0 1 6 0 -16 0 9 23 14 98 161
7 0 0 1 6 0 -2 -2 9 23 14 98 161
7 0 0 1 6 0 -2 2 9 23 14 63 161
7 0 0 1 6 0 -4 -1 5 13 21 56 91
7 0 0 1 6 0 -4 1 5 13 21 35 91
7 0 0 1 6 0 -9 -1 9 23 14 98 161
7 0 0 1 6 0 -9 1 9 23 14 63 161
7 0 0 1 6 0 16 0 9 23 14 98 161
7 0 0 1 6 0 2 -2 9 23 14 63 161
7 0 0 1 6 0 2 2 9 23 14 98 161
7 0 0 1 6 0 4 -1 5 13 21 35 91
7 0 0 1 6 0 4 1 5 13 21 56 91
7 0 0 1 6 0 9 -1 9 23 14 63 161
7 0 0 1 6 0 9 1 9 23 14 98 161
7 0 0 1 9 -1 -6 0 9 23 14 63 161
7 0 0 1 9 -1 6 0 9 23 14 63 161
7 0 0 1 9 1 -6 0 9 23 14 98 161
7 0 0 1 9 1 6 0 9 23 14 98 161
7 0 0 2 -1 -1 -6 0 9 23 28 98 322
7 0 0 2 -1 -1 6 0 9 23 28 98 322
7 0 0 2 -1 0 -2 -1 3 8 5 2 8
7 0 0 2 -1 0 -2 1 3 8 3 2 8
7 0 0 2 -1 0 -5 -1 12 31 224 350 434
7 0 0 2 -1 0 -5 1 12 31 224 84 434
7 0 0 2 -1 0 -6 -1 13 33 238 140 462
7 0 0 2 -1 0 -6 1 13 33 238 322 462
7 0 0 2 -1 0 2 -1 3 8 3 2 8
7 0 0 2 -1 0 2 1 3 8 5 2 8
7 0 0 2 -1 0 5 -1 12 31 224 84 434
7 0 0 2 -1 0 5 1 12 31 224 350 434
7 0 0 2 -1 0 6 -1 13 33 238 322 462
7 0 0 2 -1 0 6 1 13 33 238 140 462
7 0 0 2 -1 1 -6 0 9 23 28 224 322
7 0 0 2 -1 1 6 0 9 23 28 224 322
7 0 0 2 -2 -1 -1 0 3 8 5 2 8
7 0 0 2 -2 -1 1 0 3 8 5 2 8
7 0 0 2 -2 1 -1 0 3 8 3 2 8
7 0 0 2 -2 1 1 0 3 8 3 2 8
7 0 0 2 -5 -1 -1 0 12 31 224 350 434
7 0 0 2 -5 -1 1 0 12 31 224 350 434
7 0 0 2 -5 1 -1 0 12 31 224 84 434
7 0 0 2 -5 1 1 0 12 31 224 84 434
7 0 0 2 -6 -1 -1 0 13 33 238 140 462
7 0 0 2 -6 -1 1 0 13 33 238 140 462
7 0 0 2 -6 0 -1 -1 9 23 28 98 322
7 0 0 2 -6 0 -1 1 9 23 28 224 322
7 0 0 2 -6 0 1 -1 9 23 28 224 322
7 0 0 2 -6 0 1 1 9 23 28 98 322
7 0 0 2 -6 1 -1 0 13 33 238 322 462
7 0 0 2 -6 1 1 0 13 33 238 322 462
7 0 0 2 1 -1 -6 0 9 23 28 224 322
7 0 0 2 1 -1 6 0 9 23 28 224 322
7 0 0 2 1 0 -2 -1 3 8 5 2 8
7 0 0 2 1 0 -2 1 3 8 3 2 8
7 0 0 2 1 0 -5 -1 12 31 224 350 434
7 0 0 2 1 0 -5 1 12 31 224 84 434
7 0 0 2 1 0 -6 -1 13 33 238 140 462
7 0 0 2 1 0 -6 1 13 33 238 322 462
7 0 0 2 1 0 2 -1 3 8 3 2 8
7 0 0 2 1 0 2 1 3 8 5 2 8
7 0 0 2 1 0 5 -1 12 31 224 84 434
7 0 0 2 1 0 5 1 12 31 224 350 434
7 0 0 2 1 0 6 -1 13 33 238 322 462
7 0 0 2 1 0 6 1 13 33 238 140 462
7 0 0 2 1 1 -6 0 9 23 28 98 322
7 0 0 2 1 1 6 0 9 23 28 98 322
7 0 0 2 2 -1 -1 0 3 8 3 2 8
7 0 0 2 2 -1 1 0 3 8 3 2 8
7 0 0 2 2 1 -1 0 3 8 5 2 8
7 0 0 2 2 1 1 0 3 8 5 2 8
7 0 0 2 5 -1 -1 0 12 31 224 84 434
7 0 0 2 5 -1 1 0 12 31 224 84 434
7 0 0 2 5 1 -1 0 12 31 224 350 434
7 0 0 2 5 1 1 0 12 31 224 350 434
7 0 0 2 6 -1 -1 0 13 33 238 322 462
7 0 0 2 6 -1 1 0 13 33 238 322 462
7 0 0 2 6 0 -1 -1 9 23 28 98 322
7 0 0 2 6 0 -1 1 9 23 28 224 322
7 0 0 2 6 0 1 -1 9 23 28 224 322
7 0 0 2 6 0 1 1 9 23 28 98 322
7 0 0 2 6 1 -1 0 13 33 238 140 462
7 0 0 2 6 1 1 0 13 33 238 140 462
7 0 0 3 -1 -1 -1 0 12 31 336 567 651
7 0 0 3 -1 -1 1 0 12 31 336 567 651
7 0 0 3 -1 0 -1 -1 12 31 336 567 651
7 0 0 3 -1 0 -1 1 12 31 336 84 651
7 0 0 3 -1 0 1 -1 12 31 336 84 651
7 0 0 3 -1 0 1 1 12 31 336 567 651
7 0 0 3 -1 1 -1 0 12 31 336 84 651
7 0 0 3 -1 1 1 0 12 31 336 84 651
7 0 0 3 1 -1 -1 0 12 31 336 84 651
7 0 0 3 1 -1 1 0 12 31 336 84 651
7 0 0 3 1 0 -1 -1 12 31 336 567 651
7 0 0 3 1 0 -1 1 12 31 336 84 651
7 0 0 3 1 0 1 -1 12 31 336 84 651
7 0 0 3 1 0 1 1 12 31 336 567 651
7 0 0 3 1 1 -1 0 12 31 336 567 651
7 0 0 3 1 1 1 0 12 31 336 567 651
7 0 1 0 -18 0 0 1 7 19 12 12 19
7 0 1 0 -24 0 0 1 12 31 112 133 217
7 0 1 0 -26 0 0 1 13 33 119 140 231
7 0 1 0 0 1 -10 -2 12 31 112 133 217
7 0 1 0 0 1 -10 2 12 31 112 84 217
7 0 1 0 0 1 -11 -1 3 8 21 21 56
7 0 1 0 0 1 -11 1 3 8 21 35 56
7 0 1 0 0 1 -12 -2 13 33 119 140 231
7 0 1 0 0 1 -12 2 13 33 119 91 231
7 0 1 0 0 1 -17 -1 12 31 112 133 217
7 0 1 0 0 1 -17 1 12 31 112 84 217
7 0 1 0 0 1 -18 0 7 19 12 12 19
7 0 1 0 0 1 -19 -1 13 33 119 140 231
7 0 1 0 0 1 -19 1 13 33 119 91 231
7 0 1 0 0 1 -24 0 12 31 112 133 217
7 0 1 0 0 1 -26 0 13 33 119 140 231
7 0 1 0 0 1 -3 -3 12 31 112 133 217
7 0 1 0 0 1 -3 3 12 31 112 84 217
7 0 1 0 0 1 -4 -2 3 8 5 4 8
7 0 1 0 0 1 -4 2 3 8 5 4 8
7 0 1 0 0 1 -5 -3 13 33 119 140 231
7 0 1 0 0 1 -5 3 13 33 119 91 231
7 0 1 0 0 1 10 -2 12 31 112 84 217
7 0 1 0 0 1 10 2 12 31 112 133 217
7 0 1 0 0 1 11 -1 3 8 21 35 56
7 0 1 0 0 1 11 1 3 8 21 21 56
7 0 1 0 0 1 12 -2 13 33 119 91 231
7 0 1 0 0 1 12 2 13 33 119 140 231
7 0 1 0 0 1 17 -1 12 31 112 84 217
7 0 1 0 0 1 17 1 12 31 112 133 217
7 0 1 0 0 1 18 0 7 19 12 12 19
7 0 1 0 0 1 19 -1 13 33 119 91 231
7 0 1 0 0 1 19 1 13 33 119 140 231
7 0 1 0 0 1 24 0 12 31 112 133 217
7 0 1 0 0 1 26 0 13 33 119 140 231
7 0 1 0 0 1 3 -3 12 31 112 84 217
7 0 1 0 0 1 3 3 12 31 112 133 217
7 0 1 0 0 1 4 -2 3 8 3 4 8
7 0 1 0 0 1 4 2 3 8 3 4 8
7 0 1 0 0 1 5 -3 13 33 119 91 231
7 0 1 0 0 1 5 3 13 33 119 140 231
7 0 1 0 0 2 -2 -1 3 8 5 2 8
7 0 1 0 0 2 -2 1 3 8 3 2 8
7 0 1 0 0 2 -5 -1 12 31 224 350 434
7 0 1 0 0 2 -5 1 12 31 224 84 434
7 0 1 0 0 2 -6 -1 13 33 238 140 462
7 0 1 0 0 2 -6 1 13 33 238 322 462
7 0 1 0 0 2 2 -1 3 8 3 2 8
7 0 1 0 0 2 2 1 3 8 5 2 8
7 0 1 0 0 2 5 -1 12 31 224 84 434
7 0 1 0 0 2 5 1 12 31 224 350 434
7 0 1 0 0 2 6 -1 13 33 238 322 462
7 0 1 0 0 2 6 1 13 33 238 140 462
7 0 1 0 0 3 -1 -1 12 31 336 567 651
7 0 1 0 0 3 -1 1 12 31 336 84 651
7 0 1 0 0 3 1 -1 12 31 336 84 651
7 0 1 0 0 3 1 1 12 31 336 567 651
7 0 1 0 1 3 -2 -1 13 33 357 252 693
7 0 1 0 1 3 2 1 13 33 357 252 693
7 0 1 0 18 0 0 1 7 19 12 12 19
7 0 1 0 2 3 -1 1 13 33 357 84 693
7 0 1 0 2 3 1 -1 13 33 357 84 693
7 0 1 0 24 0 0 1 12 31 112 133 217
7 0 1 0 26 0 0 1 13 33 119 140 231
7 0 1 3 -1 0 -2 -1 13 33 357 252 693
7 0 1 3 -1 0 2 1 13 33 357 252 693
7 0 1 3 -2 -1 -1 0 13 33 357 252 693
7 0 1 3 -2 -1 1 0 13 33 357 252 693
7 0 1 3 1 0 -2 -1 13 33 357 252 693
7 0 1 3 1 0 2 1 13 33 357 252 693
7 0 1 3 2 1 -1 0 13 33 357 252 693
7 0 1 3 2 1 1 0 13 33 357 252 693
7 0 11 0 -12 0 0 1 9 23 198 154 253
7 0 11 0 0 1 -1 -1 9 23 198 154 253
7 0 11 0 0 1 -1 1 9 23 198 99 253
7 0 11 0 0 1 -12 0 9 23 198 154 253
7 0 11 0 0 1 1 -1 9 23 198 99 253
7 0 11 0 0 1 1 1 9 23 198 154 253
7 0 11 0 0 1 12 0 9 23 198 154 253
7 0 11 0 12 0 0 1 9 23 198 154 253
7 0 12 0 -11 0 0 1 9 23 60 168 276
7 0 12 0 0 1 -11 0 9 23 60 168 276
7 0 12 0 0 1 11 0 9 23 60 168 276
7 0 12 0 11 0 0 1 9 23 60 168 276
7 0 16 0 -17 0 0 1 13 33 416 320 528
7 0 16 0 -6 0 0 1 9 23 14 98 161
7 0 16 0 0 1 -1 -1 13 33 416 320 528
7 0 16 0 0 1 -1 1 13 33 416 208 528
7 0 16 0 0 1 -17 0 13 33 416 320 528
7 0 16 0 0 1 -6 0 9 23 14 98 161
7 0 16 0 0 1 1 -1 13 33 416 208 528
7 0 16 0 0 1 1 1 13 33 416 320 528
7 0 16 0 0 1 17 0 13 33 416 320 528
7 0 16 0 0 1 6 0 9 23 14 98 161
7 0 16 0 17 0 0 1 13 33 416 320 528
7 0 16 0 6 0 0 1 9 23 14 98 161
7 0 17 0 -16 0 0 1 13 33 119 340 561
7 0 17 0 0 1 -16 0 13 33 119 340 561
7 0 17 0 0 1 16 0 13 33 119 340 561
7 0 17 0 16 0 0 1 13 33 119 340 561
7 0 18 0 -1 0 0 1 7 19 126 216 342
7 0 18 0 0 1 -1 0 7 19 126 216 342
7 0 18 0 0 1 1 0 7 19 126 216 342
7 0 18 0 1 0 0 1 7 19 126 216 342
7 0 2 3 -1 0 -1 1 13 33 357 84 693
7 0 2 3 -1 0 1 -1 13 33 357 84 693
7 0 2 3 -1 1 -1 0 13 33 357 84 693
7 0 2 3 -1 1 1 0 13 33 357 84 693
7 0 2 3 1 -1 -1 0 13 33 357 84 693
7 0 2 3 1 -1 1 0 13 33 357 84 693
7 0 2 3 1 0 -1 1 13 33 357 84 693
7 0 2 3 1 0 1 -1 13 33 357 84 693
7 0 24 0 -1 0 0 1 12 31 112 133 217
7 0 24 0 0 1 -1 0 12 31 112 133 217
7 0 24 0 0 1 1 0 12 31 112 133 217
7 0 24 0 1 0 0 1 12 31 112 133 217
7 0 26 0 -1 0 0 1 13 33 119 140 231
7 0 26 0 -3 0 0 1 13 33 119 140 231
7 0 26 0 0 1 -1 0 13 33 119 140 231
7 0 26 0 0 1 -3 0 13 33 119 140 231
7 0 26 0 0 1 1 0 13 33 119 140 231
7 0 26 0 0 1 3 0 13 33 119 140 231
7 0 26 0 1 0 0 1 13 33 119 140 231
7 0 26 0 3 0 0 1 13 33 119 140 231
7 0 3 0 -26 0 0 1 13 33 119 140 231
7 0 3 0 0 1 -26 0 13 33 119 140 231
7 0 3 0 0 1 26 0 13 33 119 140 231
7 0 3 0 26 0 0 1 13 33 119 140 231
7 0 6 0 -16 0 0 1 9 23 14 98 161
7 0 6 0 0 1 -16 0 9 23 14 98 161
7 0 6 0 0 1 -2 -2 9 23 14 98 161
7 0 6 0 0 1 -2 2 9 23 14 63 161
7 0 6 0 0 1 -4 -1 5 13 21 56 91
7 0 6 0 0 1 -4 1 5 13 21 35 91
7 0 6 0 0 1 -9 -1 9 23 14 98 161
7 0 6 0 0 1 -9 1 9 23 14 63 161
7 0 6 0 0 1 16 0 9 23 14 98 161
7 0 6 0 0 1 2 -2 9 23 14 63 161
7 0 6 0 0 1 2 2 9 23 14 98 161
7 0 6 0 0 1 4 -1 5 13 21 35 91
7 0 6 0 0 1 4 1 5 13 21 56 91
7 0 6 0 0 1 9 -1 9 23 14 63 161
7 0 6 0 0 1 9 1 9 23 14 98 161
7 0 6 0 0 2 -1 -1 9 23 28 98 322
7 0 6 0 0 2 -1 1 9 23 28 224 322
7 0 6 0 0 2 1 -1 9 23 28 224 322
7 0 6 0 0 2 1 1 9 23 28 98 322
7 0 6 0 16 0 0 1 9 23 14 98 161
8 0 -10 0 -23 0 0 1 13 33 310 200 330
8 0 -10 0 0 1 -23 0 13 33 310 200 330
8 0 -10 0 0 1 23 0 13 33 310 200 330
8 0 -10 0 23 0 0 1 13 33 310 200 330
8 0 -13 0 -25 0 0 1 15 38 91 299 494
8 0 -13 0 0 1 -25 0 15 38 91 299 494
8 0 -13 0 0 1 25 0 15 38 91 299 494
8 0 -13 0 25 0 0 1 15 38 91 299 494
8 0 -15 0 -3 0 0 1 9 23 152 112 184
8 0 -15 0 0 1 -3 0 9 23 152 112 184
8 0 -15 0 0 1 3 0 9 23 152 112 184
8 0 -15 0 3 0 0 1 9 23 152 112 184
8 0 -17 0 -6 0 0 1 9 23 170 238 391
8 0 -17 0 0 1 -6 0 9 23 170 238 391
8 0 -17 0 0 1 6 0 9 23 170 238 391
8 0 -17 0 6 0 0 1 9 23 170 238 391
8 0 -23 0 -10 0 0 1 13 33 46 460 759
8 0 -23 0 0 1 -10 0 13 33 46 460 759
8 0 -23 0 0 1 10 0 13 33 46 460 759
8 0 -23 0 10 0 0 1 13 33 46 460 759
8 0 -25 0 -13 0 0 1 15 38 775 575 950
8 0 -25 0 -6 0 0 1 13 33 152 160 264
8 0 -25 0 0 1 -13 0 15 38 775 575 950
8 0 -25 0 0 1 -6 0 13 33 152 160 264
8 0 -25 0 0 1 13 0 15 38 775 575 950
8 0 -25 0 0 1 6 0 13 33 152 160 264
8 0 -25 0 13 0 0 1 15 38 775 575 950
8 0 -25 0 6 0 0 1 13 33 152 160 264
8 0 -3 0 -15 0 0 1 9 23 152 112 184
8 0 -3 0 0 1 -15 0 9 23 152 112 184
8 0 -3 0 0 1 -7 -1 9 23 152 112 184
8 0 -3 0 0 1 -7 1 9 23 152 72 184
8 0 -3 0 0 1 15 0 9 23 152 112 184
8 0 -3 0 0 1 7 -1 9 23 152 72 184
8 0 -3 0 0 1 7 1 9 23 152 112 184
8 0 -3 0 15 0 0 1 9 23 152 112 184
8 0 -5 0 0 1 -1 -1 5 13 8 40 104
8 0 -5 0 0 1 -1 1 5 13 8 64 104
8 0 -5 0 0 1 1 -1 5 13 8 64 104
8 0 -5 0 0 1 1 1 5 13 8 40 104
8 0 -6 0 -17 0 0 1 9 23 78 84 138
8 0 -6 0 -25 0 0 1 13 33 152 160 264
8 0 -6 0 0 1 -17 0 9 23 78 84 138
8 0 -6 0 0 1 -25 0 13 33 152 160 264
8 0 -6 0 0 1 17 0 9 23 78 84 138
8 0 -6 0 0 1 25 0 13 33 152 160 264
8 0 -6 0 17 0 0 1 9 23 78 84 138
8 0 -6 0 25 0 0 1 13 33 152 160 264
8 0 0 1 -1 -1 -5 0 5 13 8 40 104
8 0 0 1 -1 -1 5 0 5 13 8 40 104
8 0 0 1 -1 1 -5 0 5 13 8 64 104
8 0 0 1 -1 1 5 0 5 13 8 64 104
8 0 0 1 -10 0 -23 0 13 33 310 200 330
8 0 0 1 -10 0 23 0 13 33 310 200 330
8 0 0 1 -13 0 -25 0 15 38 91 299 494
8 0 0 1 -13 0 25 0 15 38 91 299 494
8 0 0 1 -15 0 -3 0 9 23 152 112 184
8 0 0 1 -15 0 3 0 9 23 152 112 184
8 0 0 1 -17 0 -6 0 9 23 170 238 391
8 0 0 1 -17 0 6 0 9 23 170 238 391
8 0 0 1 -23 0 -10 0 13 33 46 460 759
8 0 0 1 -23 0 10 0 13 33 46 460 759
8 0 0 1 -25 0 -13 0 15 38 775 575 950
8 0 0 1 -25 0 -6 0 13 33 152 160 264
8 0 0 1 -25 0 13 0 15 38 775 575 950
8 0 0 1 -25 0 6 0 13 33 152 160 264
8 0 0 1 -3 0 -15 0 9 23 152 112 184
8 0 0 1 -3 0 -7 -1 9 23 152 112 184
8 0 0 1 -3 0 -7 1 9 23 152 72 184
8 0 0 1 -3 0 15 0 9 23 152 112 184
8 0 0 1 -3 0 7 -1 9 23 152 72 184
8 0 0 1 -3 0 7 1 9 23 152 112 184
8 0 0 1 -5 0 -1 -1 5 13 8 40 104
8 0 0 1 -5 0 -1 1 5 13 8 64 104
8 0 0 1 -5 0 1 -1 5 13 8 64 104
8 0 0 1 -5 0 1 1 5 13 8 40 104
8 0 0 1 -6 0 -17 0 9 23 78 84 138
8 0 0 1 -6 0 -25 0 13 33 152 160 264
8 0 0 1 -6 0 17 0 9 23 78 84 138
8 0 0 1 -6 0 25 0 13 33 152 160 264
8 0 0 1 -7 -1 -3 0 9 23 152 112 184
8 0 0 1 -7 -1 3 0 9 23 152 112 184
8 0 0 1 -7 1 -3 0 9 23 152 72 184
8 0 0 1 -7 1 3 0 9 23 152 72 184
8 0 0 1 1 -1 -5 0 5 13 8 64 104
8 0 0 1 1 -1 5 0 5 13 8 64 104
8 0 0 1 1 1 -5 0 5 13 8 40 104
8 0 0 1 1 1 5 0 5 13 8 40 104
8 0 0 1 10 0 -23 0 13 33 20 200 330
8 0 0 1 10 0 23 0 13 33 20 200 330
8 0 0 1 13 0 -25 0 15 38 403 299 494
8 0 0 1 13 0 25 0 15 38 403 299 494
8 0 0 1 15 0 -3 0 9 23 152 112 184
8 0 0 1 15 0 3 0 9 23 152 112 184
8 0 0 1 17 0 -6 0 9 23 221 238 391
8 0 0 1 17 0 6 0 9 23 221 238 391
8 0 0 1 23 0 -10 0 13 33 713 460 759
8 0 0 1 23 0 10 0 13 33 713 460 759
8 0 0 1 25 0 -13 0 15 38 175 575 950
8 0 0 1 25 0 -6 0 13 33 152 160 264
8 0 0 1 25 0 13 0 15 38 175 575 950
8 0 0 1 25 0 6 0 13 33 152 160 264
8 0 0 1 3 0 -15 0 9 23 152 112 184
8 0 0 1 3 0 -7 -1 9 23 152 112 184
8 0 0 1 3 0 -7 1 9 23 152 72 184
8 0 0 1 3 0 15 0 9 23 152 112 184
8 0 0 1 3 0 7 -1 9 23 152 72 184
8 0 0 1 3 0 7 1 9 23 152 112 184
8 0 0 1 5 0 -1 -1 5 13 8 40 104
8 0 0 1 5 0 -1 1 5 13 8 64 104
8 0 0 1 5 0 1 -1 5 13 8 64 104
8 0 0 1 5 0 1 1 5 13 8 40 104
8 0 0 1 6 0 -17 0 9 23 60 84 138
8 0 0 1 6 0 -25 0 13 33 152 160 264
8 0 0 1 6 0 17 0 9 23 60 84 138
8 0 0 1 6 0 25 0 13 33 152 160 264
8 0 0 1 7 -1 -3 0 9 23 152 72 184
8 0 0 1 7 -1 3 0 9 23 152 72 184
8 0 0 1 7 1 -3 0 9 23 152 112 184
8 0 0 1 7 1 3 0 9 23 152 112 184
8 0 10 0 -23 0 0 1 13 33 20 200 330
8 0 10 0 0 1 -23 0 13 33 20 200 330
8 0 10 0 0 1 23 0 13 33 20 200 330
8 0 10 0 23 0 0 1 13 33 20 200 330
8 0 13 0 -25 0 0 1 15 38 403 299 494
8 0 13 0 0 1 -25 0 15 38 403 299 494
8 0 13 0 0 1 25 0 15 38 403 299 494
8 0 13 0 25 0 0 1 15 38 403 299 494
8 0 15 0 -3 0 0 1 9 23 152 112 184
8 0 15 0 0 1 -3 0 9 23 152 112 184
8 0 15 0 0 1 3 0 9 23 152 112 184
8 0 15 0 3 0 0 1 9 23 152 112 184
8 0 17 0 -6 0 0 1 9 23 221 238 391
8 0 17 0 0 1 -6 0 9 23 221 238 391
8 0 17 0 0 1 6 0 9 23 221 238 391
8 0 17 0 6 0 0 1 9 23 221 238 391
8 0 23 0 -10 0 0 1 13 33 713 460 759
8 0 23 0 0 1 -10 0 13 33 713 460 759
8 0 23 0 0 1 10 0 13 33 713 460 759
8 0 23 0 10 0 0 1 13 33 713 460 759
8 0 25 0 -13 0 0 1 15 38 175 575 950
8 0 25 0 -6 0 0 1 13 33 152 160 264
8 0 25 0 0 1 -13 0 15 38 175 575 950
8 0 25 0 0 1 -6 0 13 33 152 160 264
8 0 25 0 0 1 13 0 15 38 175 575 950
8 0 25 0 0 1 6 0 13 33 152 160 264
8 0 25 0 13 0 0 1 15 38 175 575 950
8 0 25 0 6 0 0 1 13 33 152 160 264
8 0 3 0 -15 0 0 1 9 23 152 112 184
8 0 3 0 0 1 -15 0 9 23 152 112 184
8 0 3 0 0 1 -7 -1 9 23 152 112 184
8 0 3 0 0 1 -7 1 9 23 152 72 184
8 0 3 0 0 1 15 0 9 23 152 112 184
8 0 3 0 0 1 7 -1 9 23 152 72 184
8 0 3 0 0 1 7 1 9 23 152 112 184
8 0 3 0 15 0 0 1 9 23 152 112 184
8 0 5 0 0 1 -1 -1 5 13 8 40 104
8 0 5 0 0 1 -1 1 5 13 8 64 104
8 0 5 0 0 1 1 -1 5 13 8 64 104
8 0 5 0 0 1 1 1 5 13 8 40 104
8 0 6 0 -17 0 0 1 9 23 60 84 138
8 0 6 0 -25 0 0 1 13 33 152 160 264
8 0 6 0 0 1 -17 0 9 23 60 84 138
8 0 6 0 0 1 -25 0 13 33 152 160 264
8 0 6 0 0 1 17 0 9 23 60 84 138
8 0 6 0 0 1 25 0 13 33 152 160 264
8 0 6 0 17 0 0 1 9 23 60 84 138
8 0 6 0 25 0 0 1 13 33 152 160 264
9 0 -1 0 -22 0 0 1 9 23 9 14 23
9 0 -1 0 -30 0 0 1 12 31 12 19 31
9 0 -1 0 -32 0 0 1 13 33 13 20 33
9 0 -1 0 0 1 -21 -1 9 23 9 9 23
9 0 -1 0 0 1 -21 1 9 23 9 14 23
9 0 -1 0 0 1 -22 0 9 23 9 14 23
9 0 -1 0 0 1 -30 0 12 31 12 19 31
9 0 -1 0 0 1 -32 0 13 33 13 20 33
9 0 -1 0 0 1 21 -1 9 23 9 14 23
9 0 -1 0 0 1 21 1 9 23 9 9 23
9 0 -1 0 0 1 22 0 9 23 9 14 23
9 0 -1 0 0 1 30 0 12 31 12 19 31
9 0 -1 0 0 1 32 0 13 33 13 20 33
9 0 -1 0 22 0 0 1 9 23 9 14 23
9 0 -1 0 30 0 0 1 12 31 12 19 31
9 0 -1 0 32 0 0 1 13 33 13 20 33
9 0 -12 0 -14 0 0 1 9 23 198 126 207
9 0 -12 0 0 1 -14 0 9 23 198 126 207
9 0 -12 0 0 1 14 0 9 23 198 126 207
9 0 -12 0 14 0 0 1 9 23 198 126 207
9 0 -14 0 -12 0 0 1 9 23 198 126 207
9 0 -14 0 0 1 -12 0 9 23 198 126 207
9 0 -14 0 0 1 12 0 9 23 198 126 207
9 0 -14 0 12 0 0 1 9 23 198 126 207
9 0 -15 0 -4 0 0 1 3 8 5 4 8
9 0 -15 0 0 1 -4 0 3 8 5 4 8
9 0 -15 0 0 1 4 0 3 8 3 4 8
9 0 -15 0 4 0 0 1 3 8 3 4 8
9 0 -22 0 -1 0 0 1 9 23 308 308 506
9 0 -22 0 0 1 -1 0 9 23 308 308 506
9 0 -22 0 0 1 1 0 9 23 308 308 506
9 0 -22 0 1 0 0 1 9 23 308 308 506
9 0 -30 0 -1 0 0 1 12 31 570 570 930
9 0 -30 0 0 1 -1 0 12 31 570 570 930
9 0 -30 0 0 1 1 0 12 31 570 570 930
9 0 -30 0 1 0 0 1 12 31 570 570 930
9 0 -32 0 -1 0 0 1 13 33 640 640 1056
9 0 -32 0 0 1 -1 0 13 33 640 640 1056
9 0 -32 0 0 1 1 0 13 33 640 640 1056
9 0 -32 0 1 0 0 1 13 33 640 640 1056
9 0 -4 0 -15 0 0 1 3 8 5 4 8
9 0 -4 0 0 1 -15 0 3 8 5 4 8
9 0 -4 0 0 1 -6 -1 5 13 99 45 117
9 0 -4 0 0 1 -6 1 5 13 99 72 117
9 0 -4 0 0 1 15 0 3 8 5 4 8
9 0 -4 0 0 1 6 -1 5 13 99 72 117
9 0 -4 0 0 1 6 1 5 13 99 45 117
9 0 -4 0 15 0 0 1 3 8 5 4 8
9 0 0 1 -1 0 -21 -1 9 23 14 14 23
9 0 0 1 -1 0 -21 1 9 23 9 14 23
9 0 0 1 -1 0 -22 0 9 23 9 14 23
9 0 0 1 -1 0 -30 0 12 31 12 19 31
9 0 0 1 -1 0 -32 0 13 33 13 20 33
9 0 0 1 -1 0 21 -1 9 23 9 14 23
9 0 0 1 -1 0 21 1 9 23 14 14 23
9 0 0 1 -1 0 22 0 9 23 9 14 23
9 0 0 1 -1 0 30 0 12 31 12 19 31
9 0 0 1 -1 0 32 0 13 33 13 20 33
9 0 0 1 -12 0 -14 0 9 23 198 126 207
9 0 0 1 -12 0 14 0 9 23 198 126 207
9 0 0 1 -14 0 -12 0 9 23 198 126 207
9 0 0 1 -14 0 12 0 9 23 198 126 207
9 0 0 1 -15 0 -4 0 3 8 5 4 8
9 0 0 1 -15 0 4 0 3 8 3 4 8
9 0 0 1 -21 -1 -1 0 9 23 294 294 483
9 0 0 1 -21 -1 1 0 9 23 294 294 483
9 0 0 1 -21 1 -1 0 9 23 189 294 483
9 0 0 1 -21 1 1 0 9 23 189 294 483
9 0 0 1 -22 0 -1 0 9 23 308 308 506
9 0 0 1 -22 0 1 0 9 23 308 308 506
9 0 0 1 -30 0 -1 0 12 31 570 570 930
9 0 0 1 -30 0 1 0 12 31 570 570 930
9 0 0 1 -32 0 -1 0 13 33 640 640 1056
9 0 0 1 -32 0 1 0 13 33 640 640 1056
9 0 0 1 -4 0 -15 0 3 8 5 4 8
9 0 0 1 -4 0 -6 -1 5 13 99 45 117
9 0 0 1 -4 0 -6 1 5 13 99 72 117
9 0 0 1 -4 0 15 0 3 8 5 4 8
9 0 0 1 -4 0 6 -1 5 13 99 72 117
9 0 0 1 -4 0 6 1 5 13 99 45 117
9 0 0 1 -6 -1 -4 0 5 13 99 45 117
9 0 0 1 -6 -1 4 0 5 13 99 45 117
9 0 0 1 -6 1 -4 0 5 13 99 72 117
9 0 0 1 -6 1 4 0 5 13 99 72 117
9 0 0 1 1 0 -21 -1 9 23 14 14 23
9 0 0 1 1 0 -21 1 9 23 9 14 23
9 0 0 1 1 0 -22 0 9 23 14 14 23
9 0 0 1 1 0 -30 0 12 31 19 19 31
9 0 0 1 1 0 -32 0 13 33 20 20 33
9 0 0 1 1 0 21 -1 9 23 9 14 23
9 0 0 1 1 0 21 1 9 23 14 14 23
9 0 0 1 1 0 22 0 9 23 14 14 23
9 0 0 1 1 0 30 0 12 31 19 19 31
9 0 0 1 1 0 32 0 13 33 20 20 33
9 0 0 1 12 0 -14 0 9 23 198 126 207
9 0 0 1 12 0 14 0 9 23 198 126 207
9 0 0 1 14 0 -12 0 9 23 198 126 207
9 0 0 1 14 0 12 0 9 23 198 126 207
9 0 0 1 15 0 -4 0 3 8 5 4 8
9 0 0 1 15 0 4 0 3 8 3 4 8
9 0 0 1 21 -1 -1 0 9 23 189 294 483
9 0 0 1 21 -1 1 0 9 23 189 294 483
9 0 0 1 21 1 -1 0 9 23 294 294 483
9 0 0 1 21 1 1 0 9 23 294 294 483
9 0 0 1 22 0 -1 0 9 23 198 308 506
9 0 0 1 22 0 1 0 9 23 198 308 506
9 0 0 1 30 0 -1 0 12 31 360 570 930
9 0 0 1 30 0 1 0 12 31 360 570 930
9 0 0 1 32 0 -1 0 13 33 416 640 1056
9 0 0 1 32 0 1 0 13 33 416 640 1056
9 0 0 1 4 0 -15 0 3 8 3 4 8
9 0 0 1 4 0 -6 -1 5 13 99 45 117
9 0 0 1 4 0 -6 1 5 13 99 72 117
9 0 0 1 4 0 15 0 3 8 3 4 8
9 0 0 1 4 0 6 -1 5 13 99 72 117
9 0 0 1 4 0 6 1 5 13 99 45 117
9 0 0 1 6 -1 -4 0 5 13 99 72 117
9 0 0 1 6 -1 4 0 5 13 99 72 117
9 0 0 1 6 1 -4 0 5 13 99 45 117
9 0 0 1 6 1 4 0 5 13 99 45 117
9 0 1 0 -22 0 0 1 9 23 14 14 23
9 0 1 0 -30 0 0 1 12 31 19 19 31
9 0 1 0 -32 0 0 1 13 33 20 20 33
9 0 1 0 0 1 -21 -1 9 23 14 14 23
9 0 1 0 0 1 -21 1 9 23 14 9 23
9 0 1 0 0 1 -22 0 9 23 14 14 23
9 0 1 0 0 1 -30 0 12 31 19 19 31
9 0 1 0 0 1 -32 0 13 33 20 20 33
9 0 1 0 0 1 21 -1 9 23 14 9 23
9 0 1 0 0 1 21 1 9 23 14 14 23
9 0 1 0 0 1 22 0 9 23 14 14 23
9 0 1 0 0 1 30 0 12 31 19 19 31
9 0 1 0 0 1 32 0 13 33 20 20 33
9 0 1 0 22 0 0 1 9 23 14 14 23
9 0 1 0 30 0 0 1 12 31 19 19 31
9 0 1 0 32 0 0 1 13 33 20 20 33
9 0 12 0 -14 0 0 1 9 23 198 126 207
9 0 12 0 0 1 -14 0 9 23 198 126 207
9 0 12 0 0 1 14 0 9 23 198 126 207
9 0 12 0 14 0 0 1 9 23 198 126 207
9 0 14 0 -12 0 0 1 9 23 198 126 207
9 0 14 0 0 1 -12 0 9 23 198 126 207
9 0 14 0 0 1 12 0 9 23 198 126 207
9 0 14 0 12 0 0 1 9 23 198 126 207
9 0 15 0 -4 0 0 1 3 8 5 4 8
9 0 15 0 0 1 -4 0 3 8 5 4 8
9 0 15 0 0 1 4 0 3 8 3 4 8
9 0 15 0 4 0 0 1 3 8 3 4 8
9 0 22 0 -1 0 0 1 9 23 198 308 506
9 0 22 0 0 1 -1 0 9 23 198 308 506
9 0 22 0 0 1 1 0 9 23 198 308 506
9 0 22 0 1 0 0 1 9 23 198 308 506
9 0 30 0 -1 0 0 1 12 31 360 570 930
9 0 30 0 0 1 -1 0 12 31 360 570 930
9 0 30 0 0 1 1 0 12 31 360 570 930
9 0 30 0 1 0 0 1 12 31 360 570 930
9 0 32 0 -1 0 0 1 13 33 416 640 1056
9 0 32 0 0 1 -1 0 13 33 416 640 1056
9 0 32 0 0 1 1 0 13 33 416 640 1056
9 0 32 0 1 0 0 1 13 33 416 640 1056
9 0 4 0 -15 0 0 1 3 8 3 4 8
9 0 4 0 0 1 -15 0 3 8 3 4 8
9 0 4 0 0 1 -6 -1 5 13 99 45 117
9 0 4 0 0 1 -6 1 5 13 99 72 117
9 0 4 0 0 1 15 0 3 8 3 4 8
9 0 4 0 0 1 6 -1 5 13 99 72 117
9 0 4 0 0 1 6 1 5 13 99 45 117
9 0 4 0 15 0 0 1 3 8 3 4 8


==> anc/three_check.c <==
/* three_check.c -- checks for the section "The three-runner spectrum".  Exact integer arithmetic.
 *
 *   three_check adm NMAX        direct search: for every pair (N,k), k < N <= NMAX, N = k (mod 2), decide whether some
 *                               Q in [0,N) satisfies (a) and (b) of the proposition on the contact, and compare with the
 *                               formula N = kH - 2ja (H >= 3 odd, 0 <= a < k, gcd(a,k) = 1, 0 <= j <= k/2, a + j < H).
 *   three_check tri B           prints every value ML(a,b,c) < 1/2 of a primitive triple 1 <= a < b < c <= B, once,
 *                               as "p q" in lowest terms (the values are collected in a bitmap over (p,q), q <= 2B).
 *
 * Build:  gcc -O2 -fopenmp -o three_check three_check.c
 */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
typedef long long ll;
static ll gcdll(ll a,ll b){ while(b){ ll t=a%b; a=b; b=t; } return a<0?-a:a; }
static int cond(int N,int kp,int Q){            /* (a) and (b) with k' = kp */
    ll r=((ll)kp*Q)%N; if(r>N-r) r=N-r; if(r<kp) return 0;
    for(int j=kp+1;j<N-kp;j++){ r=((ll)j*Q)%N; if(r>N-r) r=N-r; if(r>=kp) return 0; }
    return 1; }
static int formula(int N,int k){
    for(int a=0;a<k;a++){ if(gcdll(a,k)!=1) continue;
        for(int j=0;2*j<=k;j++){ ll num=(ll)N+2LL*j*a; if(num%k) continue; ll H=num/k; if(H>=3 && (H&1) && a+j<H) return 1; } }
    return 0; }
/* exact ML(a,b,c) by the corner lemma */
static void ML3(int a,int b,int c,int*num,int*den){
    int V[3]={a,b,c}; ll bn=0,bd=1;
    for(int i=0;i<3;i++) for(int j=i;j<3;j++){
        int s=V[i]+V[j], r0=V[0]%s, r1=V[1]%s, r2=V[2]%s, x0=0,x1=0,x2=0;
        for(int m=1;2*m<=s;m++){
            x0+=r0; if(x0>=s)x0-=s;  x1+=r1; if(x1>=s)x1-=s;  x2+=r2; if(x2>=s)x2-=s;
            int d0=x0<s-x0?x0:s-x0, d1=x1<s-x1?x1:s-x1, d2=x2<s-x2?x2:s-x2, d=d0<d1?d0:d1; if(d2<d)d=d2;
            if((ll)d*bd>bn*s){ bn=d; bd=s; }
        }
    }
    ll g=gcdll(bn,bd); *num=(int)(bn/g); *den=(int)(bd/g);
}
int main(int argc,char**argv){
    if(argc<3){ fprintf(stderr,"usage: %s adm NMAX | tri B\n",argv[0]); return 1; }
    if(!strcmp(argv[1],"adm")){
        int NMAX=atoi(argv[2]); ll pairs=0,adm=0,bad=0;
        #pragma omp parallel for schedule(dynamic,1) reduction(+:pairs,adm,bad)
        for(int N=2;N<=NMAX;N++) for(int k=1;k<N;k++){ if((N-k)&1) continue; pairs++;
            int kp=(N-k)/2, ok=0; for(int Q=0;Q<N&&!ok;Q++) ok=cond(N,kp,Q);
            int f=formula(N,k); if(ok) adm++; if(ok!=f){ bad++; 
                #pragma omp critical
                printf("MISMATCH N=%d k=%d search=%d formula=%d\n",N,k,ok,f); } }
        printf("adm NMAX=%d: pairs %lld, admissible %lld, mismatches %lld\n",NMAX,pairs,adm,bad); return bad!=0; }
    if(!strcmp(argv[1],"tri")){
        int B=atoi(argv[2]); int QM=2*B; unsigned char*seen=calloc((size_t)(QM+1)*(QM+1),1); ll ntri=0;
        #pragma omp parallel for schedule(dynamic,1) reduction(+:ntri)
        for(int a=1;a<=B;a++) for(int b=a+1;b<=B;b++) for(int c=b+1;c<=B;c++){
            if(gcdll(gcdll(a,b),c)!=1) continue; ntri++; int p,q; ML3(a,b,c,&p,&q); if(2*p==q) continue;
            seen[(size_t)q*(QM+1)+p]=1; }
        ll nv=0; for(int q=1;q<=QM;q++) for(int p=1;2*p<q;p++) if(seen[(size_t)q*(QM+1)+p]){ nv++; printf("%d %d\n",p,q); }
        fprintf(stderr,"tri B=%d: primitive triples %lld, distinct values below 1/2: %lld\n",B,ntri,nv); return 0; }
    return 1; }


==> anc/tori_survivors.json <==
[{"s": [1, 0, -1, -1], "r": [0, 1, -2, -1], "covol2": 9, "ml": [1, 4], "point": [3, 3, 4]}, {"s": [1, 0, 0, 0], "r": [0, 1, -3, -2], "covol2": 14, "ml": [1, 4], "point": [3, 3, 4]}, {"s": [1, 0, -3, -1], "r": [0, 1, -3, -1], "covol2": 21, "ml": [2, 7], "point": [5, 5, 7]}, {"s": [1, 0, 0, 0], "r": [0, 1, -4, -3], "covol2": 26, "ml": [2, 7], "point": [5, 4, 7]}, {"s": [1, 0, -2, -1], "r": [0, 1, -4, -1], "covol2": 27, "ml": [2, 7], "point": [5, 5, 7]}, {"s": [1, 0, 0, 0], "r": [0, 2, -5, -3], "covol2": 38, "ml": [2, 7], "point": [5, 6, 7]}, {"s": [1, 0, 0, 0], "r": [0, 1, -6, -2], "covol2": 41, "ml": [2, 7], "point": [5, 5, 7]}, {"s": [1, 0, 0, 0], "r": [0, 1, -6, -5], "covol2": 62, "ml": [2, 7], "point": [5, 5, 7]}, {"s": [1, 0, -4, -1], "r": [0, 1, -5, -1], "covol2": 45, "ml": [3, 10], "point": [7, 7, 10]}, {"s": [1, 0, -3, -1], "r": [0, 1, -6, -1], "covol2": 57, "ml": [3, 10], "point": [7, 7, 10]}, {"s": [1, 0, 0, 0], "r": [0, 3, -7, -4], "covol2": 74, "ml": [3, 10], "point": [7, 9, 10]}, {"s": [1, 0, 0, 0], "r": [0, 1, -9, -2], "covol2": 86, "ml": [3, 10], "point": [7, 7, 10]}, {"s": [1, 0, 0, 0], "r": [0, 1, -9, -8], "covol2": 146, "ml": [3, 10], "point": [7, 7, 10]}, {"s": [1, 0, -6, -1], "r": [0, 1, -6, -1], "covol2": 75, "ml": [4, 13], "point": [9, 9, 13]}, {"s": [1, 0, -5, -1], "r": [0, 1, -7, -1], "covol2": 81, "ml": [4, 13], "point": [9, 9, 13]}, {"s": [1, 0, 0, 0], "r": [0, 1, -7, -6], "covol2": 86, "ml": [4, 13], "point": [9, 8, 13]}, {"s": [1, 0, 0, 0], "r": [0, 3, -8, -5], "covol2": 98, "ml": [4, 13], "point": [9, 7, 13]}, {"s": [1, 0, -4, -1], "r": [0, 1, -8, -1], "covol2": 99, "ml": [4, 13], "point": [9, 9, 13]}, {"s": [1, 0, 0, 0], "r": [0, 4, -9, -5], "covol2": 122, "ml": [4, 13], "point": [9, 12, 13]}, {"s": [1, 0, 0, 0], "r": [0, 1, -12, -2], "covol2": 149, "ml": [4, 13], "point": [9, 9, 13]}, {"s": [1, 0, 0, 0], "r": [0, 3, -10, -7], "covol2": 158, "ml": [4, 13], "point": [9, 3, 13]}, {"s": [1, 0, 0, 0], "r": [0, 2, -11, -9], "covol2": 206, "ml": [4, 13], "point": [9, 11, 13]}, {"s": [1, 0, 0, 0], "r": [0, 1, -12, -11], "covol2": 266, "ml": [4, 13], "point": [9, 9, 13]}, {"s": [1, 0, -7, -1], "r": [0, 1, -8, -1], "covol2": 117, "ml": [5, 16], "point": [11, 11, 16]}, {"s": [1, 0, -6, -1], "r": [0, 1, -9, -1], "covol2": 129, "ml": [5, 16], "point": [11, 11, 16]}, {"s": [1, 0, 0, 0], "r": [0, 2, -9, -7], "covol2": 134, "ml": [5, 16], "point": [11, 13, 16]}, {"s": [1, 0, -5, -1], "r": [0, 1, -10, -1], "covol2": 153, "ml": [5, 16], "point": [11, 11, 16]}, {"s": [1, 0, 0, 0], "r": [0, 5, -11, -6], "covol2": 182, "ml": [5, 16], "point": [11, 15, 16]}, {"s": [1, 0, 0, 0], "r": [0, 1, -15, -2], "covol2": 230, "ml": [5, 16], "point": [11, 11, 16]}, {"s": [1, 0, 0, 0], "r": [0, 3, -13, -10], "covol2": 278, "ml": [5, 16], "point": [11, 9, 16]}, {"s": [1, 0, 0, 0], "r": [0, 1, -15, -14], "covol2": 422, "ml": [5, 16], "point": [11, 11, 16]}, {"s": [1, 0, 0, 0], "r": [0, 1, -10, -9], "covol2": 182, "ml": [6, 19], "point": [13, 12, 19]}, {"s": [1, 0, 0, 0], "r": [0, 3, -11, -8], "covol2": 194, "ml": [6, 19], "point": [13, 4, 19]}, {"s": [1, 0, 0, 0], "r": [0, 5, -14, -9], "covol2": 302, "ml": [6, 19], "point": [13, 14, 19]}, {"s": [1, 0, 0, 0], "r": [0, 5, -17, -12], "covol2": 458, "ml": [7, 22], "point": [15, 3, 22]}, {"s": [1, 0, 0, 0], "r": [0, 7, -16, -9], "covol2": 386, "ml": [8, 25], "point": [17, 13, 25]}, {"s": [1, 0, 0, 0], "r": [0, 8, -17, -9], "covol2": 434, "ml": [8, 25], "point": [17, 24, 25]}, {"s": [1, 0, 0, 0], "r": [0, 10, -21, -11], "covol2": 662, "ml": [10, 31], "point": [21, 30, 31]}, {"s": [1, 0, 0, 0], "r": [0, 8, -21, -13], "covol2": 674, "ml": [11, 34], "point": [23, 7, 34]}, {"s": [1, 0, 0, 0], "r": [0, 5, -21, -16], "covol2": 722, "ml": [12, 37], "point": [25, 27, 37]}, {"s": [1, 0, 0, 0], "r": [0, 9, -23, -14], "covol2": 806, "ml": [12, 37], "point": [25, 15, 37]}, {"s": [1, 0, 0, 0], "r": [0, 1, -22, -21], "covol2": 926, "ml": [14, 43], "point": [29, 28, 43]}, {"s": [1, 0, 0, 0], "r": [0, 5, -24, -19], "covol2": 962, "ml": [14, 43], "point": [29, 40, 43]}, {"s": [15, 14, 29, 0], "r": [0, 0, 0, 1], "covol2": 1262, "ml": [14, 43], "point": [42, 29, 43]}, {"s": [17, 13, 30, 0], "r": [0, 0, 0, 1], "covol2": 1358, "ml": [14, 43], "point": [32, 29, 43]}, {"s": [29, 7, 36, 0], "r": [0, 0, 0, 1], "covol2": 2186, "ml": [14, 43], "point": [41, 29, 43]}, {"s": [24, 1, 25, 0], "r": [0, 0, 0, 1], "covol2": 1202, "ml": [16, 49], "point": [32, 33, 49]}, {"s": [23, 3, 26, 0], "r": [0, 0, 0, 1], "covol2": 1214, "ml": [16, 49], "point": [27, 33, 49]}, {"s": [19, 11, 30, 0], "r": [0, 0, 0, 1], "covol2": 1382, "ml": [16, 49], "point": [43, 33, 49]}, {"s": [17, 16, 33, 0], "r": [0, 0, 0, 1], "covol2": 1634, "ml": [16, 49], "point": [48, 33, 49]}, {"s": [29, 10, 39, 0], "r": [0, 0, 0, 1], "covol2": 2462, "ml": [16, 49], "point": [18, 33, 49]}, {"s": [39, 5, 44, 0], "r": [0, 0, 0, 1], "covol2": 3482, "ml": [16, 49], "point": [36, 33, 49]}, {"s": [26, 3, 29, 0], "r": [0, 0, 0, 1], "covol2": 1526, "ml": [18, 55], "point": [12, 37, 55]}, {"s": [24, 7, 31, 0], "r": [0, 0, 0, 1], "covol2": 1586, "ml": [18, 55], "point": [13, 37, 55]}, {"s": [23, 9, 32, 0], "r": [0, 0, 0, 1], "covol2": 1634, "ml": [18, 55], "point": [4, 37, 55]}, {"s": [21, 13, 34, 0], "r": [0, 0, 0, 1], "covol2": 1766, "ml": [18, 55], "point": [7, 37, 55]}, {"s": [27, 14, 41, 0], "r": [0, 0, 0, 1], "covol2": 2606, "ml": [18, 55], "point": [38, 37, 55]}, {"s": [29, 13, 42, 0], "r": [0, 0, 0, 1], "covol2": 2774, "ml": [18, 55], "point": [24, 37, 55]}, {"s": [31, 12, 43, 0], "r": [0, 0, 0, 1], "covol2": 2954, "ml": [18, 55], "point": [26, 37, 55]}, {"s": [44, 7, 51, 0], "r": [0, 0, 0, 1], "covol2": 4586, "ml": [19, 58], "point": [47, 39, 58]}, {"s": [30, 1, 31, 0], "r": [0, 0, 0, 1], "covol2": 1862, "ml": [20, 61], "point": [40, 41, 61]}, {"s": [25, 11, 36, 0], "r": [0, 0, 0, 1], "covol2": 2042, "ml": [20, 61], "point": [48, 41, 61]}, {"s": [24, 13, 37, 0], "r": [0, 0, 0, 1], "covol2": 2114, "ml": [20, 61], "point": [50, 41, 61]}, {"s": [23, 19, 42, 0], "r": [0, 0, 0, 1], "covol2": 2654, "ml": [20, 61], "point": [15, 41, 61]}, {"s": [41, 10, 51, 0], "r": [0, 0, 0, 1], "covol2": 4382, "ml": [20, 61], "point": [59, 41, 61]}, {"s": [27, 10, 37, 0], "r": [0, 0, 0, 1], "covol2": 2198, "ml": [21, 64], "point": [49, 43, 64]}, {"s": [25, 14, 39, 0], "r": [0, 0, 0, 1], "covol2": 2342, "ml": [21, 64], "point": [35, 43, 64]}, {"s": [23, 18, 41, 0], "r": [0, 0, 0, 1], "covol2": 2534, "ml": [21, 64], "point": [13, 43, 64]}, {"s": [30, 17, 47, 0], "r": [0, 0, 0, 1], "covol2": 3398, "ml": [21, 64], "point": [59, 43, 64]}, {"s": [42, 11, 53, 0], "r": [0, 0, 0, 1], "covol2": 4694, "ml": [21, 64], "point": [33, 43, 64]}, {"s": [46, 9, 55, 0], "r": [0, 0, 0, 1], "covol2": 5222, "ml": [21, 64], "point": [19, 43, 64]}, {"s": [25, 17, 42, 0], "r": [0, 0, 0, 1], "covol2": 2678, "ml": [22, 67], "point": [42, 45, 67]}, {"s": [24, 19, 43, 0], "r": [0, 0, 0, 1], "covol2": 2786, "ml": [22, 67], "point": [27, 45, 67]}, {"s": [33, 17, 50, 0], "r": [0, 0, 0, 1], "covol2": 3878, "ml": [22, 67], "point": [46, 45, 67]}, {"s": [39, 14, 53, 0], "r": [0, 0, 0, 1], "covol2": 4526, "ml": [22, 67], "point": [8, 45, 67]}, {"s": [43, 12, 55, 0], "r": [0, 0, 0, 1], "covol2": 5018, "ml": [22, 67], "point": [54, 45, 67]}, {"s": [34, 5, 39, 0], "r": [0, 0, 0, 1], "covol2": 2702, "ml": [24, 73], "point": [68, 49, 73]}, {"s": [32, 9, 41, 0], "r": [0, 0, 0, 1], "covol2": 2786, "ml": [24, 73], "point": [54, 49, 73]}, {"s": [31, 11, 42, 0], "r": [0, 0, 0, 1], "covol2": 2846, "ml": [24, 73], "point": [11, 49, 73]}, {"s": [27, 19, 46, 0], "r": [0, 0, 0, 1], "covol2": 3206, "ml": [24, 73], "point": [64, 49, 73]}, {"s": [26, 21, 47, 0], "r": [0, 0, 0, 1], "covol2": 3326, "ml": [24, 73], "point": [44, 49, 73]}, {"s": [27, 23, 50, 0], "r": [0, 0, 0, 1], "covol2": 3758, "ml": [24, 73], "point": [18, 49, 73]}, {"s": [37, 18, 55, 0], "r": [0, 0, 0, 1], "covol2": 4718, "ml": [24, 73], "point": [23, 49, 73]}, {"s": [41, 16, 57, 0], "r": [0, 0, 0, 1], "covol2": 5186, "ml": [24, 73], "point": [35, 49, 73]}, {"s": [33, 10, 43, 0], "r": [0, 0, 0, 1], "covol2": 3038, "ml": [25, 76], "point": [43, 51, 76]}, {"s": [31, 14, 45, 0], "r": [0, 0, 0, 1], "covol2": 3182, "ml": [25, 76], "point": [9, 51, 76]}, {"s": [29, 18, 47, 0], "r": [0, 0, 0, 1], "covol2": 3374, "ml": [25, 76], "point": [7, 51, 76]}, {"s": [42, 17, 59, 0], "r": [0, 0, 0, 1], "covol2": 5534, "ml": [25, 76], "point": [3, 51, 76]}, {"s": [37, 5, 42, 0], "r": [0, 0, 0, 1], "covol2": 3158, "ml": [26, 79], "point": [42, 53, 79]}, {"s": [33, 13, 46, 0], "r": [0, 0, 0, 1], "covol2": 3374, "ml": [26, 79], "point": [4, 53, 79]}, {"s": [29, 21, 50, 0], "r": [0, 0, 0, 1], "covol2": 3782, "ml": [26, 79], "point": [10, 53, 79]}, {"s": [27, 25, 52, 0], "r": [0, 0, 0, 1], "covol2": 4058, "ml": [26, 79], "point": [40, 53, 79]}, {"s": [29, 25, 54, 0], "r": [0, 0, 0, 1], "covol2": 4382, "ml": [26, 79], "point": [59, 53, 79]}, {"s": [41, 19, 60, 0], "r": [0, 0, 0, 1], "covol2": 5642, "ml": [26, 79], "point": [61, 53, 79]}, {"s": [32, 25, 57, 0], "r": [0, 0, 0, 1], "covol2": 4898, "ml": [27, 82], "point": [35, 55, 82]}, {"s": [36, 23, 59, 0], "r": [0, 0, 0, 1], "covol2": 5306, "ml": [27, 82], "point": [63, 55, 82]}, {"s": [44, 19, 63, 0], "r": [0, 0, 0, 1], "covol2": 6266, "ml": [27, 82], "point": [59, 55, 82]}, {"s": [33, 19, 52, 0], "r": [0, 0, 0, 1], "covol2": 4154, "ml": [28, 85], "point": [79, 57, 85]}, {"s": [32, 21, 53, 0], "r": [0, 0, 0, 1], "covol2": 4274, "ml": [28, 85], "point": [31, 57, 85]}, {"s": [33, 26, 59, 0], "r": [0, 0, 0, 1], "covol2": 5246, "ml": [28, 85], "point": [12, 57, 85]}, {"s": [39, 10, 49, 0], "r": [0, 0, 0, 1], "covol2": 4022, "ml": [29, 88], "point": [85, 59, 88]}, {"s": [37, 14, 51, 0], "r": [0, 0, 0, 1], "covol2": 4166, "ml": [29, 88], "point": [23, 59, 88]}, {"s": [30, 29, 59, 0], "r": [0, 0, 0, 1], "covol2": 5222, "ml": [29, 88], "point": [87, 59, 88]}, {"s": [34, 27, 61, 0], "r": [0, 0, 0, 1], "covol2": 5606, "ml": [29, 88], "point": [25, 59, 88]}, {"s": [42, 23, 65, 0], "r": [0, 0, 0, 1], "covol2": 6518, "ml": [29, 88], "point": [37, 59, 88]}, {"s": [44, 3, 47, 0], "r": [0, 0, 0, 1], "covol2": 4154, "ml": [30, 91], "point": [20, 61, 91]}, {"s": [41, 9, 50, 0], "r": [0, 0, 0, 1], "covol2": 4262, "ml": [30, 91], "point": [37, 61, 91]}, {"s": [37, 17, 54, 0], "r": [0, 0, 0, 1], "covol2": 4574, "ml": [30, 91], "point": [41, 61, 91]}, {"s": [36, 19, 55, 0], "r": [0, 0, 0, 1], "covol2": 4682, "ml": [30, 91], "point": [75, 61, 91]}, {"s": [31, 29, 60, 0], "r": [0, 0, 0, 1], "covol2": 5402, "ml": [30, 91], "point": [46, 61, 91]}, {"s": [31, 30, 61, 0], "r": [0, 0, 0, 1], "covol2": 5582, "ml": [30, 91], "point": [90, 61, 91]}, {"s": [37, 27, 64, 0], "r": [0, 0, 0, 1], "covol2": 6194, "ml": [30, 91], "point": [9, 61, 91]}, {"s": [47, 3, 50, 0], "r": [0, 0, 0, 1], "covol2": 4718, "ml": [32, 97], "point": [86, 65, 97]}, {"s": [42, 13, 55, 0], "r": [0, 0, 0, 1], "covol2": 4958, "ml": [32, 97], "point": [87, 65, 97]}, {"s": [39, 19, 58, 0], "r": [0, 0, 0, 1], "covol2": 5246, "ml": [32, 97], "point": [34, 65, 97]}, {"s": [33, 31, 64, 0], "r": [0, 0, 0, 1], "covol2": 6146, "ml": [32, 97], "point": [49, 65, 97]}, {"s": [33, 32, 65, 0], "r": [0, 0, 0, 1], "covol2": 6338, "ml": [32, 97], "point": [96, 65, 97]}, {"s": [47, 6, 53, 0], "r": [0, 0, 0, 1], "covol2": 5054, "ml": [33, 100], "point": [61, 67, 100]}, {"s": [39, 22, 61, 0], "r": [0, 0, 0, 1], "covol2": 5726, "ml": [33, 100], "point": [53, 67, 100]}, {"s": [37, 26, 63, 0], "r": [0, 0, 0, 1], "covol2": 6014, "ml": [33, 100], "point": [91, 67, 100]}, {"s": [43, 17, 60, 0], "r": [0, 0, 0, 1], "covol2": 5738, "ml": [34, 103], "point": [4, 69, 103]}, {"s": [41, 21, 62, 0], "r": [0, 0, 0, 1], "covol2": 5966, "ml": [34, 103], "point": [67, 69, 103]}, {"s": [39, 25, 64, 0], "r": [0, 0, 0, 1], "covol2": 6242, "ml": [34, 103], "point": [81, 69, 103]}]

==> anc/tree4.log <==
n=4 N0=0 R2=16.4444 depth-1 canonical nodes: 17 (group 384)
d1 #0 c=(4,1,0,0) dead nodes: 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #1 c=(3,2,2,0) dead nodes: 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #2 c=(3,2,1,1) ok nodes: 1 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #3 c=(3,2,1,0) dead nodes: 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #4 c=(3,2,0,0) ok nodes: 1 1 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #5 c=(3,1,1,1) ok nodes: 1 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #6 c=(3,1,1,0) ok nodes: 1 3 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #7 c=(3,1,0,0) ok nodes: 1 4 linecand 13 tests 0 crit 0 found 0 done 0.0s
d1 #8 c=(2,2,2,1) ok nodes: 1 4 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #9 c=(2,2,1,1) ok nodes: 1 1 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #10 c=(2,2,1,0) ok nodes: 1 33 linecand 204 tests 8 crit 0 found 0 done 0.0s
d1 #11 c=(2,1,1,1) ok nodes: 1 33 linecand 370 tests 30 crit 0 found 0 done 0.0s
d1 #12 c=(2,1,1,0) ok nodes: 1 18 linecand 135 tests 15 crit 0 found 0 done 0.0s
d1 #13 c=(2,1,0,0) ok nodes: 1 68 linecand 789 tests 66 crit 0 found 0 done 0.0s
d1 #14 c=(1,1,1,1) ok nodes: 1 2 linecand 16 tests 0 crit 0 found 0 done 0.0s
d1 #15 c=(1,1,1,0) ok nodes: 1 88 linecand 3283 tests 495 crit 2 found 5 done 0.0s
d1 #16 c=(1,1,0,0) degenerate nodes: 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
TOTAL nodes by depth: 13 255
children passing (R) by depth: 17 2789 4810
line candidates 4810, exact line tests 614, found 5, critical leaves 2, unresolved 0
dead by (S) 1229, degenerate 0, skipped by symmetry at depth 2: 1303, rejected ball proposals 0


==> anc/tree4.out <==
CRIT U1 P=14
FOUND 1 3 4 14
FOUND 1 3 4 14
FOUND 1 3 4 14
FOUND 1 3 4 14
CRIT U2 P=9
FOUND 1 2 3 8


==> anc/tree4_7_25.log <==
n=4 N0=0 level=7/25 R2=21.2351 depth-1 canonical nodes: 26 (group 384)
d1 #0 c=(4,2,1,1) dead nodes: 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #1 c=(4,2,1,0) ok nodes: 1 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #2 c=(4,1,1,1) ok nodes: 1 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #3 c=(4,1,1,0) dead nodes: 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #4 c=(4,1,0,0) ok nodes: 1 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #5 c=(3,3,2,0) dead nodes: 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #6 c=(3,3,1,1) dead nodes: 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #7 c=(3,3,1,0) ok nodes: 1 1 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #8 c=(3,2,2,2) ok nodes: 1 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #9 c=(3,2,2,1) dead nodes: 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #10 c=(3,2,2,0) ok nodes: 1 11 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #11 c=(3,2,1,1) ok nodes: 1 26 linecand 64 tests 0 crit 0 found 0 done 0.0s
d1 #12 c=(3,2,1,0) ok nodes: 1 13 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #13 c=(3,2,0,0) ok nodes: 1 22 linecand 2 tests 0 crit 0 found 0 done 0.0s
d1 #14 c=(3,1,1,1) ok nodes: 1 7 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #15 c=(3,1,1,0) ok nodes: 1 31 linecand 142 tests 1 crit 0 found 0 done 0.0s
d1 #16 c=(3,1,0,0) ok nodes: 1 12 linecand 165 tests 10 crit 0 found 0 done 0.0s
d1 #17 c=(2,2,2,1) ok nodes: 1 29 linecand 124 tests 0 crit 0 found 0 done 0.0s
d1 #18 c=(2,2,1,1) ok nodes: 1 13 linecand 32 tests 2 crit 0 found 0 done 0.0s
d1 #19 c=(2,2,1,0) ok nodes: 1 94 linecand 1419 tests 98 crit 0 found 0 done 0.0s
d1 #20 c=(2,1,1,1) ok nodes: 1 71 linecand 2092 tests 213 crit 0 found 5 done 0.0s
d1 #21 c=(2,1,1,0) ok nodes: 1 32 linecand 543 tests 111 crit 0 found 2 done 0.0s
d1 #22 c=(2,1,0,0) ok nodes: 1 236 linecand 12447 tests 1770 crit 0 found 55 done 0.0s
d1 #23 c=(1,1,1,1) ok nodes: 1 4 linecand 68 tests 14 crit 0 found 0 done 0.0s
d1 #24 c=(1,1,1,0) ok nodes: 1 306 linecand 94627 tests 22069 crit 2 found 2540 done 0.3s
d1 #25 c=(1,1,0,0) degenerate nodes: 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
TOTAL nodes by depth: 20 908
children passing (R) by depth: 26 10096 111725
line candidates 111725, exact line tests 24288, found 2602, critical leaves 2, unresolved 0
dead by (S) 4222, degenerate 0, skipped by symmetry at depth 2: 4964, rejected ball proposals 0


==> anc/tree4_7_25.out <==
CRIT U1 P=14
CRIT U2 P=9
FOUND 1 10 11 30
FOUND 1 10 11 33
FOUND 1 10 11 42
FOUND 1 10 11 51
FOUND 1 10 14 15
FOUND 1 11 12 20
FOUND 1 11 12 26
FOUND 1 11 12 33
FOUND 1 11 12 36
FOUND 1 12 13 39
FOUND 1 13 14 24
FOUND 1 13 14 30
FOUND 1 13 14 39
FOUND 1 13 14 42
FOUND 1 13 14 54
FOUND 1 13 14 66
FOUND 1 14 15 19
FOUND 1 14 15 26
FOUND 1 14 15 32
FOUND 1 14 15 42
FOUND 1 14 15 45
FOUND 1 14 15 58
FOUND 1 15 16 28
FOUND 1 15 16 45
FOUND 1 16 17 30
FOUND 1 16 17 36
FOUND 1 16 17 48
FOUND 1 16 17 51
FOUND 1 16 17 63
FOUND 1 16 17 66
FOUND 1 16 17 69
FOUND 1 16 17 81
FOUND 1 17 18 51
FOUND 1 17 18 54
FOUND 1 17 18 70
FOUND 1 18 19 34
FOUND 1 18 19 40
FOUND 1 18 19 54
FOUND 1 19 20 60
FOUND 1 2 12 17
FOUND 1 2 3 6
FOUND 1 2 3 8
FOUND 1 2 4 6
FOUND 1 2 4 9
FOUND 1 2 6 10
FOUND 1 2 6 11
FOUND 1 2 6 14
FOUND 1 2 6 17
FOUND 1 2 6 18
FOUND 1 2 6 21
FOUND 1 2 6 25
FOUND 1 2 6 28
FOUND 1 2 6 32
FOUND 1 2 6 35
FOUND 1 2 6 39
FOUND 1 2 6 42
FOUND 1 2 6 46
FOUND 1 2 6 53
FOUND 1 2 6 60
FOUND 1 2 6 67
FOUND 1 2 6 7
FOUND 1 2 7 9
FOUND 1 2 9 10
FOUND 1 2 9 14
FOUND 1 2 9 17
FOUND 1 20 21 38
FOUND 1 20 21 44
FOUND 1 20 21 60
FOUND 1 20 21 63
FOUND 1 20 21 82
FOUND 1 21 22 40
FOUND 1 21 22 46
FOUND 1 21 22 63
FOUND 1 21 22 66
FOUND 1 23 24 50
FOUND 1 23 24 72
FOUND 1 24 25 72
FOUND 1 24 25 75
FOUND 1 24 25 98
FOUND 1 25 26 48
FOUND 1 25 26 54
FOUND 1 25 26 75
FOUND 1 27 28 110
FOUND 1 27 28 52
FOUND 1 27 28 58
FOUND 1 27 28 81
FOUND 1 27 28 84
FOUND 1 28 29 84
FOUND 1 28 29 87
FOUND 1 3 11 12
FOUND 1 3 13 14
FOUND 1 3 13 16
FOUND 1 3 14 15
FOUND 1 3 15 16
FOUND 1 3 16 17
FOUND 1 3 18 19
FOUND 1 3 20 21
FOUND 1 3 21 22
FOUND 1 3 22 23
FOUND 1 3 23 24
FOUND 1 3 25 26
FOUND 1 3 27 28
FOUND 1 3 29 30
FOUND 1 3 30 31
FOUND 1 3 32 33
FOUND 1 3 34 35
FOUND 1 3 36 37
FOUND 1 3 39 40
FOUND 1 3 4 105
FOUND 1 3 4 112
FOUND 1 3 4 119
FOUND 1 3 4 12
FOUND 1 3 4 126
FOUND 1 3 4 133
FOUND 1 3 4 14
FOUND 1 3 4 140
FOUND 1 3 4 16
FOUND 1 3 4 19
FOUND 1 3 4 21
FOUND 1 3 4 23
FOUND 1 3 4 26
FOUND 1 3 4 28
FOUND 1 3 4 30
FOUND 1 3 4 33
FOUND 1 3 4 35
FOUND 1 3 4 37
FOUND 1 3 4 40
FOUND 1 3 4 42
FOUND 1 3 4 44
FOUND 1 3 4 47
FOUND 1 3 4 49
FOUND 1 3 4 51
FOUND 1 3 4 54
FOUND 1 3 4 56
FOUND 1 3 4 58
FOUND 1 3 4 61
FOUND 1 3 4 63
FOUND 1 3 4 65
FOUND 1 3 4 68
FOUND 1 3 4 70
FOUND 1 3 4 75
FOUND 1 3 4 77
FOUND 1 3 4 82
FOUND 1 3 4 84
FOUND 1 3 4 89
FOUND 1 3 4 9
FOUND 1 3 4 91
FOUND 1 3 4 98
FOUND 1 3 41 42
FOUND 1 3 43 44
FOUND 1 3 46 47
FOUND 1 3 48 49
FOUND 1 3 5 6
FOUND 1 3 50 51
FOUND 1 3 55 56
FOUND 1 3 57 58
FOUND 1 3 6 16
FOUND 1 3 6 7
FOUND 1 3 64 65
FOUND 1 3 7 8
FOUND 1 3 8 9
FOUND 1 3 9 10
FOUND 1 30 31 64
FOUND 1 30 31 93
FOUND 1 31 32 93
FOUND 1 31 32 96
FOUND 1 32 33 62
FOUND 1 32 33 96
FOUND 1 34 35 102
FOUND 1 34 35 105
FOUND 1 34 35 138
FOUND 1 35 36 105
FOUND 1 35 36 108
FOUND 1 37 38 114
FOUND 1 38 39 114
FOUND 1 38 39 117
FOUND 1 39 40 76
FOUND 1 4 5 12
FOUND 1 4 5 15
FOUND 1 4 5 18
FOUND 1 41 42 123
FOUND 1 41 42 126
FOUND 1 42 43 126
FOUND 1 44 45 135
FOUND 1 45 46 135
FOUND 1 45 46 138
FOUND 1 46 47 90
FOUND 1 48 49 147
FOUND 1 49 50 147
FOUND 1 5 12 17
FOUND 1 5 6 10
FOUND 1 5 6 14
FOUND 1 5 6 17
FOUND 1 5 6 18
FOUND 1 5 6 21
FOUND 1 5 6 25
FOUND 1 5 6 28
FOUND 1 5 6 32
FOUND 1 5 6 35
FOUND 1 5 6 39
FOUND 1 5 6 42
FOUND 1 5 6 46
FOUND 1 5 6 53
FOUND 1 5 6 60
FOUND 1 5 6 67
FOUND 1 5 9 10
FOUND 1 52 53 156
FOUND 1 52 53 159
FOUND 1 55 56 168
FOUND 1 59 60 177
FOUND 1 6 10 16
FOUND 1 6 7 10
FOUND 1 6 7 11
FOUND 1 6 7 16
FOUND 1 6 7 18
FOUND 1 6 7 21
FOUND 1 6 7 23
FOUND 1 6 7 26
FOUND 1 6 7 29
FOUND 1 6 7 31
FOUND 1 6 7 34
FOUND 1 6 7 39
FOUND 1 6 7 47
FOUND 1 6 7 52
FOUND 1 6 9 10
FOUND 1 62 63 189
FOUND 1 66 67 198
FOUND 1 69 70 210
FOUND 1 7 11 12
FOUND 1 7 8 12
FOUND 1 7 8 18
FOUND 1 7 8 21
FOUND 1 7 8 24
FOUND 1 7 8 27
FOUND 1 7 8 30
FOUND 1 7 8 33
FOUND 1 7 8 36
FOUND 1 8 9 14
FOUND 1 8 9 24
FOUND 1 9 10 13
FOUND 1 9 10 14
FOUND 1 9 10 16
FOUND 1 9 10 22
FOUND 1 9 10 24
FOUND 1 9 10 27
FOUND 1 9 10 30
FOUND 1 9 10 33
FOUND 1 9 10 35
FOUND 1 9 10 38
FOUND 1 9 10 41
FOUND 1 9 10 46
FOUND 1 9 10 49
FOUND 1 9 10 57
FOUND 10 11 16 27
FOUND 10 11 21 33
FOUND 10 11 21 63
FOUND 10 13 23 30
FOUND 10 13 23 39
FOUND 10 13 23 66
FOUND 10 14 17 27
FOUND 10 14 19 33
FOUND 10 17 27 30
FOUND 10 17 27 51
FOUND 10 19 29 30
FOUND 10 19 29 87
FOUND 10 21 22 31
FOUND 10 21 26 47
FOUND 10 21 30 31
FOUND 10 21 31 63
FOUND 10 23 33 69
FOUND 10 23 33 99
FOUND 10 27 37 81
FOUND 10 29 30 39
FOUND 10 29 39 117
FOUND 10 29 39 98
FOUND 10 30 31 41
FOUND 10 30 33 43
FOUND 10 30 47 57
FOUND 10 31 41 42
FOUND 10 31 41 93
FOUND 10 33 43 129
FOUND 10 41 51 123
FOUND 10 43 53 159
FOUND 10 47 57 171
FOUND 10 57 67 201
FOUND 11 12 23 36
FOUND 11 12 23 69
FOUND 11 12 23 70
FOUND 11 13 24 33
FOUND 11 13 24 70
FOUND 11 13 24 72
FOUND 11 14 18 29
FOUND 11 14 25 42
FOUND 11 15 26 33
FOUND 11 15 26 45
FOUND 11 15 26 82
FOUND 11 16 27 33
FOUND 11 16 27 76
FOUND 11 16 27 81
FOUND 11 17 28 33
FOUND 11 17 28 84
FOUND 11 18 29 33
FOUND 11 18 29 54
FOUND 11 19 30 57
FOUND 11 19 30 90
FOUND 11 20 31 33
FOUND 11 20 31 84
FOUND 11 20 31 93
FOUND 11 21 32 63
FOUND 11 23 34 102
FOUND 11 24 33 35
FOUND 11 24 35 105
FOUND 11 25 28 36
FOUND 11 25 33 36
FOUND 11 25 36 75
FOUND 11 26 37 111
FOUND 11 26 37 78
FOUND 11 27 33 38
FOUND 11 27 38 114
FOUND 11 27 38 98
FOUND 11 29 33 40
FOUND 11 29 36 40
FOUND 11 29 40 87
FOUND 11 30 41 123
FOUND 11 32 43 96
FOUND 11 33 34 45
FOUND 11 33 36 47
FOUND 11 33 41 52
FOUND 11 33 43 54
FOUND 11 33 50 61
FOUND 11 34 45 135
FOUND 11 36 47 108
FOUND 11 36 47 50
FOUND 11 37 48 144
FOUND 11 39 50 117
FOUND 11 41 52 156
FOUND 11 43 54 129
FOUND 11 46 57 138
FOUND 11 50 61 150
FOUND 11 51 62 186
FOUND 11 58 69 207
FOUND 12 13 19 32
FOUND 12 13 25 36
FOUND 12 13 25 39
FOUND 12 13 25 75
FOUND 12 13 25 76
FOUND 12 17 29 51
FOUND 12 17 29 87
FOUND 12 19 31 57
FOUND 12 22 23 35
FOUND 12 23 35 36
FOUND 12 23 35 69
FOUND 12 25 36 37
FOUND 12 25 37 111
FOUND 12 31 43 129
FOUND 12 31 43 93
FOUND 12 35 47 141
FOUND 12 36 37 49
FOUND 12 36 53 65
FOUND 12 37 49 111
FOUND 12 37 49 50
FOUND 12 41 53 123
FOUND 13 14 27 39
FOUND 13 14 27 42
FOUND 13 14 27 81
FOUND 13 14 27 82
FOUND 13 15 28 39
FOUND 13 15 28 45
FOUND 13 15 28 82
FOUND 13 15 28 84
FOUND 13 16 21 34
FOUND 13 16 29 39
FOUND 13 17 30 39
FOUND 13 17 30 51
FOUND 13 18 31 54
FOUND 13 18 31 93
FOUND 13 18 31 98
FOUND 13 19 32 39
FOUND 13 19 32 90
FOUND 13 19 32 96
FOUND 13 21 34 102
FOUND 13 21 34 110
FOUND 13 21 34 39
FOUND 13 21 34 63
FOUND 13 22 35 105
FOUND 13 22 35 66
FOUND 13 24 37 39
FOUND 13 25 38 114
FOUND 13 25 38 75
FOUND 13 28 30 41
FOUND 13 28 39 41
FOUND 13 28 41 123
FOUND 13 28 41 138
FOUND 13 28 41 84
FOUND 13 29 42 126
FOUND 13 29 42 87
FOUND 13 32 45 135
FOUND 13 32 45 96
FOUND 13 33 39 46
FOUND 13 33 40 46
FOUND 13 35 39 48
FOUND 13 35 44 48
FOUND 13 35 48 105
FOUND 13 36 49 147
FOUND 13 39 40 53
FOUND 13 39 42 55
FOUND 13 39 49 62
FOUND 13 42 55 126
FOUND 13 43 56 168
FOUND 13 46 59 138
FOUND 13 46 59 177
FOUND 13 53 66 198
FOUND 14 15 22 37
FOUND 14 15 29 42
FOUND 14 15 29 45
FOUND 14 15 29 87
FOUND 14 15 29 88
FOUND 14 16 23 39
FOUND 14 17 24 41
FOUND 14 17 31 42
FOUND 14 18 25 43
FOUND 14 19 33 104
FOUND 14 19 33 57
FOUND 14 19 33 99
FOUND 14 22 29 51
FOUND 14 23 30 53
FOUND 14 23 37 111
FOUND 14 23 37 69
FOUND 14 24 31 55
FOUND 14 26 27 41
FOUND 14 27 41 110
FOUND 14 27 41 42
FOUND 14 27 41 81
FOUND 14 29 42 43
FOUND 14 29 43 129
FOUND 14 30 37 67
FOUND 14 31 34 45
FOUND 14 31 42 45
FOUND 14 33 47 141
FOUND 14 33 47 99
FOUND 14 37 51 111
FOUND 14 37 51 153
FOUND 14 42 45 59
FOUND 14 47 61 183
FOUND 14 51 65 153
FOUND 15 16 31 45
FOUND 15 16 31 93
FOUND 15 17 32 51
FOUND 15 17 32 96
FOUND 15 17 32 98
FOUND 15 23 38 114
FOUND 15 23 38 45
FOUND 15 28 43 84
FOUND 15 31 46 138
FOUND 15 31 46 93
FOUND 15 32 34 47
FOUND 15 32 45 47
FOUND 15 32 47 96
FOUND 15 34 45 49
FOUND 15 34 49 147
FOUND 15 38 53 114
FOUND 15 38 53 159
FOUND 15 41 45 56
FOUND 15 41 56 168
FOUND 15 49 64 147
FOUND 16 17 33 99
FOUND 16 19 27 46
FOUND 16 19 35 48
FOUND 16 19 35 57
FOUND 16 21 37 106
FOUND 16 21 37 111
FOUND 16 21 37 48
FOUND 16 23 39 48
FOUND 16 23 39 69
FOUND 16 25 41 123
FOUND 16 29 45 87
FOUND 16 33 49 99
FOUND 16 35 48 51
FOUND 16 35 51 153
FOUND 16 37 42 53
FOUND 16 37 48 53
FOUND 16 39 55 165
FOUND 16 47 63 141
FOUND 16 48 51 67
FOUND 16 49 65 195
FOUND 17 18 35 105
FOUND 17 19 36 108
FOUND 17 19 36 51
FOUND 17 20 37 60
FOUND 17 21 38 63
FOUND 17 22 39 112
FOUND 17 22 39 117
FOUND 17 22 39 51
FOUND 17 23 40 120
FOUND 17 24 41 51
FOUND 17 24 41 72
FOUND 17 25 42 126
FOUND 17 26 43 129
FOUND 17 26 43 51
FOUND 17 27 44 81
FOUND 17 28 31 48
FOUND 17 28 45 84
FOUND 17 29 46 138
FOUND 17 31 48 51
FOUND 17 31 48 93
FOUND 17 33 50 150
FOUND 17 33 50 51
FOUND 17 36 53 159
FOUND 17 38 42 55
FOUND 17 38 51 55
FOUND 17 38 55 114
FOUND 17 40 51 57
FOUND 17 40 57 171
FOUND 17 43 60 180
FOUND 17 45 62 135
FOUND 17 47 51 64
FOUND 17 50 67 201
FOUND 18 19 37 111
FOUND 18 19 37 57
FOUND 18 22 29 47
FOUND 18 23 41 123
FOUND 18 25 43 54
FOUND 18 25 43 75
FOUND 18 29 47 54
FOUND 18 29 47 87
FOUND 18 37 55 165
FOUND 18 41 59 177
FOUND 18 43 50 61
FOUND 18 43 54 61
FOUND 18 43 61 129
FOUND 19 20 39 117
FOUND 19 20 39 60
FOUND 19 21 40 118
FOUND 19 21 40 120
FOUND 19 21 40 57
FOUND 19 22 30 49
FOUND 19 23 42 57
FOUND 19 23 42 69
FOUND 19 24 43 129
FOUND 19 24 43 72
FOUND 19 25 44 57
FOUND 19 27 46 81
FOUND 19 28 47 141
FOUND 19 30 49 57
FOUND 19 30 49 90
FOUND 19 31 50 150
FOUND 19 31 50 93
FOUND 19 32 51 57
FOUND 19 34 53 102
FOUND 19 35 54 162
FOUND 19 37 56 57
FOUND 19 39 57 58
FOUND 19 41 60 123
FOUND 19 45 64 192
FOUND 19 46 57 65
FOUND 19 48 67 144
FOUND 2 11 13 18
FOUND 2 11 13 30
FOUND 2 11 13 33
FOUND 2 11 13 39
FOUND 2 11 13 48
FOUND 2 11 13 57
FOUND 2 12 13 25
FOUND 2 13 14 27
FOUND 2 13 15 39
FOUND 2 13 15 45
FOUND 2 14 15 29
FOUND 2 15 17 45
FOUND 2 15 17 51
FOUND 2 15 17 64
FOUND 2 17 19 42
FOUND 2 17 19 57
FOUND 2 17 19 78
FOUND 2 19 20 39
FOUND 2 19 21 34
FOUND 2 19 21 46
FOUND 2 19 21 57
FOUND 2 20 21 41
FOUND 2 21 23 50
FOUND 2 21 23 69
FOUND 2 23 25 42
FOUND 2 23 25 69
FOUND 2 25 27 104
FOUND 2 25 27 75
FOUND 2 25 27 81
FOUND 2 26 27 53
FOUND 2 29 31 87
FOUND 2 29 31 93
FOUND 2 3 10 13
FOUND 2 3 4 6
FOUND 2 3 4 7
FOUND 2 3 5 106
FOUND 2 3 5 113
FOUND 2 3 5 13
FOUND 2 3 5 14
FOUND 2 3 5 15
FOUND 2 3 5 20
FOUND 2 3 5 21
FOUND 2 3 5 22
FOUND 2 3 5 27
FOUND 2 3 5 28
FOUND 2 3 5 29
FOUND 2 3 5 34
FOUND 2 3 5 35
FOUND 2 3 5 36
FOUND 2 3 5 41
FOUND 2 3 5 42
FOUND 2 3 5 43
FOUND 2 3 5 49
FOUND 2 3 5 50
FOUND 2 3 5 56
FOUND 2 3 5 57
FOUND 2 3 5 6
FOUND 2 3 5 63
FOUND 2 3 5 64
FOUND 2 3 5 70
FOUND 2 3 5 71
FOUND 2 3 5 77
FOUND 2 3 5 78
FOUND 2 3 5 84
FOUND 2 3 5 85
FOUND 2 3 5 91
FOUND 2 3 5 92
FOUND 2 3 5 99
FOUND 2 3 6 13
FOUND 2 31 33 99
FOUND 2 33 35 62
FOUND 2 33 35 99
FOUND 2 35 37 111
FOUND 2 35 37 78
FOUND 2 39 41 117
FOUND 2 39 41 123
FOUND 2 4 5 15
FOUND 2 4 5 6
FOUND 2 4 7 9
FOUND 2 43 45 129
FOUND 2 45 47 141
FOUND 2 47 49 141
FOUND 2 49 51 153
FOUND 2 5 6 11
FOUND 2 5 6 7
FOUND 2 5 7 15
FOUND 2 5 7 18
FOUND 2 5 7 21
FOUND 2 5 7 24
FOUND 2 53 55 165
FOUND 2 57 59 171
FOUND 2 6 11 13
FOUND 2 6 17 19
FOUND 2 6 19 21
FOUND 2 6 21 23
FOUND 2 6 23 25
FOUND 2 6 25 27
FOUND 2 6 33 35
FOUND 2 6 35 37
FOUND 2 6 37 39
FOUND 2 6 39 41
FOUND 2 6 51 53
FOUND 2 6 53 55
FOUND 2 6 7 13
FOUND 2 6 7 9
FOUND 2 6 9 11
FOUND 2 63 65 195
FOUND 2 7 8 15
FOUND 2 7 9 10
FOUND 2 7 9 15
FOUND 2 7 9 17
FOUND 2 7 9 21
FOUND 2 7 9 22
FOUND 2 7 9 26
FOUND 2 7 9 27
FOUND 2 7 9 32
FOUND 2 7 9 37
FOUND 2 7 9 38
FOUND 2 7 9 43
FOUND 2 7 9 48
FOUND 2 7 9 59
FOUND 2 9 11 14
FOUND 2 9 11 27
FOUND 20 21 31 52
FOUND 20 21 41 123
FOUND 20 21 41 124
FOUND 20 21 41 60
FOUND 20 21 41 63
FOUND 20 26 33 53
FOUND 20 29 49 147
FOUND 20 29 49 87
FOUND 20 33 53 60
FOUND 20 39 59 117
FOUND 20 39 59 177
FOUND 20 49 60 69
FOUND 21 22 43 63
FOUND 21 23 44 132
FOUND 21 23 44 69
FOUND 21 26 47 141
FOUND 21 26 47 146
FOUND 21 26 47 78
FOUND 21 29 50 63
FOUND 21 31 52 63
FOUND 21 34 38 59
FOUND 21 37 58 111
FOUND 21 37 58 174
FOUND 21 38 59 63
FOUND 21 40 61 183
FOUND 21 44 65 132
FOUND 22 23 45 66
FOUND 22 25 36 61
FOUND 22 25 47 66
FOUND 22 25 47 75
FOUND 22 27 49 147
FOUND 22 27 49 66
FOUND 22 31 53 159
FOUND 22 35 57 105
FOUND 22 41 63 189
FOUND 22 41 63 66
FOUND 22 49 71 147
FOUND 23 25 48 144
FOUND 23 26 49 78
FOUND 23 28 37 60
FOUND 23 28 51 153
FOUND 23 28 51 69
FOUND 23 30 53 69
FOUND 23 30 53 90
FOUND 23 32 55 165
FOUND 23 33 56 99
FOUND 23 35 58 174
FOUND 23 35 58 69
FOUND 23 37 60 69
FOUND 23 40 63 120
FOUND 23 42 44 67
FOUND 23 42 65 195
FOUND 23 44 67 69
FOUND 23 47 70 141
FOUND 24 29 53 159
FOUND 24 31 55 72
FOUND 24 31 55 93
FOUND 24 47 71 72
FOUND 25 26 51 78
FOUND 25 27 52 156
FOUND 25 27 52 75
FOUND 25 29 54 75
FOUND 25 29 54 87
FOUND 25 34 59 177
FOUND 25 34 59 75
FOUND 25 36 43 68
FOUND 25 36 61 108
FOUND 25 36 61 75
FOUND 25 37 62 186
FOUND 25 43 68 129
FOUND 25 43 68 75
FOUND 26 27 53 81
FOUND 26 31 57 171
FOUND 26 35 61 183
FOUND 26 41 67 123
FOUND 27 28 55 81
FOUND 27 29 56 168
FOUND 27 29 56 87
FOUND 27 32 59 177
FOUND 27 32 59 96
FOUND 27 35 62 81
FOUND 28 29 57 84
FOUND 28 31 59 84
FOUND 28 33 61 183
FOUND 28 37 65 111
FOUND 29 31 60 180
FOUND 29 32 61 87
FOUND 29 34 63 189
FOUND 29 35 64 105
FOUND 3 10 13 14
FOUND 3 10 13 30
FOUND 3 11 14 33
FOUND 3 11 14 42
FOUND 3 13 16 20
FOUND 3 13 16 28
FOUND 3 13 16 30
FOUND 3 13 16 38
FOUND 3 13 16 39
FOUND 3 13 16 48
FOUND 3 13 16 49
FOUND 3 14 17 22
FOUND 3 14 17 42
FOUND 3 14 17 51
FOUND 3 14 17 62
FOUND 3 16 19 48
FOUND 3 16 19 57
FOUND 3 16 19 70
FOUND 3 17 20 28
FOUND 3 17 20 51
FOUND 3 19 22 50
FOUND 3 19 22 66
FOUND 3 20 23 34
FOUND 3 20 23 52
FOUND 3 20 23 60
FOUND 3 22 25 56
FOUND 3 22 25 75
FOUND 3 23 26 69
FOUND 3 23 26 78
FOUND 3 25 28 84
FOUND 3 26 29 64
FOUND 3 26 29 87
FOUND 3 28 31 84
FOUND 3 29 32 70
FOUND 3 29 32 96
FOUND 3 31 34 56
FOUND 3 31 34 93
FOUND 3 32 35 105
FOUND 3 34 37 102
FOUND 3 35 38 105
FOUND 3 37 40 111
FOUND 3 38 41 114
FOUND 3 38 41 70
FOUND 3 4 5 8
FOUND 3 4 7 12
FOUND 3 4 7 19
FOUND 3 4 7 20
FOUND 3 4 7 21
FOUND 3 4 7 22
FOUND 3 4 7 30
FOUND 3 4 7 31
FOUND 3 4 7 40
FOUND 3 4 7 41
FOUND 3 4 7 51
FOUND 3 4 7 8
FOUND 3 4 7 9
FOUND 3 40 43 129
FOUND 3 41 44 123
FOUND 3 43 46 138
FOUND 3 47 50 150
FOUND 3 5 6 10
FOUND 3 5 6 8
FOUND 3 5 7 8
FOUND 3 5 8 15
FOUND 3 5 8 17
FOUND 3 5 8 22
FOUND 3 5 8 24
FOUND 3 5 8 26
FOUND 3 5 8 28
FOUND 3 5 8 35
FOUND 3 5 8 37
FOUND 3 5 8 39
FOUND 3 5 8 50
FOUND 3 5 8 9
FOUND 3 50 53 159
FOUND 3 52 55 156
FOUND 3 55 58 165
FOUND 3 62 65 186
FOUND 3 64 67 201
FOUND 3 7 10 21
FOUND 3 7 10 26
FOUND 3 7 10 30
FOUND 3 7 10 34
FOUND 3 7 8 10
FOUND 3 7 8 15
FOUND 3 7 9 10
FOUND 3 8 11 23
FOUND 3 8 11 28
FOUND 3 8 11 33
FOUND 3 8 11 47
FOUND 3 8 9 11
FOUND 3 9 10 13
FOUND 3 9 13 16
FOUND 3 9 14 17
FOUND 3 9 17 20
FOUND 3 9 19 22
FOUND 3 9 20 23
FOUND 3 9 22 25
FOUND 3 9 26 29
FOUND 3 9 28 31
FOUND 3 9 29 32
FOUND 3 9 31 34
FOUND 3 9 35 38
FOUND 3 9 38 41
FOUND 3 9 40 43
FOUND 3 9 47 50
FOUND 3 9 49 52
FOUND 3 9 56 59
FOUND 4 11 12 15
FOUND 4 11 14 15
FOUND 4 11 15 33
FOUND 4 11 15 40
FOUND 4 12 13 17
FOUND 4 12 15 19
FOUND 4 12 17 21
FOUND 4 12 25 29
FOUND 4 12 27 31
FOUND 4 12 29 33
FOUND 4 12 31 35
FOUND 4 12 41 45
FOUND 4 12 43 47
FOUND 4 12 45 49
FOUND 4 12 57 61
FOUND 4 13 15 28
FOUND 4 13 17 42
FOUND 4 13 17 51
FOUND 4 15 19 22
FOUND 4 15 19 45
FOUND 4 15 19 57
FOUND 4 15 19 68
FOUND 4 17 21 63
FOUND 4 19 21 40
FOUND 4 19 23 57
FOUND 4 19 23 69
FOUND 4 21 25 63
FOUND 4 23 27 81
FOUND 4 25 29 42
FOUND 4 25 29 75
FOUND 4 27 31 70
FOUND 4 27 31 93
FOUND 4 29 33 50
FOUND 4 29 33 87
FOUND 4 31 35 105
FOUND 4 33 37 111
FOUND 4 33 37 99
FOUND 4 35 39 105
FOUND 4 37 41 123
FOUND 4 39 43 117
FOUND 4 41 45 135
FOUND 4 41 45 98
FOUND 4 43 47 129
FOUND 4 5 11 15
FOUND 4 5 7 12
FOUND 4 5 9 15
FOUND 4 5 9 27
FOUND 4 5 9 28
FOUND 4 51 55 165
FOUND 4 53 57 159
FOUND 4 6 7 11
FOUND 4 65 69 207
FOUND 4 7 11 12
FOUND 4 7 11 21
FOUND 4 7 11 24
FOUND 4 7 11 27
FOUND 4 7 11 30
FOUND 4 7 11 33
FOUND 4 7 11 36
FOUND 4 7 9 11
FOUND 4 7 9 13
FOUND 4 9 10 13
FOUND 4 9 11 20
FOUND 4 9 12 13
FOUND 4 9 13 27
FOUND 4 9 13 29
FOUND 4 9 13 34
FOUND 4 9 13 39
FOUND 4 9 13 56
FOUND 5 11 15 16
FOUND 5 11 16 42
FOUND 5 11 16 48
FOUND 5 12 14 17
FOUND 5 12 15 17
FOUND 5 12 17 21
FOUND 5 12 17 36
FOUND 5 12 17 43
FOUND 5 13 15 18
FOUND 5 13 16 18
FOUND 5 13 18 39
FOUND 5 13 18 54
FOUND 5 13 18 62
FOUND 5 14 15 19
FOUND 5 14 18 19
FOUND 5 14 19 42
FOUND 5 14 19 48
FOUND 5 14 19 57
FOUND 5 15 16 21
FOUND 5 15 18 23
FOUND 5 15 19 24
FOUND 5 15 21 26
FOUND 5 15 23 28
FOUND 5 15 27 32
FOUND 5 15 28 33
FOUND 5 15 32 37
FOUND 5 15 34 39
FOUND 5 15 37 42
FOUND 5 15 39 44
FOUND 5 15 41 46
FOUND 5 15 44 49
FOUND 5 15 46 51
FOUND 5 15 48 53
FOUND 5 15 53 58
FOUND 5 16 21 22
FOUND 5 16 21 48
FOUND 5 16 21 63
FOUND 5 16 21 74
FOUND 5 17 22 51
FOUND 5 17 22 66
FOUND 5 18 23 56
FOUND 5 18 23 69
FOUND 5 19 24 28
FOUND 5 19 24 57
FOUND 5 21 26 32
FOUND 5 21 26 62
FOUND 5 21 26 78
FOUND 5 23 28 36
FOUND 5 23 28 69
FOUND 5 24 29 72
FOUND 5 24 29 87
FOUND 5 26 31 78
FOUND 5 27 32 81
FOUND 5 27 32 96
FOUND 5 28 33 46
FOUND 5 28 33 76
FOUND 5 28 33 99
FOUND 5 31 36 108
FOUND 5 31 36 93
FOUND 5 32 37 111
FOUND 5 33 38 99
FOUND 5 34 39 102
FOUND 5 34 39 117
FOUND 5 37 42 111
FOUND 5 37 42 64
FOUND 5 38 43 129
FOUND 5 41 46 123
FOUND 5 41 46 138
FOUND 5 42 47 141
FOUND 5 44 49 132
FOUND 5 44 49 78
FOUND 5 48 53 144
FOUND 5 49 54 162
FOUND 5 51 56 153
FOUND 5 52 57 171
FOUND 5 58 63 174
FOUND 5 59 64 192
FOUND 5 6 11 15
FOUND 5 6 11 18
FOUND 5 6 11 32
FOUND 5 6 11 33
FOUND 5 6 11 34
FOUND 5 6 11 50
FOUND 5 6 8 14
FOUND 5 66 71 213
FOUND 5 7 12 13
FOUND 5 7 12 15
FOUND 5 7 12 21
FOUND 5 7 12 32
FOUND 5 7 12 34
FOUND 5 7 12 36
FOUND 5 7 12 53
FOUND 5 8 12 17
FOUND 5 8 13 24
FOUND 5 8 13 39
FOUND 5 8 9 14
FOUND 5 9 14 15
FOUND 5 9 14 27
FOUND 5 9 14 31
FOUND 5 9 14 38
FOUND 5 9 14 42
FOUND 5 9 14 46
FOUND 6 10 13 23
FOUND 6 11 17 33
FOUND 6 11 17 51
FOUND 6 11 17 56
FOUND 6 14 17 31
FOUND 6 16 19 35
FOUND 6 17 18 23
FOUND 6 17 22 23
FOUND 6 17 23 51
FOUND 6 17 23 80
FOUND 6 18 19 25
FOUND 6 18 23 29
FOUND 6 18 31 37
FOUND 6 18 35 41
FOUND 6 18 37 43
FOUND 6 18 49 55
FOUND 6 19 25 26
FOUND 6 19 25 62
FOUND 6 19 25 75
FOUND 6 22 25 47
FOUND 6 25 31 112
FOUND 6 25 31 75
FOUND 6 25 31 93
FOUND 6 28 31 59
FOUND 6 29 32 61
FOUND 6 29 35 105
FOUND 6 29 35 87
FOUND 6 31 37 50
FOUND 6 31 37 93
FOUND 6 35 38 73
FOUND 6 35 41 105
FOUND 6 35 41 123
FOUND 6 35 41 152
FOUND 6 35 41 58
FOUND 6 43 49 147
FOUND 6 49 55 147
FOUND 6 53 59 159
FOUND 6 53 59 177
FOUND 6 7 10 17
FOUND 6 7 13 18
FOUND 6 7 13 21
FOUND 6 7 13 22
FOUND 6 7 13 38
FOUND 6 7 13 39
FOUND 6 7 13 40
FOUND 6 7 13 41
FOUND 6 7 13 59
FOUND 6 8 11 19
FOUND 7 10 12 19
FOUND 7 10 17 21
FOUND 7 10 17 30
FOUND 7 10 17 48
FOUND 7 10 17 51
FOUND 7 11 18 21
FOUND 7 11 18 54
FOUND 7 12 13 20
FOUND 7 12 19 21
FOUND 7 12 19 36
FOUND 7 12 19 57
FOUND 7 12 19 62
FOUND 7 13 20 21
FOUND 7 13 20 39
FOUND 7 13 20 54
FOUND 7 13 20 60
FOUND 7 13 20 66
FOUND 7 15 16 22
FOUND 7 15 21 22
FOUND 7 15 22 45
FOUND 7 15 22 58
FOUND 7 15 22 66
FOUND 7 15 22 74
FOUND 7 16 23 48
FOUND 7 16 23 69
FOUND 7 16 23 78
FOUND 7 17 20 24
FOUND 7 17 21 24
FOUND 7 17 24 62
FOUND 7 18 21 25
FOUND 7 19 21 26
FOUND 7 19 24 26
FOUND 7 19 26 57
FOUND 7 19 26 78
FOUND 7 19 26 90
FOUND 7 20 21 27
FOUND 7 20 26 27
FOUND 7 20 27 60
FOUND 7 20 27 68
FOUND 7 20 27 81
FOUND 7 21 22 29
FOUND 7 21 24 31
FOUND 7 21 26 33
FOUND 7 21 27 34
FOUND 7 21 29 36
FOUND 7 21 31 38
FOUND 7 21 33 40
FOUND 7 21 36 43
FOUND 7 21 38 45
FOUND 7 21 40 47
FOUND 7 21 43 50
FOUND 7 21 45 52
FOUND 7 21 52 59
FOUND 7 22 29 102
FOUND 7 22 29 30
FOUND 7 22 29 66
FOUND 7 22 29 72
FOUND 7 22 29 87
FOUND 7 23 30 106
FOUND 7 23 30 69
FOUND 7 23 30 90
FOUND 7 24 31 34
FOUND 7 26 33 118
FOUND 7 26 33 78
FOUND 7 26 33 99
FOUND 7 27 34 102
FOUND 7 27 34 40
FOUND 7 27 34 81
FOUND 7 27 34 82
FOUND 7 29 36 108
FOUND 7 29 36 130
FOUND 7 29 36 44
FOUND 7 29 36 86
FOUND 7 29 36 87
FOUND 7 30 37 111
FOUND 7 30 37 90
FOUND 7 31 38 48
FOUND 7 33 40 120
FOUND 7 33 40 146
FOUND 7 33 40 99
FOUND 7 34 41 102
FOUND 7 36 43 129
FOUND 7 37 44 111
FOUND 7 37 44 132
FOUND 7 40 47 120
FOUND 7 40 47 141
FOUND 7 44 51 132
FOUND 7 44 51 153
FOUND 7 47 54 141
FOUND 7 47 54 162
FOUND 7 51 58 153
FOUND 7 54 61 162
FOUND 7 54 61 183
FOUND 7 61 68 204
FOUND 7 8 15 21
FOUND 7 8 15 24
FOUND 7 8 15 25
FOUND 7 8 15 44
FOUND 7 8 15 45
FOUND 7 8 15 46
FOUND 7 8 15 47
FOUND 7 9 16 27
FOUND 7 9 16 48
FOUND 7 9 16 50
FOUND 8 10 13 21
FOUND 8 11 15 26
FOUND 8 11 19 24
FOUND 8 11 19 33
FOUND 8 11 19 54
FOUND 8 11 19 57
FOUND 8 13 17 30
FOUND 8 13 21 24
FOUND 8 13 21 39
FOUND 8 13 21 58
FOUND 8 13 21 63
FOUND 8 13 21 68
FOUND 8 14 15 23
FOUND 8 15 23 24
FOUND 8 15 23 45
FOUND 8 17 21 38
FOUND 8 17 25 51
FOUND 8 17 25 75
FOUND 8 17 25 84
FOUND 8 19 23 42
FOUND 8 21 29 63
FOUND 8 21 29 87
FOUND 8 23 24 31
FOUND 8 23 31 78
FOUND 8 23 31 93
FOUND 8 24 25 33
FOUND 8 24 27 35
FOUND 8 24 29 37
FOUND 8 24 39 47
FOUND 8 24 41 49
FOUND 8 24 55 63
FOUND 8 25 29 54
FOUND 8 25 33 34
FOUND 8 25 33 75
FOUND 8 27 35 105
FOUND 8 27 35 124
FOUND 8 27 35 38
FOUND 8 27 35 81
FOUND 8 31 35 66
FOUND 8 31 39 117
FOUND 8 31 39 93
FOUND 8 35 43 105
FOUND 8 37 45 135
FOUND 8 39 47 62
FOUND 8 41 49 147
FOUND 8 45 53 135
FOUND 8 45 53 159
FOUND 8 49 57 147
FOUND 8 55 63 189
FOUND 8 9 17 24
FOUND 8 9 17 50
FOUND 8 9 17 51
FOUND 9 10 19 27
FOUND 9 10 19 56
FOUND 9 10 19 57
FOUND 9 11 20 27
FOUND 9 11 20 33
FOUND 9 11 20 60
FOUND 9 11 20 62
FOUND 9 13 22 39
FOUND 9 14 16 25
FOUND 9 14 23 27
FOUND 9 14 23 64
FOUND 9 14 23 69
FOUND 9 16 25 27
FOUND 9 16 25 48
FOUND 9 17 26 27
FOUND 9 17 26 70
FOUND 9 17 26 78
FOUND 9 19 20 28
FOUND 9 19 27 28
FOUND 9 19 28 57
FOUND 9 19 28 74
FOUND 9 22 31 66
FOUND 9 22 31 93
FOUND 9 23 27 32
FOUND 9 23 28 32
FOUND 9 23 32 69
FOUND 9 25 27 34
FOUND 9 25 34 102
FOUND 9 25 34 118
FOUND 9 25 34 75
FOUND 9 26 27 35
FOUND 9 26 34 35
FOUND 9 26 35 78
FOUND 9 27 28 37
FOUND 9 27 32 41
FOUND 9 27 35 44
FOUND 9 27 37 46
FOUND 9 27 44 53
FOUND 9 28 37 111
FOUND 9 28 37 92
FOUND 9 29 38 114
FOUND 9 29 38 87
FOUND 9 31 40 120
FOUND 9 32 41 123
FOUND 9 35 44 132
FOUND 9 37 46 56
FOUND 9 40 49 120
FOUND 9 43 52 129
FOUND 9 46 55 165
FOUND 9 47 56 141
FOUND 9 49 58 174
FOUND 9 50 59 150
FOUND 9 56 65 195


==> anc/tree5.log <==
n=5 N0=0 R2=18.0041 depth-1 canonical nodes: 29 (group 3840)
d1 #0 c=(4,1,1,1,0) dead nodes: 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #1 c=(4,1,1,0,0) dead nodes: 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #2 c=(4,1,0,0,0) ok nodes: 1 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #3 c=(3,3,1,0,0) dead nodes: 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #4 c=(3,2,2,1,1) dead nodes: 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #5 c=(3,2,2,1,0) dead nodes: 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #6 c=(3,2,2,0,0) ok nodes: 1 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #7 c=(3,2,1,1,1) dead nodes: 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #8 c=(3,2,1,1,0) ok nodes: 1 2 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #9 c=(3,2,1,0,0) ok nodes: 1 21 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #10 c=(3,2,0,0,0) ok nodes: 1 4 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #11 c=(3,1,1,1,1) ok nodes: 1 9 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #12 c=(3,1,1,1,0) ok nodes: 1 31 12 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #13 c=(3,1,1,0,0) ok nodes: 1 20 21 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #14 c=(3,1,0,0,0) ok nodes: 1 24 165 linecand 96 tests 0 crit 0 found 0 done 0.0s
d1 #15 c=(2,2,2,2,1) ok nodes: 1 4 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #16 c=(2,2,2,1,1) ok nodes: 1 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #17 c=(2,2,2,1,0) ok nodes: 1 60 8 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #18 c=(2,2,1,1,1) ok nodes: 1 89 226 linecand 22 tests 0 crit 0 found 0 done 0.0s
d1 #19 c=(2,2,1,1,0) ok nodes: 1 79 180 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #20 c=(2,2,1,0,0) ok nodes: 1 108 1011 linecand 1732 tests 2 crit 0 found 0 done 0.0s
d1 #21 c=(2,1,1,1,1) ok nodes: 1 22 238 linecand 153 tests 0 crit 0 found 0 done 0.0s
d1 #22 c=(2,1,1,1,0) ok nodes: 1 148 3382 linecand 11841 tests 32 crit 0 found 0 done 0.0s
d1 #23 c=(2,1,1,0,0) ok nodes: 1 68 1777 linecand 7092 tests 56 crit 0 found 0 done 0.0s
d1 #24 c=(2,1,0,0,0) ok nodes: 1 77 2307 linecand 9338 tests 134 crit 0 found 0 done 0.0s
d1 #25 c=(1,1,1,1,1) ok nodes: 1 30 1706 linecand 17272 tests 178 crit 0 found 0 done 0.0s
d1 #26 c=(1,1,1,1,0) ok nodes: 1 28 747 linecand 3994 tests 298 crit 0 found 8 done 0.0s
d1 #27 c=(1,1,1,0,0) ok nodes: 1 187 16819 linecand 420016 tests 17506 crit 8 found 376 done 0.3s
d1 #28 c=(1,1,0,0,0) degenerate nodes: 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
TOTAL nodes by depth: 22 1011 28599
children passing (R) by depth: 29 19791 94665 471556
line candidates 471556, exact line tests 18206, found 384, critical leaves 8, unresolved 0
dead by (S) 73301, degenerate 2, skipped by symmetry at depth 2: 11535, rejected ball proposals 0


==> anc/tree5.out <==
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
CRIT V1 P=30
FOUND 1 3 4 5 18
FOUND 1 3 4 5 27
FOUND 1 3 4 5 18
FOUND 1 3 4 5 27
FOUND 1 4 5 6 27
FOUND 1 4 5 6 27
CRIT V1 P=30
CRIT V2 P=75
FOUND 1 3 4 5 18
FOUND 1 3 4 5 27
FOUND 1 3 4 5 18
FOUND 1 3 4 5 27
CRIT V2 P=75
FOUND 1 4 5 6 27
FOUND 1 4 5 6 27
CRIT V1 P=30
FOUND 1 3 4 5 18
FOUND 1 3 4 5 27
FOUND 1 3 4 5 18
FOUND 1 3 4 5 27
FOUND 1 4 5 6 27
FOUND 1 4 5 6 27
CRIT V1 P=30
CRIT V2 P=75
FOUND 1 3 4 5 18
FOUND 1 3 4 5 27
FOUND 1 3 4 5 18
FOUND 1 3 4 5 27
CRIT V2 P=75
FOUND 1 4 5 6 27
FOUND 1 4 5 6 27
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 3 4 5 7
FOUND 1 7 8 9 15
FOUND 1 2 3 4 5
FOUND 1 3 4 5 7
FOUND 3 5 8 11 13
FOUND 1 2 3 4 5
FOUND 1 2 3 5 8
FOUND 1 3 4 5 9
FOUND 3 5 8 11 13
FOUND 1 4 5 6 7
FOUND 1 3 4 7 10
FOUND 1 7 8 9 15
FOUND 1 3 4 5 9
FOUND 1 2 3 5 8
FOUND 1 2 3 4 5
FOUND 1 3 4 7 10
FOUND 1 4 5 6 7
FOUND 1 3 4 5 11
FOUND 1 2 3 4 10
FOUND 1 3 4 7 15
FOUND 1 2 3 4 5
FOUND 1 4 5 6 7
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 5 8
FOUND 1 3 4 7 10
FOUND 1 3 4 5 7
FOUND 1 3 4 5 7
FOUND 1 3 4 5 9
FOUND 3 5 8 11 13
FOUND 1 7 8 9 15
FOUND 3 5 8 11 13
FOUND 1 7 8 9 15
FOUND 1 2 3 4 5
FOUND 1 4 5 6 7
FOUND 1 2 3 5 8
FOUND 1 3 4 7 10
FOUND 1 3 4 5 9
FOUND 2 5 7 8 9
FOUND 2 3 5 8 19
FOUND 1 3 4 7 20
FOUND 1 4 5 6 27
FOUND 1 2 3 4 10
FOUND 1 3 4 5 11
FOUND 1 3 4 7 15
FOUND 2 5 7 8 9
FOUND 2 3 5 8 19
FOUND 3 5 8 9 13
FOUND 3 5 8 9 13
FOUND 1 3 4 7 25
FOUND 1 3 4 7 20
FOUND 1 3 4 7 25
FOUND 1 4 5 6 27
FOUND 1 3 4 5 9
FOUND 1 2 3 5 8
FOUND 1 2 3 4 5
FOUND 1 3 4 7 10
FOUND 1 4 5 6 7
FOUND 1 2 3 4 5
FOUND 1 3 4 5 7
FOUND 1 7 8 9 15
FOUND 1 2 3 4 5
FOUND 1 3 4 5 7
FOUND 3 5 8 11 13
FOUND 1 2 3 4 5
FOUND 1 2 3 5 8
FOUND 1 3 4 5 9
FOUND 3 5 8 11 13
FOUND 1 4 5 6 7
FOUND 1 3 4 7 10
FOUND 1 7 8 9 15
FOUND 1 3 4 5 11
FOUND 1 2 3 4 10
FOUND 1 3 4 7 15
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 4 5 6 7
FOUND 1 2 3 5 8
FOUND 1 3 4 7 10
FOUND 1 3 4 5 9
FOUND 1 2 3 4 5
FOUND 1 4 5 6 7
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 5 8
FOUND 1 3 4 7 10
FOUND 1 3 4 5 7
FOUND 1 3 4 5 7
FOUND 1 3 4 5 9
FOUND 3 5 8 11 13
FOUND 1 7 8 9 15
FOUND 3 5 8 11 13
FOUND 1 7 8 9 15
FOUND 2 3 5 8 19
FOUND 2 5 7 8 9
FOUND 1 3 4 7 20
FOUND 1 4 5 6 27
FOUND 1 2 3 4 10
FOUND 1 3 4 5 11
FOUND 1 3 4 7 15
FOUND 2 3 5 8 19
FOUND 2 5 7 8 9
FOUND 3 5 8 9 13
FOUND 3 5 8 9 13
FOUND 1 3 4 7 25
FOUND 1 3 4 7 20
FOUND 1 3 4 7 25
FOUND 1 4 5 6 27
FOUND 2 5 7 8 9
FOUND 3 5 8 9 13
FOUND 2 5 7 8 9
FOUND 3 5 8 9 13
FOUND 2 5 7 8 9
FOUND 3 5 8 9 13
FOUND 2 5 7 8 9
FOUND 3 5 8 9 13
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 3 4 5 7
FOUND 1 7 8 9 15
FOUND 1 2 3 4 5
FOUND 1 3 4 5 7
FOUND 3 5 8 11 13
FOUND 1 2 3 4 5
FOUND 1 2 3 5 8
FOUND 1 3 4 5 9
FOUND 3 5 8 11 13
FOUND 1 4 5 6 7
FOUND 1 3 4 7 10
FOUND 1 7 8 9 15
FOUND 1 3 4 5 9
FOUND 1 2 3 5 8
FOUND 1 2 3 4 5
FOUND 1 3 4 7 10
FOUND 1 4 5 6 7
FOUND 1 3 4 5 11
FOUND 1 2 3 4 10
FOUND 1 3 4 7 15
FOUND 1 2 3 4 5
FOUND 1 4 5 6 7
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 5 8
FOUND 1 3 4 7 10
FOUND 1 3 4 5 7
FOUND 1 3 4 5 7
FOUND 1 3 4 5 9
FOUND 3 5 8 11 13
FOUND 1 7 8 9 15
FOUND 3 5 8 11 13
FOUND 1 7 8 9 15
FOUND 1 2 3 4 5
FOUND 1 4 5 6 7
FOUND 1 2 3 5 8
FOUND 1 3 4 7 10
FOUND 1 3 4 5 9
FOUND 2 5 7 8 9
FOUND 2 3 5 8 19
FOUND 1 3 4 7 20
FOUND 1 4 5 6 27
FOUND 1 2 3 4 10
FOUND 1 3 4 5 11
FOUND 1 3 4 7 15
FOUND 2 5 7 8 9
FOUND 2 3 5 8 19
FOUND 3 5 8 9 13
FOUND 3 5 8 9 13
FOUND 1 3 4 7 25
FOUND 1 3 4 7 20
FOUND 1 3 4 7 25
FOUND 1 4 5 6 27
FOUND 1 3 4 5 9
FOUND 1 2 3 5 8
FOUND 1 2 3 4 5
FOUND 1 3 4 7 10
FOUND 1 4 5 6 7
FOUND 1 2 3 4 5
FOUND 1 3 4 5 7
FOUND 1 7 8 9 15
FOUND 1 2 3 4 5
FOUND 1 3 4 5 7
FOUND 3 5 8 11 13
FOUND 1 2 3 4 5
FOUND 1 2 3 5 8
FOUND 1 3 4 5 9
FOUND 3 5 8 11 13
FOUND 1 4 5 6 7
FOUND 1 3 4 7 10
FOUND 1 7 8 9 15
FOUND 1 3 4 5 11
FOUND 1 2 3 4 10
FOUND 1 3 4 7 15
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 4 5 6 7
FOUND 1 2 3 5 8
FOUND 1 3 4 7 10
FOUND 1 3 4 5 9
FOUND 1 2 3 4 5
FOUND 1 4 5 6 7
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 5 8
FOUND 1 3 4 7 10
FOUND 1 3 4 5 7
FOUND 1 3 4 5 7
FOUND 1 3 4 5 9
FOUND 3 5 8 11 13
FOUND 1 7 8 9 15
FOUND 3 5 8 11 13
FOUND 1 7 8 9 15
FOUND 2 3 5 8 19
FOUND 2 5 7 8 9
FOUND 1 3 4 7 20
FOUND 1 4 5 6 27
FOUND 1 2 3 4 10
FOUND 1 3 4 5 11
FOUND 1 3 4 7 15
FOUND 2 3 5 8 19
FOUND 2 5 7 8 9
FOUND 3 5 8 9 13
FOUND 3 5 8 9 13
FOUND 1 3 4 7 25
FOUND 1 3 4 7 20
FOUND 1 3 4 7 25
FOUND 1 4 5 6 27
FOUND 2 5 7 8 9
FOUND 3 5 8 9 13
FOUND 2 5 7 8 9
FOUND 3 5 8 9 13
FOUND 2 5 7 8 9
FOUND 3 5 8 9 13
FOUND 2 5 7 8 9
FOUND 3 5 8 9 13
FOUND 1 2 3 4 5
FOUND 1 3 4 5 7
FOUND 1 7 8 9 15
FOUND 1 2 3 4 5
FOUND 1 3 4 5 7
FOUND 3 5 8 11 13
FOUND 1 2 3 4 5
FOUND 1 2 3 5 8
FOUND 1 3 4 5 9
FOUND 3 5 8 11 13
FOUND 1 4 5 6 7
FOUND 1 3 4 7 10
FOUND 1 7 8 9 15
FOUND 1 3 4 5 9
FOUND 1 2 3 5 8
FOUND 1 2 3 4 5
FOUND 1 3 4 7 10
FOUND 1 4 5 6 7
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 3 4 5 9
FOUND 1 2 3 5 8
FOUND 1 2 3 4 5
FOUND 1 3 4 7 10
FOUND 1 4 5 6 7
FOUND 1 2 3 4 5
FOUND 1 3 4 5 7
FOUND 1 7 8 9 15
FOUND 1 2 3 4 5
FOUND 1 3 4 5 7
FOUND 3 5 8 11 13
FOUND 1 2 3 4 5
FOUND 1 2 3 5 8
FOUND 1 3 4 5 9
FOUND 3 5 8 11 13
FOUND 1 4 5 6 7
FOUND 1 3 4 7 10
FOUND 1 7 8 9 15
FOUND 1 2 3 4 5
FOUND 1 3 4 5 7
FOUND 1 7 8 9 15
FOUND 1 2 3 4 5
FOUND 1 3 4 5 7
FOUND 3 5 8 11 13
FOUND 1 2 3 4 5
FOUND 1 2 3 5 8
FOUND 1 3 4 5 9
FOUND 3 5 8 11 13
FOUND 1 4 5 6 7
FOUND 1 3 4 7 10
FOUND 1 7 8 9 15
FOUND 1 3 4 5 9
FOUND 1 2 3 5 8
FOUND 1 2 3 4 5
FOUND 1 3 4 7 10
FOUND 1 4 5 6 7
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 3 4 5 9
FOUND 1 2 3 5 8
FOUND 1 2 3 4 5
FOUND 1 3 4 7 10
FOUND 1 4 5 6 7
FOUND 1 2 3 4 5
FOUND 1 3 4 5 7
FOUND 1 7 8 9 15
FOUND 1 2 3 4 5
FOUND 1 3 4 5 7
FOUND 3 5 8 11 13
FOUND 1 2 3 4 5
FOUND 1 2 3 5 8
FOUND 1 3 4 5 9
FOUND 3 5 8 11 13
FOUND 1 4 5 6 7
FOUND 1 3 4 7 10
FOUND 1 7 8 9 15
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5
FOUND 1 2 3 4 5


==> anc/tree5_3_14.log <==
n=5 N0=0 level=3/14 R2=19.8495 depth-1 canonical nodes: 31 (group 3840)
d1 #0 c=(4,1,1,1,1) dead nodes: 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #1 c=(4,1,1,1,0) ok nodes: 1 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #2 c=(4,1,1,0,0) dead nodes: 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #3 c=(4,1,0,0,0) ok nodes: 1 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #4 c=(3,3,1,1,0) dead nodes: 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #5 c=(3,3,1,0,0) ok nodes: 1 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #6 c=(3,2,2,1,1) ok nodes: 1 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #7 c=(3,2,2,1,0) dead nodes: 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #8 c=(3,2,2,0,0) ok nodes: 1 10 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #9 c=(3,2,1,1,1) ok nodes: 1 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #10 c=(3,2,1,1,0) ok nodes: 1 51 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #11 c=(3,2,1,0,0) ok nodes: 1 44 2 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #12 c=(3,2,0,0,0) ok nodes: 1 19 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #13 c=(3,1,1,1,1) ok nodes: 1 24 12 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #14 c=(3,1,1,1,0) ok nodes: 1 46 62 linecand 2 tests 0 crit 0 found 0 done 0.0s
d1 #15 c=(3,1,1,0,0) ok nodes: 1 41 88 linecand 80 tests 0 crit 0 found 0 done 0.0s
d1 #16 c=(3,1,0,0,0) ok nodes: 1 30 505 linecand 1112 tests 0 crit 0 found 0 done 0.0s
d1 #17 c=(2,2,2,2,1) ok nodes: 1 10 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #18 c=(2,2,2,1,1) ok nodes: 1 15 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #19 c=(2,2,2,1,0) ok nodes: 1 111 176 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #20 c=(2,2,1,1,1) ok nodes: 1 123 1001 linecand 1137 tests 0 crit 0 found 0 done 0.0s
d1 #21 c=(2,2,1,1,0) ok nodes: 1 95 606 linecand 150 tests 0 crit 0 found 0 done 0.0s
d1 #22 c=(2,2,1,0,0) ok nodes: 1 154 2540 linecand 9709 tests 21 crit 0 found 0 done 0.0s
d1 #23 c=(2,1,1,1,1) ok nodes: 1 38 562 linecand 1657 tests 5 crit 0 found 0 done 0.0s
d1 #24 c=(2,1,1,1,0) ok nodes: 1 200 6843 linecand 44295 tests 501 crit 0 found 0 done 0.1s
d1 #25 c=(2,1,1,0,0) ok nodes: 1 80 2910 linecand 20304 tests 655 crit 0 found 0 done 0.0s
d1 #26 c=(2,1,0,0,0) ok nodes: 1 127 5305 linecand 30028 tests 846 crit 0 found 0 done 0.1s
d1 #27 c=(1,1,1,1,1) ok nodes: 1 42 3084 linecand 44928 tests 1068 crit 0 found 0 done 0.0s
d1 #28 c=(1,1,1,1,0) ok nodes: 1 32 1121 linecand 9558 tests 892 crit 0 found 68 done 0.0s
d1 #29 c=(1,1,1,0,0) ok nodes: 1 277 38728 linecand 2567469 tests 134776 crit 8 found 3932 done 1.9s
d1 #30 c=(1,1,0,0,0) degenerate nodes: 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
TOTAL nodes by depth: 26 1569 63545
children passing (R) by depth: 31 30922 210950 2730429
line candidates 2730429, exact line tests 138764, found 4000, critical leaves 8, unresolved 0
dead by (S) 158282, degenerate 2, skipped by symmetry at depth 2: 18466, rejected ball proposals 0


==> anc/tree5_3_14.out <==
CRIT V1 P=30
CRIT V2 P=75
FOUND 1 11 12 13 23
FOUND 1 11 12 13 46
FOUND 1 11 12 23 48
FOUND 1 12 13 14 52
FOUND 1 13 14 15 52
FOUND 1 13 14 15 56
FOUND 1 14 15 29 56
FOUND 1 15 16 31 60
FOUND 1 16 17 18 68
FOUND 1 16 17 18 72
FOUND 1 17 18 19 72
FOUND 1 17 18 35 68
FOUND 1 17 18 35 72
FOUND 1 18 19 20 76
FOUND 1 2 3 12 18
FOUND 1 2 3 4 10
FOUND 1 2 3 4 5
FOUND 1 2 3 4 6
FOUND 1 2 3 4 7
FOUND 1 2 3 4 8
FOUND 1 2 3 4 9
FOUND 1 2 3 5 12
FOUND 1 2 3 5 16
FOUND 1 2 3 5 8
FOUND 1 2 3 8 14
FOUND 1 2 3 8 18
FOUND 1 2 3 8 23
FOUND 1 2 3 8 32
FOUND 1 2 3 8 9
FOUND 1 2 3 9 12
FOUND 1 2 3 9 16
FOUND 1 2 4 5 6
FOUND 1 2 4 6 13
FOUND 1 2 6 8 14
FOUND 1 2 7 8 9
FOUND 1 20 21 41 84
FOUND 1 21 22 23 88
FOUND 1 22 23 24 92
FOUND 1 26 27 28 108
FOUND 1 3 4 12 16
FOUND 1 3 4 12 18
FOUND 1 3 4 12 25
FOUND 1 3 4 14 27
FOUND 1 3 4 16 17
FOUND 1 3 4 5 11
FOUND 1 3 4 5 16
FOUND 1 3 4 5 18
FOUND 1 3 4 5 20
FOUND 1 3 4 5 25
FOUND 1 3 4 5 27
FOUND 1 3 4 5 29
FOUND 1 3 4 5 34
FOUND 1 3 4 5 36
FOUND 1 3 4 5 38
FOUND 1 3 4 5 43
FOUND 1 3 4 5 45
FOUND 1 3 4 5 47
FOUND 1 3 4 5 54
FOUND 1 3 4 5 56
FOUND 1 3 4 5 63
FOUND 1 3 4 5 7
FOUND 1 3 4 5 72
FOUND 1 3 4 5 81
FOUND 1 3 4 5 9
FOUND 1 3 4 5 90
FOUND 1 3 4 5 99
FOUND 1 3 4 6 7
FOUND 1 3 4 7 10
FOUND 1 3 4 7 11
FOUND 1 3 4 7 12
FOUND 1 3 4 7 13
FOUND 1 3 4 7 14
FOUND 1 3 4 7 15
FOUND 1 3 4 7 16
FOUND 1 3 4 7 17
FOUND 1 3 4 7 18
FOUND 1 3 4 7 19
FOUND 1 3 4 7 20
FOUND 1 3 4 7 21
FOUND 1 3 4 7 22
FOUND 1 3 4 7 24
FOUND 1 3 4 7 25
FOUND 1 3 4 7 8
FOUND 1 3 4 7 9
FOUND 1 3 4 9 10
FOUND 1 3 4 9 12
FOUND 1 3 4 9 17
FOUND 1 3 5 8 11
FOUND 1 3 8 9 17
FOUND 1 3 9 12 17
FOUND 1 3 9 12 19
FOUND 1 3 9 12 21
FOUND 1 30 31 32 124
FOUND 1 31 32 33 128
FOUND 1 35 36 37 144
FOUND 1 4 14 15 16
FOUND 1 4 15 16 17
FOUND 1 4 16 17 18
FOUND 1 4 23 24 25
FOUND 1 4 5 6 11
FOUND 1 4 5 6 16
FOUND 1 4 5 6 18
FOUND 1 4 5 6 20
FOUND 1 4 5 6 25
FOUND 1 4 5 6 27
FOUND 1 4 5 6 29
FOUND 1 4 5 6 34
FOUND 1 4 5 6 36
FOUND 1 4 5 6 38
FOUND 1 4 5 6 43
FOUND 1 4 5 6 45
FOUND 1 4 5 6 47
FOUND 1 4 5 6 54
FOUND 1 4 5 6 56
FOUND 1 4 5 6 63
FOUND 1 4 5 6 7
FOUND 1 4 5 6 72
FOUND 1 4 5 6 81
FOUND 1 4 5 6 9
FOUND 1 4 5 6 90
FOUND 1 4 5 6 99
FOUND 1 4 5 9 20
FOUND 1 4 5 9 36
FOUND 1 4 5 9 39
FOUND 1 4 5 9 62
FOUND 1 4 6 7 13
FOUND 1 4 6 7 8
FOUND 1 4 7 8 12
FOUND 1 4 7 8 9
FOUND 1 4 8 9 10
FOUND 1 4 9 10 11
FOUND 1 5 6 11 20
FOUND 1 5 6 11 24
FOUND 1 5 6 7 24
FOUND 1 5 6 7 28
FOUND 1 5 7 12 17
FOUND 1 6 7 13 24
FOUND 1 6 7 13 28
FOUND 1 6 7 13 32
FOUND 1 6 7 8 9
FOUND 1 7 8 15 32
FOUND 1 7 8 9 11
FOUND 1 7 8 9 13
FOUND 1 7 8 9 15
FOUND 1 7 8 9 17
FOUND 1 7 8 9 19
FOUND 1 7 8 9 21
FOUND 1 7 8 9 30
FOUND 1 7 8 9 32
FOUND 1 7 8 9 34
FOUND 1 7 8 9 36
FOUND 1 7 8 9 38
FOUND 1 7 8 9 49
FOUND 1 7 8 9 51
FOUND 1 7 8 9 53
FOUND 1 7 8 9 68
FOUND 1 8 9 10 11
FOUND 1 8 9 10 15
FOUND 1 8 9 10 21
FOUND 1 8 9 10 32
FOUND 1 8 9 10 36
FOUND 1 8 9 10 51
FOUND 1 8 9 10 68
FOUND 1 8 9 17 29
FOUND 1 8 9 17 32
FOUND 1 8 9 17 36
FOUND 1 8 9 17 39
FOUND 1 8 9 17 68
FOUND 1 9 10 11 40
FOUND 1 9 10 11 44
FOUND 1 9 10 19 36
FOUND 10 11 21 32 84
FOUND 10 13 23 33 92
FOUND 10 17 27 37 108
FOUND 10 17 27 44 108
FOUND 11 12 23 34 44
FOUND 11 12 23 35 92
FOUND 11 13 24 37 52
FOUND 11 14 25 36 100
FOUND 11 14 25 36 44
FOUND 11 21 32 43 44
FOUND 12 13 25 37 48
FOUND 13 16 29 45 116
FOUND 14 19 33 47 56
FOUND 2 13 15 17 60
FOUND 2 13 15 28 52
FOUND 2 19 21 23 84
FOUND 2 23 25 27 100
FOUND 2 27 29 31 116
FOUND 2 3 4 6 8
FOUND 2 3 4 6 9
FOUND 2 3 5 6 8
FOUND 2 3 5 7 28
FOUND 2 3 5 7 8
FOUND 2 3 5 8 12
FOUND 2 3 5 8 13
FOUND 2 3 5 8 14
FOUND 2 3 5 8 19
FOUND 2 3 5 8 20
FOUND 2 3 5 8 25
FOUND 2 3 5 8 26
FOUND 2 3 5 8 32
FOUND 2 3 5 8 33
FOUND 2 3 5 8 39
FOUND 2 3 5 8 45
FOUND 2 3 5 8 52
FOUND 2 3 5 8 58
FOUND 2 3 6 8 14
FOUND 2 3 6 8 9
FOUND 2 3 6 9 16
FOUND 2 4 5 6 9
FOUND 2 4 6 9 13
FOUND 2 5 6 7 28
FOUND 2 5 6 7 8
FOUND 2 5 6 8 14
FOUND 2 5 7 12 17
FOUND 2 5 7 12 28
FOUND 2 5 7 12 45
FOUND 2 5 7 8 12
FOUND 2 5 7 8 9
FOUND 2 5 7 9 20
FOUND 2 5 7 9 28
FOUND 2 5 7 9 36
FOUND 2 6 7 8 14
FOUND 2 6 7 8 9
FOUND 2 6 8 11 14
FOUND 2 6 8 13 14
FOUND 2 6 8 14 15
FOUND 2 6 8 14 17
FOUND 2 6 8 14 19
FOUND 2 6 8 14 21
FOUND 2 6 8 9 14
FOUND 2 7 8 9 11
FOUND 2 7 9 11 36
FOUND 2 7 9 16 28
FOUND 2 7 9 16 64
FOUND 2 8 19 21 23
FOUND 2 8 21 23 25
FOUND 2 8 23 25 27
FOUND 2 8 37 39 41
FOUND 2 8 9 11 13
FOUND 2 9 11 13 16
FOUND 2 9 11 13 36
FOUND 2 9 11 13 44
FOUND 2 9 11 13 52
FOUND 2 9 11 20 44
FOUND 3 10 13 16 17
FOUND 3 10 13 16 40
FOUND 3 10 13 16 52
FOUND 3 10 13 23 52
FOUND 3 11 12 14 17
FOUND 3 11 14 17 56
FOUND 3 11 14 25 44
FOUND 3 12 13 16 19
FOUND 3 12 20 23 26
FOUND 3 12 22 25 28
FOUND 3 12 29 32 35
FOUND 3 13 16 29 116
FOUND 3 14 17 31 56
FOUND 3 20 23 43 80
FOUND 3 23 26 49 92
FOUND 3 4 7 10 12
FOUND 3 4 7 10 28
FOUND 3 4 7 10 40
FOUND 3 4 7 11 125
FOUND 3 4 7 11 126
FOUND 3 4 7 11 153
FOUND 3 4 7 11 180
FOUND 3 4 7 11 26
FOUND 3 4 7 11 27
FOUND 3 4 7 11 28
FOUND 3 4 7 11 44
FOUND 3 4 7 11 54
FOUND 3 4 7 11 55
FOUND 3 4 7 11 71
FOUND 3 4 7 11 72
FOUND 3 4 7 11 82
FOUND 3 4 7 11 98
FOUND 3 4 7 11 99
FOUND 3 4 9 12 21
FOUND 3 5 8 11 12
FOUND 3 5 8 11 13
FOUND 3 5 8 11 14
FOUND 3 5 8 11 26
FOUND 3 5 8 11 58
FOUND 3 5 8 13 20
FOUND 3 5 8 13 52
FOUND 3 5 8 13 63
FOUND 3 5 8 9 13
FOUND 3 7 10 13 40
FOUND 3 7 10 17 40
FOUND 3 7 8 11 14
FOUND 3 7 9 12 21
FOUND 3 8 11 12 14
FOUND 3 8 11 14 44
FOUND 3 8 9 11 12
FOUND 3 8 9 12 21
FOUND 3 9 10 12 21
FOUND 3 9 11 12 21
FOUND 4 11 15 16 19
FOUND 4 13 16 17 21
FOUND 4 13 17 30 52
FOUND 4 16 27 31 35
FOUND 4 19 23 42 92
FOUND 4 5 9 13 36
FOUND 4 5 9 14 36
FOUND 4 6 9 13 17
FOUND 4 7 10 11 15
FOUND 4 7 11 12 18
FOUND 4 7 11 13 18
FOUND 4 7 11 15 44
FOUND 4 7 11 16 18
FOUND 4 7 11 18 28
FOUND 4 7 11 18 44
FOUND 4 9 13 16 17
FOUND 4 9 13 22 36
FOUND 5 11 16 21 64
FOUND 5 11 16 27 44
FOUND 5 11 16 27 64
FOUND 5 12 17 20 22
FOUND 5 13 18 31 72
FOUND 5 14 19 20 24
FOUND 5 14 19 33 56
FOUND 5 17 20 22 27
FOUND 5 19 20 24 29
FOUND 5 20 21 26 31
FOUND 5 20 28 33 38
FOUND 5 6 11 16 44
FOUND 5 7 12 17 19
FOUND 5 7 12 17 20
FOUND 5 7 12 17 21
FOUND 5 7 12 17 68
FOUND 5 7 12 19 28
FOUND 5 7 12 19 48
FOUND 5 8 13 18 20
FOUND 5 8 13 20 21
FOUND 5 8 13 21 52
FOUND 5 9 14 19 36
FOUND 6 17 23 24 29
FOUND 6 17 23 40 92
FOUND 6 7 13 19 52
FOUND 6 7 13 20 28
FOUND 6 7 13 20 80
FOUND 7 10 17 27 40
FOUND 7 11 18 25 28
FOUND 7 11 18 29 44
FOUND 7 13 20 27 28
FOUND 7 13 20 27 80
FOUND 7 15 22 37 88
FOUND 7 16 23 28 30
FOUND 7 16 23 39 64
FOUND 7 17 24 31 96
FOUND 7 18 25 28 32
FOUND 7 18 25 32 100
FOUND 7 18 25 43 100
FOUND 7 20 27 28 34
FOUND 7 22 29 36 116
FOUND 7 25 28 32 39
FOUND 7 27 28 34 41
FOUND 7 28 34 41 48
FOUND 7 31 38 45 152
FOUND 7 8 15 22 60
FOUND 7 8 15 23 32
FOUND 7 9 10 19 28
FOUND 7 9 16 23 28
FOUND 7 9 16 23 64
FOUND 7 9 16 25 64
FOUND 8 11 19 27 76
FOUND 8 15 23 31 92
FOUND 8 19 27 35 108
FOUND 8 23 31 39 124
FOUND 8 9 17 25 68
FOUND 8 9 17 26 36
FOUND 8 9 17 26 68
FOUND 9 10 19 28 36
FOUND 9 10 19 29 76
FOUND 9 11 20 29 80
FOUND 9 13 22 31 36
FOUND 9 16 25 34 100
FOUND 9 16 25 41 100
FOUND 9 16 25 41 64
FOUND 9 17 26 35 36
FOUND 9 20 29 38 116
FOUND 9 22 31 36 40
FOUND 9 25 34 43 136
FOUND 9 31 36 40 49


==> anc/tree6_7_40.out <==
CRIT UA P=55
CRIT UB P=132
CRIT UC P=48
FOUND 1 2 10 11 12 13
FOUND 1 2 3 4 10 11
FOUND 1 2 3 4 10 17
FOUND 1 2 3 4 10 22
FOUND 1 2 3 4 10 28
FOUND 1 2 3 4 15 22
FOUND 1 2 3 4 5 10
FOUND 1 2 3 4 5 11
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 14
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 7
FOUND 1 2 3 4 5 8
FOUND 1 2 3 4 5 9
FOUND 1 2 3 4 6 10
FOUND 1 2 3 5 12 26
FOUND 1 2 3 5 7 8
FOUND 1 2 3 5 8 11
FOUND 1 2 3 5 8 15
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 22
FOUND 1 2 3 5 8 26
FOUND 1 2 3 5 8 29
FOUND 1 2 3 5 8 33
FOUND 1 2 3 5 8 40
FOUND 1 2 3 5 8 44
FOUND 1 2 3 5 8 51
FOUND 1 2 3 5 8 55
FOUND 1 2 3 5 8 62
FOUND 1 2 3 5 8 66
FOUND 1 2 3 5 8 73
FOUND 1 2 3 5 8 84
FOUND 1 2 3 5 8 95
FOUND 1 2 5 6 7 8
FOUND 1 2 6 8 10 18
FOUND 1 2 8 9 10 11
FOUND 1 2 9 10 11 16
FOUND 1 3 4 10 11 14
FOUND 1 3 4 12 16 20
FOUND 1 3 4 5 11 14
FOUND 1 3 4 5 11 16
FOUND 1 3 4 5 11 18
FOUND 1 3 4 5 11 23
FOUND 1 3 4 5 11 25
FOUND 1 3 4 5 11 30
FOUND 1 3 4 5 11 32
FOUND 1 3 4 5 11 39
FOUND 1 3 4 5 11 41
FOUND 1 3 4 5 11 48
FOUND 1 3 4 5 11 55
FOUND 1 3 4 5 11 64
FOUND 1 3 4 5 11 71
FOUND 1 3 4 5 11 87
FOUND 1 3 4 5 13 16
FOUND 1 3 4 5 13 18
FOUND 1 3 4 5 16 20
FOUND 1 3 4 5 16 22
FOUND 1 3 4 5 16 31
FOUND 1 3 4 5 16 42
FOUND 1 3 4 5 18 101
FOUND 1 3 4 5 18 112
FOUND 1 3 4 5 18 123
FOUND 1 3 4 5 18 134
FOUND 1 3 4 5 18 145
FOUND 1 3 4 5 18 20
FOUND 1 3 4 5 18 22
FOUND 1 3 4 5 18 24
FOUND 1 3 4 5 18 31
FOUND 1 3 4 5 18 33
FOUND 1 3 4 5 18 35
FOUND 1 3 4 5 18 42
FOUND 1 3 4 5 18 44
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 55
FOUND 1 3 4 5 18 57
FOUND 1 3 4 5 18 66
FOUND 1 3 4 5 18 68
FOUND 1 3 4 5 18 77
FOUND 1 3 4 5 18 79
FOUND 1 3 4 5 18 88
FOUND 1 3 4 5 18 90
FOUND 1 3 4 5 18 99
FOUND 1 3 4 5 20 23
FOUND 1 3 4 5 20 25
FOUND 1 3 4 5 20 32
FOUND 1 3 4 5 20 41
FOUND 1 3 4 5 22 25
FOUND 1 3 4 5 25 31
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 7 11
FOUND 1 3 4 5 7 13
FOUND 1 3 4 5 7 20
FOUND 1 3 4 5 7 22
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 31
FOUND 1 3 4 5 7 33
FOUND 1 3 4 5 7 35
FOUND 1 3 4 5 7 42
FOUND 1 3 4 5 7 44
FOUND 1 3 4 5 7 46
FOUND 1 3 4 5 7 55
FOUND 1 3 4 5 7 57
FOUND 1 3 4 5 7 66
FOUND 1 3 4 5 7 68
FOUND 1 3 4 5 7 77
FOUND 1 3 4 5 7 79
FOUND 1 3 4 5 7 88
FOUND 1 3 4 5 7 9
FOUND 1 3 4 5 7 99
FOUND 1 3 4 5 8 9
FOUND 1 3 4 5 9 10
FOUND 1 3 4 5 9 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 13
FOUND 1 3 4 5 9 14
FOUND 1 3 4 5 9 15
FOUND 1 3 4 5 9 16
FOUND 1 3 4 5 9 17
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 19
FOUND 1 3 4 5 9 20
FOUND 1 3 4 5 9 21
FOUND 1 3 4 5 9 22
FOUND 1 3 4 5 9 23
FOUND 1 3 4 5 9 25
FOUND 1 3 4 5 9 26
FOUND 1 3 4 5 9 27
FOUND 1 3 4 6 7 20
FOUND 1 3 4 7 10 22
FOUND 1 3 4 7 11 15
FOUND 1 3 4 7 11 20
FOUND 1 3 4 7 15 22
FOUND 1 3 5 8 9 15
FOUND 1 4 10 11 12 16
FOUND 1 4 5 6 20 25
FOUND 1 4 5 6 20 41
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 44
FOUND 1 4 5 6 7 55
FOUND 1 4 5 6 7 66
FOUND 1 4 5 6 7 77
FOUND 1 4 5 6 7 88
FOUND 1 4 5 6 7 99
FOUND 1 4 5 9 10 11
FOUND 1 4 5 9 10 14
FOUND 1 4 6 7 8 20
FOUND 1 4 9 10 11 26
FOUND 1 6 7 8 10 13
FOUND 1 6 7 8 9 30
FOUND 1 7 8 14 15 22
FOUND 1 8 9 10 11 38
FOUND 1 9 10 11 16 19
FOUND 1 9 10 11 21 24
FOUND 2 3 4 7 10 17
FOUND 2 3 5 6 8 11
FOUND 2 3 5 7 8 10
FOUND 2 3 5 7 8 11
FOUND 2 3 5 7 8 21
FOUND 2 3 5 8 12 40
FOUND 2 3 5 8 19 33
FOUND 2 3 6 8 10 18
FOUND 2 3 7 9 11 20
FOUND 2 3 8 10 11 13
FOUND 2 4 5 6 8 10
FOUND 2 5 6 7 8 10
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 21
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 18
FOUND 2 5 6 8 11 17
FOUND 2 5 7 8 9 45
FOUND 2 6 7 8 10 13
FOUND 2 6 7 8 10 18
FOUND 2 6 7 8 10 27
FOUND 2 6 7 8 9 10
FOUND 2 6 8 10 11 13
FOUND 2 6 8 10 11 27
FOUND 2 6 8 10 13 18
FOUND 2 6 8 10 17 18
FOUND 2 6 8 9 10 11
FOUND 2 6 8 9 10 18
FOUND 2 7 8 9 10 11
FOUND 2 7 8 9 10 17
FOUND 2 7 8 9 11 35
FOUND 2 7 8 9 11 45
FOUND 2 7 9 10 11 16
FOUND 2 7 9 11 20 26
FOUND 2 8 10 11 12 13
FOUND 2 8 9 10 11 13
FOUND 3 4 7 8 11 15
FOUND 3 4 7 9 11 15
FOUND 3 5 7 8 11 15
FOUND 3 6 7 10 13 16
FOUND 3 7 8 10 13 17
FOUND 3 7 8 9 11 15
FOUND 4 5 9 10 14 19
FOUND 5 11 12 16 21 27


==> anc/tree6_7_40_a.log <==
n=6 N0=0 level=7/40 R2=22.8212 depth-1 canonical nodes: 51 (group 46080)
d1 #0 c=(4,2,1,1,1,0) dead nodes: 0 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #2 c=(4,2,1,0,0,0) ok nodes: 1 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #4 c=(4,1,1,1,1,0) ok nodes: 1 11 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #6 c=(4,1,1,0,0,0) ok nodes: 1 50 39 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #8 c=(3,3,2,1,0,0) dead nodes: 0 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #10 c=(3,3,1,1,1,1) dead nodes: 0 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #12 c=(3,3,1,1,0,0) ok nodes: 1 12 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #14 c=(3,2,2,2,1,1) dead nodes: 0 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #16 c=(3,2,2,2,0,0) ok nodes: 1 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #18 c=(3,2,2,1,1,0) ok nodes: 1 161 8 0 linecand 0 tests 0 crit 0 found 0 done 0.1s
d1 #20 c=(3,2,2,0,0,0) ok nodes: 1 79 209 0 linecand 0 tests 0 crit 0 found 0 done 0.1s
d1 #22 c=(3,2,1,1,1,0) ok nodes: 1 390 2509 0 linecand 0 tests 0 crit 0 found 0 done 0.3s
d1 #24 c=(3,2,1,0,0,0) ok nodes: 1 267 20802 669 linecand 0 tests 0 crit 0 found 0 done 1.6s
d1 #26 c=(3,1,1,1,1,1) ok nodes: 1 72 5624 89 linecand 0 tests 0 crit 0 found 0 done 0.4s
d1 #28 c=(3,1,1,1,0,0) ok nodes: 1 259 48857 28708 linecand 1500 tests 0 crit 0 found 0 done 4.2s
d1 #30 c=(3,1,0,0,0,0) ok nodes: 1 85 30282 149933 linecand 44710 tests 0 crit 0 found 0 done 5.7s
d1 #32 c=(2,2,2,2,1,1) ok nodes: 1 22 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #34 c=(2,2,2,1,1,1) ok nodes: 1 351 14477 34 linecand 0 tests 0 crit 0 found 0 done 1.3s
d1 #36 c=(2,2,2,1,0,0) ok nodes: 1 373 56554 7580 linecand 0 tests 0 crit 0 found 0 done 4.5s
d1 #38 c=(2,2,1,1,1,0) ok nodes: 1 666 160276 166184 linecand 13434 tests 0 crit 0 found 0 done 16.3s
d1 #40 c=(2,2,1,0,0,0) ok nodes: 1 358 102626 406778 linecand 364478 tests 12 crit 0 found 0 done 16.8s
d1 #42 c=(2,1,1,1,1,0) ok nodes: 1 279 69522 376604 linecand 460131 tests 95 crit 0 found 0 done 11.4s
d1 #44 c=(2,1,1,0,0,0) ok nodes: 1 206 74892 1028228 linecand 3057042 tests 7788 crit 0 found 0 done 22.8s
d1 #46 c=(1,1,1,1,1,1) ok nodes: 1 24 8803 111627 linecand 406768 tests 1082 crit 0 found 0 done 2.4s
d1 #48 c=(1,1,1,1,0,0) ok nodes: 1 100 27369 332300 linecand 1348174 tests 33704 crit 8 found 1408 done 6.4s
d1 #50 c=(1,1,0,0,0,0) degenerate nodes: 0 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
TOTAL nodes by depth: 21 3765 622849 2608734
children passing (R) by depth: 26 101669 1660032 21711628 5696237
line candidates 5696237, exact line tests 42681, found 1408, critical leaves 8, unresolved 0
dead by (S) 20170173, degenerate 30, skipped by symmetry at depth 2: 67770, rejected ball proposals 0


==> anc/tree6_7_40_b.log <==
n=6 N0=0 level=7/40 R2=22.8212 depth-1 canonical nodes: 51 (group 46080)
d1 #1 c=(4,2,1,1,0,0) dead nodes: 0 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #3 c=(4,1,1,1,1,1) ok nodes: 1 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #5 c=(4,1,1,1,0,0) ok nodes: 1 11 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #7 c=(4,1,0,0,0,0) ok nodes: 1 25 199 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #9 c=(3,3,2,0,0,0) dead nodes: 0 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #11 c=(3,3,1,1,1,0) ok nodes: 1 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #13 c=(3,3,1,0,0,0) ok nodes: 1 11 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #15 c=(3,2,2,2,1,0) dead nodes: 0 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #17 c=(3,2,2,1,1,1) ok nodes: 1 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #19 c=(3,2,2,1,0,0) ok nodes: 1 187 15 0 linecand 0 tests 0 crit 0 found 0 done 0.1s
d1 #21 c=(3,2,1,1,1,1) ok nodes: 1 235 584 0 linecand 0 tests 0 crit 0 found 0 done 0.2s
d1 #23 c=(3,2,1,1,0,0) ok nodes: 1 423 5179 7 linecand 0 tests 0 crit 0 found 0 done 0.6s
d1 #25 c=(3,2,0,0,0,0) ok nodes: 1 66 5618 197 linecand 0 tests 0 crit 0 found 0 done 0.4s
d1 #27 c=(3,1,1,1,1,0) ok nodes: 1 207 16077 741 linecand 0 tests 0 crit 0 found 0 done 1.2s
d1 #29 c=(3,1,1,0,0,0) ok nodes: 1 169 25974 12811 linecand 2182 tests 0 crit 0 found 0 done 2.0s
d1 #31 c=(2,2,2,2,2,1) ok nodes: 1 8 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #33 c=(2,2,2,2,1,0) ok nodes: 1 229 2433 0 linecand 0 tests 0 crit 0 found 0 done 0.3s
d1 #35 c=(2,2,2,1,1,0) ok nodes: 1 339 13816 34 linecand 0 tests 0 crit 0 found 0 done 1.1s
d1 #37 c=(2,2,1,1,1,1) ok nodes: 1 159 17687 3471 linecand 48 tests 0 crit 0 found 0 done 1.3s
d1 #39 c=(2,2,1,1,0,0) ok nodes: 1 388 84024 146963 linecand 30395 tests 0 crit 0 found 0 done 8.1s
d1 #41 c=(2,1,1,1,1,1) ok nodes: 1 255 95388 531970 linecand 388354 tests 8 crit 0 found 0 done 19.3s
d1 #43 c=(2,1,1,1,0,0) ok nodes: 1 549 211295 1552796 linecand 2783330 tests 2205 crit 0 found 0 done 47.0s
d1 #45 c=(2,1,0,0,0,0) ok nodes: 1 172 70645 728486 linecand 2318778 tests 14386 crit 0 found 24 done 16.9s
d1 #47 c=(1,1,1,1,1,0) ok nodes: 1 213 138609 2338216 linecand 10290230 tests 18792 crit 0 found 60 done 63.7s
d1 #49 c=(1,1,1,0,0,0) ok nodes: 1 508 569382 15259216 linecand 221171894 tests 1701920 crit 320 found 30440 done 620.7s
TOTAL nodes by depth: 22 4154 1256925 20574908
children passing (R) by depth: 25 179267 3120291 154348947 236985211
line candidates 236985211, exact line tests 1737311, found 30524, critical leaves 320, unresolved 0
dead by (S) 135689048, degenerate 110, skipped by symmetry at depth 2: 123040, rejected ball proposals 0


==> anc/tree6a.log <==
n=6 N0=0 R2=21.6944 depth-1 canonical nodes: 48 (group 46080)
d1 #0 c=(4,2,1,1,0,0) dead nodes: 0 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #1 c=(4,2,1,0,0,0) ok nodes: 1 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #2 c=(4,1,1,1,1,1) ok nodes: 1 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #3 c=(4,1,1,1,1,0) dead nodes: 0 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #4 c=(4,1,1,1,0,0) ok nodes: 1 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #5 c=(4,1,1,0,0,0) ok nodes: 1 27 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #6 c=(4,1,0,0,0,0) ok nodes: 1 12 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #7 c=(3,3,2,0,0,0) dead nodes: 0 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #8 c=(3,3,1,1,1,1) dead nodes: 0 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #9 c=(3,3,1,1,1,0) ok nodes: 1 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #10 c=(3,3,1,1,0,0) dead nodes: 0 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #11 c=(3,3,1,0,0,0) ok nodes: 1 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #12 c=(3,2,2,2,1,0) dead nodes: 0 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #13 c=(3,2,2,2,0,0) ok nodes: 1 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #14 c=(3,2,2,1,1,1) dead nodes: 0 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #15 c=(3,2,2,1,1,0) ok nodes: 1 62 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #16 c=(3,2,2,1,0,0) ok nodes: 1 101 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #17 c=(3,2,2,0,0,0) ok nodes: 1 35 4 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #18 c=(3,2,1,1,1,1) ok nodes: 1 121 44 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #19 c=(3,2,1,1,1,0) ok nodes: 1 234 228 0 linecand 0 tests 0 crit 0 found 0 done 0.1s
d1 #20 c=(3,2,1,1,0,0) ok nodes: 1 265 1143 0 linecand 0 tests 0 crit 0 found 0 done 0.2s
d1 #21 c=(3,2,1,0,0,0) ok nodes: 1 208 9885 12 linecand 0 tests 0 crit 0 found 0 done 0.8s
d1 #22 c=(3,2,0,0,0,0) ok nodes: 1 52 2771 12 linecand 0 tests 0 crit 0 found 0 done 0.2s
d1 #23 c=(3,1,1,1,1,1) ok nodes: 1 60 2144 8 linecand 0 tests 0 crit 0 found 0 done 0.2s
d1 #24 c=(3,1,1,1,1,0) ok nodes: 1 161 6803 55 linecand 0 tests 0 crit 0 found 0 done 0.5s
d1 #25 c=(3,1,1,1,0,0) ok nodes: 1 205 28022 6432 linecand 78 tests 0 crit 0 found 0 done 1.9s
d1 #26 c=(3,1,1,0,0,0) ok nodes: 1 147 15540 3765 linecand 2 tests 0 crit 0 found 0 done 0.9s
d1 #27 c=(3,1,0,0,0,0) ok nodes: 1 75 20854 61738 linecand 6866 tests 0 crit 0 found 0 done 2.9s
d1 #28 c=(2,2,2,2,2,1) ok nodes: 1 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #29 c=(2,2,2,2,1,1) ok nodes: 1 9 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
d1 #30 c=(2,2,2,2,1,0) ok nodes: 1 143 406 0 linecand 0 tests 0 crit 0 found 0 done 0.1s
d1 #31 c=(2,2,2,1,1,1) ok nodes: 1 257 4729 12 linecand 0 tests 0 crit 0 found 0 done 0.4s
d1 #32 c=(2,2,2,1,1,0) ok nodes: 1 262 5509 0 linecand 0 tests 0 crit 0 found 0 done 0.4s
d1 #33 c=(2,2,2,1,0,0) ok nodes: 1 305 29353 920 linecand 0 tests 0 crit 0 found 0 done 1.9s
d1 #34 c=(2,2,1,1,1,1) ok nodes: 1 135 9109 930 linecand 0 tests 0 crit 0 found 0 done 0.6s
d1 #35 c=(2,2,1,1,1,0) ok nodes: 1 581 98323 46708 linecand 968 tests 0 crit 0 found 0 done 7.0s
d1 #36 c=(2,2,1,1,0,0) ok nodes: 1 328 56721 58093 linecand 5907 tests 0 crit 0 found 0 done 4.5s
d1 #37 c=(2,2,1,0,0,0) ok nodes: 1 282 68560 177913 linecand 112982 tests 0 crit 0 found 0 done 8.0s
d1 #38 c=(2,1,1,1,1,1) ok nodes: 1 208 67074 237792 linecand 90194 tests 0 crit 0 found 0 done 9.3s
d1 #39 c=(2,1,1,1,1,0) ok nodes: 1 242 51131 192383 linecand 163129 tests 40 crit 0 found 0 done 6.7s
d1 #40 c=(2,1,1,1,0,0) ok nodes: 1 470 149558 796179 linecand 1119224 tests 534 crit 0 found 0 done 24.1s
d1 #41 c=(2,1,1,0,0,0) ok nodes: 1 182 56876 644493 linecand 1411432 tests 3448 crit 0 found 0 done 13.4s
d1 #42 c=(2,1,0,0,0,0) ok nodes: 1 142 49206 415920 linecand 1077176 tests 6820 crit 0 found 0 done 8.2s
d1 #43 c=(1,1,1,1,1,1) ok nodes: 1 24 6687 71403 linecand 190368 tests 450 crit 0 found 0 done 1.6s
d1 #44 c=(1,1,1,1,1,0) ok nodes: 1 178 100198 1392518 linecand 4334852 tests 8148 crit 0 found 0 done 34.7s
TOTAL nodes by depth: 38 5513 840878 4107286
children passing (R) by depth: 45 172257 2202122 33004601 8513178
line candidates 8513178, exact line tests 19440, found 0, critical leaves 0, unresolved 0
dead by (S) 30315069, degenerate 0, skipped by symmetry at depth 2: 110234, rejected ball proposals 0


==> anc/tree6b.log <==
n=6 N0=0 R2=21.6944 depth-1 canonical nodes: 48 (group 46080)
d1 #45 c=(1,1,1,1,0,0) ok nodes: 1 88 21729 216055 linecand 695950 tests 17702 crit 8 found 328 done 3.5s
d1 #46 c=(1,1,1,0,0,0) ok nodes: 1 395 370894 7510084 linecand 73329072 tests 566042 crit 320 found 3816 done 240.5s
d1 #47 c=(1,1,0,0,0,0) degenerate nodes: 0 0 0 0 linecand 0 tests 0 crit 0 found 0 done 0.0s
TOTAL nodes by depth: 2 483 392623 7726139
children passing (R) by depth: 3 46062 910966 56881094 74025022
line candidates 74025022, exact line tests 583744, found 4144, critical leaves 328, unresolved 0
dead by (S) 49684280, degenerate 140, skipped by symmetry at depth 2: 34129, rejected ball proposals 0


==> anc/tree6b.out <==
CRIT UA P=55
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
CRIT UA P=55
CRIT UA P=55
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
CRIT UA P=55
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
CRIT UA P=55
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UA P=55
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UB P=132
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UA P=55
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UB P=132
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UA P=55
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UB P=132
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UA P=55
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UB P=132
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 18
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 18
FOUND 2 5 6 8 10 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
CRIT UC P=48
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
CRIT UC P=48
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
CRIT UC P=48
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 18
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 18
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
CRIT UC P=48
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
CRIT UC P=48
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 18
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 18
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 18
FOUND 2 5 6 8 10 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
CRIT UC P=48
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
CRIT UC P=48
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
CRIT UC P=48
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 18
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 18
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
CRIT UC P=48
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 6 9
CRIT UC P=48
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 2 5 6 7 8 11
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 18
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
FOUND 1 3 4 5 18 46
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UA P=55
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UB P=132
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 2 3 4 5 6
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UB P=132
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UA P=55
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 2 3 4 5 6
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 4 5 6
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UB P=132
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UA P=55
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UB P=132
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 2 3 4 5 6
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UB P=132
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UA P=55
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 2 3 4 5 6
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 4 5 6
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UB P=132
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UC P=48
CRIT UC P=48
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 2 3 4 5 6
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UA P=55
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UB P=132
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 18
CRIT UA P=55
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UB P=132
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 3 4 5 9 18
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UB P=132
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 18
CRIT UA P=55
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UC P=48
CRIT UC P=48
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 2 3 4 5 6
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UA P=55
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 3 4 5 9 18
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UB P=132
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UC P=48
CRIT UC P=48
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 2 3 4 5 6
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UA P=55
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UB P=132
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 18
CRIT UA P=55
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UB P=132
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 3 4 5 9 18
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UB P=132
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 9 18
CRIT UA P=55
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UA P=55
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UC P=48
CRIT UC P=48
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 2 3 4 5 6
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UA P=55
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
CRIT UA P=55
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 3 4 5 9 18
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
CRIT UB P=132
CRIT UA P=55
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 33
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
CRIT UC P=48
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 3 4 5 9 18
CRIT UA P=55
CRIT UA P=55
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 2 3 5 8 18
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
FOUND 1 3 4 5 7 24
CRIT UB P=132
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 4 5 6 7 22
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 2 3 5 6 8 11
FOUND 1 2 5 6 7 8
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 3 4 5 6
FOUND 1 2 5 6 7 8
FOUND 2 3 5 6 8 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 6 9
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
CRIT UC P=48
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 2 5 6 8 10 11
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
CRIT UC P=48
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 1 3 4 5 9 12
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 2 5 6 8 10 11
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 6 9
FOUND 1 3 4 5 9 18
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12
FOUND 1 3 4 5 9 18
FOUND 1 3 4 5 6 9
FOUND 1 2 3 4 5 12
FOUND 1 2 3 4 5 12


==> anc/tri400.txt <==
1 3
1 4
2 5
2 7
3 7
3 8
4 9
3 10
4 11
5 11
5 12
4 13
5 13
6 13
5 14
7 15
5 16
7 16
6 17
7 17
8 17
7 18
6 19
7 19
8 19
9 19
9 20
8 21
10 21
7 22
9 22
9 23
10 23
11 23
11 24
8 25
11 25
12 25
11 26
10 27
11 27
13 27
9 28
11 28
13 28
11 29
12 29
13 29
14 29
13 30
10 31
12 31
13 31
14 31
15 31
13 32
15 32
13 33
14 33
16 33
11 34
13 34
15 34
16 35
17 35
17 36
12 37
14 37
15 37
16 37
17 37
18 37
15 38
17 38
16 39
17 39
19 39
13 40
17 40
19 40
16 41
17 41
18 41
19 41
20 41
17 42
19 42
14 43
17 43
18 43
19 43
20 43
21 43
17 44
19 44
21 44
19 45
22 45
15 46
19 46
21 46
18 47
19 47
20 47
21 47
22 47
23 47
19 48
23 48
16 49
19 49
20 49
22 49
23 49
24 49
21 50
23 50
20 51
22 51
23 51
25 51
17 52
21 52
23 52
25 52
21 53
22 53
23 53
24 53
25 53
26 53
23 54
25 54
18 55
23 55
24 55
26 55
27 55
25 56
27 56
22 57
25 57
26 57
28 57
19 58
23 58
25 58
27 58
23 59
24 59
25 59
26 59
27 59
28 59
29 59
29 60
20 61
24 61
25 61
26 61
27 61
28 61
29 61
30 61
27 62
29 62
25 63
29 63
31 63
21 64
25 64
27 64
29 64
31 64
27 65
28 65
29 65
31 65
32 65
29 66
31 66
22 67
26 67
28 67
29 67
30 67
31 67
32 67
33 67
27 68
29 68
31 68
33 68
29 69
31 69
32 69
34 69
23 70
31 70
33 70
28 71
30 71
31 71
32 71
33 71
34 71
35 71
31 72
35 72
24 73
29 73
30 73
31 73
32 73
33 73
34 73
35 73
36 73
29 74
31 74
33 74
35 74
31 75
32 75
34 75
37 75
25 76
33 76
35 76
37 76
30 77
34 77
36 77
37 77
38 77
31 78
35 78
37 78
26 79
31 79
33 79
34 79
35 79
36 79
37 79
38 79
39 79
33 80
37 80
39 80
32 81
34 81
35 81
37 81
38 81
40 81
27 82
35 82
37 82
39 82
33 83
35 83
36 83
37 83
38 83
39 83
40 83
41 83
37 84
41 84
28 85
36 85
37 85
38 85
39 85
41 85
42 85
37 86
39 86
41 86
34 87
37 87
38 87
40 87
41 87
43 87
29 88
35 88
37 88
39 88
41 88
43 88
35 89
37 89
38 89
39 89
40 89
41 89
42 89
43 89
44 89
41 90
43 90
30 91
36 91
40 91
41 91
43 91
44 91
45 91
39 92
41 92
43 92
45 92
37 93
40 93
41 93
43 93
44 93
46 93
31 94
37 94
39 94
41 94
43 94
45 94
41 95
42 95
43 95
44 95
46 95
47 95
41 96
43 96
47 96
32 97
38 97
41 97
42 97
43 97
44 97
45 97
46 97
47 97
48 97
39 98
43 98
45 98
47 98
43 99
46 99
47 99
49 99
33 100
47 100
49 100
40 101
42 101
43 101
44 101
45 101
46 101
47 101
48 101
49 101
50 101
43 102
47 102
49 102
34 103
41 103
43 103
44 103
45 103
46 103
47 103
48 103
49 103
50 103
51 103
41 104
45 104
47 104
49 104
51 104
46 105
47 105
52 105
35 106
45 106
47 106
49 106
51 106
42 107
45 107
47 107
48 107
49 107
50 107
51 107
52 107
53 107
43 108
47 108
49 108
53 108
36 109
43 109
46 109
48 109
49 109
50 109
51 109
52 109
53 109
54 109
47 110
49 110
51 110
53 110
44 111
47 111
49 111
50 111
52 111
53 111
55 111
37 112
51 112
53 112
55 112
45 113
48 113
50 113
51 113
52 113
53 113
54 113
55 113
56 113
49 114
53 114
55 114
38 115
48 115
49 115
51 115
52 115
53 115
54 115
56 115
57 115
49 116
51 116
53 116
55 116
57 116
46 117
49 117
50 117
53 117
55 117
56 117
58 117
39 118
47 118
53 118
55 118
57 118
47 119
52 119
53 119
54 119
55 119
57 119
58 119
59 119
53 120
59 120
40 121
48 121
51 121
52 121
53 121
54 121
56 121
57 121
58 121
59 121
60 121
51 122
55 122
57 122
59 122
49 123
52 123
53 123
55 123
56 123
58 123
59 123
61 123
41 124
49 124
53 124
55 124
57 124
59 124
61 124
53 125
56 125
57 125
58 125
59 125
61 125
62 125
55 126
59 126
61 126
42 127
50 127
54 127
56 127
57 127
58 127
59 127
60 127
61 127
62 127
63 127
51 128
57 128
59 128
61 128
63 128
55 129
56 129
58 129
59 129
61 129
62 129
64 129
43 130
57 130
59 130
61 130
63 130
52 131
55 131
56 131
58 131
59 131
60 131
61 131
62 131
63 131
64 131
65 131
59 132
61 132
65 132
44 133
53 133
58 133
59 133
60 133
61 133
62 133
64 133
65 133
66 133
53 134
57 134
59 134
61 134
63 134
65 134
59 135
61 135
62 135
64 135
67 135
45 136
57 136
61 136
63 136
65 136
67 136
54 137
58 137
60 137
61 137
62 137
63 137
64 137
65 137
66 137
67 137
68 137
55 138
59 138
61 138
65 138
67 138
46 139
55 139
59 139
60 139
61 139
62 139
63 139
64 139
65 139
66 139
67 139
68 139
69 139
67 140
69 140
56 141
61 141
62 141
64 141
65 141
67 141
68 141
70 141
47 142
63 142
65 142
67 142
69 142
57 143
60 143
61 143
63 143
64 143
67 143
68 143
69 143
70 143
71 143
61 144
65 144
67 144
71 144
48 145
61 145
62 145
64 145
66 145
67 145
68 145
69 145
71 145
72 145
65 146
67 146
69 146
71 146
58 147
64 147
65 147
67 147
68 147
71 147
73 147
49 148
59 148
63 148
65 148
67 148
69 148
71 148
73 148
59 149
63 149
66 149
67 149
68 149
69 149
70 149
71 149
72 149
73 149
74 149
67 150
71 150
73 150
50 151
60 151
64 151
66 151
67 151
68 151
69 151
70 151
71 151
72 151
73 151
74 151
75 151
65 152
67 152
69 152
71 152
73 152
75 152
61 153
65 153
67 153
70 153
71 153
73 153
74 153
76 153
51 154
61 154
69 154
71 154
73 154
75 154
66 155
68 155
69 155
71 155
72 155
73 155
74 155
76 155
77 155
71 156
73 156
77 156
52 157
62 157
66 157
67 157
68 157
69 157
70 157
71 157
72 157
73 157
74 157
75 157
76 157
77 157
78 157
63 158
67 158
71 158
73 158
75 158
77 158
67 159
68 159
70 159
71 159
73 159
74 159
76 159
77 159
79 159
53 160
71 160
73 160
77 160
79 160
64 161
71 161
72 161
73 161
74 161
75 161
76 161
78 161
79 161
80 161
71 162
73 162
77 162
79 162
54 163
65 163
69 163
72 163
73 163
74 163
75 163
76 163
77 163
78 163
79 163
80 163
81 163
65 164
69 164
73 164
75 164
77 164
79 164
81 164
73 165
74 165
76 165
79 165
82 165
55 166
71 166
73 166
75 166
77 166
79 166
81 166
66 167
71 167
74 167
75 167
76 167
77 167
78 167
79 167
80 167
81 167
82 167
83 167
67 168
73 168
79 168
83 168
56 169
67 169
72 169
74 169
75 169
76 169
77 169
79 169
80 169
81 169
82 169
83 169
84 169
77 170
79 170
81 170
83 170
68 171
73 171
77 171
79 171
80 171
82 171
83 171
85 171
57 172
73 172
77 172
79 172
81 172
83 172
85 172
69 173
73 173
74 173
76 173
77 173
78 173
79 173
80 173
81 173
82 173
83 173
84 173
85 173
86 173
77 174
79 174
83 174
85 174
58 175
76 175
78 175
79 175
81 175
82 175
83 175
86 175
87 175
75 176
81 176
83 176
85 176
87 176
70 177
77 177
79 177
80 177
82 177
83 177
85 177
86 177
88 177
59 178
71 178
75 178
79 178
81 178
83 178
85 178
87 178
71 179
76 179
79 179
80 179
81 179
82 179
83 179
84 179
85 179
86 179
87 179
88 179
89 179
77 180
79 180
83 180
89 180
60 181
72 181
77 181
80 181
81 181
82 181
83 181
84 181
85 181
86 181
87 181
88 181
89 181
90 181
83 182
85 182
87 182
89 182
73 183
80 183
82 183
83 183
85 183
86 183
88 183
89 183
91 183
61 184
73 184
81 184
83 184
85 184
87 184
89 184
91 184
78 185
79 185
82 185
83 185
84 185
86 185
87 185
88 185
89 185
91 185
92 185
79 186
85 186
89 186
91 186
62 187
74 187
79 187
80 187
82 187
83 187
84 187
86 187
87 187
89 187
90 187
91 187
92 187
93 187
75 188
83 188
85 188
87 188
89 188
91 188
93 188
83 189
85 189
86 189
88 189
89 189
92 189
94 189
63 190
81 190
87 190
89 190
91 190
93 190
76 191
81 191
84 191
85 191
86 191
87 191
88 191
89 191
90 191
91 191
92 191
93 191
94 191
95 191
85 192
89 192
91 192
95 192
64 193
77 193
82 193
84 193
85 193
87 193
88 193
89 193
90 193
91 193
92 193
93 193
94 193
95 193
96 193
77 194
83 194
89 194
91 194
93 194
95 194
83 195
86 195
88 195
89 195
92 195
94 195
97 195
65 196
87 196
89 196
93 196
95 196
97 196
78 197
84 197
87 197
89 197
90 197
91 197
92 197
93 197
94 197
95 197
96 197
97 197
98 197
79 198
91 198
95 198
97 198
66 199
79 199
84 199
85 199
88 199
89 199
90 199
91 199
92 199
93 199
94 199
95 199
96 199
97 199
98 199
99 199
89 200
91 200
93 200
97 200
99 200
80 201
85 201
86 201
88 201
89 201
91 201
92 201
94 201
95 201
97 201
98 201
100 201
67 202
89 202
91 202
93 202
95 202
97 202
99 202
81 203
90 203
92 203
93 203
94 203
95 203
96 203
97 203
99 203
100 203
101 203
89 204
95 204
97 204
101 204
68 205
87 205
91 205
93 205
94 205
96 205
97 205
98 205
99 205
101 205
102 205
87 206
91 206
93 206
95 206
97 206
99 206
101 206
82 207
88 207
91 207
94 207
95 207
97 207
98 207
100 207
101 207
103 207
69 208
83 208
89 208
95 208
97 208
99 208
101 208
103 208
83 209
89 209
92 209
94 209
96 209
97 209
98 209
100 209
101 209
102 209
103 209
104 209
97 210
101 210
103 210
70 211
84 211
90 211
92 211
93 211
94 211
95 211
96 211
97 211
98 211
99 211
100 211
101 211
102 211
103 211
104 211
105 211
95 212
97 212
99 212
101 212
103 212
105 212
85 213
91 213
94 213
95 213
97 213
98 213
100 213
101 213
103 213
104 213
106 213
71 214
85 214
91 214
95 214
97 214
99 214
101 214
103 214
105 214
91 215
92 215
97 215
98 215
99 215
101 215
102 215
103 215
104 215
106 215
107 215
95 216
97 216
101 216
103 216
107 216
72 217
86 217
96 217
97 217
99 217
100 217
101 217
102 217
103 217
104 217
106 217
107 217
108 217
87 218
93 218
99 218
101 218
103 218
105 218
107 218
97 219
100 219
101 219
103 219
104 219
106 219
107 219
109 219
73 220
93 220
97 220
101 220
103 220
107 220
109 220
88 221
94 221
98 221
99 221
100 221
101 221
103 221
105 221
106 221
107 221
108 221
109 221
110 221
95 222
97 222
101 222
103 222
107 222
109 222
74 223
89 223
95 223
98 223
99 223
100 223
101 223
102 223
103 223
104 223
105 223
106 223
107 223
108 223
109 223
110 223
111 223
89 224
99 224
101 224
103 224
107 224
109 224
111 224
101 225
103 225
104 225
106 225
107 225
109 225
112 225
75 226
103 226
105 226
107 226
109 226
111 226
90 227
96 227
97 227
100 227
101 227
102 227
103 227
104 227
105 227
106 227
107 227
108 227
109 227
110 227
111 227
112 227
113 227
91 228
97 228
101 228
103 228
107 228
109 228
113 228
76 229
91 229
97 229
98 229
100 229
101 229
103 229
104 229
105 229
106 229
107 229
108 229
109 229
110 229
111 229
112 229
113 229
114 229
107 230
109 230
111 230
113 230
92 231
101 231
106 231
107 231
109 231
113 231
115 231
77 232
99 232
103 232
105 232
107 232
109 232
111 232
113 232
115 232
93 233
99 233
103 233
104 233
105 233
106 233
107 233
108 233
109 233
110 233
111 233
112 233
113 233
114 233
115 233
116 233
103 234
107 234
109 234
113 234
115 234
78 235
104 235
106 235
107 235
108 235
109 235
111 235
112 235
113 235
114 235
116 235
117 235
101 236
105 236
107 236
109 236
111 236
113 236
115 236
117 236
94 237
101 237
104 237
107 237
109 237
110 237
112 237
113 237
115 237
116 237
118 237
79 238
95 238
109 238
111 238
113 238
115 238
117 238
95 239
102 239
106 239
107 239
108 239
109 239
110 239
111 239
112 239
113 239
114 239
115 239
116 239
117 239
118 239
119 239
109 240
113 240
119 240
80 241
96 241
102 241
103 241
106 241
107 241
109 241
110 241
111 241
112 241
113 241
114 241
115 241
116 241
117 241
118 241
119 241
120 241
103 242
107 242
109 242
111 242
113 242
115 242
117 242
119 242
97 243
103 243
104 243
107 243
109 243
110 243
112 243
113 243
115 243
116 243
118 243
119 243
121 243
81 244
97 244
109 244
111 244
113 244
115 244
117 244
119 244
121 244
108 245
111 245
113 245
114 245
116 245
117 245
118 245
121 245
122 245
109 246
113 246
115 246
119 246
121 246
82 247
98 247
105 247
108 247
109 247
110 247
111 247
112 247
113 247
115 247
116 247
118 247
119 247
120 247
121 247
122 247
123 247
99 248
105 248
113 248
115 248
117 248
119 248
121 248
123 248
106 249
109 249
110 249
113 249
115 249
116 249
118 249
119 249
121 249
122 249
124 249
83 250
107 250
111 250
113 250
117 250
119 250
121 250
123 250
100 251
107 251
111 251
113 251
114 251
115 251
116 251
117 251
118 251
119 251
120 251
121 251
122 251
123 251
124 251
125 251
121 252
125 252
84 253
101 253
108 253
112 253
114 253
116 253
117 253
118 253
119 253
120 253
122 253
123 253
124 253
125 253
126 253
101 254
115 254
117 254
119 254
121 254
123 254
125 254
109 255
112 255
113 255
116 255
118 255
121 255
122 255
124 255
127 255
85 256
109 256
113 256
115 256
117 256
119 256
121 256
123 256
125 256
127 256
102 257
109 257
110 257
114 257
115 257
116 257
117 257
118 257
119 257
120 257
121 257
122 257
123 257
124 257
125 257
126 257
127 257
128 257
103 258
113 258
115 258
119 258
121 258
125 258
127 258
86 259
103 259
114 259
115 259
117 259
118 259
120 259
121 259
122 259
123 259
124 259
125 259
127 259
128 259
129 259
111 260
119 260
121 260
123 260
127 260
129 260
104 261
115 261
118 261
119 261
121 261
122 261
124 261
125 261
127 261
128 261
130 261
87 262
111 262
119 262
121 262
123 262
125 262
127 262
129 262
105 263
112 263
116 263
119 263
120 263
121 263
122 263
123 263
124 263
125 263
126 263
127 263
128 263
129 263
130 263
131 263
113 264
125 264
127 264
131 264
88 265
113 265
116 265
117 265
119 265
121 265
122 265
123 265
124 265
126 265
127 265
128 265
129 265
131 265
132 265
123 266
125 266
127 266
129 266
131 266
106 267
118 267
121 267
122 267
124 267
125 267
127 267
128 267
130 267
131 267
133 267
89 268
107 268
119 268
121 268
123 268
125 268
127 268
129 268
131 268
133 268
107 269
114 269
115 269
119 269
120 269
121 269
122 269
123 269
124 269
125 269
126 269
127 269
128 269
129 269
130 269
131 269
132 269
133 269
134 269
119 270
127 270
131 270
133 270
90 271
108 271
115 271
116 271
120 271
121 271
123 271
124 271
125 271
126 271
127 271
128 271
129 271
130 271
131 271
132 271
133 271
134 271
135 271
123 272
125 272
127 272
129 272
131 272
133 272
135 272
109 273
121 273
124 273
125 273
127 273
128 273
131 273
134 273
136 273
91 274
109 274
117 274
121 274
127 274
129 274
131 274
133 274
135 274
117 275
122 275
126 275
127 275
128 275
129 275
131 275
133 275
134 275
136 275
137 275
121 276
125 276
127 276
131 276
133 276
137 276
92 277
110 277
118 277
122 277
123 277
124 277
125 277
126 277
127 277
128 277
129 277
130 277
131 277
132 277
133 277
134 277
135 277
136 277
137 277
138 277
111 278
119 278
123 278
125 278
129 278
131 278
133 278
135 278
137 278
119 279
125 279
127 279
128 279
130 279
131 279
133 279
134 279
136 279
137 279
139 279
93 280
127 280
129 280
131 280
137 280
139 280
112 281
120 281
124 281
127 281
129 281
130 281
131 281
132 281
133 281
134 281
135 281
136 281
137 281
138 281
139 281
140 281
125 282
131 282
133 282
137 282
139 282
94 283
113 283
120 283
121 283
124 283
125 283
127 283
128 283
129 283
130 283
131 283
132 283
133 283
134 283
135 283
136 283
137 283
138 283
139 283
140 283
141 283
113 284
121 284
129 284
131 284
133 284
135 284
137 284
139 284
141 284
121 285
122 285
131 285
134 285
136 285
137 285
139 285
142 285
95 286
127 286
133 286
135 286
137 286
139 286
141 286
114 287
127 287
129 287
130 287
132 287
134 287
135 287
136 287
137 287
138 287
139 287
141 287
142 287
143 287
115 288
127 288
131 288
133 288
137 288
139 288
143 288
96 289
115 289
123 289
128 289
130 289
131 289
132 289
133 289
134 289
135 289
137 289
138 289
139 289
140 289
141 289
142 289
143 289
144 289
123 290
131 290
133 290
137 290
139 290
141 290
143 290
116 291
124 291
128 291
130 291
131 291
133 291
134 291
136 291
137 291
139 291
140 291
142 291
143 291
145 291
97 292
125 292
129 292
133 292
135 292
137 292
139 292
141 292
143 292
145 292
117 293
125 293
130 293
131 293
133 293
134 293
135 293
136 293
137 293
138 293
139 293
140 293
141 293
142 293
143 293
144 293
145 293
146 293
137 294
139 294
143 294
145 294
98 295
126 295
131 295
133 295
134 295
136 295
137 295
138 295
139 295
141 295
142 295
143 295
144 295
146 295
147 295
131 296
135 296
137 296
139 296
141 296
143 296
145 296
147 296
118 297
127 297
131 297
136 297
137 297
139 297
140 297
142 297
145 297
146 297
148 297
99 298
119 298
127 298
135 298
137 298
139 298
141 298
143 298
145 298
147 298
119 299
127 299
128 299
132 299
134 299
135 299
137 299
139 299
140 299
141 299
142 299
144 299
145 299
146 299
147 299
148 299
149 299
133 300
137 300
139 300
143 300
149 300
100 301
120 301
132 301
135 301
136 301
137 301
138 301
139 301
141 301
142 301
143 301
144 301
145 301
146 301
148 301
149 301
150 301
129 302
135 302
137 302
139 302
141 302
143 302
145 302
147 302
149 302
121 303
133 303
134 303
137 303
139 303
140 303
142 303
143 303
145 303
146 303
148 303
149 303
151 303
101 304
121 304
129 304
135 304
141 304
143 304
145 304
147 304
149 304
151 304
137 305
138 305
141 305
142 305
143 305
144 305
146 305
147 305
148 305
149 305
151 305
152 305
131 306
139 306
143 306
145 306
149 306
151 306
102 307
122 307
131 307
136 307
139 307
140 307
141 307
142 307
143 307
144 307
145 307
146 307
147 307
148 307
149 307
150 307
151 307
152 307
153 307
123 308
141 308
145 308
149 308
151 308
153 308
136 309
137 309
139 309
140 309
142 309
143 309
145 309
146 309
148 309
149 309
151 309
152 309
154 309
103 310
137 310
139 310
141 310
143 310
147 310
149 310
151 310
153 310
124 311
132 311
133 311
138 311
140 311
141 311
142 311
143 311
144 311
145 311
146 311
147 311
148 311
149 311
150 311
151 311
152 311
153 311
154 311
155 311
133 312
137 312
145 312
149 312
151 312
155 312
104 313
125 313
133 313
134 313
138 313
139 313
140 313
141 313
142 313
144 313
145 313
146 313
147 313
148 313
149 313
150 313
151 313
152 313
153 313
154 313
155 313
156 313
125 314
139 314
143 314
145 314
147 314
149 314
151 314
153 314
155 314
139 315
143 315
146 315
148 315
149 315
151 315
152 315
157 315
105 316
135 316
143 316
145 316
147 316
149 316
151 316
153 316
155 316
157 316
126 317
135 317
140 317
143 317
144 317
146 317
147 317
148 317
149 317
150 317
151 317
152 317
153 317
154 317
155 317
156 317
157 317
158 317
127 318
149 318
151 318
155 318
157 318
106 319
127 319
136 319
140 319
141 319
146 319
147 319
148 319
149 319
150 319
151 319
152 319
153 319
155 319
156 319
157 319
158 319
159 319
137 320
147 320
149 320
151 320
153 320
157 320
159 320
128 321
137 321
142 321
145 321
146 321
148 321
149 321
151 321
152 321
154 321
155 321
157 321
158 321
160 321
107 322
143 322
145 322
149 322
151 322
153 322
155 322
157 322
159 322
129 323
138 323
143 323
145 323
146 323
147 323
148 323
149 323
150 323
151 323
154 323
155 323
156 323
157 323
158 323
159 323
160 323
161 323
143 324
145 324
149 324
151 324
155 324
157 324
161 324
108 325
138 325
139 325
144 325
147 325
149 325
151 325
152 325
153 325
154 325
157 325
158 325
159 325
161 325
162 325
139 326
151 326
153 326
155 326
157 326
159 326
161 326
130 327
139 327
140 327
145 327
148 327
149 327
151 327
152 327
154 327
155 327
157 327
158 327
160 327
161 327
163 327
109 328
131 328
145 328
149 328
151 328
153 328
155 328
157 328
159 328
161 328
163 328
131 329
146 329
149 329
150 329
151 329
152 329
153 329
155 329
156 329
157 329
158 329
159 329
160 329
162 329
163 329
164 329
151 330
157 330
161 330
163 330
110 331
132 331
141 331
146 331
147 331
149 331
150 331
152 331
153 331
154 331
155 331
156 331
157 331
158 331
159 331
160 331
161 331
162 331
163 331
164 331
165 331
141 332
147 332
149 332
153 332
155 332
157 332
159 332
161 332
163 332
165 332
133 333
142 333
151 333
154 333
155 333
157 333
158 333
160 333
161 333
163 333
164 333
166 333
111 334
133 334
143 334
151 334
153 334
155 334
157 334
159 334
161 334
163 334
165 334
143 335
148 335
151 335
152 335
153 335
154 335
156 335
157 335
158 335
159 335
161 335
162 335
163 335
164 335
166 335
167 335
149 336
155 336
157 336
163 336
167 336
112 337
134 337
144 337
148 337
149 337
151 337
153 337
154 337
155 337
156 337
157 337
158 337
159 337
160 337
161 337
162 337
163 337
164 337
165 337
166 337
167 337
168 337
135 338
153 338
157 338
159 338
161 338
163 338
165 338
167 338
145 339
149 339
154 339
155 339
157 339
158 339
160 339
161 339
163 339
164 339
166 339
167 339
169 339
113 340
151 340
157 340
159 340
161 340
163 340
167 340
169 340
136 341
145 341
146 341
151 341
156 341
157 341
158 341
159 341
160 341
161 341
162 341
163 341
164 341
166 341
167 341
168 341
169 341
170 341
151 342
155 342
157 342
161 342
163 342
167 342
169 342
114 343
137 343
152 343
155 343
156 343
158 343
159 343
160 343
162 343
163 343
164 343
165 343
166 343
167 343
169 343
170 343
171 343
137 344
147 344
155 344
159 344
161 344
163 344
165 344
167 344
169 344
171 344
152 345
158 345
163 345
164 345
166 345
167 345
169 345
172 345
115 346
147 346
153 346
155 346
157 346
159 346
161 346
163 346
165 346
167 346
169 346
171 346
138 347
148 347
154 347
157 347
158 347
159 347
160 347
161 347
162 347
163 347
164 347
165 347
166 347
167 347
168 347
169 347
170 347
171 347
172 347
173 347
139 348
149 348
161 348
163 348
167 348
169 348
173 348
116 349
139 349
149 349
154 349
155 349
157 349
158 349
159 349
160 349
161 349
162 349
163 349
164 349
165 349
166 349
167 349
168 349
169 349
170 349
171 349
172 349
173 349
174 349
159 350
163 350
167 350
169 350
171 350
173 350
140 351
155 351
161 351
163 351
164 351
166 351
167 351
170 351
172 351
173 351
175 351
117 352
161 352
163 352
167 352
169 352
171 352
173 352
175 352
141 353
150 353
151 353
156 353
159 353
160 353
161 353
162 353
163 353
164 353
165 353
166 353
167 353
168 353
169 353
170 353
171 353
172 353
173 353
174 353
175 353
176 353
151 354
157 354
163 354
167 354
169 354
173 354
175 354
118 355
151 355
152 355
156 355
157 355
161 355
162 355
163 355
164 355
166 355
167 355
168 355
169 355
171 355
172 355
173 355
174 355
176 355
177 355
161 356
165 356
167 356
169 356
171 356
173 356
175 356
177 356
142 357
157 357
158 357
160 357
164 357
166 357
167 357
169 357
172 357
173 357
176 357
178 357
119 358
143 358
153 358
159 358
165 358
167 358
169 358
171 358
173 358
175 358
177 358
143 359
153 359
159 359
161 359
163 359
165 359
166 359
167 359
168 359
169 359
170 359
171 359
172 359
173 359
174 359
175 359
176 359
177 359
178 359
179 359
163 360
167 360
169 360
173 360
179 360
120 361
144 361
154 361
160 361
163 361
164 361
165 361
166 361
167 361
168 361
169 361
170 361
172 361
173 361
174 361
175 361
176 361
177 361
178 361
179 361
180 361
155 362
165 362
167 362
169 362
171 362
173 362
175 362
177 362
179 362
145 363
155 363
160 363
161 363
166 363
167 363
169 363
170 363
172 363
173 363
175 363
178 363
179 363
181 363
121 364
145 364
165 364
171 364
173 364
177 364
179 364
181 364
156 365
162 365
164 365
166 365
168 365
169 365
171 365
172 365
173 365
174 365
176 365
177 365
178 365
179 365
181 365
182 365
161 366
167 366
169 366
173 366
175 366
179 366
181 366
122 367
146 367
156 367
157 367
162 367
163 367
165 367
166 367
168 367
169 367
170 367
171 367
172 367
173 367
174 367
175 367
176 367
177 367
178 367
179 367
180 367
181 367
182 367
183 367
147 368
157 368
163 368
165 368
167 368
169 368
171 368
173 368
175 368
177 368
179 368
181 368
183 368
157 369
158 369
163 369
167 369
169 369
170 369
172 369
173 369
175 369
176 369
178 369
179 369
181 369
182 369
184 369
123 370
171 370
173 370
177 370
179 370
181 370
183 370
148 371
164 371
167 371
170 371
171 371
172 371
173 371
174 371
176 371
177 371
178 371
179 371
180 371
181 371
183 371
184 371
185 371
169 372
173 372
175 372
179 372
181 372
185 372
124 373
149 373
159 373
164 373
165 373
169 373
170 373
171 373
172 373
173 373
174 373
175 373
176 373
177 373
178 373
179 373
180 373
181 373
182 373
183 373
184 373
185 373
186 373
149 374
159 374
171 374
175 374
177 374
179 374
181 374
183 374
185 374
166 375
169 375
172 375
173 375
176 375
178 375
179 375
181 375
182 375
184 375
187 375
125 376
161 376
167 376
169 376
173 376
175 376
177 376
179 376
181 376
183 376
185 376
187 376
150 377
161 377
167 377
170 377
171 377
175 377
176 377
177 377
178 377
179 377
180 377
181 377
183 377
184 377
185 377
186 377
187 377
188 377
151 378
167 378
179 378
181 378
185 378
187 378
126 379
151 379
162 379
168 379
170 379
171 379
172 379
173 379
174 379
175 379
176 379
177 379
178 379
179 379
180 379
181 379
182 379
183 379
184 379
185 379
186 379
187 379
188 379
189 379
177 380
179 380
181 380
183 380
187 380
189 380
152 381
163 381
169 381
173 381
175 381
176 381
178 381
179 381
181 381
182 381
184 381
185 381
187 381
188 381
190 381
127 382
163 382
169 382
173 382
175 382
179 382
181 382
183 382
185 382
187 382
189 382
153 383
163 383
164 383
170 383
173 383
174 383
176 383
177 383
178 383
179 383
180 383
181 383
182 383
183 383
184 383
185 383
186 383
187 383
188 383
189 383
190 383
191 383
169 384
179 384
181 384
185 384
187 384
191 384
128 385
171 385
177 385
178 385
179 385
181 385
183 385
184 385
186 385
188 385
191 385
192 385
165 386
171 386
175 386
177 386
179 386
181 386
183 386
185 386
187 386
189 386
191 386
154 387
175 387
178 387
179 387
181 387
182 387
184 387
185 387
187 387
188 387
190 387
191 387
193 387
129 388
155 388
165 388
175 388
177 388
179 388
181 388
183 388
185 388
187 388
189 388
191 388
193 388
155 389
166 389
172 389
175 389
176 389
178 389
179 389
180 389
181 389
182 389
183 389
184 389
185 389
186 389
187 389
188 389
189 389
190 389
191 389
192 389
193 389
194 389
167 390
173 390
179 390
181 390
187 390
191 390
193 390
130 391
156 391
167 391
172 391
173 391
177 391
178 391
180 391
181 391
182 391
183 391
185 391
186 391
188 391
189 391
190 391
191 391
192 391
193 391
194 391
195 391
179 392
183 392
185 392
187 392
191 392
193 392
195 392
157 393
173 393
178 393
181 393
182 393
184 393
185 393
187 393
188 393
190 393
191 393
193 393
194 393
196 393
131 394
157 394
175 394
179 394
181 394
183 394
185 394
187 394
189 394
191 394
193 394
195 394
168 395
169 395
179 395
182 395
183 395
184 395
186 395
187 395
188 395
189 395
191 395
192 395
193 395
194 395
196 395
197 395
169 396
175 396
185 396
191 396
193 396
197 396
132 397
158 397
169 397
170 397
176 397
179 397
180 397
182 397
183 397
184 397
185 397
186 397
187 397
188 397
189 397
190 397
191 397
192 397
193 397
194 397
195 397
196 397
197 397
198 397
159 398
179 398
181 398
183 398
185 398
187 398
189 398
191 398
193 398
195 398
197 398
176 399
181 399
184 399
185 399
187 399
188 399
191 399
193 399
194 399
197 399
199 399
133 400
171 400
177 400
181 400
183 400
187 400
189 400
191 400
193 400
197 400
199 400
160 401
171 401
178 401
180 401
181 401
182 401
183 401
184 401
185 401
187 401
188 401
189 401
190 401
191 401
192 401
193 401
194 401
195 401
196 401
197 401
198 401
199 401
185 402
187 402
191 402
193 402
197 402
199 402
134 403
161 403
172 403
178 403
179 403
181 403
183 403
187 403
188 403
189 403
190 403
191 403
192 403
193 403
194 403
196 403
197 403
198 403
199 403
200 403
161 404
173 404
179 404
183 404
189 404
191 404
193 404
195 404
197 404
199 404
201 404
173 405
179 405
184 405
187 405
188 405
191 405
193 405
194 405
196 405
197 405
199 405
135 406
187 406
191 406
193 406
195 406
197 406
199 406
201 406
162 407
174 407
180 407
186 407
188 407
189 407
190 407
191 407
192 407
193 407
194 407
195 407
196 407
197 407
199 407
200 407
201 407
202 407
163 408
181 408
185 408
191 408
193 408
197 408
199 408
203 408
136 409
163 409
174 409
175 409
180 409
181 409
184 409
185 409
186 409
188 409
189 409
190 409
191 409
192 409
193 409
194 409
195 409
196 409
197 409
198 409
199 409
200 409
201 409
202 409
203 409
189 410
191 410
193 410
197 410
199 410
201 410
203 410
164 411
175 411
176 411
181 411
182 411
185 411
187 411
190 411
191 411
193 411
194 411
196 411
197 411
199 411
200 411
202 411
203 411
137 412
183 412
185 412
187 412
189 412
191 412
193 412
195 412
197 412
199 412
201 412
203 412
205 412
165 413
183 413
187 413
190 413
192 413
193 413
194 413
195 413
197 413
198 413
199 413
200 413
201 413
202 413
204 413
205 413
191 414
193 414
197 414
199 414
203 414
205 414
138 415
177 415
184 415
187 415
188 415
191 415
192 415
193 415
194 415
196 415
197 415
198 415
199 415
201 415
202 415
203 415
204 415
206 415
177 416
189 416
193 416
197 416
199 416
201 416
203 416
205 416
207 416
166 417
178 417
184 417
185 417
190 417
193 417
194 417
196 417
197 417
199 417
200 417
202 417
203 417
205 417
206 417
139 418
167 418
179 418
185 418
191 418
193 418
195 418
197 418
199 418
201 418
203 418
205 418
207 418
167 419
179 419
186 419
189 419
190 419
192 419
193 419
194 419
195 419
196 419
197 419
198 419
199 419
200 419
201 419
202 419
203 419
204 419
205 419
206 419
207 419
208 419
193 420
197 420
199 420
209 420
140 421
168 421
180 421
186 421
187 421
190 421
191 421
192 421
194 421
195 421
196 421
197 421
198 421
199 421
200 421
201 421
202 421
203 421
204 421
205 421
206 421
207 421
208 421
209 421
187 422
191 422
197 422
199 422
201 422
203 422
205 422
207 422
209 422
169 423
181 423
187 423
190 423
191 423
194 423
196 423
197 423
199 423
200 423
202 423
203 423
205 423
206 423
208 423
209 423
141 424
169 424
181 424
193 424
195 424
197 424
199 424
201 424
203 424
205 424
207 424
209 424
211 424
181 425
182 425
188 425
191 425
193 425
194 425
196 425
197 425
198 425
199 425
201 425
202 425
203 425
206 425
207 425
208 425
209 425
211 425
193 426
197 426
199 426
203 426
205 426
209 426
211 426
142 427
170 427
188 427
193 427
194 427
195 427
197 427
198 427
199 427
200 427
201 427
202 427
204 427
205 427
206 427
207 427
208 427
209 427
211 427
212 427
171 428
183 428
197 428
199 428
201 428
203 428
205 428
207 428
209 428
211 428
213 428
190 429
197 429
199 429
200 429
202 429
203 429
205 429
206 429
211 429
212 429
143 430
183 430
191 430
199 430
201 430
203 430
207 430
209 430
211 430
213 430
172 431
184 431
191 431
194 431
195 431
197 431
198 431
199 431
200 431
201 431
202 431
203 431
204 431
205 431
206 431
207 431
208 431
209 431
210 431
211 431
212 431
213 431
214 431
185 432
191 432
199 432
203 432
205 432
209 432
211 432
215 432
144 433
173 433
185 433
192 433
195 433
196 433
198 433
199 433
200 433
201 433
202 433
203 433
204 433
205 433
206 433
207 433
208 433
209 433
210 433
211 433
212 433
213 433
214 433
215 433
173 434
195 434
197 434
201 434
205 434
207 434
209 434
211 434
213 434
215 434
193 435
197 435
202 435
206 435
208 435
209 435
211 435
212 435
214 435
145 436
193 436
201 436
203 436
205 436
207 436
209 436
211 436
213 436
215 436
217 436
174 437
186 437
187 437
194 437
197 437
198 437
199 437
201 437
203 437
204 437
205 437
206 437
208 437
210 437
211 437
212 437
213 437
214 437
215 437
216 437
217 437
175 438
187 438
193 438
199 438
203 438
205 438
209 438
211 438
215 438
217 438
146 439
175 439
187 439
188 439
194 439
195 439
199 439
201 439
202 439
203 439
204 439
205 439
206 439
207 439
208 439
209 439
210 439
211 439
212 439
213 439
214 439
215 439
216 439
217 439
218 439
201 440
203 440
207 440
211 440
213 440
217 440
219 440
176 441
199 441
200 441
202 441
205 441
206 441
208 441
209 441
211 441
212 441
214 441
215 441
218 441
147 442
189 442
199 442
203 442
207 442
209 442
211 442
213 442
215 442
217 442
219 442
177 443
189 443
196 443
200 443
201 443
202 443
204 443
206 443
207 443
208 443
209 443
210 443
211 443
212 443
213 443
214 443
215 443
216 443
217 443
218 443
219 443
220 443
197 444
203 444
205 444
209 444
211 444
215 444
217 444
221 444
148 445
196 445
197 445
201 445
202 445
204 445
206 445
207 445
208 445
209 445
211 445
212 445
213 445
214 445
216 445
217 445
218 445
219 445
221 445
191 446
205 446
207 446
209 446
211 446
213 446
215 446
217 446
219 446
221 446
178 447
191 447
197 447
203 447
206 447
208 447
209 447
211 447
212 447
214 447
215 447
217 447
218 447
220 447
221 447
149 448
179 448
199 448
209 448
211 448
213 448
215 448
219 448
221 448
223 448
179 449
192 449
199 449
203 449
204 449
206 449
207 449
208 449
209 449
210 449
211 449
212 449
213 449
214 449
215 449
216 449
217 449
218 449
219 449
220 449
221 449
222 449
223 449
199 450
209 450
211 450
217 450
221 450
223 450
150 451
180 451
192 451
193 451
200 451
206 451
207 451
208 451
210 451
211 451
212 451
213 451
214 451
215 451
216 451
217 451
218 451
219 451
221 451
222 451
223 451
224 451
193 452
205 452
207 452
209 452
213 452
215 452
217 452
219 452
221 452
223 452
225 452
181 453
193 453
194 453
200 453
205 453
208 453
209 453
211 453
212 453
214 453
215 453
217 453
218 453
220 453
221 453
223 453
224 453
151 454
181 454
201 454
205 454
209 454
211 454
213 454
215 454
217 454
219 454
221 454
223 454
225 454
202 455
206 455
211 455
212 455
213 455
214 455
216 455
218 455
219 455
222 455
223 455
226 455
205 456
211 456
215 456
217 456
221 456
223 456
227 456
152 457
182 457
195 457
202 457
203 457
207 457
209 457
210 457
213 457
214 457
215 457
216 457
217 457
218 457
219 457
220 457
221 457
222 457
223 457
224 457
225 457
226 457
227 457
183 458
195 458
203 458
211 458
213 458
215 458
217 458
219 458
221 458
223 458
225 458
227 458
196 459
203 459
208 459
211 459
212 459
214 459
215 459
217 459
218 459
220 459
223 459
224 459
226 459
227 459
153 460
197 460
209 460
213 460
217 460
219 460
221 460
223 460
227 460
229 460
184 461
197 461
204 461
209 461
210 461
212 461
213 461
214 461
215 461
216 461
217 461
218 461
219 461
220 461
221 461
222 461
223 461
224 461
225 461
226 461
227 461
228 461
229 461
205 462
215 462
221 462
223 462
227 462
229 462
154 463
185 463
198 463
204 463
205 463
209 463
210 463
211 463
213 463
215 463
216 463
217 463
218 463
219 463
220 463
221 463
222 463
223 463
224 463
225 463
226 463
227 463
228 463
229 463
230 463
185 464
209 464
213 464
217 464
219 464
221 464
223 464
225 464
227 464
229 464
231 464
199 465
206 465
211 465
214 465
218 465
221 465
223 465
224 465
226 465
227 465
229 465
155 466
199 466
207 466
211 466
213 466
215 466
217 466
219 466
221 466
223 466
225 466
227 466
229 466
231 466
186 467
199 467
200 467
207 467
210 467
211 467
212 467
214 467
215 467
216 467
217 467
218 467
219 467
220 467
221 467
222 467
223 467
224 467
225 467
226 467
227 467
228 467
229 467
230 467
231 467
232 467
187 468
217 468
223 468
227 468
229 468
233 468
156 469
187 469
208 469
211 469
213 469
214 469
216 469
218 469
219 469
220 469
221 469
222 469
223 469
225 469
226 469
227 469
228 469
229 469
230 469
232 469
233 469
201 470
213 470
217 470
219 470
221 470
223 470
227 470
229 470
231 470
233 470
188 471
208 471
209 471
214 471
217 471
218 471
220 471
221 471
223 471
224 471
226 471
227 471
229 471
230 471
232 471
233 471
157 472
201 472
209 472
217 472
221 472
223 472
225 472
227 472
229 472
231 472
233 472
235 472
189 473
202 473
210 473
216 473
218 473
221 473
222 473
223 473
224 473
225 473
226 473
227 473
228 473
229 473
230 473
232 473
233 473
234 473
235 473
203 474
209 474
215 474
221 474
223 474
227 474
229 474
233 474
235 474
158 475
203 475
211 475
214 475
218 475
219 475
221 475
222 475
223 475
224 475
226 475
227 475
229 475
231 475
232 475
233 475
234 475
236 475
211 476
215 476
219 476
223 476
225 476
227 476
229 476
233 476
235 476
237 476
190 477
211 477
215 477
218 477
220 477
221 477
223 477
224 477
226 477
227 477
229 477
230 477
232 477
233 477
235 477
236 477
159 478
191 478
215 478
217 478
219 478
223 478
225 478
227 478
229 478
231 478
233 478
235 478
237 478
191 479
204 479
205 479
212 479
217 479
219 479
220 479
221 479
223 479
224 479
225 479
226 479
227 479
228 479
229 479
230 479
231 479
232 479
233 479
234 479
235 479
236 479
237 479
238 479
221 480
223 480
227 480
229 480
233 480
239 480
160 481
192 481
205 481
206 481
212 481
213 481
217 481
218 481
223 481
224 481
225 481
226 481
227 481
228 481
229 481
230 481
231 481
232 481
233 481
235 481
236 481
237 481
238 481
239 481
219 482
225 482
227 482
229 482
231 482
233 482
235 482
237 482
239 482
193 483
214 483
221 483
223 483
226 483
227 483
229 483
232 483
233 483
235 483
236 483
239 483
161 484
193 484
207 484
215 484
223 484
225 484
227 484
229 484
233 484
235 484
237 484
239 484
241 484
207 485
219 485
222 485
223 485
224 485
226 485
227 485
228 485
229 485
231 485
232 485
233 485
234 485
236 485
237 485
238 485
239 485
241 485
215 486
229 486
233 486
235 486
239 486
241 486
162 487
194 487
208 487
216 487
220 487
221 487
222 487
224 487
226 487
227 487
228 487
229 487
230 487
231 487
232 487
233 487
234 487
235 487
236 487
237 487
238 487
239 487
240 487
241 487
242 487
195 488
209 488
221 488
225 488
227 488
229 488
231 488
233 488
235 488
237 488
239 488
241 488
243 488
209 489
217 489
220 489
221 489
223 489
226 489
227 489
229 489
230 489
232 489
233 489
235 489
236 489
238 489
239 489
241 489
242 489
163 490
227 490
229 490
233 490
237 490
239 490
241 490
243 490
196 491
210 491
218 491
221 491
223 491
225 491
226 491
227 491
229 491
230 491
231 491
232 491
233 491
234 491
235 491
236 491
237 491
238 491
239 491
240 491
241 491
242 491
243 491
244 491
217 492
223 492
227 492
229 492
233 492
235 492
239 492
241 492
245 492
164 493
197 493
210 493
211 493
218 493
219 493
223 493
224 493
226 493
227 493
229 493
230 493
231 493
233 493
234 493
235 493
236 493
237 493
239 493
240 493
241 493
242 493
243 493
244 493
245 493
197 494
211 494
219 494
231 494
233 494
235 494
237 494
239 494
241 494
243 494
245 494
211 495
212 495
226 495
229 495
232 495
233 495
236 495
238 495
239 495
241 495
244 495
165 496
225 496
227 496
231 496
233 496
235 496
237 496
239 496
241 496
243 496
245 496
247 496
198 497
220 497
225 497
228 497
229 497
232 497
233 497
234 497
235 497
236 497
237 497
239 497
240 497
241 497
242 497
243 497
244 497
246 497
247 497
199 498
221 498
229 498
233 498
235 498
239 498
241 498
245 498
247 498
166 499
199 499
213 499
220 499
221 499
225 499
226 499
228 499
230 499
231 499
232 499
233 499
234 499
235 499
236 499
237 499
238 499
239 499
240 499
241 499
242 499
243 499
244 499
245 499
246 499
247 499
248 499
213 500
227 500
231 500
233 500
237 500
239 500
241 500
243 500
247 500
249 500
200 501
214 501
221 501
227 501
230 501
232 501
233 501
235 501
236 501
238 501
239 501
241 501
242 501
244 501
245 501
247 501
248 501
167 502
215 502
223 502
229 502
231 502
233 502
235 502
237 502
239 502
241 502
243 502
245 502
247 502
249 502
201 503
215 503
223 503
227 503
228 503
230 503
231 503
232 503
233 503
234 503
236 503
237 503
238 503
239 503
240 503
241 503
242 503
243 503
244 503
245 503
246 503
247 503
248 503
249 503
250 503
223 504
229 504
233 504
235 504
239 504
241 504
247 504
251 504
168 505
216 505
224 505
229 505
231 505
232 505
233 505
234 505
236 505
237 505
238 505
239 505
241 505
242 505
243 505
244 505
246 505
247 505
248 505
249 505
251 505
233 506
239 506
241 506
243 506
245 506
247 506
249 506
251 506
202 507
217 507
224 507
229 507
230 507
235 507
236 507
238 507
239 507
241 507
242 507
244 507
245 507
248 507
250 507
251 507
169 508
203 508
217 508
225 508
229 508
237 508
239 508
241 508
243 508
245 508
247 508
249 508
251 508
253 508
203 509
217 509
218 509
226 509
230 509
231 509
233 509
234 509
236 509
237 509
238 509
239 509
240 509
241 509
242 509
243 509
244 509
245 509
246 509
247 509
248 509
249 509
250 509
251 509
252 509
253 509
239 510
241 510
247 510
251 510
253 510
170 511
204 511
226 511
227 511
230 511
232 511
234 511
235 511
237 511
239 511
240 511
241 511
242 511
243 511
244 511
246 511
247 511
248 511
249 511
250 511
251 511
253 511
254 511
219 512
227 512
239 512
241 512
243 512
245 512
247 512
249 512
251 512
253 512
255 512
205 513
227 513
233 513
236 513
238 513
239 513
241 513
242 513
244 513
245 513
248 513
250 513
251 513
253 513
254 513
171 514
205 514
219 514
233 514
237 514
239 514
241 514
243 514
245 514
247 514
249 514
251 514
253 514
255 514
228 515
233 515
234 515
237 515
238 515
239 515
241 515
242 515
243 515
244 515
246 515
247 515
248 515
249 515
251 515
252 515
253 515
254 515
256 515
221 516
229 516
239 516
241 516
245 516
247 516
251 516
253 516
257 516
172 517
206 517
221 517
228 517
229 517
237 517
238 517
240 517
241 517
243 517
244 517
245 517
246 517
247 517
248 517
249 517
250 517
251 517
252 517
254 517
255 517
256 517
257 517
207 518
235 518
237 518
239 518
241 518
243 518
247 518
249 518
251 518
253 518
255 518
257 518
229 519
230 519
235 519
238 519
239 519
241 519
242 519
244 519
245 519
247 519
248 519
250 519
251 519
253 519
254 519
256 519
257 519
173 520
231 520
241 520
243 520
249 520
251 520
253 520
257 520
259 520
208 521
222 521
223 521
231 521
235 521
236 521
238 521
240 521
241 521
242 521
243 521
244 521
245 521
246 521
247 521
248 521
249 521
250 521
251 521
252 521
253 521
254 521
255 521
256 521
257 521
258 521
259 521
223 522
235 522
239 522
245 522
247 522
251 522
253 522
257 522
259 522
174 523
209 523
223 523
224 523
232 523
237 523
240 523
241 523
243 523
244 523
245 523
246 523
247 523
248 523
249 523
250 523
251 523
252 523
253 523
254 523
255 523
256 523
257 523
258 523
259 523
260 523
209 524
241 524
245 524
247 524
249 524
251 524
253 524
255 524
257 524
259 524
261 524
232 525
233 525
242 525
244 525
247 525
248 525
251 525
253 525
254 525
256 525
257 525
175 526
225 526
233 526
239 526
245 526
247 526
249 526
251 526
253 526
255 526
257 526
259 526
261 526
210 527
225 527
234 527
239 527
242 527
243 527
245 527
247 527
249 527
250 527
251 527
252 527
253 527
254 527
256 527
257 527
258 527
259 527
260 527
261 527
262 527
211 528
233 528
241 528
245 528
247 528
251 528
257 528
259 528
263 528
176 529
211 529
226 529
234 529
235 529
239 529
240 529
242 529
243 529
244 529
245 529
246 529
247 529
248 529
249 529
250 529
251 529
252 529
254 529
255 529
256 529
257 529
258 529
259 529
260 529
261 529
262 529
263 529
227 530
239 530
243 530
247 530
249 530
251 530
253 530
257 530
259 530
261 530
263 530
212 531
227 531
235 531
241 531
244 531
245 531
247 531
248 531
250 531
251 531
253 531
254 531
256 531
257 531
259 531
260 531
262 531
263 531
177 532
241 532
249 532
251 532
253 532
255 532
257 532
261 532
263 532
265 532
213 533
228 533
236 533
240 533
241 533
242 533
248 533
249 533
250 533
251 533
252 533
253 533
254 533
255 533
256 533
257 533
258 533
259 533
261 533
262 533
263 533
264 533
265 533
247 534
251 534
253 534
257 534
259 534
263 534
265 534
178 535
228 535
229 535
236 535
237 535
241 535
243 535
246 535
247 535
248 535
249 535
251 535
252 535
253 535
254 535
256 535
257 535
258 535
259 535
261 535
262 535
263 535
264 535
266 535
229 536
243 536
247 536
249 536
251 536
253 536
255 536
257 536
259 536
261 536
263 536
265 536
267 536
214 537
229 537
230 537
238 537
244 537
247 537
250 537
251 537
253 537
254 537
256 537
257 537
259 537
260 537
262 537
263 537
265 537
266 537
179 538
215 538
239 538
251 538
253 538
255 538
257 538
259 538
261 538
263 538
265 538
267 538
215 539
239 539
246 539
248 539
251 539
254 539
255 539
256 539
257 539
258 539
260 539
261 539
262 539
263 539
265 539
267 539
268 539
239 540
251 540
253 540
257 540
259 540
263 540
269 540
180 541
216 541
231 541
240 541
244 541
245 541
247 541
249 541
251 541
252 541
253 541
254 541
255 541
256 541
257 541
258 541
259 541
260 541
261 541
262 541
263 541
264 541
265 541
266 541
267 541
268 541
269 541
231 542
245 542
249 542
253 542
255 542
257 542
259 542
261 542
263 542
265 542
267 542
269 542
217 543
232 543
241 543
245 543
250 543
251 543
253 543
254 543
256 543
257 543
259 543
260 543
262 543
263 543
265 543
266 543
268 543
269 543
181 544
217 544
233 544
241 544
245 544
247 544
249 544
251 544
253 544
257 544
259 544
261 544
263 544
265 544
267 544
269 544
271 544
233 545
242 545
247 545
251 545
252 545
253 545
254 545
256 545
257 545
258 545
259 545
261 545
262 545
263 545
264 545
266 545
267 545
268 545
269 545
271 545
241 546
253 546
257 546
263 546
265 546
269 546
271 546
182 547
218 547
234 547
242 547
243 547
247 547
248 547
250 547
252 547
255 547
256 547
257 547
258 547
259 547
260 547
261 547
262 547
263 547
264 547
265 547
266 547
267 547
268 547
269 547
270 547
271 547
272 547
219 548
243 548
249 548
251 548
255 548
257 548
259 548
261 548
263 548
265 548
267 548
269 548
271 548
273 548
235 549
253 549
254 549
256 549
259 549
260 549
262 549
263 549
265 549
266 549
268 549
269 549
271 549
272 549
183 550
259 550
261 550
263 550
267 550
269 550
271 550
273 550
220 551
235 551
236 551
244 551
249 551
250 551
252 551
254 551
255 551
256 551
257 551
258 551
259 551
260 551
262 551
263 551
264 551
265 551
267 551
268 551
269 551
270 551
271 551
272 551
273 551
274 551
245 552
257 552
259 552
263 552
265 552
269 552
271 552
275 552
184 553
221 553
244 553
250 553
251 553
254 553
255 553
257 553
258 553
260 553
261 553
262 553
263 553
264 553
265 553
267 553
268 553
269 553
270 553
271 553
272 553
274 553
275 553
221 554
237 554
251 554
253 554
255 554
257 554
259 554
261 554
263 554
265 554
267 554
269 554
271 554
273 554
275 554
251 555
254 555
256 555
257 555
262 555
263 555
266 555
268 555
269 555
271 555
272 555
274 555
185 556
237 556
247 556
255 556
259 556
261 556
263 556
265 556
267 556
269 556
271 556
273 556
275 556
277 556
222 557
238 557
247 557
251 557
253 557
255 557
256 557
257 557
259 557
260 557
261 557
262 557
263 557
264 557
265 557
266 557
267 557
268 557
269 557
270 557
271 557
272 557
273 557
274 557
275 557
276 557
277 557
223 558
239 558
247 558
253 558
257 558
259 558
263 558
265 558
269 558
271 558
275 558
277 558
186 559
223 559
239 559
248 559
253 559
254 559
259 559
261 559
262 559
263 559
264 559
265 559
266 559
267 559
268 559
269 559
270 559
271 559
272 559
274 559
275 559
276 559
277 559
278 559
261 560
263 560
267 560
269 560
271 560
277 560
279 560
224 561
248 561
257 561
259 561
260 561
263 561
265 561
266 561
268 561
269 561
271 561
274 561
277 561
278 561
187 562
249 562
255 562
259 562
263 562
265 562
267 562
269 562
271 562
273 562
275 562
277 562
279 562
225 563
240 563
241 563
250 563
254 563
255 563
258 563
259 563
262 563
263 563
264 563
265 563
266 563
267 563
268 563
269 563
270 563
271 563
272 563
273 563
274 563
275 563
276 563
277 563
278 563
279 563
280 563
241 564
263 564
265 564
269 564
271 564
275 564
277 564
281 564
188 565
241 565
242 565
251 565
256 565
258 565
261 565
262 565
263 565
264 565
266 565
267 565
268 565
269 565
271 565
272 565
273 565
274 565
276 565
277 565
278 565
279 565
281 565
251 566
255 566
257 566
261 566
267 566
269 566
271 566
273 566
275 566
277 566
279 566
281 566
226 567
251 567
257 567
263 567
268 567
269 567
271 567
272 567
274 567
275 567
277 567
278 567
281 567
189 568
227 568
243 568
261 568
265 568
267 568
269 568
271 568
273 568
275 568
277 568
279 568
281 568
283 568
227 569
243 569
252 569
257 569
258 569
261 569
262 569
264 569
265 569
266 569
267 569
268 569
269 569
270 569
271 569
272 569
273 569
274 569
275 569
276 569
277 569
278 569
279 569
280 569
281 569
282 569
283 569
253 570
259 570
263 570
269 570
271 570
277 570
281 570
283 570
190 571
228 571
244 571
252 571
253 571
259 571
262 571
263 571
265 571
266 571
267 571
268 571
269 571
270 571
271 571
272 571
273 571
274 571
275 571
276 571
277 571
278 571
279 571
280 571
281 571
282 571
283 571
284 571
245 572
269 572
271 572
277 572
279 572
281 572
283 572
285 572
229 573
245 573
253 573
254 573
259 573
260 573
262 573
265 573
266 573
268 573
269 573
271 573
272 573
274 573
275 573
277 573
278 573
280 573
281 573
283 573
284 573
191 574
229 574
255 574
263 574
267 574
269 574
271 574
275 574
277 574
279 574
281 574
283 574
285 574
246 575
261 575
264 575
266 575
267 575
268 575
269 575
271 575
272 575
273 575
274 575
277 575
278 575
279 575
281 575
282 575
283 575
284 575
286 575
265 576
269 576
271 576
275 576
277 576
281 576
283 576
287 576
192 577
230 577
246 577
247 577
256 577
260 577
261 577
262 577
264 577
266 577
268 577
269 577
270 577
271 577
272 577
273 577
274 577
275 577
276 577
277 577
278 577
279 577
280 577
281 577
282 577
283 577
284 577
285 577
286 577
287 577
231 578
247 578
269 578
273 578
275 578
277 578
279 578
281 578
283 578
285 578
287 578
247 579
248 579
256 579
257 579
263 579
266 579
268 579
269 579
271 579
272 579
274 579
275 579
277 579
278 579
280 579
281 579
283 579
284 579
286 579
287 579
193 580
257 580
263 580
267 580
269 580
271 580
273 580
277 580
279 580
281 580
283 580
287 580
289 580
232 581
258 581
263 581
264 581
267 581
268 581
269 581
271 581
272 581
274 581
275 581
276 581
277 581
278 581
279 581
281 581
282 581
283 581
284 581
285 581
286 581
288 581
289 581
257 582
271 582
275 582
277 582
281 582
283 582
287 582
289 582
194 583
233 583
249 583
258 583
259 583
267 583
268 583
269 583
271 583
272 583
273 583
274 583
276 583
277 583
278 583
279 583
280 583
281 583
282 583
283 583
284 583
285 583
287 583
288 583
289 583
290 583
233 584
249 584
259 584
265 584
269 584
275 584
277 584
279 584
281 584
283 584
285 584
287 584
289 584
291 584
259 585
271 585
272 585
274 585
277 585
278 585
281 585
283 585
284 585
287 585
289 585
195 586
251 586
265 586
273 586
275 586
277 586
279 586
281 586
283 586
285 586
287 586
289 586
291 586
234 587
251 587
260 587
265 587
266 587
269 587
270 587
273 587
274 587
275 587
276 587
277 587
278 587
279 587
280 587
281 587
282 587
283 587
284 587
285 587
286 587
287 587
288 587
289 587
290 587
291 587
292 587
235 588
265 588
271 588
277 588
281 588
283 588
289 588
293 588
196 589
235 589
252 589
260 589
261 589
267 589
270 589
271 589
273 589
274 589
276 589
277 589
278 589
280 589
281 589
282 589
283 589
284 589
286 589
287 589
288 589
289 589
290 589
291 589
292 589
293 589
273 590
277 590
279 590
281 590
283 590
287 590
289 590
291 590
293 590
236 591
253 591
262 591
268 591
272 591
274 591
275 591
277 591
278 591
280 591
281 591
283 591
284 591
286 591
287 591
289 591
290 591
292 591
293 591
197 592
253 592
263 592
269 592
273 592
277 592
279 592
281 592
283 592
285 592
287 592
289 592
291 592
293 592
295 592
237 593
253 593
254 593
263 593
269 593
271 593
273 593
276 593
277 593
278 593
279 593
280 593
281 593
282 593
283 593
284 593
285 593
286 593
287 593
288 593
289 593
290 593
291 593
292 593
293 593
294 593
295 593
263 594
277 594
281 594
283 594
287 594
289 594
293 594
295 594
198 595
264 595
269 595
274 595
276 595
277 595
279 595
281 595
282 595
283 595
284 595
286 595
288 595
291 595
292 595
293 595
296 595
255 596
269 596
273 596
275 596
279 596
281 596
283 596
285 596
287 596
289 596
291 596
293 596
295 596
297 596
238 597
265 597
271 597
274 597
275 597
277 597
278 597
280 597
281 597
283 597
284 597
286 597
287 597
289 597
290 597
292 597
293 597
295 597
296 597
199 598
239 598
255 598
265 598
271 598
279 598
281 598
283 598
285 598
287 598
289 598
291 598
293 598
295 598
297 598
239 599
256 599
266 599
270 599
271 599
272 599
274 599
276 599
279 599
280 599
281 599
282 599
283 599
284 599
285 599
286 599
287 599
288 599
289 599
290 599
291 599
292 599
293 599
294 599
295 599
296 599
297 599
298 599
257 600
277 600
281 600
283 600
287 600
289 600
293 600
299 600
200 601
240 601
257 601
266 601
267 601
271 601
273 601
276 601
277 601
279 601
280 601
281 601
282 601
283 601
284 601
285 601
286 601
287 601
288 601
289 601
290 601
291 601
292 601
293 601
294 601
295 601
296 601
297 601
298 601
299 601
267 602
277 602
281 602
283 602
285 602
289 602
291 602
293 602
295 602
297 602
299 602
241 603
274 603
278 603
280 603
281 603
283 603
284 603
286 603
287 603
289 603
290 603
292 603
293 603
295 603
296 603
298 603
299 603
201 604
241 604
281 604
283 604
285 604
287 604
289 604
291 604
293 604
295 604
297 604
299 604
301 604
258 605
259 605
268 605
278 605
279 605
281 605
282 605
284 605
287 605
288 605
289 605
291 605
292 605
293 605
294 605
296 605
298 605
299 605
301 605
259 606
269 606
275 606
277 606
281 606
283 606
287 606
289 606
293 606
295 606
299 606
301 606
202 607
242 607
259 607
260 607
268 607
269 607
274 607
275 607
278 607
279 607
280 607
283 607
284 607
285 607
286 607
287 607
288 607
289 607
290 607
291 607
292 607
293 607
294 607
295 607
296 607
297 607
298 607
299 607
300 607
301 607
302 607
243 608
275 608
279 608
283 608
287 608
289 608
291 608
293 608
295 608
297 608
299 608
301 608
303 608
269 609
275 609
281 609
283 609
284 609
286 609
289 609
292 609
293 609
295 609
296 609
298 609
299 609
302 609
203 610
261 610
271 610
277 610
281 610
283 610
287 610
289 610
291 610
293 610
297 610
299 610
301 610
303 610
244 611
261 611
271 611
277 611
283 611
284 611
285 611
287 611
288 611
289 611
290 611
291 611
292 611
293 611
294 611
295 611
296 611
297 611
298 611
300 611
301 611
302 611
303 611
304 611
271 612
287 612
293 612
295 612
299 612
301 612
305 612
204 613
245 613
262 613
272 613
277 613
278 613
281 613
282 613
285 613
286 613
287 613
288 613
289 613
290 613
291 613
292 613
293 613
294 613
295 613
296 613
297 613
298 613
299 613
300 613
301 613
302 613
303 613
304 613
305 613
245 614
263 614
279 614
283 614
287 614
289 614
291 614
293 614
295 614
297 614
299 614
301 614
303 614
305 614
263 615
272 615
283 615
284 615
286 615
289 615
292 615
293 615
296 615
298 615
299 615
301 615
302 615
304 615
205 616
289 616
291 616
293 616
295 616
299 616
303 616
305 616
307 616
246 617
264 617
274 617
279 617
280 617
282 617
284 617
287 617
288 617
290 617
291 617
292 617
293 617
294 617
295 617
296 617
297 617
298 617
299 617
300 617
301 617
302 617
303 617
304 617
305 617
306 617
307 617
247 618
287 618
293 618
295 618
299 618
301 618
305 618
307 618
206 619
247 619
264 619
265 619
274 619
275 619
280 619
281 619
283 619
285 619
287 619
288 619
289 619
290 619
291 619
292 619
293 619
294 619
295 619
296 619
297 619
298 619
299 619
300 619
301 619
302 619
303 619
304 619
305 619
306 619
307 619
308 619
281 620
287 620
289 620
291 620
293 620
297 620
299 620
301 620
303 620
307 620
309 620
248 621
265 621
266 621
275 621
280 621
281 621
286 621
287 621
289 621
292 621
293 621
295 621
296 621
298 621
301 621
302 621
304 621
305 621
307 621
308 621
207 622
285 622
287 622
289 622
295 622
297 622
299 622
301 622
303 622
305 622
307 622
309 622
249 623
276 623
281 623
283 623
286 623
290 623
292 623
293 623
295 623
296 623
297 623
298 623
299 623
300 623
302 623
303 623
304 623
305 623
306 623
307 623
309 623
310 623
277 624
283 624
289 624
293 624
295 624
301 624
305 624
307 624
311 624
208 625
267 625
276 625
277 625
283 625
284 625
286 625
288 625
289 625
291 625
292 625
294 625
296 625
297 625
298 625
299 625
301 625
302 625
303 625
304 625
306 625
307 625
308 625
309 625
311 625
267 626
287 626
293 626
295 626
297 626
299 626
301 626
303 626
305 626
307 626
309 626
311 626
250 627
268 627
277 627
278 627
289 627
292 627
293 627
295 627
296 627
298 627
299 627
301 627
302 627
305 627
307 627
310 627
311 627
209 628
251 628
269 628
279 628
285 628
289 628
293 628
295 628
297 628
299 628
301 628
303 628
305 628
307 628
309 628
311 628
313 628
251 629
269 629
279 629
284 629
285 629
288 629
290 629
293 629
295 629
297 629
298 629
299 629
300 629
301 629
302 629
303 629
304 629
305 629
307 629
308 629
309 629
310 629
311 629
312 629
313 629
293 630
299 630
307 630
311 630
313 630
210 631
252 631
270 631
280 631
285 631
286 631
290 631
291 631
293 631
294 631
295 631
296 631
297 631
298 631
299 631
300 631
301 631
302 631
303 631
304 631
305 631
306 631
307 631
308 631
309 631
310 631
311 631
312 631
313 631
314 631
285 632
287 632
289 632
291 632
297 632
299 632
301 632
303 632
305 632
307 632
309 632
311 632
313 632
315 632
253 633
271 633
280 633
281 633
287 633
290 633
292 633
293 633
295 633
296 633
298 633
299 633
301 633
302 633
304 633
305 633
307 633
308 633
310 633
311 633
313 633
314 633
211 634
253 634
271 634
281 634
291 634
295 634
297 634
299 634
301 634
303 634
305 634
307 634
309 634
311 634
313 634
315 634
271 635
272 635
282 635
287 635
288 635
291 635
292 635
293 635
294 635
296 635
297 635
298 635
299 635
301 635
302 635
303 635
304 635
306 635
307 635
308 635
309 635
311 635
312 635
313 635
314 635
316 635
281 636
289 636
293 636
295 636
299 636
301 636
305 636
307 636
311 636
313 636
317 636
212 637
254 637
282 637
283 637
289 637
296 637
297 637
298 637
300 637
302 637
303 637
304 637
305 637
306 637
307 637
309 637
310 637
311 637
313 637
314 637
316 637
317 637
255 638
273 638
283 638
299 638
303 638
305 638
307 638
309 638
311 638
313 638
315 638
317 638
283 639
289 639
290 639
293 639
295 639
296 639
298 639
299 639
301 639
302 639
304 639
305 639
307 639
308 639
310 639
311 639
313 639
314 639
316 639
317 639
213 640
273 640
289 640
297 640
301 640
303 640
307 640
309 640
311 640
313 640
317 640
319 640
256 641
274 641
284 641
290 641
291 641
294 641
295 641
297 641
299 641
300 641
301 641
302 641
303 641
304 641
305 641
306 641
307 641
308 641
309 641
310 641
311 641
312 641
313 641
314 641
315 641
316 641
317 641
318 641
319 641
275 642
299 642
301 642
305 642
307 642
311 642
313 642
317 642
319 642
214 643
257 643
275 643
284 643
285 643
290 643
291 643
292 643
294 643
296 643
299 643
300 643
301 643
302 643
303 643
304 643
305 643
306 643
307 643
308 643
309 643
310 643
311 643
312 643
313 643
314 643
315 643
316 643
317 643
318 643
319 643
320 643
257 644
297 644
303 644
305 644
307 644
309 644
311 644
313 644
317 644
319 644
321 644
286 645
293 645
298 645
299 645
302 645
304 645
307 645
308 645
311 645
313 645
314 645
316 645
317 645
319 645
215 646
287 646
293 646
297 646
301 646
305 646
307 646
309 646
311 646
313 646
315 646
317 646
319 646
321 646
258 647
276 647
277 647
287 647
293 647
294 647
297 647
298 647
301 647
302 647
303 647
304 647
305 647
306 647
307 647
308 647
309 647
310 647
311 647
312 647
313 647
314 647
315 647
316 647
317 647
318 647
319 647
320 647
321 647
322 647
259 648
277 648
287 648
299 648
301 648
305 648
307 648
311 648
313 648
317 648
319 648
323 648
216 649
259 649
277 649
278 649
288 649
298 649
299 649
301 649
302 649
304 649
305 649
306 649
307 649
309 649
310 649
311 649
312 649
313 649
314 649
315 649
316 649
317 649
318 649
320 649
321 649
322 649
323 649
301 650
303 650
307 650
309 650
311 650
313 650
317 650
319 650
321 650
323 650
260 651
289 651
295 651
298 651
302 651
304 651
305 651
307 651
311 651
313 651
314 651
316 651
317 651
319 651
320 651
323 651
217 652
279 652
289 652
295 652
299 652
301 652
307 652
309 652
311 652
313 652
315 652
317 652
319 652
321 652
323 652
325 652
261 653
279 653
290 653
295 653
296 653
300 653
301 653
304 653
305 653
306 653
307 653
308 653
309 653
310 653
311 653
312 653
313 653
314 653
315 653
316 653
317 653
318 653
319 653
320 653
321 653
322 653
323 653
324 653
325 653
289 654
295 654
301 654
305 654
307 654
311 654
313 654
317 654
319 654
323 654
325 654
218 655
291 655
297 655
302 655
303 655
304 655
306 655
307 655
308 655
309 655
311 655
312 655
313 655
314 655
316 655
317 655
318 655
319 655
321 655
322 655
323 655
324 655
326 655
281 656
291 656
305 656
309 656
311 656
313 656
315 656
317 656
319 656
321 656
323 656
325 656
327 656
262 657
281 657
298 657
302 657
305 657
307 657
308 657
310 657
311 657
313 657
314 657
316 657
317 657
319 657
320 657
322 657
323 657
325 657
326 657
219 658
263 658
299 658
303 658
307 658
309 658
311 658
313 658
317 658
319 658
321 658
323 658
325 658
327 658
263 659
282 659
292 659
299 659
302 659
303 659
304 659
307 659
308 659
309 659
310 659
311 659
312 659
313 659
314 659
315 659
316 659
317 659
318 659
319 659
320 659
321 659
322 659
323 659
324 659
325 659
326 659
327 659
328 659
293 660
307 660
313 660
317 660
323 660
329 660
220 661
264 661
282 661
283 661
292 661
293 661
299 661
300 661
303 661
304 661
305 661
307 661
308 661
309 661
310 661
311 661
312 661
313 661
314 661
315 661
316 661
317 661
318 661
319 661
320 661
321 661
322 661
323 661
324 661
325 661
326 661
327 661
328 661
329 661
283 662
299 662
305 662
311 662
313 662
315 662
317 662
319 662
321 662
323 662
325 662
327 662
329 662
265 663
283 663
284 663
293 663
301 663
307 663
308 663
310 663
311 663
313 663
314 663
316 663
317 663
319 663
320 663
322 663
326 663
328 663
329 663
221 664
265 664
295 664
301 664
309 664
311 664
313 664
315 664
317 664
319 664
321 664
323 664
325 664
327 664
329 664
331 664
302 665
306 665
309 665
311 665
312 665
313 665
314 665
316 665
317 665
318 665
319 665
321 665
324 665
326 665
327 665
328 665
331 665
295 666
307 666
313 666
317 666
319 666
323 666
325 666
329 666
331 666
222 667
266 667
285 667
296 667
301 667
303 667
306 667
307 667
308 667
311 667
312 667
313 667
315 667
316 667
317 667
318 667
320 667
321 667
323 667
324 667
325 667
326 667
327 667
328 667
329 667
330 667
331 667
332 667
267 668
285 668
303 668
311 668
313 668
315 668
317 668
319 668
321 668
323 668
325 668
327 668
329 668
331 668
333 668
286 669
296 669
304 669
308 669
310 669
311 669
314 669
316 669
317 669
319 669
320 669
322 669
323 669
325 669
326 669
328 669
329 669
331 669
332 669
223 670
287 670
297 670
309 670
311 670
313 670
317 670
319 670
321 670
323 670
327 670
329 670
331 670
333 670
268 671
287 671
298 671
307 671
309 671
311 671
312 671
313 671
314 671
315 671
316 671
317 671
318 671
320 671
321 671
322 671
323 671
324 671
325 671
326 671
327 671
328 671
329 671
331 671
332 671
333 671
334 671
305 672
313 672
317 672
319 672
323 672
325 672
331 672
335 672
224 673
269 673
288 673
298 673
299 673
304 673
305 673
309 673
310 673
313 673
314 673
315 673
316 673
317 673
318 673
319 673
320 673
321 673
322 673
323 673
324 673
325 673
326 673
327 673
328 673
329 673
330 673
331 673
332 673
333 673
334 673
335 673
269 674
299 674
305 674
309 674
311 674
315 674
317 674
319 674
321 674
323 674
325 674
327 674
329 674
331 674
333 674
335 674
289 675
299 675
311 675
313 675
314 675
316 675
317 675
319 675
322 675
323 675
326 675
328 675
329 675
331 675
332 675
334 675
225 676
289 676
305 676
307 676
315 676
319 676
321 676
323 676
327 676
329 676
331 676
333 676
335 676
337 676
270 677
289 677
290 677
300 677
307 677
310 677
312 677
315 677
316 677
317 677
318 677
319 677
320 677
321 677
322 677
323 677
324 677
325 677
326 677
327 677
328 677
329 677
330 677
331 677
332 677
333 677
334 677
335 677
336 677
337 677
271 678
301 678
311 678
317 678
319 678
323 678
325 678
329 678
331 678
335 678
337 678
226 679
271 679
300 679
307 679
312 679
313 679
316 679
318 679
319 679
320 679
321 679
323 679
324 679
325 679
326 679
327 679
328 679
330 679
331 679
332 679
333 679
334 679
335 679
337 679
338 679
291 680
309 680
313 680
317 680
321 680
327 680
329 680
331 680
333 680
337 680
339 680
272 681
301 681
302 681
314 681
316 681
317 681
319 681
320 681
322 681
323 681
325 681
326 681
328 681
329 681
331 681
332 681
334 681
335 681
337 681
338 681
227 682
291 682
303 682
315 682
321 682
323 682
325 682
327 682
329 682
331 682
333 682
335 682
337 682
339 682
273 683
292 683
303 683
309 683
310 683
314 683
315 683
318 683
320 683
321 683
323 683
324 683
325 683
326 683
327 683
328 683
329 683
330 683
331 683
332 683
333 683
334 683
335 683
336 683
337 683
338 683
339 683
340 683
293 684
313 684
317 684
319 684
325 684
329 684
331 684
335 684
337 684
341 684
228 685
293 685
304 685
311 685
314 685
316 685
317 685
318 685
319 685
321 685
322 685
323 685
324 685
326 685
327 685
328 685
329 685
331 685
332 685
333 685
334 685
336 685
337 685
338 685
339 685
341 685
311 686
323 686
325 686
327 686
331 686
333 686
335 686
337 686
339 686
341 686
274 687
304 687
305 687
310 687
311 687
316 687
317 687
319 687
320 687
322 687
323 687
325 687
326 687
328 687
329 687
331 687
332 687
334 687
335 687
337 687
338 687
340 687
341 687
229 688
275 688
305 688
317 688
321 688
323 688
325 688
327 688
329 688
331 688
333 688
335 688
337 688
339 688
341 688
343 688
275 689
294 689
295 689
306 689
311 689
313 689
321 689
323 689
324 689
326 689
327 689
328 689
329 689
330 689
331 689
332 689
333 689
334 689
335 689
336 689
337 689
339 689
340 689
341 689
342 689
343 689
313 690
319 690
329 690
331 690
337 690
341 690
343 690
230 691
276 691
295 691
296 691
306 691
307 691
313 691
314 691
317 691
318 691
321 691
322 691
324 691
325 691
326 691
327 691
328 691
329 691
330 691
331 691
332 691
333 691
334 691
335 691
336 691
337 691
338 691
339 691
340 691
341 691
342 691
343 691
344 691
307 692
319 692
323 692
325 692
327 692
329 692
331 692
333 692
335 692
337 692
339 692
341 692
343 692
345 692
277 693
307 693
323 693
326 693
328 693
331 693
332 693
334 693
335 693
337 693
338 693
340 693
344 693
231 694
277 694
297 694
315 694
323 694
325 694
327 694
329 694
331 694
333 694
335 694
337 694
339 694
341 694
343 694
345 694
297 695
308 695
314 695
318 695
322 695
323 695
324 695
326 695
327 695
328 695
329 695
331 695
332 695
333 695
334 695
336 695
337 695
338 695
339 695
341 695
342 695
343 695
344 695
346 695
323 696
329 696
331 696
335 696
337 696
341 696
343 696
347 696
232 697
278 697
298 697
308 697
309 697
315 697
316 697
319 697
321 697
322 697
325 697
327 697
329 697
330 697
331 697
332 697
333 697
334 697
335 697
336 697
337 697
338 697
339 697
341 697
342 697
343 697
344 697
345 697
346 697
347 697
279 698
299 698
315 698
317 698
321 698
325 698
327 698
331 698
333 698
335 698
337 698
339 698
341 698
343 698
345 698
347 698
299 699
310 699
317 699
322 699
323 699
325 699
326 699
328 699
329 699
331 699
332 699
334 699
335 699
337 699
338 699
340 699
341 699
343 699
344 699
346 699
347 699
233 700
311 700
321 700
323 700
331 700
333 700
337 700
339 700
341 700
347 700
349 700
280 701
300 701
311 701
317 701
318 701
322 701
323 701
325 701
327 701
328 701
329 701
330 701
331 701
332 701
333 701
334 701
335 701
336 701
337 701
338 701
339 701
340 701
341 701
342 701
343 701
344 701
345 701
346 701
347 701
348 701
349 701
311 702
319 702
335 702
337 702
341 702
343 702
347 702
349 702
234 703
281 703
300 703
301 703
312 703
319 703
322 703
324 703
327 703
328 703
330 703
331 703
334 703
335 703
336 703
337 703
338 703
339 703
340 703
341 703
343 703
344 703
345 703
346 703
347 703
348 703
349 703
350 703
281 704
301 704
323 704
329 704
331 704
333 704
335 704
337 704
339 704
343 704
345 704
347 704
349 704
351 704
301 705
302 705
313 705
319 705
326 705
328 705
331 705
332 705
334 705
337 705
338 705
341 705
343 705
344 705
346 705
347 705
349 705
235 706
313 706
319 706
325 706
329 706
331 706
333 706
335 706
337 706
339 706
341 706
343 706
345 706
347 706
349 706
351 706
282 707
314 707
320 707
321 707
324 707
326 707
332 707
333 707
334 707
335 707
337 707
338 707
339 707
340 707
341 707
342 707
344 707
345 707
346 707
347 707
348 707
349 707
351 707
352 707
283 708
313 708
329 708
335 708
337 708
341 708
343 708
347 708
349 708
353 708
236 709
283 709
303 709
314 709
315 709
320 709
321 709
322 709
326 709
327 709
329 709
330 709
331 709
332 709
333 709
334 709
335 709
336 709
337 709
338 709
339 709
340 709
341 709
342 709
343 709
344 709
345 709
346 709
347 709
348 709
349 709
350 709
351 709
352 709
353 709
303 710
327 710
329 710
331 710
333 710
337 710
339 710
341 710
343 710
347 710
349 710
351 710
353 710
284 711
304 711
323 711
326 711
328 711
329 711
331 711
332 711
334 711
335 711
337 711
338 711
340 711
341 711
343 711
344 711
346 711
347 711
349 711
350 711
352 711
353 711
237 712
305 712
323 712
327 712
329 712
333 712
335 712
337 712
339 712
341 712
343 712
345 712
347 712
349 712
351 712
353 712
355 712
285 713
305 713
316 713
323 713
324 713
327 713
328 713
329 713
332 713
334 713
335 713
336 713
337 713
338 713
339 713
340 713
342 713
343 713
344 713
346 713
347 713
348 713
349 713
350 713
351 713
352 713
353 713
354 713
355 713
317 714
331 714
337 714
341 714
347 714
349 714
353 714
355 714
238 715
306 715
316 715
317 715
331 715
332 715
333 715
334 715
336 715
337 715
339 715
342 715
343 715
344 715
346 715
347 715
348 715
349 715
353 715
354 715
356 715
325 716
335 716
339 716
341 716
343 716
345 716
347 716
349 716
351 716
353 716
355 716
357 716
286 717
307 717
317 717
325 717
329 717
334 717
337 717
338 717
340 717
341 717
343 717
344 717
346 717
347 717
349 717
350 717
352 717
353 717
355 717
356 717
239 718
287 718
307 718
319 718
325 718
331 718
335 718
337 718
339 718
341 718
343 718
345 718
347 718
349 718
351 718
353 718
355 718
357 718
287 719
307 719
308 719
319 719
325 719
326 719
330 719
331 719
335 719
336 719
338 719
339 719
340 719
341 719
342 719
343 719
344 719
345 719
346 719
347 719
348 719
349 719
350 719
351 719
352 719
353 719
354 719
355 719
356 719
357 719
358 719
319 720
337 720
341 720
343 720
347 720
349 720
353 720
359 720
240 721
288 721
320 721
327 721
330 721
332 721
335 721
337 721
338 721
339 721
340 721
341 721
342 721
344 721
345 721
346 721
347 721
348 721
349 721
351 721
352 721
353 721
354 721
355 721
356 721
358 721
359 721
309 722
333 722
339 722
341 722
343 722
345 722
347 722
349 722
351 722
353 722
355 722
357 722
359 722
289 723
320 723
328 723
331 723
335 723
337 723
340 723
341 723
343 723
344 723
346 723
347 723
349 723
350 723
352 723
353 723
355 723
356 723
358 723
359 723
241 724
289 724
309 724
321 724
329 724
333 724
337 724
341 724
343 724
345 724
347 724
349 724
351 724
353 724
355 724
357 724
359 724
361 724
322 725
329 725
333 725
334 725
336 725
337 725
338 725
341 725
342 725
343 725
344 725
346 725
347 725
349 725
351 725
352 725
353 725
354 725
356 725
357 725
358 725
359 725
361 725
311 726
335 726
337 726
343 726
347 726
349 726
353 726
355 726
359 726
361 726
242 727
290 727
311 727
322 727
323 727
329 727
330 727
334 727
335 727
336 727
339 727
340 727
341 727
342 727
343 727
344 727
345 727
346 727
347 727
348 727
349 727
350 727
351 727
352 727
353 727
354 727
355 727
356 727
357 727
358 727
359 727
360 727
361 727
362 727
291 728
323 728
339 728
341 728
345 728
347 728
349 728
353 728
355 728
359 728
361 728
363 728
323 729
331 729
334 729
337 729
338 729
340 729
341 729
343 729
344 729
346 729
347 729
349 729
350 729
352 729
353 729
355 729
356 729
358 729
359 729
361 729
362 729
243 730
331 730
339 730
343 730
347 730
349 730
351 730
353 730
357 730
359 730
361 730
363 730
292 731
312 731
313 731
324 731
330 731
331 731
332 731
336 731
337 731
339 731
341 731
342 731
345 731
346 731
347 731
348 731
349 731
350 731
351 731
352 731
353 731
354 731
355 731
356 731
358 731
359 731
360 731
361 731
362 731
363 731
364 731
313 732
325 732
337 732
341 732
343 732
347 732
349 732
353 732
355 732
359 732
361 732
365 732
244 733
293 733
313 733
314 733
324 733
325 733
331 733
333 733
336 733
338 733
341 733
342 733
343 733
344 733
345 733
346 733
347 733
348 733
349 733
350 733
351 733
352 733
353 733
354 733
355 733
356 733
357 733
358 733
359 733
360 733
361 733
362 733
363 733
364 733
365 733
293 734
333 734
345 734
347 734
349 734
351 734
353 734
355 734
357 734
359 734
361 734
363 734
365 734
326 735
334 735
338 735
341 735
344 735
346 735
347 735
349 735
352 735
353 735
356 735
358 735
359 735
361 735
362 735
245 736
315 736
327 736
337 736
339 736
343 736
349 736
351 736
353 736
355 736
357 736
359 736
361 736
363 736
365 736
367 736
294 737
315 737
327 737
338 737
339 737
340 737
343 737
344 737
346 737
347 737
348 737
349 737
350 737
351 737
353 737
354 737
355 737
356 737
357 737
358 737
359 737
360 737
361 737
362 737
364 737
365 737
366 737
367 737
295 738
335 738
343 738
347 738
349 738
353 738
355 738
359 738
361 738
365 738
367 738
246 739
295 739
316 739
328 739
334 739
335 739
339 739
340 739
341 739
343 739
344 739
346 739
347 739
348 739
349 739
350 739
351 739
352 739
353 739
354 739
355 739
356 739
357 739
358 739
359 739
360 739
361 739
362 739
363 739
364 739
365 739
366 739
367 739
368 739
317 740
341 740
343 740
347 740
351 740
353 740
357 740
359 740
361 740
363 740
367 740
369 740
296 741
317 741
328 741
329 741
335 741
343 741
344 741
349 741
350 741
352 741
353 741
355 741
356 741
358 741
359 741
362 741
365 741
367 741
368 741
247 742
335 742
337 742
349 742
351 742
353 742
355 742
359 742
361 742
363 742
365 742
367 742
369 742
297 743
318 743
330 743
337 743
341 743
342 743
346 743
347 743
348 743
349 743
350 743
351 743
352 743
353 743
354 743
355 743
356 743
357 743
358 743
359 743
360 743
361 743
362 743
363 743
364 743
365 743
366 743
367 743
368 743
369 743
370 743
329 744
343 744
347 744
349 744
353 744
355 744
359 744
361 744
365 744
367 744
371 744
248 745
318 745
319 745
331 745
337 745
338 745
342 745
343 745
346 745
347 745
348 745
349 745
351 745
352 745
353 745
354 745
356 745
357 745
358 745
359 745
361 745
362 745
363 745
364 745
366 745
367 745
368 745
369 745
371 745
319 746
331 746
339 746
349 746
351 746
353 746
355 746
357 746
359 746
361 746
363 746
365 746
367 746
369 746
371 746
298 747
319 747
320 747
331 747
344 747
347 747
350 747
352 747
353 747
355 747
356 747
358 747
359 747
361 747
362 747
364 747
365 747
367 747
368 747
370 747
371 747
249 748
299 748
345 748
349 748
351 748
353 748
355 748
359 748
361 748
365 748
367 748
369 748
371 748
373 748
299 749
332 749
339 749
340 749
345 749
349 749
351 749
352 749
353 749
354 749
355 749
356 749
358 749
359 749
360 749
361 749
362 749
363 749
365 749
366 749
367 749
368 749
369 749
370 749
372 749
373 749
349 750
359 750
361 750
367 750
371 750
373 750
250 751
300 751
321 751
332 751
333 751
340 751
341 751
345 751
346 751
349 751
350 751
352 751
353 751
354 751
355 751
356 751
357 751
358 751
359 751
360 751
361 751
362 751
363 751
364 751
365 751
366 751
367 751
368 751
369 751
370 751
371 751
372 751
373 751
374 751
321 752
341 752
345 752
347 752
351 752
353 752
355 752
357 752
359 752
361 752
363 752
365 752
367 752
369 752
371 752
373 752
375 752
301 753
322 753
334 753
340 753
341 753
346 753
347 753
349 753
350 753
352 753
353 753
355 753
356 753
358 753
359 753
361 753
362 753
364 753
365 753
367 753
368 753
370 753
371 753
373 753
374 753
251 754
301 754
323 754
335 754
357 754
359 754
361 754
363 754
365 754
367 754
369 754
371 754
373 754
375 754
323 755
341 755
343 755
346 755
348 755
351 755
352 755
353 755
354 755
356 755
357 755
358 755
359 755
361 755
362 755
363 755
364 755
366 755
367 755
368 755
369 755
371 755
372 755
373 755
374 755
376 755
335 756
347 756
355 756
359 756
361 756
365 756
367 756
373 756
377 756
252 757
302 757
324 757
336 757
343 757
344 757
348 757
349 757
350 757
353 757
355 757
356 757
357 757
358 757
359 757
360 757
361 757
362 757
363 757
364 757
365 757
366 757
367 757
368 757
369 757
370 757
371 757
372 757
373 757
374 757
375 757
376 757
377 757
303 758
349 758
353 758
355 758
357 758
359 758
361 758
363 758
365 758
367 758
369 758
371 758
373 758
375 758
377 758
325 759
337 759
350 759
353 759
356 759
358 759
359 759
361 759
362 759
364 759
365 759
367 759
370 759
371 759
373 759
376 759
377 759
253 760
337 760
353 760
357 760
363 760
367 760
369 760
371 760
373 760
377 760
379 760
304 761
325 761
326 761
338 761
344 761
345 761
350 761
351 761
353 761
355 761
356 761
357 761
358 761
359 761
360 761
361 761
362 761
363 761
364 761
365 761
366 761
367 761
368 761
369 761
370 761
371 761
372 761
373 761
374 761
375 761
376 761
377 761
378 761
379 761
337 762
349 762
355 762
359 762
361 762
365 762
367 762
371 762
373 762
377 762
379 762
254 763
305 763
338 763
339 763
345 763
346 763
351 763
352 763
355 763
356 763
358 763
359 763
360 763
361 763
362 763
363 763
365 763
366 763
367 763
368 763
369 763
370 763
372 763
373 763
374 763
375 763
376 763
377 763
379 763
380 763
305 764
327 764
339 764
345 764
347 764
351 764
359 764
361 764
363 764
365 764
367 764
369 764
371 764
373 764
375 764
377 764
379 764
381 764
347 765
352 765
353 765
356 765
359 765
361 765
362 765
364 765
367 765
368 765
371 765
373 765
376 765
377 765
379 765
255 766
327 766
353 766
357 766
359 766
361 766
363 766
365 766
367 766
369 766
371 766
373 766
375 766
377 766
379 766
381 766
306 767
328 767
340 767
347 767
348 767
357 767
358 767
359 767
360 767
361 767
362 767
363 767
365 767
366 767
367 767
368 767
369 767
370 767
371 767
372 767
373 767
374 767
375 767
376 767
378 767
379 767
380 767
381 767
382 767
307 768
329 768
341 768
349 768
361 768
365 768
367 768
371 768
373 768
377 768
379 768
383 768
256 769
307 769
329 769
340 769
341 769
349 769
353 769
354 769
357 769
358 769
359 769
360 769
361 769
362 769
363 769
364 769
365 769
366 769
367 769
368 769
369 769
370 769
371 769
372 769
373 769
374 769
375 769
376 769
377 769
378 769
379 769
380 769
381 769
382 769
383 769
359 770
367 770
369 770
373 770
377 770
379 770
381 770
383 770
308 771
341 771
349 771
350 771
355 771
358 771
359 771
361 771
362 771
364 771
365 771
367 771
368 771
370 771
371 771
373 771
374 771
376 771
377 771
379 771
380 771
382 771
383 771
257 772
343 772
349 772
357 772
361 772
363 772
365 772
367 772
369 772
371 772
373 772
375 772
377 772
379 772
381 772
383 772
385 772
309 773
330 773
331 773
343 773
350 773
351 773
354 773
356 773
360 773
362 773
363 773
365 773
366 773
367 773
368 773
369 773
370 773
371 773
372 773
373 773
374 773
375 773
376 773
377 773
378 773
379 773
380 773
381 773
382 773
383 773
384 773
385 773
331 774
343 774
361 774
365 774
367 774
371 774
373 774
377 774
379 774
383 774
385 774
258 775
331 775
332 775
344 775
351 775
352 775
357 775
359 775
361 775
364 775
366 775
367 775
368 775
369 775
371 775
373 775
374 775
376 775
377 775
378 775
379 775
381 775
382 775
383 775
384 775
386 775
357 776
365 776
367 776
369 776
371 776
373 776
375 776
377 776
379 776
381 776
383 776
385 776
387 776
310 777
344 777
353 777
358 777
361 777
362 777
365 777
367 777
368 777
373 777
374 777
376 777
377 777
379 777
380 777
382 777
383 777
386 777
259 778
311 778
333 778
345 778
353 778
357 778
359 778
363 778
371 778
373 778
375 778
377 778
379 778
381 778
383 778
385 778
387 778
311 779
333 779
346 779
353 779
354 779
358 779
359 779
363 779
364 779
365 779
366 779
368 779
370 779
371 779
372 779
373 779
374 779
375 779
376 779
377 779
378 779
379 779
381 779
382 779
383 779
384 779
385 779
386 779
387 779
388 779
367 780
371 780
373 780
379 780
383 780
389 780
260 781
312 781
334 781
346 781
347 781
358 781
360 781
364 781
366 781
367 781
369 781
370 781
371 781
372 781
373 781
375 781
376 781
377 781
378 781
379 781
380 781
381 781
382 781
383 781
384 781
386 781
387 781
388 781
389 781
335 782
347 782
355 782
359 782
369 782
373 782
375 782
377 782
379 782
381 782
383 782
385 782
387 782
389 782
313 783
335 783
347 783
355 783
361 783
364 783
365 783
367 783
368 783
370 783
371 783
373 783
374 783
376 783
379 783
380 783
382 783
383 783
385 783
386 783
388 783
389 783
261 784
313 784
355 784
361 784
365 784
367 784
369 784
373 784
375 784
377 784
379 784
381 784
383 784
387 784
389 784
391 784
336 785
348 785
356 785
362 785
364 785
366 785
368 785
369 785
371 785
372 785
373 785
374 785
376 785
377 785
378 785
379 785
381 785
382 785
383 785
384 785
386 785
387 785
388 785
389 785
391 785
349 786
365 786
367 786
371 786
373 786
377 786
379 786
383 786
385 786
389 786
391 786
262 787
314 787
336 787
337 787
348 787
349 787
357 787
362 787
363 787
364 787
367 787
368 787
369 787
370 787
372 787
373 787
374 787
375 787
376 787
377 787
378 787
379 787
380 787
381 787
382 787
383 787
384 787
385 787
386 787
387 787
388 787
389 787
390 787
391 787
392 787
315 788
337 788
361 788
363 788
367 788
373 788
375 788
377 788
379 788
381 788
383 788
385 788
387 788
389 788
391 788
393 788
337 789
338 789
349 789
350 789
358 789
362 789
364 789
365 789
367 789
368 789
370 789
371 789
373 789
374 789
376 789
377 789
379 789
380 789
382 789
383 789
385 789
386 789
388 789
389 789
391 789
392 789
263 790
351 790
359 790
363 790
367 790
371 790
377 790
379 790
381 790
383 790
387 790
389 790
391 790
393 790
316 791
351 791
359 791
363 791
365 791
367 791
369 791
372 791
373 791
374 791
375 791
376 791
377 791
379 791
380 791
381 791
382 791
383 791
384 791
386 791
387 791
388 791
389 791
390 791
391 791
393 791
394 791
365 792
377 792
379 792
383 792
389 792
391 792
395 792
264 793
317 793
339 793
352 793
359 793
360 793
369 793
370 793
372 793
373 793
375 793
376 793
378 793
379 793
380 793
381 793
382 793
383 793
384 793
385 793
386 793
387 793
388 793
389 793
391 793
392 793
393 793
394 793
395 793
317 794
371 794
373 794
375 794
377 794
379 794
381 794
383 794
385 794
387 794
389 794
391 794
393 794
395 794
352 795
353 795
361 795
374 795
376 795
377 795
379 795
382 795
383 795
386 795
388 795
389 795
391 795
392 795
394 795
265 796
341 796
353 796
361 796
367 796
371 796
373 796
375 796
377 796
379 796
381 796
383 796
385 796
387 796
389 796
391 796
393 796
395 796
397 796
318 797
341 797
354 797
361 797
362 797
366 797
367 797
371 797
373 797
374 797
375 797
377 797
378 797
379 797
380 797
381 797
382 797
383 797
384 797
385 797
386 797
387 797
388 797
389 797
390 797
391 797
392 797
393 797
394 797
395 797
396 797
397 797
266 799
319 799
342 799
354 799
355 799
361 799
363 799
366 799
368 799
371 799
372 799
377 799
378 799
379 799
380 799
381 799
382 799
383 799
384 799
385 799
386 799
387 799
388 799
389 799
390 799
392 799
393 799
394 799
395 799
396 799
397 799
398 799


==> anc/verify_four_runners.py <==
#!/usr/bin/env python3
"""Verification script for "Four runners that are barely lonely".

Standard library only.  Exact rational arithmetic throughout.

Checks performed (each prints PASS or raises AssertionError):
  1. The exact formula for ML(x, y, x+y, x+2y) against independent corner maximization.
  2. The formula for ML(a, b, 2b, 3b).
  3. The 21 classes of characters m with |m|^2 <= 19 and the certificates of Lemma 4.2.
  4. The certificates for all 123 surviving 2-dimensional subtori (file tori_survivors.json).
  5. Independent pure-Python enumeration of all primitive quadruples with max speed <= 60,
     compared with the classification of Theorem 1.1.
  6. The absence of m = 3, and the witnesses for m = 2, m = 5 and all m >= 4.
  7. Optional: re-check of the output of the exhaustive C search (file b512.txt) if present.
  8. The formulas of Section 9 (subtori of W^1 and W^2, and F(n1,n2)) against an exact
     two-dimensional maximizer written in Python.
  9. The by-product on triples: every primitive triple with max <= 80 and ML < 1/3 has a
     relation c = 2b or c = a + b (up to order).
 10. Lemmas 9.10 and 9.11 (generic case below 2/5): the arithmetic of the covolume bound, and the five types of
     characters with |m|_1 = 5 with their parametrizations.
 11. The subtorus of the remark on slicing: ML = 13/30, maximizers off every slice circle,
     and ML(1,8,29) = 13/30.
 12. Optional: the 18,960 survivors of Proposition 9.14 (file surv25.txt): witness points,
     values in R, reduction to orbits under signed permutations, and the exact value of every orbit.
 13. Lemma 9.13 (subtori of the five tori): the contact-interval formula against the exact
     two-dimensional maximizer, and 1 <= 2q-5p <= 4 for every value in [1/3, 2/5).
 14. Lemma 9.12 (superlevel sets of the five tori) on a rational grid.
 15. Theorem 9.8(ii): ML(2,3,5j) and ML(1,4,5j+3), and the two descriptions of R.
 16. The example at the level 3/7: a subtorus of W_(4,1,1,1) with ML = 43/103 = ML(1,102,25).
 17. Section 10: ML(1,N/2,N-1) = 1/2 - 1/N, ML(U(A,B,C)) for small N by the exact maximizer, the repeated-speed
     circles of U(A,B,C), the formula and comparison of Theorem 10.2, Proposition 10.3 and Theorem 10.4.
"""
import json, os, sys, itertools
from fractions import Fraction as F
from math import gcd

def dist(z):
    z = z - (z.numerator // z.denominator)
    return min(z, 1 - z)

def ml_exact(v):
    """Maximum loneliness of a list of positive integers (corner enumeration, exact)."""
    v = sorted(set(v)); best = F(0)
    dens = sorted({u + w for i, u in enumerate(v) for w in v[i:]})
    for D in dens:
        for m in range(1, D // 2 + 1):
            s = D
            for u in v:
                z = (u * m) % D; z = min(z, D - z)
                if z * best.denominator <= best.numerator * D: break
                s = min(s, z)
            else:
                if s * best.denominator > best.numerator * D: best = F(s, D)
    return best

# ---------- 1. the family V(x,y) = {x, y, x+y, x+2y} ----------
def ml_formula_U2(x, y):
    r = F((y - x) % 4, 4); r3 = F((y - 2 * x) % 4, 4)
    if r == 0 or r3 == 0: return F(1, 4)
    e = min(r / (x + y), (1 - r) / (x + 3 * y), r3 / (2 * x + y), (1 - r3) / (2 * x + 3 * y))
    return F(1, 4) - e

def m_of(x, y):
    r = (y - x) % 4; r3 = (y - 2 * x) % 4
    if r == 0 or r3 == 0: return None
    m1 = {1: (x + y - 1) // 2, 3: (x + 3 * y - 1) // 2, 2: (x + 3 * y - 2) // 4}[r]
    m3 = {1: (2 * x + y - 1) // 2, 3: (2 * x + 3 * y - 1) // 2, 2: (2 * x + 3 * y - 2) // 4}[r3]
    return max(m1, m3)

def check1(B=40):
    n = 0
    for x in range(1, B + 1):
        for y in range(1, B + 1):
            if x == y or gcd(x, y) != 1: continue
            v = [x, y, x + y, x + 2 * y]
            ex = ml_exact(v); fo = ml_formula_U2(x, y)
            assert ex == fo, (x, y, ex, fo)
            m = m_of(x, y)
            if m is None: assert ex == F(1, 4)
            else:
                assert ex == F(m, 4 * m + 2) and m >= 2 and m != 3, (x, y, ex, m)
            n += 1
    print(f"PASS 1: formula for V(x,y) agrees with exact ML on {n} coprime pairs with x,y <= {B}")

# ---------- 2. the family {a, b, 2b, 3b} ----------
def check2(A=60, Bb=10):
    n = 0
    for b in range(1, Bb + 1):
        for a in range(1, A + 1):
            if gcd(a, b) != 1 or a in (b, 2 * b, 3 * b): continue
            ex = ml_exact([a, b, 2 * b, 3 * b])
            pred = F(a, 4 * a + 4) if (b == 1 and a % 4 == 0) else None
            if pred is None: assert ex >= F(1, 4), (a, b, ex)
            else: assert ex == pred, (a, b, ex, pred)
            n += 1
    print(f"PASS 2: family {{a,b,2b,3b}}: {n} cases, below 1/4 exactly for b=1, 4|a, value a/(4a+4)")

# ---------- 3. characters of 3-dimensional subtori ----------
def canon_vec(m):
    best = None
    for perm in itertools.permutations(range(4)):
        for signs in itertools.product((1, -1), repeat=4):
            q = tuple(signs[i] * m[perm[i]] for i in range(4))
            for a in q:
                if a != 0:
                    if a < 0: q = tuple(-b for b in q)
                    break
            if best is None or q < best: best = q
    return best

def check3():
    classes = set()
    for m in itertools.product(range(-4, 5), repeat=4):
        if sum(a * a for a in m) > 19 or sum(1 for a in m if a) < 2: continue
        g = 0
        for a in m: g = gcd(g, abs(a))
        if g != 1: continue
        classes.add(canon_vec(m))
    assert len(classes) == 21, len(classes)
    special = []
    for m in sorted(classes):
        found = None
        for Q in (5, 10, 20, 15, 30):
            good = [a for a in range(Q) if 5 * min(a, Q - a) >= 2 * Q]
            for xs in itertools.product(good, repeat=4):
                if sum(mi * a for mi, a in zip(m, xs)) % Q == 0:
                    found = (Q, xs); break
            if found: break
        if found is None: special.append(m)
        else:
            Q, xs = found
            assert all(5 * min(a, Q - a) >= 2 * Q for a in xs)
    assert special == [(0, 0, 1, -2), (0, 1, -1, -1)], special
    print("PASS 3: 21 classes of characters with |m|^2<=19; all but x3=2x4 and x2=x3+x4 have a point with G>=2/5")

# ---------- 4. certificates for the surviving 2-dimensional subtori ----------
def check4(path):
    data = json.load(open(path))
    assert len(data) == 123
    low = [d for d in data if F(*d["ml"]) <= F(5, 16)]
    assert len(low) == 31
    tight = 0
    for d in data:
        s, r = d["s"], d["r"]; X, Y, D = d["point"]
        val = min(min((s[i] * X + r[i] * Y) % D, D - (s[i] * X + r[i] * Y) % D) for i in range(4))
        assert F(val, D) == F(*d["ml"]), d          # the point attains the claimed value
        assert all(not (s[i] == 0 and r[i] == 0) for i in range(4))   # coordinate-free
        cv2 = sum((s[i] * r[j] - s[j] * r[i]) ** 2 for i in range(4) for j in range(i + 1, 4))
        assert cv2 == d["covol2"]
        if F(*d["ml"]) == F(1, 4): tight += 1
        elif F(*d["ml"]) <= F(5, 16): assert F(val, D) >= F(2, 7)      # lower bound used in Section 6
        else: assert F(val, D) > F(5, 16)                                # certificate of exclusion
    assert tight == 2
    assert max(d["covol2"] for d in low) == 422
    vals = sorted({F(*d["ml"]) for d in low})
    assert vals == [F(1, 4), F(2, 7), F(3, 10), F(4, 13), F(5, 16)]
    print("PASS 4: 123 surviving subtori: 2 tight, 29 with certificate >= 2/7 and ML <= 5/16 (max covol^2 = 422), 92 excluded by a point > 5/16")

# ---------- 5. independent enumeration up to max speed 60 ----------
def in_U1(v):
    s = set(v)
    return any({b, 2 * b, 3 * b} <= s and len(s - {b, 2 * b, 3 * b}) == 1 for b in v)

def in_U2(v):
    sv = sorted(v)
    for x in range(1, max(v) + 1):
        for y in range(1, max(v) + 1):
            if sorted([x, y, x + y, x + 2 * y]) == sv: return True
    return False

def check5(N=60):
    found = []
    for v in itertools.combinations(range(1, N + 1), 4):
        if gcd(gcd(v[0], v[1]), gcd(v[2], v[3])) != 1: continue
        # quick certificate at t = 1/4 (speeds not divisible by 4) and t = 3/8
        if all(a % 4 for a in v): continue
        if all(min((3 * a) % 8, 8 - (3 * a) % 8) >= 2 for a in v): continue
        ml = ml_exact(list(v))
        if ml < F(1, 4): found.append((v, ml))
    for v, ml in found:
        if not in_U1(v) and not in_U2(v): assert v == (1, 3, 4, 14), v
        m = 2 * ml / (1 - 4 * ml)
        assert m.denominator == 1 and m >= 2 and m != 3, (v, ml)
    assert any(v == (1, 3, 4, 14) and ml == F(4, 17) for v, ml in found)
    print(f"PASS 5: all {len(found)} primitive quadruples with max speed <= {N} and ML < 1/4 are as classified")

# ---------- 6. the value set ----------
def check6():
    # m = 3 would require a pair with x + y <= 14 (Lemma 7.4); exhaustive check far beyond that
    for x in range(1, 61):
        for y in range(1, 61):
            if x == y or gcd(x, y) != 1: continue
            assert m_of(x, y) != 3
    assert ml_exact([1, 2, 3, 4]) == F(1, 5) and ml_exact([1, 3, 4, 7]) == F(1, 5)
    assert ml_exact([1, 7, 8, 15]) == F(5, 22)
    for s in range(0, 6):      # Fan-Sun family V(4s+3, 8): m = 2s+7
        assert ml_exact([8, 4 * s + 3, 4 * s + 11, 4 * s + 19]) == F(2 * s + 7, 8 * s + 30)
    for k in range(1, 8):      # {1,2,3,4k}: m = 2k
        assert ml_exact([1, 2, 3, 4 * k]) == F(k, 4 * k + 1)
    print("PASS 6: m=3 never occurs for x,y<=60; witnesses for m=2, m=5, odd m>=7 and even m verified")

# ---------- 7. optional re-check of the exhaustive search output ----------
def check7(path):
    rows = [tuple(map(int, l.split())) for l in open(path)]
    assert len(rows) == 14032
    for (a, b, c, d, p, q) in rows:
        v = (a, b, c, d)
        assert a * a + b * b + c * c + d * d < 512 ** 2 and gcd(gcd(a, b), gcd(c, d)) == 1
        ml = F(p, q); m = 2 * ml / (1 - 4 * ml)
        assert m.denominator == 1 and m >= 2 and m != 3
        if not in_U1(v) and not in_U2(v): assert v == (1, 3, 4, 14) and ml == F(4, 17)
    # recompute exact ML for a random sample
    import random; random.seed(0)
    for (a, b, c, d, p, q) in random.sample(rows, 200):
        assert ml_exact([a, b, c, d]) == F(p, q)
    print("PASS 7: exhaustive-search output: 14032 quadruples, all classified; 200 random exact re-checks")


# ---------- 8. exact loneliness of a 2-dimensional subtorus (small coefficients) ----------
def ml_torus(forms):
    """Exact max over T^2 of min_i ||s_i x + r_i y|| for forms = [(s_i, r_i)], by enumerating
    the candidate points where three signed branches are equal, where two proportional forms are at a
    common level and a third is at a half integer, or where two independent forms are at half integers."""
    forms = [(int(s), int(r)) for s, r in forms]
    def Fval(x, y): return min(dist(s * x + r * y) for s, r in forms)
    best = F(0)
    B = [abs(s) + abs(r) + 1 for s, r in forms]
    def det3(A): return (A[0][0]*(A[1][1]*A[2][2]-A[1][2]*A[2][1]) - A[0][1]*(A[1][0]*A[2][2]-A[1][2]*A[2][0]) + A[0][2]*(A[1][0]*A[2][1]-A[1][1]*A[2][0]))
    def solve3(A, b):
        d = det3(A)
        if d == 0: return None
        out = []
        for c in range(3):
            M = [list(row) for row in A]
            for i in range(3): M[i][c] = b[i]
            out.append(F(det3(M), d))
        return out
    for (i, j, m) in itertools.combinations(range(4), 3):
        for sg in itertools.product((1, -1), repeat=3):
            A = [[forms[i][0], forms[i][1], -sg[0]], [forms[j][0], forms[j][1], -sg[1]], [forms[m][0], forms[m][1], -sg[2]]]
            if det3(A) == 0: continue
            for ki in range(-B[i], B[i] + 1):
                for kj in range(-B[j], B[j] + 1):
                    for km in range(-B[m], B[m] + 1):
                        x, y, d = solve3(A, (ki, kj, km))
                        if d <= best or d > F(1, 2): continue
                        best = max(best, Fval(x, y))
    for (i, j) in itertools.combinations(range(4), 2):
        if forms[i][0] * forms[j][1] != forms[j][0] * forms[i][1]: continue
        for m in range(4):
            if m in (i, j): continue
            for sg in itertools.product((1, -1), repeat=2):
                A = [[forms[i][0], forms[i][1], -sg[0]], [forms[j][0], forms[j][1], -sg[1]], [forms[m][0], forms[m][1], 0]]
                if det3(A) == 0: continue
                for ki in range(-B[i], B[i] + 1):
                    for kj in range(-B[j], B[j] + 1):
                        for km in range(-B[m], B[m] + 1):
                            x, y, d = solve3(A, (ki, kj, F(2 * km + 1, 2)))
                            if d <= best or d > F(1, 2): continue
                            best = max(best, Fval(x, y))
    for (i, j) in itertools.combinations(range(4), 2):
        det = forms[i][0] * forms[j][1] - forms[j][0] * forms[i][1]
        if det == 0: continue
        for ki in range(-B[i], B[i] + 1):
            for kj in range(-B[j], B[j] + 1):
                bi, bj = F(2 * ki + 1, 2), F(2 * kj + 1, 2)
                x = F(bi * forms[j][1] - bj * forms[i][1], det); y = F(forms[i][0] * bj - forms[j][0] * bi, det)
                best = max(best, Fval(x, y))
    return best

def kernel3(n):
    """Basis of {c in Z^3 : n.c = 0} for primitive n, by integer row reduction."""
    E = list(n); T = [[1, 0, 0], [0, 1, 0], [0, 0, 1]]
    while sum(1 for e in E if e) > 1:
        piv = min((i for i in range(3) if E[i]), key=lambda i: abs(E[i]))
        for i in range(3):
            if i == piv or E[i] == 0: continue
            q = E[i] // E[piv]; E[i] -= q * E[piv]
            T[i] = [a - q * b for a, b in zip(T[i], T[piv])]
    return [T[i] for i in range(3) if E[i] == 0]

def check8():
    # F(n1,n2) = {(a,b,a+b,n1 a+n2 b)}: forms (1,0),(0,1),(1,1),(n1,n2)
    n = 0
    for n1 in range(-4, 5):
        for n2 in range(-4, 5):
            if (n1, n2) == (0, 0): continue
            ex = ml_torus([(1, 0), (0, 1), (1, 1), (n1, n2)])
            if (n1 + n2) % 3: pred = F(1, 3)
            else:
                M = max(abs(n1 + n2), abs(2 * n1 - n2), abs(2 * n2 - n1)); pred = F(M, 3 * (M + 1))
            assert ex == pred, (n1, n2, ex, pred); n += 1
    # subtori of W^1 = {(2y,y,z,u)}: U_n for primitive n with small entries
    f = [(2, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1)]
    m = 0
    for n1 in range(-6, 7):
        for n2 in range(-3, 4):
            for n3 in range(-3, 4):
                nn = (n1, n2, n3)
                if nn == (0, 0, 0) or gcd(gcd(abs(n1), abs(n2)), abs(n3)) != 1: continue
                c1, c2 = kernel3(nn)
                s = tuple(sum(c1[i] * f[i][k] for i in range(3)) for k in range(4))
                r = tuple(sum(c2[i] * f[i][k] for i in range(3)) for k in range(4))
                if any(s[k] == 0 and r[k] == 0 for k in range(4)): continue
                ex = ml_torus(list(zip(s, r)))
                if (n2, n3) in ((1, 0), (-1, 0), (0, 1), (0, -1)):
                    pred = F(abs(n1) // 3, abs(n1) + 1) if abs(n1) % 3 == 0 else F(1, 3)
                else: pred = F(1, 3)
                assert ex == pred, (nn, ex, pred); m += 1
    # subtori of W^2 = {(a,b,a+b,u)}: U_n for primitive n = (n1,n2,n3), all three cases of the lemma
    f = [(1, 0, 1, 0), (0, 1, 1, 0), (0, 0, 0, 1)]
    w = 0
    for n1 in range(-4, 5):
        for n2 in range(-4, 5):
            for n3 in range(-3, 4):
                nn = (n1, n2, n3)
                if nn == (0, 0, 0) or gcd(gcd(abs(n1), abs(n2)), abs(n3)) != 1: continue
                c1, c2 = kernel3(nn)
                s = tuple(sum(c1[i] * f[i][k] for i in range(3)) for k in range(4))
                r = tuple(sum(c2[i] * f[i][k] for i in range(3)) for k in range(4))
                if any(s[k] == 0 and r[k] == 0 for k in range(4)): continue
                ex = ml_torus(list(zip(s, r)))
                if abs(n3) >= 2: pred = F(1, 3)                                   # case (i)
                elif n3 == 0: pred = ml_exact([abs(n2), abs(n1), abs(n1 - n2)])    # case (ii): product with a circle
                else:                                                             # case (iii): F(-n3 n1, -n3 n2)
                    m1, m2 = -n3 * n1, -n3 * n2
                    if (m1 + m2) % 3: pred = F(1, 3)
                    else:
                        M = max(abs(m1 + m2), abs(2 * m1 - m2), abs(2 * m2 - m1)); pred = F(M, 3 * (M + 1))
                assert ex == pred, (nn, ex, pred); w += 1
    print(f"PASS 8: Lemma on F(n1,n2) verified on {n} parameter pairs, Lemma on subtori of W^1 on {m} subtori, Lemma on subtori of W^2 on {w} subtori")

def check9(N=80):
    low = 0
    for v in itertools.combinations(range(1, N + 1), 3):
        a, b, c = v
        if gcd(gcd(a, b), c) != 1: continue
        if ml_exact(list(v)) >= F(1, 3): continue
        low += 1
        assert b == 2 * a or c == 2 * a or c == 2 * b or c == a + b, v
    print(f"PASS 9: all {low} primitive triples with max <= {N} and ML < 1/3 have a relation c=2b or c=a+b")

def ml_above(v, thr):
    """True if some corner time gives min_i ||v_i t|| > thr (so ML(v) > thr)."""
    for i, u in enumerate(v):
        for w in v[i:]:
            D = u + w
            for m in range(1, D // 2 + 1):
                ok = True
                for x in v:
                    z = (x * m) % D; z = min(z, D - z)
                    if z * thr.denominator <= thr.numerator * D: ok = False; break
                if ok: return True
    return False

def check10():
    import math
    # covolume bound of the generic case: (35/2)^2 * 37 = 11331.25, and the other cases are smaller
    maxsq = {}
    for m in itertools.product(range(-15, 16), repeat=4):
        l1 = sum(abs(x) for x in m)
        if l1 in (7, 9, 11, 13, 15) and gcd(gcd(abs(m[0]), abs(m[1])), gcd(abs(m[2]), abs(m[3]))) == 1:
            maxsq[l1] = max(maxsq.get(l1, 0), sum(x * x for x in m))
    assert maxsq == {7: 37, 9: 65, 11: 101, 13: 145, 15: 197}, maxsq
    bound = F(35, 2) ** 2 * 37
    assert bound == F(45325, 4)                                   # 11331.25
    for s_ in (4, 5, 6):
        assert F(5 * (2 * s_ + 1) ** 2, 2 * (s_ - 2)) ** 2 < bound
    assert F(225, 2) ** 2 / 3 < bound                             # s = 7: A < (15/2)(15/sqrt 3)
    assert F(2500, 3) < bound                                     # even |m|_1: A < 50/sqrt 3
    assert all(3 * (s_ - 2) ** 2 >= 100 for s_ in range(8, 40))   # s >= 8 impossible
    # the five types: every primitive m with |m|_1 = 5 is a signed permutation of one of them,
    # and each parametrization is an injective homomorphism T^3 -> T^4 onto W_m
    types = {}
    for m in itertools.product(range(-5, 6), repeat=4):
        if sum(abs(x) for x in m) == 5 and gcd(gcd(abs(m[0]), abs(m[1])), gcd(abs(m[2]), abs(m[3]))) == 1:
            types.setdefault(tuple(sorted((abs(x) for x in m), reverse=True)), 0)
            types[tuple(sorted((abs(x) for x in m), reverse=True))] += 1
    assert set(types) == {(4, 1, 0, 0), (3, 2, 0, 0), (3, 1, 1, 0), (2, 2, 1, 0), (2, 1, 1, 1)}, types
    for mm, phi in FIVE.items():
        cols = [[phi[i][k] for i in range(4)] for k in range(3)]
        assert all(sum(mm[i] * phi[i][k] for i in range(4)) == 0 for k in range(3))
        minors = [abs(det3([phi[i] for i in rows])) for rows in itertools.combinations(range(4), 3)]
        g = 0
        for x in minors: g = gcd(g, x)
        assert g == 1, (mm, minors)
    print(f"PASS 10: generic covolume bound 11331.25; |m|_1 = 5 gives the five types ({sum(types.values())} vectors); parametrizations onto W_m")

def det3(A):
    return (A[0][0]*(A[1][1]*A[2][2]-A[1][2]*A[2][1]) - A[0][1]*(A[1][0]*A[2][2]-A[1][2]*A[2][0]) + A[0][2]*(A[1][0]*A[2][1]-A[1][1]*A[2][0]))

# the five tori: m and the coordinate forms phi_i (rows) of the parametrization T^3 -> W_m
FIVE = {
    (4, -1, 0, 0): [(1, 0, 0), (4, 0, 0), (0, 1, 0), (0, 0, 1)],    # A: (y,4y,z,u)
    (3, -2, 0, 0): [(2, 0, 0), (3, 0, 0), (0, 1, 0), (0, 0, 1)],    # B: (2y,3y,z,u)
    (3, 1, -1, 0): [(1, 0, 0), (0, 1, 0), (3, 1, 0), (0, 0, 1)],    # C: (a,b,3a+b,u)
    (2, 2, -1, 0): [(1, 0, 0), (0, 1, 0), (2, 2, 0), (0, 0, 1)],    # D: (a,b,2a+2b,u)
    (2, 1, 1, -1): [(1, 0, 0), (0, 1, 0), (0, 0, 1), (2, 1, 1)],    # E: (a,b,c,2a+b+c)
}
H, Q25, Q35 = F(1, 2), F(2, 5), F(3, 5)
JINT = (Q25, -1, Q35, 1)                       # J(e) = [2/5 - e, 3/5 + e]
def _box(ivals):
    out = []
    for ch in itertools.product((0, 1), repeat=len(ivals)):
        b = []; d = []
        for c, (l0, l1, h0, h1) in zip(ch, ivals):
            b.append(l0 if c == 0 else h0); d.append(l1 if c == 0 else h1)
        out.append((b, d))
    return out
def _prism(p, V, J=None):
    out = [(list(p), list(v)) for v in V]
    if J is None: return out
    return [(b + [J[0]], d + [J[1]]) for b, d in out] + [(b + [J[2]], d + [J[3]]) for b, d in out]
CELLS = {   # vertices x0 + e*w of P_tau(e)
    'A': _box([(Q25, -1, Q25, F(1, 4)), JINT, JINT]),
    'B': _box([(F(1, 5), -H, F(1, 5), F(1, 3)), JINT, JINT]),
    'C': _prism((Q25, Q25), [(-1, -1), (F(2, 3), -1), (-1, 4)], JINT),
    'D': _prism((Q25, Q25), [(-1, -1), (F(3, 2), -1), (-1, F(3, 2))], JINT),
    'E': _prism((Q25, Q25, Q25), [(-1, -1, -1), (F(3, 2), -1, -1), (-1, 4, -1), (-1, -1, 4)]),
}
TYPEKEY = dict(zip('ABCDE', FIVE))

def contact_value(n, verts):
    """2/5 - e* from the contact interval n.P(e) = [alpha - e a, beta + e b], or None if e* > 1/15."""
    vals = [(sum(F(x) * y for x, y in zip(n, b)), sum(F(x) * y for x, y in zip(n, d))) for b, d in verts]
    alpha = min(v0 for v0, v1 in vals); beta = max(v0 for v0, v1 in vals)
    a = max(-v1 for v0, v1 in vals if v0 == alpha); b = max(v1 for v0, v1 in vals if v0 == beta)
    fl = alpha.numerator // alpha.denominator; ce = -((-beta.numerator) // beta.denominator)
    if fl + 1 <= beta or ce - 1 >= alpha or alpha.denominator == 1 or beta.denominator == 1:
        if any(alpha <= k <= beta for k in range(fl, ce + 1)): return Q25
    cand = []
    if b > 0: cand.append((ce - beta) / b)
    if a > 0: cand.append((alpha - fl) / a)
    e = min(cand)
    return Q25 - e if e <= F(1, 15) else None

def check11():
    forms = [(5, 1), (0, 1), (-4, -5), (-2, -10)]       # U = {4y1+21y2+5y3=0, u=2y1+3y2+3y3} in coordinates s
    # the parametrization: y1 = 5s1+s2, y2 = s2, y3 = -4s1-5s2, u = -2s1-10s2
    for (p, q) in forms[:3]: pass
    assert all(4 * f1 + 21 * f2 + 5 * f3 == 0 for f1, f2, f3 in [(5, 0, -4), (1, 1, -5)])
    assert (2 * 5 + 3 * 0 + 3 * (-4), 2 * 1 + 3 * 1 + 3 * (-5)) == (-2, -10)
    assert ml_torus(forms) == F(13, 30)
    xs = (F(3, 5), F(13, 30))
    vals = [(a * xs[0] + b * xs[1]) % 1 for a, b in forms]
    assert vals == [F(13, 30)] * 3 + [F(7, 15)]
    # slices y_a = y_b: identity components meet the diagonal only at r/30 with gcd(lambda_c,30) | r; 13 is not divisible by 2, 3, 5
    lam = (4, 21, 5)
    assert all(13 % gcd(l, 30) != 0 for l in lam)
    # direct check: for each pair, the primitive difference form does not vanish at x*
    for a, b in [(0, 1), (0, 2), (1, 2)]:
        f0, f1 = forms[a][0] - forms[b][0], forms[a][1] - forms[b][1]
        g = gcd(abs(f0), abs(f1)); assert ((f0 // g) * xs[0] + (f1 // g) * xs[1]) % 1 != 0
    assert ml_exact([1, 8, 29]) == F(13, 30)
    print("PASS 11: the slicing example has ML = 13/30, x* off all slice circles, ML(1,8,29) = 13/30")

def _hnf2(s, r):
    M = [list(s), list(r)]; piv = []; row = 0
    for col in range(4):
        if row == 2: break
        while True:
            nz = [i for i in range(row, 2) if M[i][col] != 0]
            if len(nz) <= 1: break
            i0 = min(nz, key=lambda i: abs(M[i][col]))
            for i in nz:
                if i != i0:
                    q = M[i][col] // M[i0][col]; M[i] = [x - q * y for x, y in zip(M[i], M[i0])]
        nz = [i for i in range(row, 2) if M[i][col] != 0]
        if not nz: continue
        if nz[0] != row: M[row], M[nz[0]] = M[nz[0]], M[row]
        if M[row][col] < 0: M[row] = [-x for x in M[row]]
        piv.append(col); row += 1
    q = piv[1]; t = M[0][q] // M[1][q]; M[0] = [x - t * y for x, y in zip(M[0], M[1])]
    return tuple(M[0] + M[1])

SIGNED_PERMS = [(pm, sg) for pm in itertools.permutations(range(4)) for sg in itertools.product((1, -1), repeat=4)]
def canon(s, r):
    return min(_hnf2([sg[i] * s[pm[i]] for i in range(4)], [sg[i] * r[pm[i]] for i in range(4)]) for pm, sg in SIGNED_PERMS)

def in_R(v):
    return F(1, 3) <= v < F(2, 5) and 1 <= 2 * v.denominator - 5 * v.numerator <= 4

def check12(path):
    """Survivors of the enumeration below 2/5: 's0 r0 s1 r1 s2 r2 s3 r3 p q X Y Den' per line."""
    n = 0; vals = {}; orbit_val = {}
    for line in open(path):
        t = list(map(int, line.split()))
        S, R = t[0:8:2], t[1:8:2]; p, q, X, Y, Den = t[8:]
        val = F(p, q)
        assert min(dist(F(S[i] * X + R[i] * Y, Den)) for i in range(4)) == val, t
        assert in_R(val), t
        assert sum((S[i] * R[j] - S[j] * R[i]) ** 2 for i, j in itertools.combinations(range(4), 2)) <= 11331
        c = canon(S, R)
        assert orbit_val.setdefault(c, val) == val
        vals[val] = vals.get(val, 0) + 1; n += 1
    for c, val in orbit_val.items():
        assert ml_torus(list(zip(c[:4], c[4:]))) == val, c
    print(f"PASS 12: {n} survivors, witnesses verified, {len(orbit_val)} orbits with exact values recomputed; values " + ", ".join(f"{v}: {k}" for v, k in sorted(vals.items())))

def check13(N=3):
    tot = 0; low = 0
    for tau, verts in CELLS.items():
        phi = FIVE[TYPEKEY[tau]]
        for n in itertools.product(range(-N, N + 1), repeat=3):
            if n == (0, 0, 0) or gcd(gcd(abs(n[0]), abs(n[1])), abs(n[2])) != 1 or n < tuple(-x for x in n): continue
            c1, c2 = kernel3(n)
            s = [sum(c1[k] * ph[k] for k in range(3)) for ph in phi]
            r = [sum(c2[k] * ph[k] for k in range(3)) for ph in phi]
            if any(s[i] == 0 and r[i] == 0 for i in range(4)): continue
            ex = ml_torus(list(zip(s, r))); pred = contact_value(n, verts)
            if pred is None: assert ex < F(1, 3), (tau, n, ex)
            else: assert ex == pred, (tau, n, ex, pred)
            if F(1, 3) <= ex < Q25: assert in_R(ex), (tau, n, ex); low += 1
            tot += 1
    print(f"PASS 13: contact formula of Lemma 9.13 equals the exact value on {tot} subtori of the five tori (|n|_inf <= {N}); {low} values in [1/3,2/5), all in R")

def check14(N=60):
    """Lemma 9.12 on the grid (1/N)Z^3: G_tau(y) >= 2/5 - e iff y lies in P_tau(e) or -P_tau(e) mod 1."""
    def inP(tau, y, e):
        if tau in 'AB':
            lo, hi = ((Q25 - e, Q25 + e / 4) if tau == 'A' else (F(1, 5) - e / 2, F(1, 5) + e / 3))
            return lo <= y[0] <= hi and all(Q25 - e <= t <= Q35 + e for t in y[1:])
        d = [(t - Q25) / e for t in (y[:2] if tau in 'CD' else y)]
        if tau in 'CD' and not (Q25 - e <= y[2] <= Q35 + e): return False
        if any(x < -1 for x in d): return False
        if tau == 'C': return 3 * d[0] + d[1] <= 1
        if tau == 'D': return d[0] + d[1] <= H
        return 2 * d[0] + d[1] + d[2] <= 1
    cnt = 0
    for tau in 'ABCDE':
        phi = FIVE[TYPEKEY[tau]]
        for e in (F(1, 15), F(1, 30), F(1, 40)):
            d = Q25 - e
            for y in itertools.product(range(N), repeat=3):
                yv = [F(t, N) for t in y]
                g = min(dist(sum(ph[k] * yv[k] for k in range(3))) for ph in phi)
                mine = [(1 - t) % 1 for t in yv]
                member = inP(tau, yv, e) or inP(tau, mine, e)
                assert (g >= d) == member, (tau, y, e)
                cnt += 1
    print(f"PASS 14: Lemma 9.12 confirmed at {cnt} grid points (N = {N}, three values of epsilon, five tori)")

def check15(J=40):
    for j in range(2, J + 1):
        assert ml_exact([2, 3, 5 * j]) == F(2 * j, 5 * j + 2), j
        assert ml_exact([1, 4, 5 * j + 3]) == F(2 * j + 1, 5 * j + 4), j
    R1 = {F(p, q) for q in range(1, 401) for p in range(1, q) if gcd(p, q) == 1 and in_R(F(p, q))}
    R2 = {F(2 * j, 5 * j + 2) for j in range(2, 400)} | {F(2 * j + 1, 5 * j + 4) for j in range(2, 400)}
    assert R1 == {x for x in R2 if x.denominator <= 400}
    print(f"PASS 15: ML(2,3,5j) = 2j/(5j+2) and ML(1,4,5j+3) = (2j+1)/(5j+4) for 2 <= j <= {J}; the two descriptions of R agree for q <= 400 ({len(R1)} fractions)")

def check16():
    forms = [(10, 1), (-49, -5), (9, 0), (0, 1)]
    m = (4, 1, 1, 1)
    assert all(sum(m[i] * forms[i][k] for i in range(4)) == 0 for k in range(2))
    assert ml_torus(forms) == F(43, 103) and ml_exact([1, 102, 25]) == F(43, 103)
    assert 3 * 103 - 7 * 43 == 8 and sum(abs(x) for x in m) == 7
    print("PASS 16: the subtorus {(10X+Y, -49X-5Y, 9X, Y)} of W_(4,1,1,1) has ML = 43/103 = ML(1,102,25)")

def _rep_circles(A, B, C):
    """Speed vectors of the identity components of U(A,B,C) cap {x_i = +-x_j} that are coordinate-free."""
    N = A + B + C; H = N // 2
    c1, c2 = kernel3((A, B, C))
    s = [c1[0], c1[1], c1[2], H * c1[1]]; r = [c2[0], c2[1], c2[2], H * c2[1]]
    out = []
    for i, j in itertools.combinations(range(4), 2):
        for sg in (1, -1):
            a, b = s[i] - sg * s[j], r[i] - sg * r[j]
            if a == 0 and b == 0: continue
            g = gcd(abs(a), abs(b)); v = [s[k] * (b // g) - r[k] * (a // g) for k in range(4)]
            if all(v): out.append([abs(x) for x in v])
    return s, r, out

def check17():
    for N in range(8, 201, 4):
        assert ml_exact([1, N // 2, N - 1]) == F(1, 2) - F(1, N), N
    n = 0
    for (A, B, C) in [(1, 9, 2), (2, 9, 1), (1, 13, 2), (1, 11, 4), (3, 11, 2)]:
        N = A + B + C; L = F(1, 2) - F(1, N)
        s, r, circ = _rep_circles(A, B, C)
        assert 4 * (N // 4) == N and N >= 2 * (A + C) + 2 and ml_torus(list(zip(s, r))) == L
        best = max(ml_exact(v) for v in circ)
        if all(gcd(x, N) > 1 for x in (A, B, C)): assert best <= L - F(1, N ** 3)
        else: assert best == L
        n += 1
    for N in range(12, 61, 4):
        for l in range(1, 4):
            V = [1, N // 2, 2 * N * l - 3, 3 * N * l - N // 2 - 2]
            assert ml_exact(V) == F((N - 2) * l - 1, 2 * N * l - 2), (N, l)
    N, l = 60, 61
    L = F(1, 2) - F(1, N)
    s, r, circ = _rep_circles(2, N - 5, 3)
    best = max(ml_exact(v) for v in circ)
    mv = ml_exact([1, N // 2, 2 * N * l - 3, 3 * N * l - N // 2 - 2])
    assert best <= L - F(1, N ** 3) < mv == F((N - 2) * l - 1, 2 * N * l - 2)
    # Proposition 10.3 (coalescence) on small cases, and Theorem 10.4 for N = 12 on both sides of the transition
    def forms_H(A, B, C, H):
        c1, c2 = kernel3((A, B, C))
        return list(zip([c1[0], c1[1], c1[2], H * c1[1]], [c2[0], c2[1], c2[2], H * c2[1]]))
    for (A, B, C, H) in [(1, 3, 1, 2), (1, 5, 2, 2), (2, 5, 1, 3), (1, 7, 3, 2)]:
        S = A + C
        assert gcd(B, S) == 1 and ml_torus(forms_H(A, B, C, H)) == ml_exact([S, B, H * S]), (A, B, C, H)
    assert ml_torus(forms_H(1, 7, 3, 2)) == ml_torus(forms_H(2, 7, 2, 2)) == ml_torus(forms_H(3, 7, 1, 2))
    # Theorem 10.4, N = 12: (1,10,1) with H = 6, 18 is in the first phase; (1,6,5) with H = 6 is in the second, g = 6
    for (A, B, C, H) in [(1, 10, 1, 6), (1, 10, 1, 18), (1, 6, 5, 6)]:
        N = A + B + C; S = A + C; Ds = F(B, 2 * (H * S + B))
        assert ml_torus(forms_H(A, B, C, H)) == F(1, 2) - min(F(1, N), Ds), (A, B, C, H)
    assert ml_exact([1, 1, 6]) == F(1, 2) - F(1, 14)
    assert ml_exact([11, 1, 330]) == F(15, 31) and ml_exact([11, 1, 390]) == F(195, 401)
    print(f"PASS 17: ML(1,N/2,N-1) for 4|N<=200, {n} subtori U(A,B,C) with their repeated-speed circles, Theorem 10.2 for N<=60, l<=3, the comparison in U(2,55,3) with l = 61, Proposition 10.3 and Theorem 10.4 on small cases")

if __name__ == "__main__":
    here = os.path.dirname(os.path.abspath(__file__))
    check1(); check2(); check3()
    check4(os.path.join(here, "tori_survivors.json"))
    check5(); check6(); check8(); check9(); check10(); check11()
    p12 = os.path.join(here, "surv25.txt")
    if os.path.exists(p12): check12(p12)
    else: print("SKIP 12: surv25.txt not present")
    check13(); check14(); check15(); check16(); check17()
    p = os.path.join(here, "b512.txt")
    if os.path.exists(p): check7(p)
    else: print("SKIP 7: b512.txt not present")
    print("ALL CHECKS PASSED")


==> anc/verify_sections_12_14.py <==
#!/usr/bin/env python3
"""Verification script for the sections on subtori of codimension two, on the three-runner spectrum and on five and
six speeds of "Barely lonely runners".

Standard library only.  Exact integer and rational arithmetic throughout.
Each check prints PASS or raises AssertionError.

  A1  Lemma (zonotopal form): the zonotope formula for ML(U) against an independent exact
      two-dimensional maximizer, for subtori of T^4 with small coefficients.
  A2  Proposition (contact) and Lemma (three runners), end to end: for every codimension-two subtorus
      of T^4 with character matrix entries in [-2,2] (and of T^5 with entries in [-1,1]), every minimizer,
      every edge through it and every admissible Q, the triple (g, N-g, d) has the loneliness of U.
  A3  Lemma (three runners) for all (N, k, Q) with N < 90 that satisfy (a) and (b).
  A4  Corollary (arithmetic description): values of all triples with entries at most 40.
  A5  The examples of the remarks: U(A,B,C), the subtori with values 13/30 and 43/103, and N=25, k'=9, Q=7.
  C1  Theorem (three-runner spectrum): admissible pairs (N,k) by a direct search for Q against N = kH - 2ja.
  C2  Proposition (witness triples), parts (i) and (ii), for all parameters with N <= 110.
  C3  Corollary (windows): the quadruples of the proof, the finite sets of part (ii) for h <= 13.
  C4  Corollary (windows) (a), (b), (c) and the theorem against the values of all triples of distinct speeds <= 40.
  C5  The values of the remark on the level 3/7, the three named families, and the two subgroups of the remark on
      five runners.
  C6  Optional: the output file tri400.txt of three_check (values of all triples of distinct speeds <= 400).
  B1  Lemma (tight quintuples): superlevel sets of (1,2,3,4,5) and (1,3,4,5,9).
  B2  Theorem (lines of U_A and U_B).
  B3  Lemma (cells of U_C): the 120 systems.
  B4  Theorem (lines of U_C): formula against the corner lemma, criterion (i), Table, size bound,
      and the direct evaluation P >= 11 for all lines with |A|, |B| <= 45 that is used in the proof.
  B5  The sector analysis in the proof of the theorem on lines of U_C.
  B6  Proposition (values with denominator divisible by 3).
  B7  Theorems (five speeds, six speeds) against an independent exhaustive enumeration with small speeds,
      the values of the 12 + 9 sporadic sets, Schur triples, tight instances.
  B8  Lemma (flags) and Lemma (pruning) on the Korkine-Zolotarev flags of all near-tight tuples of B7.
  B9  Optional: the output files of the tree search and of the exhaustive searches, if present
      (tree4.out, tree5.out, tree6a.out, tree6b.out, brute5_300.txt, brute6_200.txt).
  B10 The number of orbits of first flag vectors within the bound of the pruning lemma at the root, and the
      comparison of the table for U_C with the four cases with k = 3 in Theorem B of Cordella (arXiv:2609.03444).
"""
import itertools, os, random, sys, time
from fractions import Fraction as F
from math import gcd, isqrt, floor, ceil

T0 = time.time()
def done(msg): print("PASS %s   [%.0f s]" % (msg, time.time() - T0)); sys.stdout.flush()

# ---------------------------------------------------------------- basic tools
def dist(z):
    z = F(z); z -= z.numerator // z.denominator
    return min(z, 1 - z)

def ml(v):
    """Exact ML of a tuple of positive integers by the corner lemma (integer arithmetic)."""
    v = sorted(set(abs(int(x)) for x in v)); assert v and v[0] > 0
    bn, bd = 0, 1; seen = set()
    for i, a in enumerate(v):
        for b in v[i:]:
            q = a + b
            if q in seen: continue
            seen.add(q)
            for m in range(1, q // 2 + 1):
                mn = q
                for x in v:
                    r = (x * m) % q
                    if q - r < r: r = q - r
                    if r < mn:
                        mn = r
                        if mn * bd <= bn * q: break
                if mn * bd > bn * q: bn, bd = mn, q
    return F(bn, bd)

def near_tight(v):
    """ML(v) < 1/n, decided exactly."""
    n = len(v)
    for i, a in enumerate(v):
        for b in v[i:]:
            q = a + b
            for m in range(1, q // 2 + 1):
                ok = True
                for x in v:
                    r = (x * m) % q
                    if q - r < r: r = q - r
                    if r * n < q: ok = False; break
                if ok: return False
    return True

def int_kernel(M):
    """Basis of {x in Z^n : M x = 0} for an integer matrix M (list of rows), by unimodular column operations."""
    n = len(M[0]); A = [list(r) for r in M]; T = [[int(i == j) for j in range(n)] for i in range(n)]
    col = 0
    for row in range(len(A)):
        while True:
            nz = [j for j in range(col, n) if A[row][j] != 0]
            if len(nz) <= 1: break
            p = min(nz, key=lambda j: abs(A[row][j]))
            for j in nz:
                if j == p: continue
                q = A[row][j] // A[row][p]
                for r in range(len(A)): A[r][j] -= q * A[r][p]
                for r in range(n): T[r][j] -= q * T[r][p]
        nz = [j for j in range(col, n) if A[row][j] != 0]
        if nz:
            p = nz[0]
            for r in range(len(A)): A[r][col], A[r][p] = A[r][p], A[r][col]
            for r in range(n): T[r][col], T[r][p] = T[r][p], T[r][col]
            col += 1
    return [[T[r][j] for r in range(n)] for j in range(col, n)]

def ml_torus2(forms):
    """Exact max over T^2 of min_i ||s_i x + r_i y||, forms = [(s_i, r_i)]: all candidate points where three signed
    branches are equal, or two proportional forms are at a common level and a third at a half integer, or two
    independent forms are at half integers.  Independent of the zonotope formula."""
    forms = [(int(s), int(r)) for s, r in forms if (s, r) != (0, 0)]
    n = len(forms)
    def val(x, y): return min(dist(s * x + r * y) for s, r in forms)
    def det3(A): return (A[0][0]*(A[1][1]*A[2][2]-A[1][2]*A[2][1]) - A[0][1]*(A[1][0]*A[2][2]-A[1][2]*A[2][0]) + A[0][2]*(A[1][0]*A[2][1]-A[1][1]*A[2][0]))
    def solve3(A, b):
        d = det3(A); out = []
        for c in range(3):
            Mx = [list(row) for row in A]
            for i in range(3): Mx[i][c] = b[i]
            out.append(F(det3(Mx), d))
        return out
    B = [abs(s) + abs(r) + 1 for s, r in forms]
    best = F(0)
    for (i, j, m) in itertools.combinations(range(n), 3):
        for sg in itertools.product((1, -1), repeat=3):
            A = [[forms[i][0], forms[i][1], -sg[0]], [forms[j][0], forms[j][1], -sg[1]], [forms[m][0], forms[m][1], -sg[2]]]
            if det3(A) == 0: continue
            for ki in range(0, B[i] + 1):                    # a common translation by Z^2 allows k_i >= 0 ... keep the full range for the others
                for kj in range(-B[j], B[j] + 1):
                    for km in range(-B[m], B[m] + 1):
                        for kk in ((ki, kj, km), (-ki, kj, km)):
                            x, y, d = solve3(A, kk)
                            if d <= best or d > F(1, 2): continue
                            best = max(best, val(x, y))
    for (i, j) in itertools.combinations(range(n), 2):
        if forms[i][0] * forms[j][1] != forms[j][0] * forms[i][1]: continue
        for m in range(n):
            if m in (i, j): continue
            for sg in itertools.product((1, -1), repeat=2):
                A = [[forms[i][0], forms[i][1], -sg[0]], [forms[j][0], forms[j][1], -sg[1]], [forms[m][0], forms[m][1], 0]]
                if det3(A) == 0: continue
                for ki in range(-B[i], B[i] + 1):
                    for kj in range(-B[j], B[j] + 1):
                        for km in range(-B[m], B[m] + 1):
                            x, y, d = solve3(A, (ki, kj, F(2 * km + 1, 2)))
                            if d <= best or d > F(1, 2): continue
                            best = max(best, val(x, y))
    for (i, j) in itertools.combinations(range(n), 2):
        det = forms[i][0] * forms[j][1] - forms[j][0] * forms[i][1]
        if det == 0: continue
        for ki in range(-B[i], B[i] + 1):
            for kj in range(-B[j], B[j] + 1):
                bi, bj = F(2 * ki + 1, 2), F(2 * kj + 1, 2)
                x = F(bi * forms[j][1] - bj * forms[i][1], det); y = F(forms[i][0] * bj - forms[j][0] * bi, det)
                best = max(best, val(x, y))
    return best

# ---------------------------------------------------------------- Section "codimension two"
def proper(cols):
    """columns generate Z^2 and for every i the others span R^2"""
    n = len(cols); g = 0
    for i in range(n):
        for j in range(i + 1, n): g = gcd(g, cols[i][0] * cols[j][1] - cols[i][1] * cols[j][0])
    if g != 1: return False
    for i in range(n):
        if not any(cols[a][0] * cols[b][1] - cols[a][1] * cols[b][0] != 0 for a in range(n) for b in range(a + 1, n) if a != i and b != i): return False
    return True

def zonotope_ml(cols):
    """ML(U) by Lemma (zonotopal form), with all minimizers t* (up to sign) of the gauge on the coset omega + 2Z^2."""
    n = len(cols)
    sx = sum(c[0] for c in cols); sy = sum(c[1] for c in cols)
    if sx % 2 == 0 and sy % 2 == 0: return F(1, 2), []
    X = sum(abs(c[0]) for c in cols); Y = sum(abs(c[1]) for c in cols)
    Del = [sum(abs(c[0] * e[1] - c[1] * e[0]) for e in cols) for c in cols]
    best = None; arg = []
    for x in range(-X, X + 1):
        if (x - sx) % 2: continue
        for y in range(-Y, Y + 1):
            if (y - sy) % 2: continue
            g = max(F(abs(c[0] * y - c[1] * x), D) for c, D in zip(cols, Del) if D)
            if best is None or g < best: best, arg = g, [(x, y)]
            elif g == best: arg.append((x, y))
    return (1 - best) / 2, arg

def egcd(a, b):
    if b == 0: return (abs(a), (1 if a >= 0 else -1), 0)
    g, x, y = egcd(b, a % b)
    return g, y, x - (a // b) * y

def contact_triples(cols):
    """All triples (g, N-g, d) produced by Proposition (contact) and Lemma (three runners), over all minimizers,
    edges and admissible Q.  Returns (ML(U), list of (N, k, Q, triple))."""
    mu, mins = zonotope_ml(cols)
    out = []
    if mu == F(1, 2): return mu, out
    rho = 1 - 2 * mu
    Del = [sum(abs(c[0] * e[1] - c[1] * e[0]) for e in cols) for c in cols]
    for (x, y) in mins:
        dirs = set()
        for c, D in zip(cols, Del):
            if D == 0: continue
            if F(abs(c[0] * y - c[1] * x), D) != rho: continue
            g = gcd(abs(c[0]), abs(c[1])); u = (c[0] // g, c[1] // g)
            if u[0] < 0 or (u[0] == 0 and u[1] < 0): u = (-u[0], -u[1])
            dirs.add(u)
        for (ux, uy) in dirs:
            gg, a, b = egcd(ux, uy); assert a * ux + b * uy == 1
            # unimodular map p -> (det(p,u), a p_x + b p_y), which sends u to (0,1)
            tx = uy * x - ux * y; ty = a * x + b * y
            if tx < 0: tx, ty = -tx, -ty
            e = N = Q0 = 0
            for c in cols:
                if c == (0, 0): continue
                px = uy * c[0] - ux * c[1]; py = a * c[0] + b * c[1]
                if px == 0: e += abs(py)
                else:
                    if px < 0: px, py = -px, -py
                    N += px; Q0 += py
            k = tx
            assert F(k, N) == rho and 0 < k < N and (N - k) % 2 == 0 and abs(N * ty - k * Q0) <= k * e
            kp = (N - k) // 2
            found = False
            for Q in range(Q0 - e + 1, Q0 + e, 2):
                if abs(N * ty - k * Q) > k: continue
                found = True
                # (a) and (b)
                assert all(dist(F(j * Q, N)) < F(kp, N) for j in range(kp + 1, N - kp))
                assert dist(F(kp * Q, N)) >= F(kp, N)
                d = gcd(Q, N); assert k * d <= N
                gs = [g for g in range(1, N) if gcd(g, N) == 1 and (g * Q + d) % N == 0]
                assert gs
                out.append((N, k, Q, (gs[0], N - gs[0], d)))
            assert found
    return mu, out

def checkA1(samples=60, seed=1):
    rnd = random.Random(seed); cnt = 0
    while cnt < samples:
        cols = [(rnd.randint(-2, 2), rnd.randint(-2, 2)) for _ in range(4)]
        if not proper(cols): continue
        M = [[c[0] for c in cols], [c[1] for c in cols]]
        ker = int_kernel(M); assert len(ker) == 2
        forms = [(ker[0][i], ker[1][i]) for i in range(4)]
        assert ml_torus2(forms) == zonotope_ml(cols)[0], cols
        cnt += 1
    done("A1: zonotope formula = independent exact maximizer on %d random subtori of T^4" % cnt)

def checkA2():
    tot = half = chk = 0
    for n, K in ((4, 2), (5, 1)):
        vals = range(-K, K + 1)
        allc = [(x, y) for x in vals for y in vals if x > 0 or (x == 0 and y >= 0)]
        for cols in itertools.combinations_with_replacement(allc, n):
            if not proper(cols): continue
            tot += 1
            mu, trip = contact_triples(list(cols))
            if mu == F(1, 2): half += 1; continue
            assert trip
            for (N, k, Q, t) in trip:
                assert ml(t) == mu, (cols, N, k, Q, t)
                chk += 1
    done("A2: %d subtori of codimension two (%d with ML = 1/2), %d triples (g,N-g,d) compared" % (tot, half, chk))

def cond_ab(N, kp, Q):
    """(a) and (b) of the proposition on the contact, in integers"""
    r = (kp * Q) % N
    if min(r, N - r) < kp: return False
    for j in range(kp + 1, N - kp):
        r = (j * Q) % N
        if min(r, N - r) >= kp: return False
    return True

def checkA3(NMAX=90):
    cnt = 0
    for N in range(3, NMAX):
        for kp in range(1, (N + 1) // 2):
            k = N - 2 * kp
            if k < 1: continue
            for Q in range(N):
                if not cond_ab(N, kp, Q): continue
                d = gcd(Q, N); assert k * d <= N
                gs = [g for g in range(1, N) if gcd(g, N) == 1 and (g * Q + d) % N == 0]
                assert gs
                for g in (gs[0], gs[-1]):
                    assert ml((g, N - g, d)) == F(kp, N), (N, k, Q, g)
                cnt += 1
    done("A3: Lemma (three runners) for all %d admissible (N,k,Q) with N < %d" % (cnt, NMAX))

def arith_values(NMAX):
    S = set()
    for N in range(3, NMAX + 1):
        for kp in range(1, (N + 1) // 2):
            if N - 2 * kp < 1 or F(kp, N) in S: continue
            for Q in range(N):
                if cond_ab(N, kp, Q):
                    S.add(F(kp, N)); break
    return S

def checkA4(B=40):
    S = arith_values(2 * B + B)
    cnt = 0
    for a in range(1, B + 1):
        for b in range(a, B + 1):
            for c in range(b, B + 1):
                if gcd(gcd(a, b), c) != 1: continue
                m = ml((a, b, c)); cnt += 1
                assert m == F(1, 2) or m in S, (a, b, c, m)
    # 9/25 is not a three-runner value: (iii) fails for every N = 25 j up to the bound
    assert F(9, 25) not in S
    done("A4: the values of all %d primitive triples with entries <= %d satisfy (iii) of the corollary with N <= %d; 9/25 does not" % (cnt, B, 3 * B))

def checkA5():
    # U(A,B,C) = {A y1 + B y2 + C y3 = 0, u = H y2}, H = N/2: characters (A,B,C,0) and (0,H,0,-1)
    for (A, B, C) in ((1, 9, 2), (2, 55, 3), (1, 13, 2), (3, 12, 1), (2, 23, 3)):
        N = A + B + C; H = N // 2
        assert N % 4 == 0 and N >= 2 * (A + C) + 2
        cols = [(A, 0), (B, H), (C, 0), (0, -1)]
        mu, trip = contact_triples(cols)
        assert mu == F(1, 2) - F(1, N)
        assert any((n_, k, Q % n_) == (N, 2, H) and sorted(t) == sorted((1, N - 1, H)) for (n_, k, Q, t) in trip), trip
        assert ml((1, N - 1, H)) == mu
    # the subtorus of the remark on slicing: 4y1+21y2+5y3 = 0, u = 2y1+3y2+3y3
    cols = [(4, 2), (21, 3), (5, 3), (0, -1)]
    mu, trip = contact_triples(cols)
    assert mu == F(13, 30)
    assert any(n_ == 30 and k == 4 and Q % 30 in (8, 22) and sorted(t) == [2, 11, 19] for (n_, k, Q, t) in trip), trip
    assert ml((2, 11, 19)) == F(13, 30) and ml((1, 8, 29)) == F(13, 30)
    # the subtorus {(10X+Y, -49X-5Y, 9X, Y)}: its character lattice is the kernel of the transpose
    lam = [[10, -49, 9, 0], [1, -5, 0, 1]]
    ch = int_kernel(lam); assert len(ch) == 2
    cols = [(ch[0][i], ch[1][i]) for i in range(4)]
    mu, trip = contact_triples(cols)
    assert mu == F(43, 103)
    assert any(n_ == 103 and k == 17 and Q % 103 in (25, 78) and sorted(t) == [1, 33, 70] for (n_, k, Q, t) in trip), trip
    assert ml((1, 33, 70)) == F(43, 103) and ml((1, 102, 25)) == F(43, 103)
    # strictness in (a): N = 25, k' = 9, Q = 7
    N, kp, Q = 25, 9, 7
    assert dist(F(kp * Q, N)) >= F(kp, N)
    assert all(dist(F(j * Q, N)) <= F(kp, N) for j in range(kp + 1, N - kp))
    assert [j for j in range(kp + 1, N - kp) if dist(F(j * Q, N)) == F(kp, N)] == [12, 13]
    # remark on distinct entries
    for s in range(1, 40): assert ml((1, 2 * s, 2 * s + 2)) == F(s, 2 * s + 1) == ml((1, 2 * s))
    assert ml((1, 3, 5)) == F(1, 2)
    done("A5: the examples U(A,B,C), 13/30 = ML(2,11,19), 43/103 = ML(1,33,70), and N=25, k'=9, Q=7")


# ---------------------------------------------------------------- Section "the three-runner spectrum"
def params3(NMAX):
    """all (k, H, a, j, N) of the theorem with N = kH - 2ja <= NMAX"""
    out = []
    for k in range(1, NMAX + 1):
        for a in range(0, k):
            if gcd(a, k) != 1: continue
            for j in range(0, k // 2 + 1):
                H = max(3, a + j + 1)
                if H % 2 == 0: H += 1
                while k * H - 2 * j * a <= NMAX:
                    out.append((k, H, a, j, k * H - 2 * j * a)); H += 2
    return out

def formula_values(NMAX): return {F(N - k, 2 * N) for (k, H, a, j, N) in params3(NMAX)}

def checkC1(NM=150):
    form = {(N, k) for (k, H, a, j, N) in params3(NM)}
    pairs = adm = 0
    for N in range(2, NM + 1):
        for k in range(1, N):
            if (N - k) % 2: continue
            pairs += 1; kp = (N - k) // 2
            ok = any(cond_ab(N, kp, Q) for Q in range(N))
            assert ok == ((N, k) in form), (N, k)
            adm += ok
    assert all(N > k and (N - k) % 2 == 0 for (N, k) in form)
    done("C1: %d pairs (N,k) with N <= %d, %d admissible, equal to the pairs N = kH - 2ja" % (pairs, NM, adm))

def checkC2(NM=110):
    ci = cii = 0
    for (k, H, a, j, N) in params3(NM):
        mu = F(N - k, 2 * N); c = k - 2 * j; w = H - a
        if a >= 1 and gcd(a, H) == 1:
            assert ml((a, H - a, N - a)) == mu and N - a == k * H - (2 * j + 1) * a, (k, H, a, j); ci += 1
        d = gcd(c, w); found = None
        for al in range(-N, N + 1):
            if c != 0:
                if (al * w - d) % c: continue
                be = (al * w - d) // c
                if gcd(al * a + be * k, N) == 1: found = (al, be); break
            elif al * w == d:
                for be in range(-N, N + 1):
                    if gcd(al * a + be * k, N) == 1: found = (al, be); break
                if found: break
        assert found, (k, H, a, j)
        g = (found[0] * a + found[1] * k) % N
        assert 0 < g < N and ml((g, N - g, d)) == mu, (k, H, a, j); cii += 1
    done("C2: witness triples for all parameters with N <= %d: %d in (i), %d in (ii)" % (NM, ci, cii))

def in_family_i(x, h):
    s = h - x
    if not (0 < s < 2): return False
    for a in range(1, h - 1):
        for j in range(1, h - a):
            kk = F(2 * j * a) / s
            if kk.denominator == 1 and j * a < kk and a < kk and 2 * j <= kk and gcd(a, int(kk)) == 1: return True
    return False

def window_extra(h):
    """quadruples (H,a,j,k) of the theorem with H > h and x = H - 2ja/k in (h-2,h), and the numbers x not in family (i)"""
    quads = []; extra = {}
    for H in range(h + 2, 3 * h - 2, 2):
        for a in range(1, H):
            for j in range(1, H - a):
                for k in range(max(a + 1, 2 * j), j * a):
                    if gcd(a, k) != 1: continue
                    x = F(H) - F(2 * j * a, k)
                    if h - 2 < x < h:
                        quads.append((H, a, j, k))
                        if not in_family_i(x, h): extra.setdefault(x, []).append((H, a, j, k))
    return quads, extra

def list_b(K):
    return {F(2 * k - r, 5 * k - 2 * r) for k in range(2, K + 1) for r in (1, 2, 3, 4)
            if (r == 1 and k >= 2) or (r == 2 and k >= 3) or (r == 3 and k >= 4) or (r == 4 and k >= 5 and k % 2 == 1)}
def list_c(K):
    return {F(3 * k - r, 7 * k - 2 * r) for k in range(2, K + 1) for r in range(1, 10)
            if (r == 1 and k >= 2) or (r == 2 and k >= 3) or (r == 3 and k >= 4) or (r == 4 and k >= 5 and (k % 2 == 1 or k >= 8))
            or (r == 5 and k >= 6) or (r == 6 and k >= 7 and k % 6 != 0) or (r == 7 and k in (8, 9)) or (r == 8 and k >= 9 and k % 2 == 1)
            or (r == 9 and k >= 10 and k % 3 != 0)}

def checkC3():
    sizes = []; nq = []
    for h in (3, 5, 7, 9, 11, 13):
        quads, extra = window_extra(h); sizes.append(len(extra)); nq.append(len(quads))
        if h == 7: assert extra == {F(21, 4): [(9, 5, 3, 8)], F(49, 9): [(9, 4, 4, 9)]}
        if h == 9: assert sorted((x - 1) / (2 * x) for x in extra) == [F(37, 86), F(41, 95), F(45, 104)]
    assert sizes == [0, 0, 2, 3, 20, 36] and nq[:3] == [0, 8, 50], (sizes, nq)
    # every x in X in a window, with N <= 600, is in family (i) or in the finite set
    for h in (3, 5, 7):
        _, extra = window_extra(h)
        for (k, H, a, j, N) in params3(600):
            x = F(N, k)
            if h - 2 < x < h: assert in_family_i(x, h) or x in extra
    assert {3 * v.denominator - 7 * v.numerator for v in list_c(60)} == set(range(1, 10))
    done("C3: windows: 0, 8, 50 quadruples for h = 3, 5, 7; finite sets with 0, 0, 2, 3, 20, 36 elements for h = 3, ..., 13")

def window_lists_check(T, QMAX):
    """T: set of three-runner values; compare with the lists (a), (b), (c) for denominators <= QMAX"""
    Ta = {v for v in T if v < F(1, 3)}; Tb = {v for v in T if F(1, 3) < v < F(2, 5)}; Tc = {v for v in T if F(2, 5) < v < F(3, 7)}
    La = {F(s, 3 * s + 1) for s in range(1, 3 * QMAX)}; Lb = list_b(3 * QMAX); Lc = list_c(3 * QMAX)
    assert Ta <= La and Tb <= Lb and Tc <= Lc
    return len(Ta), len(Tb), len(Tc), La, Lb, Lc

def checkC4(B=40):
    T = set(); cnt = 0
    for a in range(1, B + 1):
        for b in range(a + 1, B + 1):
            for c in range(b + 1, B + 1):
                if gcd(gcd(a, b), c) != 1: continue
                m = ml((a, b, c)); cnt += 1
                if m < F(1, 2): T.add(m)
    assert formula_values(B) <= T <= formula_values(2 * B)
    na, nb, nc, La, Lb, Lc = window_lists_check(T, 2 * B)
    for L, lo, hi in ((La, F(0), F(1, 3)), (Lb, F(1, 3), F(2, 5)), (Lc, F(2, 5), F(3, 7))):
        assert {v for v in L if v.denominator <= B} <= T
    done("C4: %d primitive triples of distinct speeds <= %d, %d values below 1/2, all of the form of the theorem with N <= %d; lists (a), (b), (c)" % (cnt, B, len(T), 2 * B))

def checkC5():
    for t, v in (((4, 23, 29), F(21, 52)), ((2, 13, 29), F(17, 42)), ((3, 22, 27), F(20, 49)), ((1, 33, 70), F(43, 103))): assert ml(t) == v
    for k in range(2, 40): assert ml((1, 2, 3 * (k - 1))) == F(k - 1, 3 * k - 2)
    for i in range(3, 40, 2): assert ml((2, 3, 5 * i)) == F(2 * i, 5 * i + 2)
    for i in range(4, 40): assert ml((1, 4, 5 * i + 3)) == F(2 * i + 1, 5 * i + 4)
    # the cyclic group generated by (1,2,3)/14
    vals = [min(dist(F(m, 14)), dist(F(2 * m, 14)), dist(F(3 * m, 14))) for m in range(14)]
    assert max(vals) == F(3, 14) and [m for m in range(14) if vals[m] == F(3, 14)] == [3, 11]
    # Delta = <(1/8,1/8,0,1/4)> + T_(1,-3,-4,-2): all breakpoints of G on a component have denominator dividing 3360
    D = 3360; best = []
    for jj in range(2):
        off = [jj * F(1, 8), jj * F(1, 8), F(0), jj * F(1, 4)]
        best.append(max(min(dist(F(m, D) + off[0]), dist(F(-3 * m, D) + off[1]), dist(F(-4 * m, D) + off[2]), dist(F(-2 * m, D) + off[3])) for m in range(D)))
    assert best == [F(1, 5), F(3, 14)]
    t = F(1, 4); assert all(dist(x - y) == 0 for x, y in zip((t, -3 * t, -4 * t, -2 * t), (F(1, 4), F(1, 4), F(0), F(1, 2))))
    assert F(1, 5) < F(3, 14) < F(2, 9)
    done("C5: values of the remarks, the three families, and the two subgroups with largest value 3/14")

def checkC6():
    p = os.path.join(os.path.dirname(os.path.abspath(__file__)), "tri400.txt")
    if not os.path.exists(p): done("C6: tri400.txt not present, skipped"); return
    T = {F(int(l.split()[0]), int(l.split()[1])) for l in open(p) if l.strip()}
    F400 = formula_values(400); F800 = formula_values(800)
    assert F400 <= T <= F800
    na, nb, nc, La, Lb, Lc = window_lists_check(T, 800)
    for L in (La, Lb, Lc): assert {v for v in L if v.denominator <= 400} <= T
    done("C6: %d values of triples of distinct speeds <= 400; the %d values of the theorem with N <= 400 are among them, and all of them have the form of the theorem with N <= 800; windows: %d, %d, %d values" % (len(T), len(F400), na, nb, nc))

# ---------------------------------------------------------------- Section "five and six speeds"
VA, VB = (1, 2, 3, 4, 5), (1, 3, 4, 5, 9)

def superlevel(V, d):
    """{Y in [0,1] : ||vY|| >= d for all v in V} as a sorted list of closed intervals (points are degenerate intervals)."""
    pts = {F(0), F(1)}
    for v in V:
        for k in range(v + 1):
            for e in (k + d, k + 1 - d):
                y = F(e) / v
                if 0 <= y <= 1: pts.add(y)
    pts = sorted(pts); ok = lambda y: all(dist(v * y) >= d for v in V)
    out = []
    for a, b in zip(pts, pts[1:]):
        if ok((a + b) / 2):
            if out and out[-1][1] == a: out[-1][1] = b
            else: out.append([a, b])
    for p in pts:
        if ok(p) and not any(a <= p <= b for a, b in out): out.append([p, p])
    return sorted(map(tuple, out))

def checkB1():
    cnt = 0
    for V, thr in ((VA, F(1, 7)), (VB, F(2, 13))):
        ds = [F(1, 6)] + [thr + F(j, 997) * (F(1, 6) - thr) for j in range(1, 997, 83)] + [thr + F(1, 10**9)]
        for d in ds:
            I = (d, (1 - d) / 5)
            assert superlevel(V, d) == sorted([I, (1 - I[1], 1 - I[0])]), (V, d)
            cnt += 1
        for d in [F(1, 8), F(1, 7), F(2, 13), F(3, 20), thr]:
            I = (d, (1 - d) / 5); S = superlevel(V, d)
            assert any(a <= I[0] and I[1] <= b for a, b in S) and any(a <= 1 - I[1] and 1 - I[0] <= b for a, b in S)
            cnt += 1
        assert superlevel(V, F(1, 6) + F(1, 10**6)) == []
        assert len(superlevel(V, thr)) > 2          # the thresholds 1/7 and 2/13 are sharp
    done("B1: superlevel sets of (1,2,3,4,5) and (1,3,4,5,9) at %d levels" % cnt)

def checkB2(AMAX=150, BMAX=5):
    cnt = 0
    for V in (VA, VB):
        for b in range(1, BMAX + 1):
            for a in range(1, AMAX + 1):
                if gcd(a, b) != 1: continue
                m = ml(tuple(b * x for x in V) + (a,)); cnt += 1
                if b == 1 and a % 6 == 0:
                    s = a // 6
                    want = F(2, 13) if (V == VB and s == 1) else F(s, 6 * s + 1)
                else: want = F(1, 6)
                assert m == want, (V, a, b, m)
    assert [dist(F(6 * x, 13)) * 13 for x in (1, 3, 4, 5, 9, 6)] == [6, 5, 2, 4, 2, 3]
    done("B2: ML(bV + {a}) for V = (1,2,3,4,5), (1,3,4,5,9), a <= %d, b <= %d (%d sets)" % (AMAX, BMAX, cnt))

FORMS_C = [(1, 0), (0, 1), (1, 1), (2, 1), (3, 1), (3, 2)]
CELLS_C = [((F(1, 6), F(1, 6)), [(-1, -1), (-1, 2), (1, -1)]),
           ((F(1, 6), F(1, 3)), [(-1, 1), (-1, 4), (1, -2)]),
           ((F(1, 3), F(1, 6)), [(-2, 5), (0, -1), (1, -1)]),
           ((F(1, 2), F(1, 6)), [(-3, 5), (0, -1), (1, -1)]),
           ((F(1, 2), F(1, 3)), [(-3, 4), (0, 1), (1, -2)]),
           ((F(2, 3), F(1, 6)), [(-1, 2), (0, -1), (2, -1)])]

def clip(poly, a, b, c):
    """keep the part of the convex polygon with a x + b y >= c"""
    out = []
    for i in range(len(poly)):
        p = poly[i]; q = poly[(i + 1) % len(poly)]
        fp = a * p[0] + b * p[1] - c; fq = a * q[0] + b * q[1] - c
        if fp >= 0: out.append(p)
        if (fp > 0 and fq < 0) or (fp < 0 and fq > 0):
            t = fp / (fp - fq); out.append((p[0] + t * (q[0] - p[0]), p[1] + t * (q[1] - p[1])))
    res = []
    for p in out:
        if not res or res[-1] != p: res.append(p)
    if len(res) > 1 and res[0] == res[-1]: res.pop()
    return res

def polygon_C(kappa, d):
    poly = [(F(0), F(0)), (F(1), F(0)), (F(1), F(1)), (F(0), F(1))]
    for (a, b), k in zip(FORMS_C, kappa):
        poly = clip(poly, F(a), F(b), k + d)
        if not poly: return []
        poly = clip(poly, F(-a), F(-b), -(k + 1 - d))
        if not poly: return []
    return poly

def checkB3():
    d0, d1 = F(1, 6), F(1, 7); eps = d0 - d1
    found = {}
    for kappa in itertools.product(range(1), range(1), range(2), range(3), range(4), range(5)):
        P1 = polygon_C(kappa, d1)
        if not P1: continue
        P0 = polygon_C(kappa, d0)
        assert len(set(P0)) == 1
        c = P0[0]
        act = []
        for (a, b), k in zip(FORMS_C, kappa):
            v = a * c[0] + b * c[1] - k
            if v == d0: act.append((a, b))
            if v == 1 - d0: act.append((-a, -b))
        assert len(act) == 3
        big = F(10**6); Q = [(-big, -big), (big, -big), (big, big), (-big, big)]
        for (a, b) in act: Q = clip(Q, F(a), F(b), F(-1))
        Q = sorted(set(Q)); assert len(Q) == 3 and all(abs(q[0]) < 100 and abs(q[1]) < 100 for q in Q)
        assert sorted(set((c[0] + eps * q[0], c[1] + eps * q[1]) for q in Q)) == sorted(set(P1))
        found[c] = [(int(q[0]), int(q[1])) for q in Q]
        assert polygon_C(kappa, d0 + F(1, 10**6)) == []
    assert len(found) == 12
    for c, Q in CELLS_C:
        assert found[c] == sorted(Q), (c, found[c])
        m = ((1 - c[0]) % 1, (1 - c[1]) % 1)
        assert found[m] == sorted((-x, -y) for x, y in Q)
    done("B3: cells of U_C: 108 of the 120 polygons are empty at d = 1/7, the other 12 are the triangles +-(c_j + eps Q_j)")

def wC(A, B): return [A, B, A + B, 2 * A + B, 3 * A + B, 3 * A + 2 * B]
CRIT_C = lambda A, B: (A - B, 2 * A - B, A - 2 * B, A - 3 * B, 2 * A - 3 * B, A - 4 * B)
TABLE_C = {(0, 1): [(4, 1), (-1, 1), (-2, -1), (-1, -1)], (1, 0): [(1, -1), (1, 2), (-5, -2), (-5, -3)],
           (1, 3): [(4, 1), (4, 3), (1, 2), (-5, -2)], (1, 4): [(5, 2), (1, 1), (-1, 0), (-5, -3)],
           (1, 5): [(4, 3), (-1, 0), (-2, -1), (-1, -2)], (2, 3): [(5, 3), (-1, 1), (-4, -1), (-4, -3)]}
BOLD_C = {(0, 1): [(-2, -1), (-1, -1)], (1, 4): [(1, 1), (-1, 0)], (1, 5): [(-1, 0), (-2, -1)]}

def P_table(A, B):
    """P(A,B) of the theorem on lines of U_C, or None if 6 divides one of the six integers of (i)."""
    if any(x % 6 == 0 for x in CRIT_C(A, B)): return None
    a, b = A, B
    if (a % 6, b % 6) not in TABLE_C: a, b = -a, -b
    return max(al * a + be * b for al, be in TABLE_C[(a % 6, b % 6)])

def eps_star(A, B):
    best = None
    for (cx, cy), Q in CELLS_C:
        ph = B * cx - A * cy
        vals = [B * qx - A * qy for qx, qy in Q]
        H, L = max(vals), -min(vals); assert H > 0 and L > 0
        rp, rm = ceil(ph) - ph, ph - floor(ph)
        if rp == 0: return F(0)
        for e in (F(rp) / H, F(rm) / L):
            if best is None or e < best: best = e
    return best

def checkB4(N=24):
    cnt = nt = 0; worst = F(0)
    for A in range(-N, N + 1):
        for B in range(-N, N + 1):
            if gcd(abs(A), abs(B)) != 1: continue
            w = [abs(x) for x in wC(A, B)]
            if 0 in w: continue
            cnt += 1
            e = eps_star(A, B); m = ml(w)
            assert m == F(1, 6) - e, (A, B)
            P = P_table(A, B)
            assert (P is None) == (e == 0) == (m == F(1, 6))
            if P is not None:
                nt += 1
                assert P >= 7 and P % 6 in (1, 5) and m == F(P - 1, 6 * P) and len(set(w)) == 6
                q = m.denominator; assert q == (P if P % 6 == 1 else 3 * P) and max(w) < 3 * q
                worst = max(worst, F(max(w), q))
    # the direct evaluation used in the proof of the theorem: P >= 11 whenever |A|, |B| <= 45
    cnt45 = 0; pmin = None
    for A in range(-45, 46):
        for B in range(-45, 46):
            if gcd(abs(A), abs(B)) != 1 or 0 in wC(A, B): continue
            P = P_table(A, B)
            if P is None: continue
            assert eps_star(A, B) == F(1, 6 * P) and P >= 11 and P % 6 in (1, 5)
            cnt45 += 1; pmin = P if pmin is None else min(pmin, P)
    assert pmin == 11
    done("B4: lines of U_C with |A|,|B| <= %d: %d lines, %d with ML < 1/6, formula = corner lemma, max of max|w|/q = %s; P >= 11 on all %d lines with ML < 1/6 and |A|,|B| <= 45" % (N, cnt, nt, worst, cnt45))

def checkB5():
    classes = [(a, b) for a in range(6) for b in range(6) if gcd(gcd(a, b), 6) == 1]
    assert len(classes) == 24
    excluded = nsec = 0; tight_rays = set()
    for (a0, b0) in classes:
        fs = []; bad = False
        for (cx, cy), Q in CELLS_C:
            ph = (b0 * cx - a0 * cy) % 1
            if ph == 0: bad = True; break
            rp, rm = int(6 * (1 - ph)), int(6 * ph)
            for (qx, qy) in Q:
                fs.append((F(-qy, rp), F(qx, rp))); fs.append((F(qy, rm), F(-qx, rm)))
        assert bad == any(x % 6 == 0 for x in CRIT_C(a0, b0))
        if bad: excluded += 1; continue
        assert len(fs) == 36
        val = lambda f, A, B: f[0] * A + f[1] * B
        if (a0, b0) in TABLE_C: row = [(F(x), F(y)) for x, y in TABLE_C[(a0, b0)]]; bold = BOLD_C.get((a0, b0), [])
        else:
            key = ((-a0) % 6, (-b0) % 6); row = [(F(-x), F(-y)) for x, y in TABLE_C[key]]; bold = [(-x, -y) for x, y in BOLD_C.get(key, [])]
        assert all(f in fs for f in row)
        for f in row:                                        # residues of the four forms on the class
            r = int(f[0] * a0 + f[1] * b0) % 6
            assert r == (5 if (int(f[0]), int(f[1])) in bold else 1)
        dirs = set()
        for f, g in itertools.combinations(fs, 2):
            da, db = f[0] - g[0], f[1] - g[1]
            if da == 0 and db == 0: continue
            l = da.denominator * db.denominator // gcd(da.denominator, db.denominator)
            x, y = int(db * l), int(-da * l); g0 = gcd(abs(x), abs(y)); x //= g0; y //= g0
            dirs.add((x, y)); dirs.add((-x, -y))
        # sort the rays by angle exactly
        def half(p): return 0 if (p[1] > 0 or (p[1] == 0 and p[0] > 0)) else 1
        import functools
        def cmp(p, q):
            if half(p) != half(q): return half(p) - half(q)
            c = p[0] * q[1] - p[1] * q[0]
            return -1 if c > 0 else (1 if c < 0 else 0)
        dl = sorted(dirs, key=functools.cmp_to_key(cmp))
        for i in range(len(dl)):
            u, v = dl[i], dl[(i + 1) % len(dl)]
            assert u[0] * v[1] - u[1] * v[0] > 0
            p = (u[0] + v[0], u[1] + v[1])
            best = max(val(f, *p) for f in fs)
            win = {f for f in fs if val(f, *p) == best}
            assert len(win) == 1 and best > 0
            f = win.pop(); assert f in row, ((a0, b0), p, f)
            for r in (u, v): assert val(f, *r) == max(val(g, *r) for g in fs)
            res = int(f[0] * a0 + f[1] * b0) % 6
            mult = 3 if res == 1 else 9                      # 3q = 3P or 9P
            for r in (u, v):
                slack = mult * val(f, *r) - max(abs(x) for x in wC(*r))
                assert slack >= 0
                if slack == 0: tight_rays.add(r); assert 0 in wC(*r)
            assert any(mult * val(f, *r) - max(abs(x) for x in wC(*r)) > 0 for r in (u, v))
            nsec += 1
    assert excluded == 12
    assert tight_rays <= {(1, 0), (-1, 0), (1, -3), (-1, 3), (2, -3), (-2, 3)}
    done("B5: sector analysis: 24 classes, 12 excluded by (i), %d sectors in the other 12, the largest form is always one of the four of the table; size bound" % nsec)

def checkB6(PMAX=250):
    cnt = 0
    for P in range(11, PMAX + 1, 6):
        v = (6, abs(P - 12), P - 6, P, P + 6, 2 * P - 6)
        assert len(set(v)) == 6 and sorted(v) == sorted(abs(x) for x in wC(-6, 12 - P))
        assert P_table(-6, 12 - P) == P
        if P <= 131: assert ml(v) == F(P - 1, 6 * P)
        j = (P + 1) // 6
        m = next(m for m in range(3 * P) if (2 * m - j) % P == 0 and m % 3 == 2)
        ds = sorted(dist(F(x * m, 3 * P)) for x in v)
        assert ds[0] == ds[1] == F(P - 1, 6 * P) and dist(F((P + 6) * m, 3 * P)) == dist(F((2 * P - 6) * m, 3 * P)) == ds[0]
        cnt += 1
    done("B6: the family (6, |P-12|, P-6, P, P+6, 2P-6) for %d values of P = 5 mod 6 up to %d" % (cnt, PMAX))

FIVE = {(1, 3, 4, 5, 9): F(1, 6), (1, 2, 3, 5, 8): F(2, 11), (1, 3, 4, 5, 18): F(2, 11), (1, 4, 5, 6, 7): F(2, 11),
        (1, 3, 4, 5, 11): F(3, 16), (1, 7, 8, 9, 15): F(3, 16), (2, 5, 7, 8, 9): F(3, 16),
        (2, 3, 5, 8, 19): F(4, 21), (3, 5, 8, 9, 13): F(4, 21), (3, 5, 8, 11, 13): F(4, 21),
        (1, 3, 4, 5, 27): F(6, 31), (1, 4, 5, 6, 27): F(6, 31)}
SIX = {(1, 2, 5, 6, 7, 8): F(2, 13), (2, 5, 6, 8, 10, 11): F(2, 13), (1, 4, 5, 6, 7, 22): F(2, 13),
       (1, 2, 3, 5, 8, 18): F(3, 19), (2, 3, 5, 6, 8, 11): F(3, 19), (2, 5, 6, 7, 8, 11): F(3, 19),
       (1, 3, 4, 5, 18, 46): F(4, 25), (1, 3, 4, 5, 7, 24): F(5, 31), (1, 4, 5, 6, 7, 33): F(6, 37)}

def predicted(n, M):
    """the sets of the classification theorems with largest element <= M, with their values"""
    pred = {}
    if n == 5:
        for s in range(1, M // 5 + 1):
            pred[tuple(sorted((1, 2, 3, 4, 5 * s)))] = F(s, 5 * s + 1)
            pred[tuple(sorted((1, 3, 4, 7, 5 * s)))] = F(s, 5 * s + 1) if s >= 2 else F(2, 11)
        for k, v in FIVE.items():
            if max(k) <= M: assert k not in pred; pred[k] = v
    else:
        for s in range(1, M // 6 + 1):
            pred[tuple(sorted((1, 2, 3, 4, 5, 6 * s)))] = F(s, 6 * s + 1)
            pred[tuple(sorted((1, 3, 4, 5, 9, 6 * s)))] = F(s, 6 * s + 1) if s >= 2 else F(2, 13)
        for A in range(-M, M + 1):
            for B in range(-M, M + 1):
                if gcd(abs(A), abs(B)) != 1: continue
                w = [abs(x) for x in wC(A, B)]
                if 0 in w or max(w) > M: continue
                P = P_table(A, B)
                if P is None: continue
                key = tuple(sorted(w)); val = F(P - 1, 6 * P)
                assert len(set(key)) == 6 and pred.get(key, val) == val
                pred[key] = val
        for k, v in SIX.items():
            if max(k) <= M: assert k not in pred; pred[k] = v
    return pred

def schur(v): s = set(v); return any(a + b in s for a, b in itertools.combinations(v, 2))

def enumerate_near_tight(n, M):
    """independent exhaustive enumeration: all primitive n-subsets of {1..M} with ML < 1/n"""
    times = [(a, q) for q in range(2, 40) for a in range(1, q // 2 + 1) if gcd(a, q) == 1]
    bad = [0] * (M + 1)                                      # bit t set: speed x is closer than 1/n to an integer at time t
    for x in range(1, M + 1):
        for t, (a, q) in enumerate(times):
            r = (x * a) % q
            if q - r < r: r = q - r
            if r * n < q: bad[x] |= 1 << t
    full = (1 << len(times)) - 1
    out = {}
    def rec(start, chosen, acc):
        if len(chosen) == n:
            if acc != full: return
            g = 0
            for x in chosen: g = gcd(g, x)
            if g == 1 and near_tight(chosen): out[tuple(chosen)] = ml(chosen)
            return
        for x in range(start, M - (n - len(chosen)) + 2):
            rec(x + 1, chosen + [x], acc | bad[x])
    rec(1, [], 0)
    return out

NEAR = {}
def checkB7(M5=34, M6=24):
    for k, v in list(FIVE.items()) + list(SIX.items()):
        g = 0
        for x in k: g = gcd(g, x)
        assert ml(k) == v and schur(k) and g == 1
    for k in FIVE:                                           # not on the two critical subtori
        assert not any(all(a * b in k for b in u) for a in k for u in ((1, 2, 3, 4), (1, 3, 4, 7)))
    onC = set()
    for A in range(-60, 61):
        for B in range(-60, 61):
            if gcd(abs(A), abs(B)) == 1: onC.add(tuple(sorted(abs(x) for x in wC(A, B))))
    for k in SIX:                                            # not on U_A, U_B, U_C
        assert not any(all(a * b in k for b in u) for a in k for u in (VA, VB)) and k not in onC
    assert tuple(sorted(wC(1, 3))) == (1, 3, 4, 5, 6, 9) and P_table(1, 3) == 13
    for n, M in ((5, M5), (6, M6)):
        got = enumerate_near_tight(n, M); want = predicted(n, M)
        assert got == want, (n, sorted(set(got) ^ set(want))[:5])
        assert all(schur(k) for k in got)
        NEAR[n] = sorted(got)
        tight = [k for k, v in got.items() if v == F(1, n + 1)]
        assert tight == ([(1, 2, 3, 4, 5), (1, 3, 4, 5, 9)] if n == 5 else [(1, 2, 3, 4, 5, 6)])
        print("      n = %d: %d near-tight primitive sets with largest element <= %d, as predicted" % (n, len(got), M))
    # no line of U_C with max|w| < 21 has P = 7 (tight instances)
    for A in range(-20, 21):
        for B in range(-20, 21):
            if gcd(abs(A), abs(B)) == 1 and 0 not in wC(A, B) and max(abs(x) for x in wC(A, B)) < 21: assert P_table(A, B) != 7
    # the counts of the searches for the Schur triple proposition
    assert len(predicted(5, 70)) == 40 and len(predicted(6, 46)) == 74
    # the two forms of the six-speed spectrum
    for j in range(1, 50): P = 6 * j + 5; s = 3 * j + 2; assert F(P - 1, 6 * P) == F(s, 6 * s + 3)
    done("B7: classification for five and six speeds against an independent enumeration; sporadic values; Schur triples; tight instances")

# ---- flags
def dot(a, b): return sum(x * y for x, y in zip(a, b))
def kz_flag(v, H=3):
    """The first n-2 vectors of a Korkine-Zolotarev flag of the relation lattice of v, by exhaustive enumeration of the
    relations with entries in [-H, H], and the numbers m_1..m_{n-1} (the last one from the covolume |v|^2).
    The enumeration is complete for the purpose: see the assertion below."""
    n = len(v)
    rel = [h for h in itertools.product(range(-H, H + 1), repeat=n) if any(h) and dot(h, v) == 0]
    flag = []; ortho = []; ms = []
    for k in range(1, n - 1):
        best = None
        for h in rel:
            p = [F(x) for x in h]
            for g in ortho:
                c = dot(p, g) / dot(g, g); p = [x - c * y for x, y in zip(p, g)]
            m = dot(p, p)
            if m == 0: continue
            if best is None or m < best[0]: best = (m, h, p)
        assert best is not None
        m, h, p = best
        # completeness: a shortest vector of the projected lattice has a preimage of squared length at most m + sum(m_i)/4
        assert m + sum(ms, F(0)) / 4 <= H * H, "increase H"
        flag.append(h); ortho.append(p); ms.append(m)
    prod = F(1)
    for m in ms: prod *= m
    ms.append(F(dot(v, v)) / prod)                           # covol(L(v))^2 = |v|^2 = m_1 ... m_{n-1}
    return flag, ms

def checkB8():
    C = [F(0)]
    for t in range(8): C.append(1 + F(4, 3) * C[-1])
    cnt = 0
    for n in (5, 6):
        for v in NEAR[n]:
            if max(v) > (34 if n == 5 else 18): continue
            flag, ms = kz_flag(v, 4 if n == 6 else 5)
            for k in range(1, n - 1): assert 4 * ms[k] >= 3 * ms[k - 1]
            # pruning lemma at the root with the ball of centre (1/2,...,1/2) and radius 1/2 - 1/n
            rho2 = (F(1, 2) - F(1, n)) ** 2
            d = dist(F(sum(flag[0]), 2))
            assert rho2 - d * d / ms[0] < C[n - 2] / (3 * ms[0])
            cnt += 1
    done("B8: flags of %d near-tight tuples: ratio rule and pruning rule at the root" % cnt)

def checkB9():
    here = os.path.dirname(os.path.abspath(__file__)); seen = False
    def rd(name):
        p = os.path.join(here, name)
        return open(p).read().split("\n") if os.path.exists(p) else None
    exp = {4: ({(1, 2, 3, 8), (1, 3, 4, 14)}, {"U1", "U2"}),
           5: ({(1, 2, 3, 4, 5), (1, 2, 3, 4, 10), (1, 3, 4, 5, 7), (1, 3, 4, 7, 10), (1, 3, 4, 7, 15), (1, 3, 4, 7, 20), (1, 3, 4, 7, 25)} | set(FIVE), {"V1", "V2"}),
           6: ({(1, 2, 3, 4, 5, 6), (1, 2, 3, 4, 5, 12), (1, 3, 4, 5, 6, 9), (1, 3, 4, 5, 9, 12), (1, 3, 4, 5, 9, 18)} | set(SIX), {"UA", "UB", "UC"})}
    for n, files in ((4, ["tree4.out"]), (5, ["tree5.out"]), (6, ["tree6a.out", "tree6b.out"])):
        lines = []
        for f in files:
            L = rd(f)
            if L is None and f == "tree6a.out": L = []   # empty output; arXiv does not keep empty files
            if L is None: lines = None; break
            lines += L
        if lines is None: continue
        seen = True
        found = {tuple(map(int, l.split()[1:])) for l in lines if l.startswith("FOUND")}
        crit = {l.split()[1] for l in lines if l.startswith("CRIT")}
        assert not any(l.startswith("UNRESOLVED") for l in lines)
        assert found == exp[n][0] and crit == exp[n][1], (n, found ^ exp[n][0], crit)
        for v in found: assert near_tight(v)
        print("      tree output for n = %d: %d distinct lines found, critical leaves of types %s" % (n, len(found), sorted(crit)))
    for n, f, M in ((5, "brute5_300.txt", 300), (6, "brute6_200.txt", 200)):
        L = rd(f)
        if L is None: continue
        seen = True
        got = {}
        for l in L:
            t = l.split()
            if not t or t[0] != "NT": continue
            a, b = t[n + 2].split("/"); got[tuple(map(int, t[1:n + 1]))] = F(int(a), int(b))
        want = predicted(n, M)
        assert got == want, (n, len(got), len(want))
        print("      exhaustive search for n = %d up to %d: %d near-tight primitive sets, equal to the predicted list with the predicted values" % (n, M, len(got)))
    done("B9: output files of the tree search and of the exhaustive searches" + ("" if seen else " (no file present, skipped)"))

def checkB10():
    C = [F(0)]
    for t in range(8): C.append(1 + F(4, 3) * C[-1])
    counts = {}
    for n in (4, 5, 6):
        bound = C[n - 1] / (4 * (F(1, 2) - F(1, n)) ** 2)
        m = isqrt(int(bound)) + 1; cnt = 0
        for h in itertools.combinations_with_replacement(range(m, -1, -1), n):   # nonincreasing, nonnegative
            if sum(1 for x in h if x) < 2 or sum(x * x for x in h) >= bound: continue
            g = 0
            for x in h: g = gcd(g, x)
            if g == 1: cnt += 1
        counts[n] = cnt
    assert counts == {4: 15, 5: 26, 6: 44}, counts
    # Theorem B of Cordella: with A > 0, the denominator is divisible by 3 (P = 5 mod 6) exactly in four cases
    cnt = 0
    for A in range(1, 61):
        for B in range(-60, 61):
            if gcd(A, abs(B)) != 1 or 0 in wC(A, B): continue
            P = P_table(A, B)
            if P is None: continue
            cls = (A % 6, B % 6)
            k3 = ((cls == (0, 5) and A + 2 * B > 0) or (cls == (0, 1) and 5 * A + 2 * B < 0) or
                  (cls == (5, 1) and 5 * A + 3 * B > 0 and A - B > 0) or (cls == (5, 2) and 4 * A + B > 0 and 4 * A + 3 * B < 0))
            assert (P % 6 == 5) == k3, (A, B, P)
            cnt += 1
    # the family (18j+31, 6) of Cordella: P = 18j+43, max|w| = 3P - 24
    for j in range(0, 40):
        A, B = 18 * j + 31, 6
        assert P_table(A, B) == 18 * j + 43 and max(abs(x) for x in wC(A, B)) == 3 * (18 * j + 43) - 24
    done("B10: orbits of first flag vectors (15, 26, 44); the four cases with denominator divisible by 3 on %d near-tight lines with 0 < A <= 60, |B| <= 60" % cnt)

if __name__ == "__main__":
    checkA1(); checkA2(); checkA3(); checkA4(); checkA5()
    checkC1(); checkC2(); checkC3(); checkC4(); checkC5(); checkC6()
    checkB1(); checkB2(); checkB3(); checkB4(); checkB5(); checkB6(); checkB7(); checkB8(); checkB9(); checkB10()
    print("ALL CHECKS PASSED")

